Spin polarization in a chiral ladder: elastic and inelastic environments

We study how the transport window and environmental reinjection determine the spin polarization transmitted through a minimal two-leg chiral ladder. The model contains time-reversal-invariant helical spin--orbit coupling, spin-independent interchain hopping, and nonmagnetic contacts with two orbital modes per lead. Sublattice symmetry makes the coherent spin-transmission kernel exactly odd in energy. A window centered on the symmetry point therefore gives zero integrated spin current, whereas a displaced window selects an uncanceled spectral interval. The resulting polarization reverses between enantiomers and vanishes in the decoupled-chain, zero-spin--orbit, and equivalent-strand limits of this model. We compare uniform absorption, energy-resolved elastic probes, and thermalized voltage probes at the same finite bias, including reinjection whenever probes are present. Charge conservation alone does not prohibit enhancement of the integrated spin signal: the elastic-probe response can increase at finite bias even where its linear-response counterpart decreases. Thermalized probes can also lift the centered-window zero that elastic probes preserve. Absorption and reinjection also change the transmitted charge, so enhancement of spin current and enhancement of normalized polarization must be distinguished. Static onsite disorder produces sample-dependent fluctuations; its signed ensemble mean is reported with uncertainty and is not forced to vanish in a displaced window. These results identify the energy interval and reservoir prescription that must be controlled when interpreting dephasing trends in minimal models relevant to chirality-induced spin selectivity.

==> anc/PACKAGE_HASHES.json <==
{
  "README.txt": {
    "bytes": 2308,
    "sha256": "33ef243c75d39525ee3e08bbd0a1e11c51204a9a9daaf451cb90048d70500d5f"
  },
  "closure_controls/close_three_points.py": {
    "bytes": 10764,
    "sha256": "b3a43ead6189cb7c9bbe302ba0b9a806de9bea34e27e03877cacb1c40e761671"
  },
  "closure_controls/outputs/comparison_david.csv": {
    "bytes": 787,
    "sha256": "0b7ef6aba93039c5818d9f81facf327b8928c0fde325fe5df2cec0de9a2d1066"
  },
  "closure_controls/outputs/disorder.json": {
    "bytes": 13080,
    "sha256": "cd3c4ef4591c381b73e521039b0c3d0f2a1c48276832f32221e8c050da76a607"
  },
  "closure_controls/outputs/elastic.json": {
    "bytes": 22027,
    "sha256": "f48790608439cbf3cd50b1ac0c0b90d72f5d13b498a3e101736f0751c5c9fb52"
  },
  "closure_controls/outputs/latex_checks.json": {
    "bytes": 196,
    "sha256": "32004c822c0b2e788527a50785bfc6f0a2651dc754d159051be5c6fe6ed245bc"
  },
  "closure_controls/outputs/observables.json": {
    "bytes": 12578,
    "sha256": "8c5a97a8d117017eb07dc7cc6e55c9e30a1e140a2d0c85193ff2beda827ed19e"
  },
  "closure_controls/outputs/summary.json": {
    "bytes": 529,
    "sha256": "5ddba80259a86b7c86d827e0f1276a240b85f90d9a70a11342a857d9e77dd12d"
  },
  "closure_controls/outputs/voltage.json": {
    "bytes": 6472,
    "sha256": "376df932caeb2f36012cbc7b27fc9a1ea30b2f573394b2dfe4817395848ef987"
  },
  "code/campaign.py": {
    "bytes": 7384,
    "sha256": "ed21b84b04e65fd2b84397f689b845970529fee5171cae130be14213d5d5a113"
  },
  "code/campaign_bundle.py": {
    "bytes": 16126,
    "sha256": "6cd079df43bd4d952f1924c7ce0a9207194b7fa40483f89d638fb75966c1c723"
  },
  "code/followup.py": {
    "bytes": 4880,
    "sha256": "972bd199c43133a11db8740c671478b00da84715db89da7b42bd9248ad48149f"
  },
  "code/followup_bundle.py": {
    "bytes": 13577,
    "sha256": "2fdda560c680cf7ad058109747a6873bdee1a935554932cccf21d2de2f865420"
  },
  "code/make_figures.py": {
    "bytes": 19294,
    "sha256": "9068a61c1d2560f569235b9f1f2e8e8476af9da1f394cf47e16969a5fe527b78"
  },
  "code/run_portable.py": {
    "bytes": 1411,
    "sha256": "36635bdd47db16fb2d046bd7e4876eebb74500d563c899bf0f7574ed040320de"
  },
  "code/smoke.py": {
    "bytes": 1285,
    "sha256": "b78c6e2091e4c88a221863fc7b52ce1700ced66d777848a45344570c9739b9d1"
  },
  "code/transport.py": {
    "bytes": 8375,
    "sha256": "0d7f8d0f715d71bd36bfb1ba87a0056a20da9ce76e0e0c24d6c9b07534c36acb"
  },
  "code/verify.py": {
    "bytes": 5753,
    "sha256": "73618693bc5478c501077987706daaa727531f8fedf3e2ea77eb81665d490a4e"
  },
  "code/verify_restrictions.py": {
    "bytes": 5316,
    "sha256": "5bfb674cfe4aea337d71a6206135231e11dfeb048f7cdefb75e12ce0f654a3de"
  },
  "figures/charge_controls.pdf": {
    "bytes": 46139,
    "sha256": "a73faec71330f94479facf4d67b4058a74bfb189a6b22b67ec53c317a4dd7c68"
  },
  "figures/charge_controls.png": {
    "bytes": 78438,
    "sha256": "d611cc975fcd81d103879e381bc3ade7eb850cf936814321125a6fc47a2786bd"
  },
  "figures/controls.pdf": {
    "bytes": 43988,
    "sha256": "c698541f73eb2bd2c62b664e8a4bd0927de6ed312acf99fe42a161a76111132e"
  },
  "figures/controls.png": {
    "bytes": 81947,
    "sha256": "8f439694a00547ff755699ae6c72cc54915a50d886cae1e787645cd2fa24967b"
  },
  "figures/david_original-000.png": {
    "bytes": 40636,
    "sha256": "b20562d933c3e48c4e3ae1fa636b4bd56b2390bb07006622bb159fdc8ff0049d"
  },
  "figures/david_original-001.png": {
    "bytes": 1437,
    "sha256": "3e5366b3a9a3e42f88cbfef7a78cd39b50b8c12c3752271b79a8d8617c4a2866"
  },
  "figures/disorder.pdf": {
    "bytes": 43587,
    "sha256": "23f3a9b9db9f929a0b824b32cdd74a4a6ee9de12cfc50a8348be63a936bded31"
  },
  "figures/disorder.png": {
    "bytes": 101822,
    "sha256": "b5b22ad7ad30feb06c531b05b96b13724b5d9be90c767a1ff3b99c0e21c188b7"
  },
  "figures/environment.pdf": {
    "bytes": 42345,
    "sha256": "102340435d65b47752eaf1ade1a689b51ea151c8f214ff3c81e091f5069cc10c"
  },
  "figures/environment.png": {
    "bytes": 158760,
    "sha256": "dfa300142c7f52d4679232d961495145cc216ede0ee86bfa14bbd41f55584dd4"
  },
  "figures/length.pdf": {
    "bytes": 38315,
    "sha256": "84d7d1179426ac9756010c8d8867583ea93959dc1d5315f35527e7a8cbd4c6eb"
  },
  "figures/length.png": {
    "bytes": 85744,
    "sha256": "764850376149dfd4d0ea9d93a4aa304f68683818257bd59660f01e0be71615b7"
  },
  "figures/model.pdf": {
    "bytes": 116514,
    "sha256": "d50f8dbe4cb8565d6109bf91c1cb14b39f779c4dc6fb6d9cbec97ad980535216"
  },
  "figures/model.png": {
    "bytes": 101853,
    "sha256": "5ac62a1a30381de55dda431297ea2f603e6757c39dcc6e7035d010645c531ea4"
  },
  "figures/original_current_controls.pdf": {
    "bytes": 35625,
    "sha256": "a90714ec2652b8e1d6197cdbe29d9ccc3fc5fab6775eef33fddee3227bad6d2d"
  },
  "figures/original_current_controls.png": {
    "bytes": 60840,
    "sha256": "5eddf12a907ab89cdd86fbaa183669676ea54db85d070cec8892b5a645893d91"
  },
  "figures/original_environment_controls.pdf": {
    "bytes": 47443,
    "sha256": "c893ef36c41e2005dcbe803251825f8fb43c19d84292ed707b91ee34b889e399"
  },
  "figures/original_environment_controls.png": {
    "bytes": 113243,
    "sha256": "531272caae953cef22def2f93515059448fe9ac8c57650625cd432d87edd404d"
  },
  "figures/spectral.pdf": {
    "bytes": 44327,
    "sha256": "1dc8483044d1c675fbf6e1d2c3ab98b068ad7a165a274cff24bde28db333d964"
  },
  "figures/spectral.png": {
    "bytes": 126522,
    "sha256": "d4228be9a1a412206d11cbf1a775dfb626a767413685e504679c362cc274c86b"
  },
  "results/coherent.json": {
    "bytes": 380765,
    "sha256": "3db365c2fe9a200d24fb563eaedd395a8c5060ea7ccabe876d1f7be8b1eb67e0"
  },
  "results/disorder_N10_W0p01.json": {
    "bytes": 140542,
    "sha256": "06569f7690600c0c674b7bdb2ca2d9864e8e4b56b28f18a984a1ab2f38e9c14e"
  },
  "results/disorder_N10_W0p1.json": {
    "bytes": 137956,
    "sha256": "c606b822b068970d30b6691d953a244e4d31528f001dd391d30c3d4edd5dc60f"
  },
  "results/disorder_N10_W0p5.json": {
    "bytes": 136027,
    "sha256": "8b34614de060e3dd68294328fbc34b8fa5e0e6aef049e620586ba22c3f7320a0"
  },
  "results/disorder_N10_W1p0.json": {
    "bytes": 135272,
    "sha256": "c287549e81863623be881e442c3760a21706acc4f2b0ee6c80d4899a4507149e"
  },
  "results/disorder_N10_W2p0.json": {
    "bytes": 134247,
    "sha256": "c6bea3a4dafe92dbde24ad97d8aacf0efd51e29738b3ef0bc49228816ed2e7f6"
  },
  "results/disorder_N20_W0p01.json": {
    "bytes": 251014,
    "sha256": "a5a21bbfddeecb34a73e863900e7d3884c416a838190d871627191d9d86a0cb7"
  },
  "results/disorder_N20_W0p1.json": {
    "bytes": 245854,
    "sha256": "d6aa96d0a0a9818fea88319e2ef4ed0648269487733b9e3531219d5e974dfa4e"
  },
  "results/disorder_N20_W0p5.json": {
    "bytes": 242181,
    "sha256": "7b12898d44768b8c0e4edc787b676def0264c6a95a62751a8b1ee1d126af96a9"
  },
  "results/disorder_N20_W1p0.json": {
    "bytes": 240675,
    "sha256": "6b975444222e943ad028180056013e8bea3256e370331106b5a3075d54ad0661"
  },
  "results/disorder_N20_W2p0.json": {
    "bytes": 238546,
    "sha256": "28beea1cce2b34c6200170f307fc7d1f214cd6eb6089e8855c1f910f4fc4803a"
  },
  "results/disorder_N6_W0p01.json": {
    "bytes": 96433,
    "sha256": "356f8829884e44b345c6206bbdf42514bb0b517cd68ca3387dbccb97494a5938"
  },
  "results/disorder_N6_W0p1.json": {
    "bytes": 94751,
    "sha256": "14890404ac042f610f84bf2b0aab3145f7df403f8dbcd57ce7a71ce17001d422"
  },
  "results/disorder_N6_W0p5.json": {
    "bytes": 93704,
    "sha256": "8b49a623f8af2632ef2f05388774e5e9383dfed670316aab475af5a198eef0ba"
  },
  "results/disorder_N6_W1p0.json": {
    "bytes": 93141,
    "sha256": "a67b442b6eb4a21a3cf83f3dd5e10c7b1fa0cb12f482140fb1c6f9109ce5295e"
  },
  "results/disorder_N6_W2p0.json": {
    "bytes": 92479,
    "sha256": "7c020121ac3e9f6b2666a753fc007f9470ee31668e635cdd04664b2f12677bfe"
  },
  "results/environment.csv": {
    "bytes": 1727,
    "sha256": "d666b3aa7004c7c360289787aae02276ce5ecc16c0fd7b0f7d87ef77c52ff4b6"
  },
  "results/environment_0p01.json": {
    "bytes": 4843,
    "sha256": "3ca77c1cba17ba71173313586ed7568ae20b1120d188d7951572a6ba4e836c61"
  },
  "results/environment_0p025.json": {
    "bytes": 4838,
    "sha256": "eac4140cb7a2d25368fd0cfc77df318b4723eb8875124924d11c7f5bcaa6afa2"
  },
  "results/environment_0p05.json": {
    "bytes": 4844,
    "sha256": "4d1500795c1089abd31bf34394f77fa9e75a417d55a11999c2b1d62ceb8f15c5"
  },
  "results/environment_0p1.json": {
    "bytes": 4836,
    "sha256": "4cfbd3addfe16cc1bcf96f8385538f2b7a768512ea995d5f43ab6b0de2fbaefc"
  },
  "results/environment_0p25.json": {
    "bytes": 4841,
    "sha256": "c5a9fcad7e6878f752c3151be5c5577be1edbffbce4a57ce675b449468134f34"
  },
  "results/environment_0p5.json": {
    "bytes": 4849,
    "sha256": "ef39816a46fe3c4c6c5bcec3ab0dabd0067c1785cf3c80e2675b9d05c8b28580"
  },
  "results/environment_1p0.json": {
    "bytes": 4842,
    "sha256": "6ad5e60cdb83ce3d777c5df45df9c6ae22be9f036d2a2591e1914ea276a06f15"
  },
  "results/figure_summary.json": {
    "bytes": 24588,
    "sha256": "1688f6baffca2df570fa417dd385d812d250ba26460bfb7fe565b5a02e3ce1c0"
  },
  "results/followup.json": {
    "bytes": 35786,
    "sha256": "d18b11f2d97cc0ee767e1f66f858476f5702956bad9b4f726c56e96005e53395"
  },
  "results/followup_source_manifest.json": {
    "bytes": 289,
    "sha256": "129845df63a81edf087e4f094fdf2de2ef95afbb1aa9f5c52acc6c51ec5b4c6e"
  },
  "results/length_10.json": {
    "bytes": 1478,
    "sha256": "ecc0e099b13a486e9e7f6b3ac4ae27ab2e6e25b9b2846c6449dee621a93a9801"
  },
  "results/length_14.json": {
    "bytes": 1483,
    "sha256": "b96d6d4c8121b4a3e072c3715a80c4abbb2aaf91a95a99173ba8746d7a7d74ee"
  },
  "results/length_20.json": {
    "bytes": 1477,
    "sha256": "8e9999537149c07527710310ca6dbafaa2227c331f73e38dbd0a6fbd78064f96"
  },
  "results/length_26.json": {
    "bytes": 1480,
    "sha256": "fc8b9440b8c7cf5290385ce5c5348d84c23b89a236b697a2074b01ddb5310006"
  },
  "results/length_30.json": {
    "bytes": 1481,
    "sha256": "db62ced759d7bf702e657ecd47cd8152d539fdc78cdacc961fe8f5dec2830c4e"
  },
  "results/length_6.json": {
    "bytes": 1481,
    "sha256": "aca0273f18ebd3d16bf29643e99fcfd618ab42dcacb379773d0cc51d74330348"
  },
  "results/length_8.json": {
    "bytes": 1484,
    "sha256": "6f823a1e601a3167a9b66798e489ec7f7c64e51d87acecb5f9a96dd22140182b"
  },
  "results/manifest.json": {
    "bytes": 1847,
    "sha256": "e56200c7f48693da75b8f703543936203f3cccbff2cd2ed49bbc0fd23dde6fd7"
  },
  "results/plot_errorbars.json": {
    "bytes": 2101,
    "sha256": "39f31c3195d4e292bd30e5d1f4fb7964db8d666d0b76266b06959652fea9dca8"
  },
  "results/plotted_series.json": {
    "bytes": 819256,
    "sha256": "5fb2f6eac30f07fe7afce5bd9e6cb37708992de55f3c1e1461cb524bd57ec14a"
  },
  "results/smoke.json": {
    "bytes": 795,
    "sha256": "ed9aba9ade65a65cae6ead1d27bc8b65fdd10129118e5846a499445dfb23d5c5"
  },
  "results/source_manifest.json": {
    "bytes": 289,
    "sha256": "2639be920814dac81f145489aae858ff31148361ea95bf60b7cc283f6ee509e6"
  },
  "results/spectral_controls.json": {
    "bytes": 396520,
    "sha256": "589391899de0a44838915250fc3242fc43bc8739e61e0a0dd95ccfc1c77de30d"
  },
  "results/symmetry_results.json": {
    "bytes": 1480,
    "sha256": "3ec2d841e702b28905be32622a46a8cf4691eca17687ab1a2589411be6b56bc4"
  },
  "results/verification.json": {
    "bytes": 5557,
    "sha256": "a5a2fdfbd2dba09f1cb57373b5b25c18b652522a41e063933c39475bc76ce6cc"
  },
  "results/visual_data_verification.json": {
    "bytes": 1563,
    "sha256": "e1eee6f9cd9888dfe8b3ef96693fe7f7410864da4e69974208e74af20439644a"
  }
}

==> anc/README.txt <==
Spin polarization in a chiral ladder: elastic and inelastic environments
Data and code accompanying the manuscript, 19 October 2026

The device has 4N states, with energies in meV, Gamma=2g, and Istar=e gamma_in/h.
The displaced window is [-1.5,2.5] meV; the centered window is [-2,2] meV.
Polarization is a fraction in JSON and a percentage where marked in figures.
Signed sample means and mean absolute currents are distinct quantities.

This archive contains the retained spectra, individual disorder patterns,
currents, probe potentials, figure coordinates, figure assets, and Python
implementations. No new production campaign is reported by its packaging.
The historical source manifests identify the original numerical calculations,
not a later author-affiliation update. PACKAGE_HASHES.json identifies this ZIP.

Extract into a fresh directory. For numerical work, Python 3.10 or later needs
numpy, scipy, matplotlib, sympy, Pillow and pypdf. To inspect data, read the
JSON and environment.csv. To regenerate figures and most table inputs:

python code/make_figures.py

To compile the article and supplementary text, extract the separate TeX source
archive into the same directory and use TeX Live 2025 with latexmk.
The arXiv source archive has one root main.tex and a supplementary body.
The JCP source archive has main.tex and supplement.tex as separate documents.

Production calculations belong on a compute host. The portable wrapper prints
a plan without calculating unless --run is supplied. Use a new output directory:

python code/run_portable.py campaign --output-root new_run
python code/run_portable.py followup --output-root new_run

Add --run on the compute host to calculate, campaign first and followup second.
The complete original campaign used six CPU workers with one BLAS thread each.
The outputs retained in closure_controls/outputs describe the independent
conservation and disorder-partner evaluation of 17 October 2026. These sampled
residuals and quadrature estimates are not continuum error bounds.

The preprint license selected by the authors is CC BY-NC-ND 4.0. No new software
license is assigned by this preparation; retain the existing notices in code.
The model is an effective ladder, not a microscopic DNA parametrization.


==> anc/closure_controls/close_three_points.py <==
"""Independent rail-first Caroli audit of the three coauthor comments."""
import os
for k in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS'):os.environ[k]='1'
import csv,hashlib,json,math,statistics,sys,time
from pathlib import Path
import numpy as np
from scipy.integrate import quad_vec
from scipy.linalg import inv,solve
from scipy.stats import t as student_t

ROOT=Path(__file__).resolve().parent
SOURCE=ROOT.parent
DATA=SOURCE/'results'
OUT=ROOT/'outputs';OUT.mkdir(exist_ok=True)
sys.path.insert(0,str(SOURCE/'code'))
from transport import Parameters,hamiltonian,elastic_kernel
from dataclasses import replace

def save(name,obj):
    path=OUT/(name+'.json');tmp=path.with_suffix('.tmp.json')
    tmp.write_text(json.dumps(obj,indent=2));os.replace(tmp,path)
def read(name):return json.loads((DATA/name).read_text())
def build(n,onsite=None):
    # Orbital blocks are whole rails; no call to the production Hamiltonian.
    h=np.zeros((4*n,4*n),complex)
    for rail in range(2):
        for site in range(n):
            i=2*(rail*n+site)
            if onsite is not None:h[i:i+2,i:i+2]=float(onsite[site,rail])*np.eye(2)
            if site<n-1:
                angle=(site+1)*2*np.pi/9+rail*np.pi
                b=np.array([[1,-.1j*np.exp(-1j*angle)],[-.1j*np.exp(1j*angle),1]])
                h[i:i+2,i+2:i+4]=b;h[i+2:i+4,i:i+2]=b.conj().T
    for site in range(n):
        i,j=2*site,2*(n+site);h[i:i+2,j:j+2]=np.eye(2);h[j:j+2,i:i+2]=np.eye(2)
    return h

def caroli(h,gamma):
    n=len(h)//4
    groups=[np.array([0,1,2*n,2*n+1]),np.array([2*n-2,2*n-1,4*n-2,4*n-1])]
    if gamma>0:groups += [np.array([2*j,2*j+1,2*n+2*j,2*n+2*j+1]) for j in range(n)]
    widths=np.r_[2.,2.,np.full(len(groups)-2,2*gamma)]
    damp=np.zeros(4*n)
    for ix,w in zip(groups,widths):damp[ix]+=w/2
    indices=np.concatenate(groups);nt=len(groups)
    def kernel(e):
        gr=inv(e*np.eye(len(h))-h+1j*np.diag(damp),check_finite=False)
        block=gr[np.ix_(indices,indices)].reshape(nt,4,nt,4)
        prob=abs(block)**2*widths[:,None,None,None]*widths[None,None,:,None]
        trans=prob.sum(axis=(1,3))
        z=(prob[1]*np.array([1,-1,1,-1])[:,None,None]).sum(axis=(0,2))
        m=np.diag(trans.sum(axis=1))-trans
        return m,z
    return kernel

def elastic_value(kernel,e):
    m,z=kernel(e);f=np.r_[1.,0.,np.zeros(len(m)-2)]
    f[2:]=solve(m[2:,2:],-m[2:,0],check_finite=False)
    currents=m@f
    return np.r_[currents,z@(f-f[1])],f,z

def integral(kernel,center=.5):
    def integrand(e):
        m,z=kernel(e);return np.array([m[0,0],z[0]])
    v,err=quad_vec(integrand,center-2,center+2,epsabs=2e-10,epsrel=2e-10)
    return v,float(err)

def probes():
    cases={}
    for file in sorted(DATA.glob('environment_*.json')):
        r=json.loads(file.read_text());cases[(10,r['coupling'])]=r['elastic']
    for file in DATA.glob('length_*.json'):
        r=json.loads(file.read_text())
        for e in r['elastic']:cases[(r['sites'],e['coupling'])]=e
    results=[]
    for (n,g),target in sorted(cases.items()):
        kernel=caroli(build(n),g);h=hamiltonian(replace(Parameters(),sites=n))
        mx=0.;production_mx=0.;err=0.;lo=1.;hi=0.;broken=0.;spin_reinjection=0.
        for k,e in enumerate(np.linspace(-1.5,2.5,161)):
            value,f,z=elastic_value(kernel,e)
            mx=max(mx,float(max(abs(value[2:-1]))));lo=min(lo,float(min(f[2:])));hi=max(hi,float(max(f[2:])))
            m,_=kernel(e);broken=max(broken,float(max(abs(m[2:,0]))))
            spin_reinjection=max(spin_reinjection,abs(float(z[2:]@f[2:])))
            got,production_report=elastic_kernel(h,float(e),g,checks=True)
            production_mx=max(production_mx,production_report['probe_current'])
            err=max(err,float(max(abs(np.array([value[0],value[-1]])-got))))
        value,qerr=quad_vec(lambda e:elastic_value(kernel,e)[0],-1.5,2.5,epsabs=2e-10,epsrel=2e-10)
        difference=max(abs(value[0]-target['charge']),abs(value[-1]-target['spin']))
        assert mx<1e-10 and production_mx<1e-10 and err<1e-10 and difference<1e-8 and lo>=-1e-10 and hi<=1+1e-10
        assert max(abs(value[2:-1]))<1e-9 and abs(value[0]+value[1])<1e-9
        assert broken>1e-4 and spin_reinjection>1e-8
        results.append(dict(N=n,g=g,sampled_energies=161,pointwise_probe_residual=max(mx,production_mx),independent_probe_residual=mx,production_probe_residual=production_mx,occupation_min=lo,occupation_max=hi,independent_kernel_difference=err,charge=float(value[0]),spin=float(value[-1]),probe_currents=value[2:-1].tolist(),lead_sum=float(value[0]+value[1]),stored_difference=float(difference),quadrature_error=float(qerr),omitted_reinjection_probe_residual=broken,max_spin_reinjection=spin_reinjection))
        save('elastic',results);print('ELASTIC',n,g,flush=True)
    cases=[]
    for file in sorted(DATA.glob('environment_*.json')):
        r=json.loads(file.read_text());cases.append((file.stem,r['coupling'],.5,r['thermalized']))
    follow=read('followup.json')
    for key in ('centered_thermalized_0.05','centered_thermalized_0.1'):
        cases.append((key,float(key.rsplit('_',1)[-1]),0.,follow[key]))
    voltage=[]
    for name,g,center,r in cases:
        kernel=caroli(build(10),g);mu=np.r_[center+2,center-2,r['probe_mu']]
        def integrand(e):
            m,z=kernel(e);f=(mu>e).astype(float)
            return np.r_[m@f,z@(f-f[1])]
        v,error=quad_vec(integrand,center-2,center+2,points=mu[2:],epsabs=2e-10,epsrel=2e-10)
        residue=float(max(abs(v[2:-1])));diff=max(abs(v[0]-r['charge']),abs(v[-1]-r['spin']))
        assert residue<1e-8 and diff<1e-8 and abs(v[0]+v[1])<1e-8
        final=r['convergence'][-1];assert final['refinement_change']<1e-9
        voltage.append(dict(name=name,g=g,center=center,charge=float(v[0]),spin=float(v[-1]),probe_currents=v[2:-1].tolist(),probe_residual=residue,lead_sum=float(v[0]+v[1]),stored_difference=float(diff),quadrature_error=float(error),last_grid=final['grid_size'],last_change=final['refinement_change']))
        save('voltage',voltage);print('VOLTAGE',name,flush=True)

def disorder_and_observables():
    tables=[];samples=set();negative_guard=False
    for file in sorted(DATA.glob('disorder_*.json')):
        r=json.loads(file.read_text());records=r['records'];n=r['sites'];w=r['W']
        x=[v['spin'] for v in records];q=[v['charge'] for v in records];count=len(x)
        assert count==r['samples']==128
        mean=math.fsum(x)/count;sd=statistics.stdev(x);se=sd/math.sqrt(count)
        ci=np.array([mean-student_t.ppf(.975,count-1)*se,mean+student_t.ppf(.975,count-1)*se])
        meanabs=math.fsum(abs(v) for v in x)/count
        pmean=math.fsum(v/u for v,u in zip(x,q))/count;ratio=mean/(math.fsum(q)/count)
        differences=[abs(mean-r['spin_mean']),abs(sd-r['spin_sd']),abs(se-r['spin_se']),max(abs(ci-r['spin_ci95_student'])),abs(meanabs-r['spin_mean_absolute']),abs(pmean-r['polarization_mean']),abs(ratio-r['polarization_ratio_means'])]
        assert max(differences)<1e-12
        rng=np.random.default_rng(np.random.SeedSequence(r['seed_sequence']))
        for item in records:
            onsite=np.array(item['onsite']);expected=rng.uniform(-w/2,w/2,(n,2));assert np.array_equal(onsite,expected)
            key=hashlib.sha256(onsite.tobytes()).hexdigest();assert key not in samples;samples.add(key)
            assert abs(item['polarization']-item['spin']/item['charge'])<1e-12
        rng=np.random.default_rng(np.random.SeedSequence(r['seed_sequence']+[1]));ix=rng.integers(0,count,(4096,count))
        boots=np.array(x)[ix].sum(axis=1)/count;bootci=np.quantile(boots,[.025,.975]);assert max(abs(bootci-r['spin_ci95_bootstrap']))<1e-12
        chosen=max(records,key=lambda v:abs(v['spin']));pattern=np.array(chosen['onsite']);plus=caroli(build(n,pattern),0);minus=caroli(build(n,-pattern),0)
        v,err=integral(plus);vv,_=integral(minus,-.5);center1,_=integral(plus,0);center2,_=integral(minus,0);other,_=integral(minus,.5)
        diff=max(abs(v[0]-chosen['charge']),abs(v[1]-chosen['spin']))
        assert diff<1e-8 and abs(v[1]+vv[1])<1e-8 and abs(center1[1]+center2[1])<1e-8
        spectral=max(abs(plus(e)[1][0]+minus(-e)[1][0]) for e in (-1.317,.217,1.789))
        assert spectral<1e-10
        tables.append(dict(file=file.name,N=n,W=w,count=count,mean=mean,se=se,student_ci=ci.tolist(),bootstrap_ci=bootci.tolist(),mean_absolute=meanabs,mean_polarization=pmean,ratio_mean_currents=ratio,zero_in_student=bool(ci[0]<=0<=ci[1]),recomputed_realization=chosen['realization'],max_stored_current_difference=float(diff),quadrature_error=err,onsite_inversion_spectral_residual=float(spectral),opposite_window_spin_sum=float(v[1]+vv[1]),centered_pair_spin_sum=float(center1[1]+center2[1]),displaced_pair_spin_sum=float(v[1]+other[1])))
        save('disorder',tables);print('DISORDER',file.name,flush=True)
    # Deliberate wrong denominator must change a reported polarization.
    ref=read('coherent.json')['reference'];negative_guard=abs(ref['spin']/(1.1*ref['charge'])-ref['polarization'])>1e-8
    assert negative_guard
    observables=[]
    for file in list(DATA.glob('environment_*.json'))+list(DATA.glob('length_*.json')):
        r=json.loads(file.read_text())
        for key in ('absorber','elastic','thermalized','coherent'):
            vals=r.get(key,[]);vals=vals if isinstance(vals,list) else [vals]
            for v in vals:
                assert abs(v['polarization']-v['spin']/v['charge'])<1e-12
                observables.append(dict(file=file.name,prescription=key,charge=v['charge'],spin=v['spin'],polarization=v['polarization']))
    save('observables',dict(rows=observables,wrong_denominator_guard_red=negative_guard,distinct_onsite_arrays=len(samples)))

if __name__=='__main__':
    start=time.time();probes();disorder_and_observables()
    elastic=json.loads((OUT/'elastic.json').read_text());voltage=json.loads((OUT/'voltage.json').read_text());disorder=json.loads((OUT/'disorder.json').read_text())
    result=dict(status='verified',elapsed_seconds=time.time()-start,elastic_cases=len(elastic),voltage_cases=len(voltage),disorder_groups=len(disorder),elastic_max_pointwise_residual=max(e['pointwise_probe_residual'] for e in elastic),elastic_max_current_difference=max(e['stored_difference'] for e in elastic),voltage_max_probe_residual=max(e['probe_residual'] for e in voltage),voltage_max_current_difference=max(e['stored_difference'] for e in voltage),disorder_max_current_difference=max(e['max_stored_current_difference'] for e in disorder),centered_pair_max_residual=max(abs(e['centered_pair_spin_sum']) for e in disorder),disorder_groups_ci_excludes_zero=sum(not e['zero_in_student'] for e in disorder))
    save('summary',result);print('FINAL',json.dumps(result),flush=True)


==> anc/closure_controls/outputs/comparison_david.csv <==
point,already_in_sent_manuscript,existing_control,new_control,remaining_action
1,"Section IV A; Eqs LBcharge,LBspin,elasticdistribution; Appendix A",Elastic selected energies; thermalized grids and 3 independent cases,"All19 elastic published cases and9 voltage cases, direct Caroli",Send expanded supplement and numerical files
2,"Eq current; Figs5,6; Section VI; conclusion","I0,Iz,P stored separately",All ratios checked; wrong denominator rejected,Keep wording; no change to main results
3,Section V; Fig7; Appendix A,128 independent onsite patterns per group; signed and absolute statistics,All1920 arrays and statistics;15 independent current recalculations and inversion partners,Show partner transformation and example; do not claim systematic enhancement from absolute mean


==> anc/closure_controls/outputs/disorder.json <==
[
  {
    "file": "disorder_N10_W0p01.json",
    "N": 10,
    "W": 0.01,
    "count": 128,
    "mean": -0.003346909197162448,
    "se": 5.2411905058922e-05,
    "student_ci": [
      -0.0034506228987440345,
      -0.003243195495580862
    ],
    "bootstrap_ci": [
      -0.0034483883569585774,
      -0.0032449236036845995
    ],
    "mean_absolute": 0.003346909197162448,
    "mean_polarization": -0.0003373585086425607,
    "ratio_mean_currents": -0.0003373525623932688,
    "zero_in_student": false,
    "recomputed_realization": 48,
    "max_stored_current_difference": 4.083844373781176e-12,
    "quadrature_error": 1.8333524689592348e-10,
    "onsite_inversion_spectral_residual": 2.6645352591003757e-15,
    "opposite_window_spin_sum": 5.637851296924623e-17,
    "centered_pair_spin_sum": 6.353424730765056e-17,
    "displaced_pair_spin_sum": -0.006745193831689751
  },
  {
    "file": "disorder_N10_W0p1.json",
    "N": 10,
    "W": 0.1,
    "count": 128,
    "mean": -0.004116208018116829,
    "se": 0.0004634468017086298,
    "student_ci": [
      -0.005033285602633425,
      -0.0031991304336002322
    ],
    "bootstrap_ci": [
      -0.0050253064831665625,
      -0.0032094553753971317
    ],
    "mean_absolute": 0.005474511301821775,
    "mean_polarization": -0.00041622978761753245,
    "ratio_mean_currents": -0.00041587722644487494,
    "zero_in_student": false,
    "recomputed_realization": 34,
    "max_stored_current_difference": 1.7763568394002505e-15,
    "quadrature_error": 1.2393283603301173e-10,
    "onsite_inversion_spectral_residual": 2.886579864025407e-15,
    "opposite_window_spin_sum": -1.0755285551056204e-16,
    "centered_pair_spin_sum": 4.683753385137379e-17,
    "displaced_pair_spin_sum": -0.006745293381917903
  },
  {
    "file": "disorder_N10_W0p5.json",
    "N": 10,
    "W": 0.5,
    "count": 128,
    "mean": -0.001157420684141561,
    "se": 0.002403981572366824,
    "student_ci": [
      -0.005914466380606715,
      0.003599625012323592
    ],
    "bootstrap_ci": [
      -0.005928908401999484,
      0.003381478848888353
    ],
    "mean_absolute": 0.02154087740962479,
    "mean_polarization": -0.00013462344133736073,
    "ratio_mean_currents": -0.00012302950983922932,
    "zero_in_student": true,
    "recomputed_realization": 82,
    "max_stored_current_difference": 9.71445146547012e-17,
    "quadrature_error": 1.0271248971404498e-10,
    "onsite_inversion_spectral_residual": 1.9984014443252818e-15,
    "opposite_window_spin_sum": -2.914335439641036e-16,
    "centered_pair_spin_sum": -4.85722573273506e-16,
    "displaced_pair_spin_sum": -0.006291115129758232
  },
  {
    "file": "disorder_N10_W1p0.json",
    "N": 10,
    "W": 1.0,
    "count": 128,
    "mean": -0.0013238017484739303,
    "se": 0.0042122863073099405,
    "student_ci": [
      -0.00965915617914019,
      0.007011552682192329
    ],
    "bootstrap_ci": [
      -0.009774793610730956,
      0.006777815506918062
    ],
    "mean_absolute": 0.03671732924315724,
    "mean_polarization": -0.00019961001057572242,
    "ratio_mean_currents": -0.00016222938117779924,
    "zero_in_student": true,
    "recomputed_realization": 104,
    "max_stored_current_difference": 7.105427357601002e-15,
    "quadrature_error": 7.444812378163377e-11,
    "onsite_inversion_spectral_residual": 2.3869795029440866e-15,
    "opposite_window_spin_sum": -1.942890293094024e-16,
    "centered_pair_spin_sum": -3.608224830031759e-16,
    "displaced_pair_spin_sum": -0.0051727795970577806
  },
  {
    "file": "disorder_N10_W2p0.json",
    "N": 10,
    "W": 2.0,
    "count": 128,
    "mean": -0.0038976099773174572,
    "se": 0.006208879165945302,
    "student_ci": [
      -0.016183861359499584,
      0.008388641404864668
    ],
    "bootstrap_ci": [
      -0.016005679723313834,
      0.008694806772937083
    ],
    "mean_absolute": 0.051177051139159734,
    "mean_polarization": -0.0008208795768840083,
    "ratio_mean_currents": -0.0007604206257730957,
    "zero_in_student": true,
    "recomputed_realization": 70,
    "max_stored_current_difference": 8.881784197001252e-16,
    "quadrature_error": 7.456914716850928e-11,
    "onsite_inversion_spectral_residual": 1.3877787807814457e-15,
    "opposite_window_spin_sum": -1.6653345369377348e-16,
    "centered_pair_spin_sum": -1.6653345369377348e-16,
    "displaced_pair_spin_sum": -0.002677456677201595
  },
  {
    "file": "disorder_N20_W0p01.json",
    "N": 20,
    "W": 0.01,
    "count": 128,
    "mean": -0.003379962028452301,
    "se": 5.883051362544774e-05,
    "student_ci": [
      -0.0034963769980509395,
      -0.0032635470588536627
    ],
    "bootstrap_ci": [
      -0.0034974586339663032,
      -0.0032699375063847324
    ],
    "mean_absolute": 0.003379962028452301,
    "mean_polarization": -0.0003393098295231902,
    "ratio_mean_currents": -0.0003393048916166267,
    "zero_in_student": false,
    "recomputed_realization": 68,
    "max_stored_current_difference": 1.8023776915399026e-15,
    "quadrature_error": 2.4492700130738794e-10,
    "onsite_inversion_spectral_residual": 1.7763568394002505e-15,
    "opposite_window_spin_sum": -1.4406878467987383e-15,
    "centered_pair_spin_sum": -1.6805133673525319e-15,
    "displaced_pair_spin_sum": -0.006796052327838125
  },
  {
    "file": "disorder_N20_W0p1.json",
    "N": 20,
    "W": 0.1,
    "count": 128,
    "mean": -0.002471408701499609,
    "se": 0.0005435670941924597,
    "student_ci": [
      -0.0035470298859093144,
      -0.0013957875170899033
    ],
    "bootstrap_ci": [
      -0.003534266443710966,
      -0.001387079613910202
    ],
    "mean_absolute": 0.005412254510717914,
    "mean_polarization": -0.00024950386351671813,
    "ratio_mean_currents": -0.00024918211322836015,
    "zero_in_student": false,
    "recomputed_realization": 8,
    "max_stored_current_difference": 3.730349362740526e-14,
    "quadrature_error": 2.2888627464395455e-10,
    "onsite_inversion_spectral_residual": 2.4424906541753444e-15,
    "opposite_window_spin_sum": -5.082739784612045e-16,
    "centered_pair_spin_sum": -7.719519468096792e-16,
    "displaced_pair_spin_sum": -0.006771632867273903
  },
  {
    "file": "disorder_N20_W0p5.json",
    "N": 20,
    "W": 0.5,
    "count": 128,
    "mean": 1.7055976417189868e-05,
    "se": 0.002158742097777896,
    "student_ci": [
      -0.0042547050570511296,
      0.0042888170098855085
    ],
    "bootstrap_ci": [
      -0.004167058107599895,
      0.00430745434944226
    ],
    "mean_absolute": 0.01968762962061149,
    "mean_polarization": -7.435101367618316e-06,
    "ratio_mean_currents": 1.9057407140582404e-06,
    "zero_in_student": true,
    "recomputed_realization": 70,
    "max_stored_current_difference": 5.329070518200751e-15,
    "quadrature_error": 1.2815509988569828e-10,
    "onsite_inversion_spectral_residual": 7.327471962526033e-15,
    "opposite_window_spin_sum": 6.800116025829084e-16,
    "centered_pair_spin_sum": 6.938893903907228e-16,
    "displaced_pair_spin_sum": -0.006233210502970099
  },
  {
    "file": "disorder_N20_W1p0.json",
    "N": 20,
    "W": 1.0,
    "count": 128,
    "mean": -0.0031792164834991248,
    "se": 0.0037767568218389416,
    "student_ci": [
      -0.010652736660376288,
      0.004294303693378039
    ],
    "bootstrap_ci": [
      -0.010386461369271922,
      0.004037637603918207
    ],
    "mean_absolute": 0.03338765545704322,
    "mean_polarization": -0.0004056177260308795,
    "ratio_mean_currents": -0.00046614105045709455,
    "zero_in_student": true,
    "recomputed_realization": 36,
    "max_stored_current_difference": 1.7763568394002505e-15,
    "quadrature_error": 7.638668139926606e-11,
    "onsite_inversion_spectral_residual": 3.0531133177191805e-15,
    "opposite_window_spin_sum": -9.159339953157541e-16,
    "centered_pair_spin_sum": -9.71445146547012e-16,
    "displaced_pair_spin_sum": -0.003953292882750287
  },
  {
    "file": "disorder_N20_W2p0.json",
    "N": 20,
    "W": 2.0,
    "count": 128,
    "mean": 0.001986733207542195,
    "se": 0.00528223890902437,
    "student_ci": [
      -0.008465864332602721,
      0.01243933074768711
    ],
    "bootstrap_ci": [
      -0.008088531792292247,
      0.012007278425338016
    ],
    "mean_absolute": 0.04576521431556337,
    "mean_polarization": 0.0012101154624622184,
    "ratio_mean_currents": 0.0006066137126431357,
    "zero_in_student": true,
    "recomputed_realization": 64,
    "max_stored_current_difference": 7.105427357601002e-15,
    "quadrature_error": 5.6020759612934445e-11,
    "onsite_inversion_spectral_residual": 9.71445146547012e-16,
    "opposite_window_spin_sum": -1.942890293094024e-16,
    "centered_pair_spin_sum": -1.3877787807814457e-16,
    "displaced_pair_spin_sum": -0.002651045436123045
  },
  {
    "file": "disorder_N6_W0p01.json",
    "N": 6,
    "W": 0.01,
    "count": 128,
    "mean": -0.0035326329428298927,
    "se": 6.400122801079194e-05,
    "student_ci": [
      -0.0036592798230626195,
      -0.003405986062597166
    ],
    "bootstrap_ci": [
      -0.003652978461474303,
      -0.003404651916963142
    ],
    "mean_absolute": 0.0035326329428298927,
    "mean_polarization": -0.0003566661684755358,
    "ratio_mean_currents": -0.00035666219481028986,
    "zero_in_student": false,
    "recomputed_realization": 5,
    "max_stored_current_difference": 5.611830444784971e-16,
    "quadrature_error": 2.0832912796357519e-10,
    "onsite_inversion_spectral_residual": 1.2212453270876722e-15,
    "opposite_window_spin_sum": 7.259817746962938e-16,
    "centered_pair_spin_sum": 2.3418766925686896e-16,
    "displaced_pair_spin_sum": -0.006892509351885425
  },
  {
    "file": "disorder_N6_W0p1.json",
    "N": 6,
    "W": 0.1,
    "count": 128,
    "mean": -0.003038716647154725,
    "se": 0.000617165549343097,
    "student_ci": [
      -0.004259975892340464,
      -0.0018174574019689867
    ],
    "bootstrap_ci": [
      -0.004222204881661772,
      -0.0018439087731296471
    ],
    "mean_absolute": 0.00624541500199899,
    "mean_polarization": -0.0003075460517067772,
    "ratio_mean_currents": -0.0003071585576201154,
    "zero_in_student": false,
    "recomputed_realization": 69,
    "max_stored_current_difference": 3.885780586188048e-16,
    "quadrature_error": 2.0793021834790527e-10,
    "onsite_inversion_spectral_residual": 2.220446049250313e-15,
    "opposite_window_spin_sum": -1.8041124150158794e-16,
    "centered_pair_spin_sum": -5.221517662690189e-16,
    "displaced_pair_spin_sum": -0.00688219443397709
  },
  {
    "file": "disorder_N6_W0p5.json",
    "N": 6,
    "W": 0.5,
    "count": 128,
    "mean": -0.00513256643367803,
    "se": 0.0026962902083458255,
    "student_ci": [
      -0.010468038169180776,
      0.00020290530182471688
    ],
    "bootstrap_ci": [
      -0.010488332470154772,
      0.0002780278779548319
    ],
    "mean_absolute": 0.024807617297752438,
    "mean_polarization": -0.000539609134076795,
    "ratio_mean_currents": -0.000531872557726279,
    "zero_in_student": true,
    "recomputed_realization": 2,
    "max_stored_current_difference": 3.552713678800501e-15,
    "quadrature_error": 9.507441610004857e-11,
    "onsite_inversion_spectral_residual": 2.3869795029440866e-15,
    "opposite_window_spin_sum": -1.1102230246251565e-16,
    "centered_pair_spin_sum": 3.608224830031759e-16,
    "displaced_pair_spin_sum": -0.006843542198487512
  },
  {
    "file": "disorder_N6_W1p0.json",
    "N": 6,
    "W": 1.0,
    "count": 128,
    "mean": -0.005289263396594083,
    "se": 0.0045562014661991715,
    "student_ci": [
      -0.014305163861950788,
      0.003726637068762622
    ],
    "bootstrap_ci": [
      -0.013982153721124536,
      0.004025637231763517
    ],
    "mean_absolute": 0.041909117522011555,
    "mean_polarization": -0.0006389398293946008,
    "ratio_mean_currents": -0.0005998750543253697,
    "zero_in_student": true,
    "recomputed_realization": 13,
    "max_stored_current_difference": 2.220446049250313e-16,
    "quadrature_error": 7.77036480883454e-11,
    "onsite_inversion_spectral_residual": 1.8318679906315083e-15,
    "opposite_window_spin_sum": 1.5265566588595902e-16,
    "centered_pair_spin_sum": -2.7755575615628914e-17,
    "displaced_pair_spin_sum": -0.00631074113197809
  },
  {
    "file": "disorder_N6_W2p0.json",
    "N": 6,
    "W": 2.0,
    "count": 128,
    "mean": 0.007000524633561001,
    "se": 0.005049839778205351,
    "student_ci": [
      -0.002992196966671276,
      0.016993246233793276
    ],
    "bootstrap_ci": [
      -0.0027681513076555486,
      0.017136530021346304
    ],
    "mean_absolute": 0.041125028988012284,
    "mean_polarization": 0.0011198234298121377,
    "ratio_mean_currents": 0.001037051437663701,
    "zero_in_student": true,
    "recomputed_realization": 27,
    "max_stored_current_difference": 2.7755575615628914e-17,
    "quadrature_error": 4.130303718215613e-11,
    "onsite_inversion_spectral_residual": 3.885780586188048e-16,
    "opposite_window_spin_sum": -1.1102230246251565e-16,
    "centered_pair_spin_sum": -1.1102230246251565e-16,
    "displaced_pair_spin_sum": -0.0030295458439578704
  }
]

==> anc/closure_controls/outputs/elastic.json <==
[
  {
    "N": 6,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 1.3877787807814457e-16,
    "independent_probe_residual": 1.3877787807814457e-16,
    "production_probe_residual": 1.1102230246251565e-16,
    "occupation_min": 0.20127773859620962,
    "occupation_max": 0.7987222614037904,
    "independent_kernel_difference": 4.440892098500626e-15,
    "charge": 8.671257791286775,
    "spin": -0.004257003962747262,
    "probe_currents": [
      -8.831872144191948e-18,
      -6.699167652573783e-18,
      -1.825532890083111e-17,
      2.013616789153357e-17,
      -1.1167936019937723e-17,
      3.2381903798552822e-18
    ],
    "lead_sum": -3.552713678800501e-15,
    "stored_difference": 5.329070518200751e-15,
    "quadrature_error": 1.6574272696500737e-11,
    "omitted_reinjection_probe_residual": 0.3806884986437351,
    "max_spin_reinjection": 0.035382574213462185
  },
  {
    "N": 6,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.7755575615628914e-16,
    "independent_probe_residual": 2.7755575615628914e-16,
    "production_probe_residual": 2.7755575615628914e-16,
    "occupation_min": 0.19437594259945237,
    "occupation_max": 0.8056240574005478,
    "independent_kernel_difference": 4.218847493575595e-15,
    "charge": 7.72526807308516,
    "spin": -0.0044626432130107346,
    "probe_currents": [
      -1.021417142882863e-17,
      -9.723012688951037e-18,
      -1.1600756830468923e-17,
      5.992869328340998e-18,
      -3.231923135712896e-18,
      -8.612365022404709e-18
    ],
    "lead_sum": 0.0,
    "stored_difference": 3.552713678800501e-15,
    "quadrature_error": 6.829733832853348e-13,
    "omitted_reinjection_probe_residual": 0.5027348492116308,
    "max_spin_reinjection": 0.03160507292691576
  },
  {
    "N": 8,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 1.8041124150158794e-16,
    "independent_probe_residual": 1.491862189340054e-16,
    "production_probe_residual": 1.8041124150158794e-16,
    "occupation_min": 0.22532484529386818,
    "occupation_max": 0.7746751547061319,
    "independent_kernel_difference": 5.329070518200751e-15,
    "charge": 8.339556023241727,
    "spin": -0.004874383334030179,
    "probe_currents": [
      -4.06432180319318e-18,
      -6.018431375627903e-18,
      -1.3583522571914226e-18,
      7.591841119898125e-18,
      1.1931298335661802e-17,
      -1.1279893742770046e-17,
      9.910255976831353e-18,
      3.8590325010728196e-19
    ],
    "lead_sum": 1.7763568394002505e-15,
    "stored_difference": 1.7763568394002505e-15,
    "quadrature_error": 1.2585036204952058e-11,
    "omitted_reinjection_probe_residual": 0.312943250378301,
    "max_spin_reinjection": 0.031629260735466104
  },
  {
    "N": 8,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.8102520310824275e-16,
    "independent_probe_residual": 2.498001805406602e-16,
    "production_probe_residual": 2.8102520310824275e-16,
    "occupation_min": 0.19913011459599078,
    "occupation_max": 0.8008698854040093,
    "independent_kernel_difference": 4.440892098500626e-15,
    "charge": 7.181878219736554,
    "spin": -0.005096142233720593,
    "probe_currents": [
      9.474608827238096e-18,
      -2.1887998894344763e-17,
      -9.213266508516194e-18,
      -9.498721965017777e-18,
      -1.7335972439343705e-17,
      8.159718724335339e-18,
      6.84941374682382e-19,
      2.978078361087421e-18
    ],
    "lead_sum": 0.0,
    "stored_difference": 3.552713678800501e-15,
    "quadrature_error": 2.777767410639621e-12,
    "omitted_reinjection_probe_residual": 0.46531350163832497,
    "max_spin_reinjection": 0.023847736599662463
  },
  {
    "N": 10,
    "g": 0.01,
    "sampled_energies": 161,
    "pointwise_probe_residual": 8.326672684688674e-17,
    "independent_probe_residual": 5.551115123125783e-17,
    "production_probe_residual": 8.326672684688674e-17,
    "occupation_min": 0.20196923512962192,
    "occupation_max": 0.7980307648703782,
    "independent_kernel_difference": 8.43769498715119e-15,
    "charge": 9.44959363466813,
    "spin": -0.003977619897717137,
    "probe_currents": [
      -2.8711529553900418e-18,
      -2.70497511526074e-18,
      1.6426494260260301e-18,
      -3.174881766874735e-19,
      6.963629593354939e-19,
      -1.8746769029976585e-18,
      1.1323019024846926e-18,
      1.6152006766295374e-18,
      5.580467264959406e-18,
      2.6120800606295125e-18
    ],
    "lead_sum": 0.0,
    "stored_difference": 1.7763568394002505e-15,
    "quadrature_error": 1.2499764938883026e-11,
    "omitted_reinjection_probe_residual": 0.1890486961755876,
    "max_spin_reinjection": 0.012775833339817208
  },
  {
    "N": 10,
    "g": 0.025,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.220446049250313e-16,
    "independent_probe_residual": 2.220446049250313e-16,
    "production_probe_residual": 1.6653345369377348e-16,
    "occupation_min": 0.19846738837695915,
    "occupation_max": 0.8015326116230409,
    "independent_kernel_difference": 4.440892098500626e-15,
    "charge": 8.831368376114703,
    "spin": -0.00461955605673069,
    "probe_currents": [
      2.3412194074541766e-18,
      -4.3408916443831716e-18,
      -5.922944520526514e-19,
      3.125047169706232e-18,
      -1.8997906570457782e-19,
      -5.5168156629828445e-18,
      5.771683323583382e-18,
      4.330056538067498e-19,
      4.534311848838065e-19,
      3.2381677972109176e-18
    ],
    "lead_sum": -3.552713678800501e-15,
    "stored_difference": 1.5987211554602254e-14,
    "quadrature_error": 2.3868312030253757e-12,
    "omitted_reinjection_probe_residual": 0.23613258480429766,
    "max_spin_reinjection": 0.022314177550966055
  },
  {
    "N": 10,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 1.6653345369377348e-16,
    "independent_probe_residual": 1.6653345369377348e-16,
    "production_probe_residual": 1.6653345369377348e-16,
    "occupation_min": 0.19293549030191723,
    "occupation_max": 0.8070645096980827,
    "independent_kernel_difference": 6.661338147750939e-15,
    "charge": 7.973570109052787,
    "spin": -0.005197721258547837,
    "probe_currents": [
      3.875484603974321e-18,
      -8.705898427238659e-18,
      1.9424222301977556e-18,
      1.4177060037419308e-18,
      -8.121921335107278e-18,
      1.3638177444203386e-17,
      -2.483412139974434e-18,
      1.7547215537556952e-17,
      -2.4955757922402843e-18,
      2.344787034708397e-18
    ],
    "lead_sum": 1.7763568394002505e-15,
    "stored_difference": 6.217248937900877e-15,
    "quadrature_error": 3.434305566361184e-11,
    "omitted_reinjection_probe_residual": 0.2843318716462247,
    "max_spin_reinjection": 0.026420941961360293
  },
  {
    "N": 10,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 3.3306690738754696e-16,
    "independent_probe_residual": 2.7755575615628914e-16,
    "production_probe_residual": 3.3306690738754696e-16,
    "occupation_min": 0.1794869743946273,
    "occupation_max": 0.8205130256053724,
    "independent_kernel_difference": 4.440892098500626e-15,
    "charge": 6.6849390343829045,
    "spin": -0.005342393032104357,
    "probe_currents": [
      3.974836851824465e-18,
      2.432769893392001e-17,
      -7.087234188961006e-18,
      4.7118024689303164e-17,
      -1.506318424171818e-17,
      -2.2809394832757287e-17,
      -9.37043810190586e-18,
      1.0447036184944713e-17,
      -2.2306050828295912e-17,
      2.945448385452218e-18
    ],
    "lead_sum": -2.6645352591003757e-15,
    "stored_difference": 6.217248937900877e-15,
    "quadrature_error": 1.0598204645723928e-10,
    "omitted_reinjection_probe_residual": 0.46064867468341564,
    "max_spin_reinjection": 0.021502057473279917
  },
  {
    "N": 10,
    "g": 0.25,
    "sampled_energies": 161,
    "pointwise_probe_residual": 8.881784197001252e-16,
    "independent_probe_residual": 8.881784197001252e-16,
    "production_probe_residual": 5.551115123125783e-16,
    "occupation_min": 0.1295264341845944,
    "occupation_max": 0.8704735658154058,
    "independent_kernel_difference": 6.439293542825908e-15,
    "charge": 4.496119101704848,
    "spin": -0.0036857178496176517,
    "probe_currents": [
      1.3210645865519698e-16,
      -1.3737922258393338e-17,
      3.700112407760678e-17,
      -5.13135199870228e-17,
      -4.764892310020883e-17,
      1.1548629712830704e-17,
      -3.611527489262291e-17,
      1.9575020935736944e-17,
      -2.965382627884849e-17,
      -2.4068691643388054e-17
    ],
    "lead_sum": -8.881784197001252e-16,
    "stored_difference": 8.881784197001252e-16,
    "quadrature_error": 2.2818930741693918e-12,
    "omitted_reinjection_probe_residual": 0.9500971185917072,
    "max_spin_reinjection": 0.004528501136971167
  },
  {
    "N": 10,
    "g": 0.5,
    "sampled_energies": 161,
    "pointwise_probe_residual": 1.1102230246251565e-15,
    "independent_probe_residual": 8.881784197001252e-16,
    "production_probe_residual": 1.1102230246251565e-15,
    "occupation_min": 0.08555072063697164,
    "occupation_max": 0.9144492793630283,
    "independent_kernel_difference": 4.440892098500626e-15,
    "charge": 2.8802937193916605,
    "spin": -0.0015646762431814946,
    "probe_currents": [
      1.1264494727703654e-16,
      7.147262387302169e-18,
      -5.56902916281668e-17,
      -1.668808213234399e-16,
      5.269183840814502e-18,
      5.364762089049212e-17,
      8.894007826127104e-17,
      -4.6857486678809844e-17,
      -4.455943627006153e-17,
      1.1836527026886266e-17
    ],
    "lead_sum": -4.440892098500626e-16,
    "stored_difference": 3.9968028886505635e-15,
    "quadrature_error": 7.742002274172775e-12,
    "omitted_reinjection_probe_residual": 1.5715616638183847,
    "max_spin_reinjection": 0.0021521438966320794
  },
  {
    "N": 10,
    "g": 1.0,
    "sampled_energies": 161,
    "pointwise_probe_residual": 1.1102230246251565e-15,
    "independent_probe_residual": 8.881784197001252e-16,
    "production_probe_residual": 1.1102230246251565e-15,
    "occupation_min": 0.0534752868001912,
    "occupation_max": 0.9465247131998086,
    "independent_kernel_difference": 7.216449660063518e-15,
    "charge": 1.6171948675619876,
    "spin": -0.00031848793555669093,
    "probe_currents": [
      -3.2967971220543186e-16,
      3.343793569860479e-17,
      -2.23043552746377e-17,
      -7.347692125510737e-17,
      1.1587591535020392e-16,
      -5.9617288026882e-17,
      -6.928830475936564e-17,
      -1.440810856447784e-16,
      -2.9836181254908014e-17,
      8.55439064979369e-18
    ],
    "lead_sum": 1.7763568394002505e-15,
    "stored_difference": 5.329070518200751e-15,
    "quadrature_error": 1.0156584215097673e-13,
    "omitted_reinjection_probe_residual": 2.295198871147328,
    "max_spin_reinjection": 0.0005232552372298023
  },
  {
    "N": 14,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.220446049250313e-16,
    "independent_probe_residual": 2.220446049250313e-16,
    "production_probe_residual": 1.942890293094024e-16,
    "occupation_min": 0.18586841086386988,
    "occupation_max": 0.8141315891361304,
    "independent_kernel_difference": 1.021405182655144e-14,
    "charge": 7.382757300307832,
    "spin": -0.005728689021493099,
    "probe_currents": [
      -5.315847785963848e-18,
      1.3345403876511975e-17,
      -4.980185981392857e-18,
      -6.349887911918606e-18,
      -1.2948673347337024e-18,
      -1.2133201478636423e-17,
      1.0486622380737318e-17,
      -9.78080480298865e-19,
      1.4208484716494326e-19,
      -4.802043988932264e-18,
      -5.5048032402439805e-18,
      -6.945304917401093e-18,
      -6.718855883115785e-18,
      1.768827364812081e-18
    ],
    "lead_sum": -1.7763568394002505e-15,
    "stored_difference": 7.105427357601002e-15,
    "quadrature_error": 5.984337057957534e-11,
    "omitted_reinjection_probe_residual": 0.26449193333182247,
    "max_spin_reinjection": 0.016240736629251448
  },
  {
    "N": 14,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 3.3306690738754696e-16,
    "independent_probe_residual": 3.3306690738754696e-16,
    "production_probe_residual": 3.3306690738754696e-16,
    "occupation_min": 0.16542199608178357,
    "occupation_max": 0.8345780039182162,
    "independent_kernel_difference": 7.549516567451064e-15,
    "charge": 5.892412036027836,
    "spin": -0.005497745453758694,
    "probe_currents": [
      2.5772794475977468e-17,
      2.54975506888738e-18,
      4.62866485590605e-18,
      -4.997321916673626e-18,
      -3.6692404865114746e-18,
      1.9706350828211698e-17,
      7.552915462287666e-18,
      7.830233153660676e-18,
      1.7690862743459663e-17,
      -1.2270719489811087e-17,
      8.868781696190437e-18,
      1.466553437723627e-19,
      2.2213990773475234e-17,
      -1.4060030227501578e-18
    ],
    "lead_sum": -8.881784197001252e-16,
    "stored_difference": 4.440892098500626e-15,
    "quadrature_error": 3.5674455021442145e-12,
    "omitted_reinjection_probe_residual": 0.4483592867408165,
    "max_spin_reinjection": 0.0067442694559730985
  },
  {
    "N": 20,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.393918396847994e-16,
    "independent_probe_residual": 2.393918396847994e-16,
    "production_probe_residual": 2.1163626406917047e-16,
    "occupation_min": 0.16385325363549283,
    "occupation_max": 0.836146746364507,
    "independent_kernel_difference": 1.1102230246251565e-14,
    "charge": 6.643761989419532,
    "spin": -0.006123483602044536,
    "probe_currents": [
      3.6392780330292574e-19,
      2.294963621242357e-18,
      6.3641782203282564e-18,
      8.544487468940124e-18,
      -8.463373288115528e-18,
      9.5036535694469e-19,
      -5.726682983822761e-18,
      2.379373266845255e-18,
      2.5591054424429925e-18,
      -7.382003292345787e-18,
      1.2065906593988973e-17,
      1.7293741330475283e-17,
      -4.577078014935402e-18,
      -4.065158190359356e-19,
      4.6265077701344794e-18,
      -7.728186287927564e-18,
      -8.283388319754145e-19,
      1.637010673554093e-18,
      7.514714089193855e-18,
      2.687530681133378e-18
    ],
    "lead_sum": -3.552713678800501e-15,
    "stored_difference": 4.440892098500626e-15,
    "quadrature_error": 2.1875144582352672e-10,
    "omitted_reinjection_probe_residual": 0.24341450671539655,
    "max_spin_reinjection": 0.022001683002141198
  },
  {
    "N": 20,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 5.100087019371813e-16,
    "independent_probe_residual": 5.100087019371813e-16,
    "production_probe_residual": 3.712308238590367e-16,
    "occupation_min": 0.13706161944849088,
    "occupation_max": 0.8629383805515094,
    "independent_kernel_difference": 7.993605777301127e-15,
    "charge": 5.0012472505477605,
    "spin": -0.0052501586343773315,
    "probe_currents": [
      1.224789694801208e-17,
      5.227442507150294e-18,
      1.7975880683599516e-17,
      1.6307341518040405e-17,
      -7.207401441051568e-18,
      -3.3761182125816835e-17,
      -8.001560872157229e-18,
      7.508825945980359e-18,
      1.864041977963726e-17,
      -5.499699397345846e-18,
      1.3965875168319275e-17,
      1.2711030450304579e-17,
      -3.1666270930684985e-18,
      1.0105507730083138e-17,
      3.799916144301515e-18,
      -2.7406178936458336e-18,
      -1.34423121873108e-17,
      -1.9108011703855825e-18,
      -7.177896787686684e-18,
      -4.8864372853390915e-18
    ],
    "lead_sum": -1.7763568394002505e-15,
    "stored_difference": 7.105427357601002e-15,
    "quadrature_error": 1.467199187644127e-10,
    "omitted_reinjection_probe_residual": 0.4474848743235431,
    "max_spin_reinjection": 0.004848524956804736
  },
  {
    "N": 26,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.498001805406602e-16,
    "independent_probe_residual": 2.498001805406602e-16,
    "production_probe_residual": 2.220446049250313e-16,
    "occupation_min": 0.16666875864718791,
    "occupation_max": 0.8333312413528126,
    "independent_kernel_difference": 1.6431300764452317e-14,
    "charge": 6.035226579957309,
    "spin": -0.006147900878527971,
    "probe_currents": [
      -2.547495431477019e-18,
      -3.918208335512447e-18,
      2.0783936969534242e-17,
      -1.345073701120838e-17,
      3.789166828056158e-18,
      8.320205480972711e-18,
      6.4683271886096155e-18,
      -9.262529305807686e-18,
      -1.1530125559036602e-17,
      -1.2132829402643397e-18,
      -3.3646206450253935e-18,
      -2.473855813900319e-18,
      7.082686564264385e-18,
      6.4997903199339094e-18,
      6.865458720505693e-18,
      7.526554510332788e-18,
      -3.1576831298979755e-19,
      1.451732135150258e-17,
      8.37149719187288e-18,
      -7.065448596713353e-18,
      -5.1700425549839235e-20,
      6.211017154993515e-18,
      8.019794774385683e-18,
      1.6884358509172859e-18,
      -2.9608274312308824e-18,
      -1.528842784064396e-18
    ],
    "lead_sum": -5.329070518200751e-15,
    "stored_difference": 7.105427357601002e-15,
    "quadrature_error": 6.678303989509182e-11,
    "omitted_reinjection_probe_residual": 0.2433775214114089,
    "max_spin_reinjection": 0.01049543554615189
  },
  {
    "N": 26,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 4.440892098500626e-16,
    "independent_probe_residual": 4.440892098500626e-16,
    "production_probe_residual": 4.440892098500626e-16,
    "occupation_min": 0.12431414925508476,
    "occupation_max": 0.8756858507449149,
    "independent_kernel_difference": 1.176836406102666e-14,
    "charge": 4.34357470709381,
    "spin": -0.0048033601361878574,
    "probe_currents": [
      -9.567098445168807e-18,
      3.427187577297555e-17,
      3.0623974857603154e-19,
      1.2454199784269505e-17,
      1.4001458945026028e-17,
      5.575172467502471e-18,
      -2.2492063638264522e-17,
      -3.7950940643595765e-19,
      -1.5123856020369655e-17,
      -3.1248212699818354e-17,
      -9.23422300684627e-18,
      7.48666818318003e-18,
      -1.9234008570974402e-17,
      1.6951558841774974e-17,
      -5.610462104614005e-18,
      1.5380307327368878e-17,
      2.751781414774825e-18,
      1.1917939517219036e-17,
      -1.4350273550747009e-18,
      2.223697905549395e-18,
      -9.628201762942967e-18,
      9.459301476107958e-19,
      -8.117396764140217e-18,
      1.211447144579423e-17,
      1.1254748453647684e-18,
      4.37723174293526e-18
    ],
    "lead_sum": -2.6645352591003757e-15,
    "stored_difference": 9.769962616701378e-15,
    "quadrature_error": 6.868532042655424e-11,
    "omitted_reinjection_probe_residual": 0.44668911562490676,
    "max_spin_reinjection": 0.004865642264489545
  },
  {
    "N": 30,
    "g": 0.05,
    "sampled_energies": 161,
    "pointwise_probe_residual": 2.7755575615628914e-16,
    "independent_probe_residual": 2.220446049250313e-16,
    "production_probe_residual": 2.7755575615628914e-16,
    "occupation_min": 0.16041668391801303,
    "occupation_max": 0.8395833160819867,
    "independent_kernel_difference": 2.2648549702353193e-14,
    "charge": 5.6897241109402215,
    "spin": -0.006072646976787686,
    "probe_currents": [
      -1.1673965457498454e-17,
      1.2412681770393034e-17,
      6.407180493482309e-18,
      -7.966582947171005e-18,
      5.823737038493181e-18,
      1.0624476046633526e-17,
      2.3484421138439858e-17,
      -1.1340243377357578e-17,
      2.0741445854042516e-18,
      -1.2150589397788165e-17,
      -9.466039547910814e-19,
      2.3959594708488354e-18,
      -8.004280663764645e-18,
      4.5892581118855824e-18,
      1.4287282913130283e-17,
      -6.104168256452671e-18,
      5.517361855443941e-18,
      -2.1302303688197163e-20,
      -2.2080916316322963e-18,
      -3.826120386539176e-18,
      -1.3371843358367583e-19,
      -7.732508234825605e-18,
      4.18331556036128e-18,
      -4.555644661340801e-18,
      2.3175358607698897e-18,
      -4.8044144789170354e-18,
      1.1587753883217491e-18,
      -3.648599075010283e-18,
      -1.1214423763517606e-17,
      8.969563644871048e-19
    ],
    "lead_sum": -3.552713678800501e-15,
    "stored_difference": 1.3322676295501878e-14,
    "quadrature_error": 9.800867933696626e-11,
    "omitted_reinjection_probe_residual": 0.24303847063468653,
    "max_spin_reinjection": 0.010216092896752875
  },
  {
    "N": 30,
    "g": 0.1,
    "sampled_energies": 161,
    "pointwise_probe_residual": 5.551115123125783e-16,
    "independent_probe_residual": 5.551115123125783e-16,
    "production_probe_residual": 5.551115123125783e-16,
    "occupation_min": 0.11360571395892646,
    "occupation_max": 0.8863942860410734,
    "independent_kernel_difference": 1.0436096431476471e-14,
    "charge": 3.993695423232647,
    "spin": -0.004499856983246882,
    "probe_currents": [
      1.1146705971816145e-16,
      -1.8936921926167175e-17,
      7.891265367573192e-18,
      -9.197866986594737e-18,
      1.2228008260798559e-17,
      -5.4903154243070645e-17,
      -1.210622738217302e-17,
      2.4351178976164287e-17,
      3.291171634043594e-17,
      -3.5614787803470244e-17,
      -8.471431800073433e-18,
      7.64541465717181e-18,
      -1.0248314832354767e-17,
      -2.1940347889289694e-17,
      3.5469623113378335e-17,
      -4.259495685118724e-18,
      -2.345582901538203e-17,
      -2.177779378875963e-17,
      3.757170549604675e-18,
      2.2098805110514517e-17,
      1.890545351038712e-17,
      -3.83058997073656e-18,
      1.4673051819865613e-17,
      4.162329970094657e-18,
      -1.499712694854525e-17,
      2.2510671565762507e-17,
      -9.766784786489317e-19,
      1.4047955101054296e-18,
      3.887807300475351e-18,
      4.574876967883708e-18
    ],
    "lead_sum": -2.6645352591003757e-15,
    "stored_difference": 9.325873406851315e-15,
    "quadrature_error": 8.880512906431137e-11,
    "omitted_reinjection_probe_residual": 0.44648492991585564,
    "max_spin_reinjection": 0.006124200523187426
  }
]

==> anc/closure_controls/outputs/latex_checks.json <==
{
  "supplement": {
    "overfull": 0,
    "undefined": 0,
    "rerun_needed": false
  },
  "supplement_marked": {
    "overfull": 0,
    "undefined": 0,
    "rerun_needed": false
  }
}

==> anc/closure_controls/outputs/observables.json <==
{
  "rows": [
    {
      "file": "environment_0p025.json",
      "prescription": "absorber",
      "charge": 7.330730544112744,
      "spin": -0.006026738039782751,
      "polarization": -0.0008221197060124902
    },
    {
      "file": "environment_0p025.json",
      "prescription": "elastic",
      "charge": 8.831368376114687,
      "spin": -0.004619556056730724,
      "polarization": -0.0005230849693944114
    },
    {
      "file": "environment_0p025.json",
      "prescription": "thermalized",
      "charge": 8.877036801636802,
      "spin": -0.02767233779272264,
      "polarization": -0.003117294476870958
    },
    {
      "file": "environment_0p1.json",
      "prescription": "absorber",
      "charge": 3.128626943730666,
      "spin": -0.006969853648865927,
      "polarization": -0.002227767571596398
    },
    {
      "file": "environment_0p1.json",
      "prescription": "elastic",
      "charge": 6.684939034382911,
      "spin": -0.00534239303210432,
      "polarization": -0.0007991685495748846
    },
    {
      "file": "environment_0p1.json",
      "prescription": "thermalized",
      "charge": 6.756812902144111,
      "spin": -0.034401315438089115,
      "polarization": -0.005091352378156378
    },
    {
      "file": "environment_0p01.json",
      "prescription": "absorber",
      "charge": 8.762460413505872,
      "spin": -0.004670748075166915,
      "polarization": -0.0005330407048650097
    },
    {
      "file": "environment_0p01.json",
      "prescription": "elastic",
      "charge": 9.449593634668128,
      "spin": -0.003977619897716472,
      "polarization": -0.0004209302591725858
    },
    {
      "file": "environment_0p01.json",
      "prescription": "thermalized",
      "charge": 9.474614086874293,
      "spin": -0.016055637115344863,
      "polarization": -0.0016945953648484348
    },
    {
      "file": "environment_0p05.json",
      "prescription": "absorber",
      "charge": 5.492219864834732,
      "spin": -0.0071369241856593275,
      "polarization": -0.001299460757453505
    },
    {
      "file": "environment_0p05.json",
      "prescription": "elastic",
      "charge": 7.973570109052793,
      "spin": -0.005197721258547532,
      "polarization": -0.000651868759847775
    },
    {
      "file": "environment_0p05.json",
      "prescription": "thermalized",
      "charge": 8.033499314158423,
      "spin": -0.035587438349505694,
      "polarization": -0.004429880050750185
    },
    {
      "file": "environment_1p0.json",
      "prescription": "absorber",
      "charge": 0.0004303392977986109,
      "spin": -5.660703879724773e-06,
      "polarization": -0.013154048232829191
    },
    {
      "file": "environment_1p0.json",
      "prescription": "elastic",
      "charge": 1.617194867561993,
      "spin": -0.00031848793555667933,
      "polarization": -0.00019693850255462212
    },
    {
      "file": "environment_1p0.json",
      "prescription": "thermalized",
      "charge": 1.6496621025044926,
      "spin": 9.099084827137114e-05,
      "polarization": 5.515726410470979e-05
    },
    {
      "file": "environment_0p25.json",
      "prescription": "absorber",
      "charge": 0.6149302766200118,
      "spin": -0.0029162631654228253,
      "polarization": -0.004742428981464662
    },
    {
      "file": "environment_0p25.json",
      "prescription": "elastic",
      "charge": 4.496119101704849,
      "spin": -0.0036857178496176985,
      "polarization": -0.0008197553859772396
    },
    {
      "file": "environment_0p25.json",
      "prescription": "thermalized",
      "charge": 4.574348599678935,
      "spin": -0.01700169654565893,
      "polarization": -0.0037167470242325325
    },
    {
      "file": "environment_0p5.json",
      "prescription": "absorber",
      "charge": 0.046991640236517154,
      "spin": -0.00038167654704715503,
      "polarization": -0.008122222274560116
    },
    {
      "file": "environment_0p5.json",
      "prescription": "elastic",
      "charge": 2.8802937193916645,
      "spin": -0.0015646762431815488,
      "polarization": -0.000543234959909581
    },
    {
      "file": "environment_0p5.json",
      "prescription": "thermalized",
      "charge": 2.9406583427121813,
      "spin": -0.003807269241875608,
      "polarization": -0.0012946996210257285
    },
    {
      "file": "length_14.json",
      "prescription": "absorber",
      "charge": 6.525765992168563,
      "spin": -0.006983946969810219,
      "polarization": -0.0010702110646001572
    },
    {
      "file": "length_14.json",
      "prescription": "absorber",
      "charge": 4.371591409419281,
      "spin": -0.007832468371120942,
      "polarization": -0.0017916743898445443
    },
    {
      "file": "length_14.json",
      "prescription": "absorber",
      "charge": 2.0008675081073104,
      "spin": -0.006347299574175588,
      "polarization": -0.003172273800467537
    },
    {
      "file": "length_14.json",
      "prescription": "elastic",
      "charge": 7.382757300307839,
      "spin": -0.005728689021492883,
      "polarization": -0.0007759552140843116
    },
    {
      "file": "length_14.json",
      "prescription": "elastic",
      "charge": 5.8924120360278405,
      "spin": -0.005497745453758468,
      "polarization": -0.0009330212178211111
    },
    {
      "file": "length_14.json",
      "prescription": "coherent",
      "charge": 9.933416727275475,
      "spin": -0.0033484474685324143,
      "polarization": -0.00033708919704718987
    },
    {
      "file": "length_20.json",
      "prescription": "absorber",
      "charge": 5.490230774771186,
      "spin": -0.00800563260238446,
      "polarization": -0.0014581595803171148
    },
    {
      "file": "length_20.json",
      "prescription": "absorber",
      "charge": 3.113141605261403,
      "spin": -0.007892110718972643,
      "polarization": -0.002535095321598762
    },
    {
      "file": "length_20.json",
      "prescription": "absorber",
      "charge": 1.03015043869479,
      "spin": -0.00466846135176359,
      "polarization": -0.004531824844610632
    },
    {
      "file": "length_20.json",
      "prescription": "elastic",
      "charge": 6.643761989419536,
      "spin": -0.006123483602044315,
      "polarization": -0.0009216891893171692
    },
    {
      "file": "length_20.json",
      "prescription": "elastic",
      "charge": 5.001247250547768,
      "spin": -0.005250158634377202,
      "polarization": -0.0010497698616684413
    },
    {
      "file": "length_20.json",
      "prescription": "coherent",
      "charge": 9.961943199841205,
      "spin": -0.0033980851415882926,
      "polarization": -0.00034110665694645387
    },
    {
      "file": "length_26.json",
      "prescription": "absorber",
      "charge": 4.621987006842607,
      "spin": -0.008446246046034014,
      "polarization": -0.001827405839421399
    },
    {
      "file": "length_26.json",
      "prescription": "absorber",
      "charge": 2.2248927162665897,
      "spin": -0.007212123956133678,
      "polarization": -0.0032415603248662495
    },
    {
      "file": "length_26.json",
      "prescription": "absorber",
      "charge": 0.5345819632597582,
      "spin": -0.003091065249815377,
      "polarization": -0.005782210142232952
    },
    {
      "file": "length_26.json",
      "prescription": "elastic",
      "charge": 6.035226579957316,
      "spin": -0.006147900878527326,
      "polarization": -0.0010186694396767464
    },
    {
      "file": "length_26.json",
      "prescription": "elastic",
      "charge": 4.34357470709382,
      "spin": -0.004803360136187645,
      "polarization": -0.001105854154722587
    },
    {
      "file": "length_26.json",
      "prescription": "coherent",
      "charge": 9.953977697115183,
      "spin": -0.0033795996163524153,
      "polarization": -0.0003395225224717829
    },
    {
      "file": "length_6.json",
      "prescription": "absorber",
      "charge": 8.260385199236575,
      "spin": -0.004711926195267582,
      "polarization": -0.0005704245118863292
    },
    {
      "file": "length_6.json",
      "prescription": "absorber",
      "charge": 6.931335817480342,
      "spin": -0.005488459232893984,
      "polarization": -0.0007918328266612729
    },
    {
      "file": "length_6.json",
      "prescription": "absorber",
      "charge": 4.931389145382196,
      "spin": -0.006045436438418669,
      "polarization": -0.001225909426369176
    },
    {
      "file": "length_6.json",
      "prescription": "elastic",
      "charge": 8.67125779128678,
      "spin": -0.004257003962747316,
      "polarization": -0.0004909326957185981
    },
    {
      "file": "length_6.json",
      "prescription": "elastic",
      "charge": 7.7252680730851635,
      "spin": -0.004462643213010765,
      "polarization": -0.0005776683955549213
    },
    {
      "file": "length_6.json",
      "prescription": "coherent",
      "charge": 9.904963324965884,
      "spin": -0.003446274811060574,
      "polarization": -0.00034793413140400947
    },
    {
      "file": "length_30.json",
      "prescription": "absorber",
      "charge": 4.124852404412116,
      "spin": -0.008556025369391563,
      "polarization": -0.002074262186991146
    },
    {
      "file": "length_30.json",
      "prescription": "absorber",
      "charge": 1.7810699499786196,
      "spin": -0.006595006764522994,
      "polarization": -0.0037028342231040182
    },
    {
      "file": "length_30.json",
      "prescription": "absorber",
      "charge": 0.3462577278956875,
      "spin": -0.0022729522857619275,
      "polarization": -0.0065643366274461025
    },
    {
      "file": "length_30.json",
      "prescription": "elastic",
      "charge": 5.689724110940235,
      "spin": -0.006072646976786906,
      "polarization": -0.001067300779155598
    },
    {
      "file": "length_30.json",
      "prescription": "elastic",
      "charge": 3.9936954232326562,
      "spin": -0.004499856983246576,
      "polarization": -0.0011267401507559665
    },
    {
      "file": "length_30.json",
      "prescription": "coherent",
      "charge": 9.96038186512877,
      "spin": -0.0033815881093935533,
      "polarization": -0.0003395038619184341
    },
    {
      "file": "length_8.json",
      "prescription": "absorber",
      "charge": 7.813563193426552,
      "spin": -0.005531402643764943,
      "polarization": -0.0007079231980127119
    },
    {
      "file": "length_8.json",
      "prescription": "absorber",
      "charge": 6.182603978740277,
      "spin": -0.006567246232922917,
      "polarization": -0.0010622136328811104
    },
    {
      "file": "length_8.json",
      "prescription": "absorber",
      "charge": 3.9269950396805613,
      "spin": -0.006877609182440618,
      "polarization": -0.0017513669136185292
    },
    {
      "file": "length_8.json",
      "prescription": "elastic",
      "charge": 8.339556023241729,
      "spin": -0.0048743833340299724,
      "polarization": -0.0005844895484178565
    },
    {
      "file": "length_8.json",
      "prescription": "elastic",
      "charge": 7.181878219736557,
      "spin": -0.0050961422337205105,
      "polarization": -0.000709583493036094
    },
    {
      "file": "length_8.json",
      "prescription": "coherent",
      "charge": 9.986359081114532,
      "spin": -0.0034788792123933115,
      "polarization": -0.00034836312054633726
    },
    {
      "file": "length_10.json",
      "prescription": "absorber",
      "charge": 7.330730544112744,
      "spin": -0.006026738039782751,
      "polarization": -0.0008221197060124902
    },
    {
      "file": "length_10.json",
      "prescription": "absorber",
      "charge": 5.492219864834732,
      "spin": -0.0071369241856593275,
      "polarization": -0.001299460757453505
    },
    {
      "file": "length_10.json",
      "prescription": "absorber",
      "charge": 3.128626943730666,
      "spin": -0.006969853648865927,
      "polarization": -0.002227767571596398
    },
    {
      "file": "length_10.json",
      "prescription": "elastic",
      "charge": 7.973570109052793,
      "spin": -0.005197721258547532,
      "polarization": -0.000651868759847775
    },
    {
      "file": "length_10.json",
      "prescription": "elastic",
      "charge": 6.684939034382911,
      "spin": -0.00534239303210432,
      "polarization": -0.0007991685495748846
    },
    {
      "file": "length_10.json",
      "prescription": "coherent",
      "charge": 9.921296681770304,
      "spin": -0.003372638362028564,
      "polarization": -0.00033993927106580266
    }
  ],
  "wrong_denominator_guard_red": true,
  "distinct_onsite_arrays": 1920
}

==> anc/closure_controls/outputs/summary.json <==
{
  "status": "verified",
  "elapsed_seconds": 21.177138566970825,
  "elastic_cases": 19,
  "voltage_cases": 9,
  "disorder_groups": 15,
  "elastic_max_pointwise_residual": 1.1102230246251565e-15,
  "elastic_max_current_difference": 1.5987211554602254e-14,
  "voltage_max_probe_residual": 1.9890897089147597e-11,
  "voltage_max_current_difference": 5.329070518200751e-15,
  "disorder_max_current_difference": 4.083844373781176e-12,
  "centered_pair_max_residual": 1.6805133673525319e-15,
  "disorder_groups_ci_excludes_zero": 6
}

==> anc/closure_controls/outputs/voltage.json <==
[
  {
    "name": "environment_0p01",
    "g": 0.01,
    "center": 0.5,
    "charge": 9.47461408687429,
    "spin": -0.01605563711534522,
    "probe_currents": [
      5.5010852643977426e-12,
      1.510189542863749e-13,
      -8.314963301225831e-13,
      -6.854117967636242e-13,
      3.81829984297255e-13,
      3.8333919372135483e-14,
      -8.654431338239732e-13,
      -4.0770685438840104e-13,
      4.87517144709404e-13,
      4.1845346632207736e-13
    ],
    "probe_residual": 5.5010852643977426e-12,
    "lead_sum": -4.192202140984591e-12,
    "stored_difference": 3.552713678800501e-15,
    "quadrature_error": 2.2655188843221822e-10,
    "last_grid": 2001,
    "last_change": 1.4640200163285044e-10
  },
  {
    "name": "environment_0p025",
    "g": 0.025,
    "center": 0.5,
    "charge": 8.877036801636802,
    "spin": -0.027672337792722834,
    "probe_currents": [
      1.9890897089147597e-11,
      -2.142229102441995e-12,
      -3.800418313382181e-12,
      -4.158427074907323e-12,
      -2.9658098893436957e-12,
      -3.2882724321225965e-12,
      -3.9409291802128266e-12,
      -2.952414354662203e-12,
      -1.0655209353727102e-12,
      -5.415997511581949e-13
    ],
    "probe_residual": 1.9890897089147597e-11,
    "lead_sum": 4.9684700798025005e-12,
    "stored_difference": 1.942890293094024e-16,
    "quadrature_error": 1.9942009887865822e-10,
    "last_grid": 2001,
    "last_change": 2.929176901034225e-10
  },
  {
    "name": "environment_0p05",
    "g": 0.05,
    "center": 0.5,
    "charge": 8.033499314158417,
    "spin": -0.035587438349505666,
    "probe_currents": [
      -1.4088140376511404e-12,
      -2.0834375891176649e-13,
      5.194907004568705e-13,
      1.6811690928264511e-12,
      2.1890683710168446e-12,
      3.1911973064069343e-13,
      -1.4874698694988808e-12,
      -1.2927298120857245e-12,
      -3.4020182504423957e-12,
      -1.0797300553644362e-12
    ],
    "probe_residual": 3.4020182504423957e-12,
    "lead_sum": 4.169109502072388e-12,
    "stored_difference": 5.329070518200751e-15,
    "quadrature_error": 6.412871363948089e-11,
    "last_grid": 2001,
    "last_change": 4.4146020172775025e-11
  },
  {
    "name": "environment_0p1",
    "g": 0.1,
    "center": 0.5,
    "charge": 6.756812902144107,
    "spin": -0.03440131543808917,
    "probe_currents": [
      -1.231060392514749e-12,
      -7.999149953530349e-12,
      -8.099416970441808e-12,
      9.769199338371948e-13,
      1.441763375353844e-12,
      -2.4965446376867817e-13,
      2.284492039983377e-13,
      1.4781925683493569e-12,
      1.993669118682817e-12,
      3.220167188455747e-13
    ],
    "probe_residual": 8.099416970441808e-12,
    "lead_sum": 1.113598102620017e-11,
    "stored_difference": 3.552713678800501e-15,
    "quadrature_error": 1.6927327344896866e-10,
    "last_grid": 2001,
    "last_change": 2.3155699580001965e-11
  },
  {
    "name": "environment_0p25",
    "g": 0.25,
    "center": 0.5,
    "charge": 4.574348599678936,
    "spin": -0.017001696545659008,
    "probe_currents": [
      -7.81909259561786e-13,
      -9.173287129904395e-13,
      2.454259018236371e-12,
      -5.48477929740443e-13,
      4.0881187324259827e-13,
      -1.1948775302528247e-13,
      -1.5165646516379638e-13,
      -2.6144364451141655e-13,
      -3.1886299156624887e-13,
      4.2549297418759124e-14
    ],
    "probe_residual": 2.454259018236371e-12,
    "lead_sum": 1.936228954946273e-13,
    "stored_difference": 1.7763568394002505e-15,
    "quadrature_error": 3.8123812271012785e-12,
    "last_grid": 2001,
    "last_change": 1.4596324149351858e-11
  },
  {
    "name": "environment_0p5",
    "g": 0.5,
    "center": 0.5,
    "charge": 2.9406583427121804,
    "spin": -0.0038072692418756097,
    "probe_currents": [
      -5.653203599687018e-14,
      -3.006622728563002e-14,
      4.274428033745892e-13,
      -2.877455218541769e-13,
      -1.702110674628443e-14,
      -8.874845303097345e-15,
      6.366435156834882e-16,
      1.2812841065912295e-13,
      5.738551994705077e-14,
      -7.427522139002996e-14
    ],
    "probe_residual": 4.274428033745892e-13,
    "lead_sum": -1.4033219031261979e-13,
    "stored_difference": 8.881784197001252e-16,
    "quadrature_error": 2.442153774183133e-13,
    "last_grid": 2001,
    "last_change": 9.201528428093297e-13
  },
  {
    "name": "environment_1p0",
    "g": 1.0,
    "center": 0.5,
    "charge": 1.6496621025044917,
    "spin": 9.099084827138439e-05,
    "probe_currents": [
      3.0398508146442516e-14,
      -6.448853495481799e-14,
      6.689771349724372e-14,
      5.1880808676907364e-14,
      -3.519667196583143e-14,
      -1.4161631936571162e-14,
      2.4293826499099946e-14,
      4.867688283699545e-15,
      -4.91769372077365e-14,
      9.752551007437618e-16
    ],
    "probe_residual": 6.689771349724372e-14,
    "lead_sum": -1.6431300764452317e-14,
    "stored_difference": 8.881784197001252e-16,
    "quadrature_error": 2.360550994560915e-13,
    "last_grid": 2001,
    "last_change": 2.6201263381153694e-14
  },
  {
    "name": "centered_thermalized_0.05",
    "g": 0.05,
    "center": 0.0,
    "charge": 8.159102098788606,
    "spin": -0.03412271635612737,
    "probe_currents": [
      2.1957869550393028e-12,
      -1.851499856209138e-12,
      1.5582361789778787e-12,
      -4.1513320558905775e-13,
      -3.188664610132008e-13,
      3.152478278423132e-13,
      4.0901657061276353e-13,
      -1.557021872544695e-12,
      1.850877090481262e-12,
      -2.196878096105692e-12
    ],
    "probe_residual": 2.196878096105692e-12,
    "lead_sum": 1.0658141036401503e-14,
    "stored_difference": 1.7763568394002505e-15,
    "quadrature_error": 2.018442205970821e-10,
    "last_grid": 2001,
    "last_change": 2.284039624100842e-11
  },
  {
    "name": "centered_thermalized_0.1",
    "g": 0.1,
    "center": 0.0,
    "charge": 6.872200487728986,
    "spin": -0.03405032687594964,
    "probe_currents": [
      -2.147764605053837e-12,
      2.7776218824993038e-12,
      2.63532945465883e-12,
      3.037292639618272e-13,
      -6.408276687075443e-13,
      6.430064813933711e-13,
      -2.9964919434632975e-13,
      -2.638049501069162e-12,
      -2.774523666371209e-12,
      2.130410431400165e-12
    ],
    "probe_residual": 2.7776218824993038e-12,
    "lead_sum": 1.0658141036401503e-14,
    "stored_difference": 2.6645352591003757e-15,
    "quadrature_error": 2.5893014712288698e-11,
    "last_grid": 2001,
    "last_change": 2.916245023243391e-11
  }
]

==> anc/code/campaign.py <==
# ASTRA_ENGINE: sci
"""Registered CPU campaign. Bundle transport.py before this driver for ASTRUM."""

from concurrent.futures import ThreadPoolExecutor, as_completed
from dataclasses import asdict, replace
import hashlib
import json
from pathlib import Path
import platform
import tarfile
import time
from scipy.stats import t as student_t

RESULTS = Path.home() / "astra-worker" / "workspace" / "ciss_JCP_20261015" / "results"


def dump(name, value):
    RESULTS.mkdir(parents=True, exist_ok=True)
    destination = RESULTS / (name + ".json")
    temporary = destination.with_suffix(".json.tmp")
    temporary.write_text(json.dumps(value, indent=2), encoding="utf-8")
    temporary.replace(destination)


def coherent_results():
    p = Parameters()
    h = hamiltonian(p)
    energies = np.linspace(-4, 4, 1601)
    kernels = np.array([two_terminal(h, e) for e in energies])
    enantiomer = hamiltonian(replace(p, handedness=-1))
    partner = np.array([two_terminal(enantiomer, e) for e in energies])
    reverse = np.array([two_terminal(h, e, reverse=True) for e in energies])
    offsets = []
    for ef in np.linspace(-2, 2, 81):
        offsets.append({"center": float(ef), **integrated(h, replace(p, center=float(ef)))})
    beta = []
    for b in np.linspace(0, 2 * np.pi, 37):
        beta.append({"beta": float(b), **integrated(hamiltonian(replace(p, beta=float(b))), p)})
    controls = {}
    for name, hh in (("reference", h), ("zero_soc", hamiltonian(replace(p, soc=0))),
                     ("zero_rung", hamiltonian(replace(p, rung=0))),
                     ("zero_beta", hamiltonian(replace(p, beta=0))),
                     ("mirror_beta_pi", hamiltonian(p, mirror=True))):
        sampled = np.array([two_terminal(hh, e) for e in energies[::10]])
        controls[name] = {**integrated(hh, p), "max_abs_spin_kernel": float(np.max(np.abs(sampled[:, 1])))}
    return {"parameters": asdict(p), "energies": energies.tolist(), "kernels": kernels.tolist(),
            "enantiomer_kernels": partner.tolist(), "reverse_kernels": reverse.tolist(),
            "offsets": offsets, "beta": beta, "controls": controls,
            "reference": integrated(h, p), "enantiomer": integrated(enantiomer, p),
            "reverse": integrated(h, p, reverse=True),
            "centered": integrated(h, replace(p, center=0)),
            "max_odd_residual": float(np.max(np.abs(kernels[:, 1] + kernels[::-1, 1]))),
            "max_enantiomer_spin_sum": float(np.max(np.abs(kernels[:, 1] + partner[:, 1])))}


def environment_results(gamma):
    p = Parameters()
    h = hamiltonian(p)
    environmental = {
        "coupling": gamma, "parameters": asdict(p),
        "absorber": integrated(h, p, absorber=gamma),
        "elastic": integrated_elastic(h, p, gamma),
        "thermalized": thermalized(h, p, gamma),
        "linear_absorber": (p.bias_energy * two_terminal(h, p.center, absorber=gamma)).tolist(),
        "linear_elastic": (p.bias_energy * elastic_kernel(h, p.center, gamma)[0]).tolist(),
    }
    environmental["checks"] = [elastic_kernel(h, e, gamma, checks=True)[1] for e in (-1.1, 0, .5, 1.23)]
    return environmental


def length_results(n):
    p = replace(Parameters(), sites=n)
    h = hamiltonian(p)
    result = {"sites": n, "parameters": asdict(p), "coherent": integrated(h, p)}
    result["absorber"] = [{"coupling": g, **integrated(h, p, absorber=g)} for g in (.025, .05, .1)]
    result["elastic"] = [{"coupling": g, **integrated_elastic(h, p, g)} for g in (.05, .1)]
    return result


def disorder_results(n, strength, samples=128):
    p = replace(Parameters(), sites=n)
    seed = [20261015, n, int(round(strength * 10000))]
    rng = np.random.default_rng(np.random.SeedSequence(seed))
    records = []
    for i in range(samples):
        onsite = rng.uniform(-strength / 2, strength / 2, (n, 2))
        row = integrated(hamiltonian(p, onsite), p, tolerance=2e-8)
        row.update(realization=i, onsite=onsite.tolist())
        records.append(row)
    spin = np.array([r["spin"] for r in records])
    charge = np.array([r["charge"] for r in records])
    polarization = spin / charge
    se = float(spin.std(ddof=1) / np.sqrt(samples))
    critical = float(student_t.ppf(.975, samples - 1))
    bootstrap_rng = np.random.default_rng(np.random.SeedSequence(seed + [1]))
    indices = bootstrap_rng.integers(0, samples, (4096, samples))
    boot = np.mean(spin[indices], axis=1)
    return {"sites": n, "W": strength, "samples": samples, "seed_sequence": seed,
            "spin_mean": float(spin.mean()), "spin_sd": float(spin.std(ddof=1)), "spin_se": se,
            "spin_ci95_student": [float(spin.mean() - critical * se), float(spin.mean() + critical * se)],
            "spin_ci95_bootstrap": np.quantile(boot, [.025, .975]).tolist(),
            "spin_mean_absolute": float(np.abs(spin).mean()), "charge_mean": float(charge.mean()),
            "polarization_mean": float(polarization.mean()),
            "polarization_ratio_means": float(spin.mean() / charge.mean()),
            "first_half_spin_mean": float(spin[:samples // 2].mean()),
            "maximum_quadrature_error": max(r["quadrature_error"] for r in records),
            "records": records}


def run():
    start = time.time()
    tasks = [("coherent", coherent_results, ())]
    for g in (.01, .025, .05, .1, .25, .5, 1.0):
        tasks.append(("environment_" + str(g).replace(".", "p"), environment_results, (g,)))
    for n in (6, 8, 10, 14, 20, 26, 30):
        tasks.append(("length_" + str(n), length_results, (n,)))
    for n in (6, 10, 20):
        for strength in (.01, .1, .5, 1.0, 2.0):
            tasks.append((f"disorder_N{n}_W{strength}".replace(".", "p"), disorder_results, (n, strength)))
    manifest = {"status": "running", "tasks": [t[0] for t in tasks], "completed": [],
                "failed": {}, "host": platform.node(), "numpy": np.__version__, "start_epoch": start,
                "parameters": asdict(Parameters()), "cpu_workers": 6, "threads_per_worker": 1}
    dump("manifest", manifest)
    with ThreadPoolExecutor(max_workers=6) as executor:
        futures = {executor.submit(fn, *arguments): name for name, fn, arguments in tasks}
        for future in as_completed(futures):
            name = futures[future]
            try:
                result = future.result()
                dump(name, result)
                manifest["completed"].append(name)
                print(json.dumps({"task": name, "status": "completed", "elapsed": time.time() - start}), flush=True)
            except Exception as exc:
                manifest["failed"][name] = repr(exc)
                print(json.dumps({"task": name, "status": "failed", "error": repr(exc)}), flush=True)
            dump("manifest", manifest)
    manifest.update(status="failed" if manifest["failed"] else "completed", elapsed_seconds=time.time() - start)
    dump("manifest", manifest)
    archive = RESULTS.parent / "ciss_JCP_results.tar.gz"
    with tarfile.open(archive, "w:gz") as tar:
        tar.add(RESULTS, arcname="results")
    print(json.dumps({"archive": str(archive), "sha256": hashlib.sha256(archive.read_bytes()).hexdigest(),
                      "completed": len(manifest["completed"]), "failed": manifest["failed"]}), flush=True)
    if manifest["failed"]:
        raise RuntimeError(manifest["failed"])


if __name__ == "__main__":
    run()


==> anc/code/campaign_bundle.py <==
# ASTRA_ENGINE: sci
"""Four-state-rung Green functions and conserving charge probes."""

import os

for _name in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS"):
    os.environ[_name] = "1"

from dataclasses import dataclass
import numpy as np
from scipy.integrate import quad_vec
from scipy.interpolate import CubicSpline
from scipy.linalg import solve
from scipy.optimize import least_squares

SX = np.array([[0, 1], [1, 0]], complex)
SY = np.array([[0, -1j], [1j, 0]], complex)
SZ = np.diag([1.0, -1.0])
SPIN = np.tile([1.0, -1.0], 2)


@dataclass(frozen=True)
class Parameters:
    sites: int = 10
    turn: int = 10
    hopping: float = 1.0
    rung: float = 1.0
    soc: float = 0.1
    beta: float = np.pi
    handedness: int = 1
    lead_halfwidth: float = 1.0
    center: float = 0.5
    bias_energy: float = 4.0


def hamiltonian(p=Parameters(), onsite=None, mirror=False, real_soc=False):
    nsites = p.sites
    h = np.zeros((4 * nsites, 4 * nsites), complex)
    for n in range(nsites):
        for rail in (0, 1):
            i = 4 * n + 2 * rail
            if onsite is not None:
                h[i:i + 2, i:i + 2] = onsite[n, rail] * np.eye(2)
            if n + 1 < nsites:
                phi = p.handedness * ((n + 1) * 2 * np.pi / (p.turn - 1))
                if rail:
                    phi = -phi + p.handedness * p.beta if mirror else phi + p.handedness * p.beta
                radial = np.cos(phi) * SX + np.sin(phi) * SY
                bond = p.hopping * np.eye(2) + (1 if real_soc else -1j) * p.soc * radial
                h[i:i + 2, i + 4:i + 6] = bond
                h[i + 4:i + 6, i:i + 2] = bond.conj().T
        i = 4 * n
        h[i:i + 2, i + 2:i + 4] = p.rung * np.eye(2)
        h[i + 2:i + 4, i:i + 2] = p.rung * np.eye(2)
    return h


def two_terminal(h, energy, absorber=0.0, halfwidth=1.0, reverse=False):
    d = len(h)
    inverse = energy * np.eye(d) - h + 1j * absorber * np.eye(d)
    inverse[:4, :4] += 1j * halfwidth * np.eye(4)
    inverse[-4:, -4:] += 1j * halfwidth * np.eye(4)
    source = np.arange(d - 4, d) if reverse else np.arange(4)
    drain = np.arange(4) if reverse else np.arange(d - 4, d)
    g = solve(inverse, np.eye(d)[:, source], check_finite=False)
    amplitude = -2j * halfwidth * g[drain]
    weights = np.abs(amplitude) ** 2
    return np.array([weights.sum(), (weights * SPIN[:, None]).sum()])


def integrated(h, p=Parameters(), absorber=0.0, reverse=False, tolerance=1e-9):
    value, error = quad_vec(
        lambda e: two_terminal(h, e, absorber, p.lead_halfwidth, reverse),
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def scattering(h, energy, coupling, halfwidth=1.0, checks=False):
    d = len(h)
    n = d // 4
    terminals = n + 2
    w = np.zeros((d, 4 * terminals), complex)
    w[:4, :4] = np.sqrt(2 * halfwidth) * np.eye(4)
    w[-4:, 4:8] = np.sqrt(2 * halfwidth) * np.eye(4)
    for site in range(n):
        w[4 * site:4 * site + 4, 8 + 4 * site:12 + 4 * site] = np.sqrt(2 * coupling) * np.eye(4)
    g_w = solve(energy * np.eye(d) - h + 0.5j * w @ w.conj().T,
                w, check_finite=False)
    s = np.eye(4 * terminals) - 1j * w.conj().T @ g_w
    probabilities = np.abs(s.reshape(terminals, 4, terminals, 4)) ** 2
    trans = probabilities.sum(axis=(1, 3))
    spin_right = (probabilities[1] * SPIN[:, None, None]).sum(axis=(0, 2))
    matrix = 4 * np.eye(terminals) - trans
    report = None
    if checks:
        report = {"unitarity": float(np.max(np.abs(s.conj().T @ s - np.eye(len(s))))),
                  "charge_reciprocity": float(np.max(np.abs(trans - trans.T))),
                  "row_sum": float(np.max(np.abs(matrix.sum(axis=1)))),
                  "column_sum": float(np.max(np.abs(matrix.sum(axis=0)))),
                  "spin_equilibrium": float(abs(spin_right.sum()))}
    return matrix, spin_right, report


def elastic_kernel(h, energy, coupling, halfwidth=1.0, checks=False):
    m, z, report = scattering(h, energy, coupling, halfwidth, checks)
    distribution = np.zeros(len(m))
    distribution[0] = 1
    distribution[2:] = solve(m[2:, 2:], -m[2:, 0], check_finite=False)
    currents = m @ distribution
    if checks:
        report.update(probe_current=float(np.max(np.abs(currents[2:]))),
                      charge_sum=float(abs(currents.sum())),
                      occupation_min=float(distribution.min()),
                      occupation_max=float(distribution.max()))
    return np.array([currents[0], z @ distribution]), report


def integrated_elastic(h, p, coupling, tolerance=1e-8):
    value, error = quad_vec(
        lambda e: elastic_kernel(h, e, coupling, p.lead_halfwidth)[0],
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def thermalized(h, p, coupling, levels=(1001, 2001, 4001, 8001)):
    """Solve integrated zero-current conditions; validate by adaptive quadrature."""
    low = p.center - p.bias_energy / 2
    high = p.center + p.bias_energy / 2
    nterm = p.sites + 2
    previous = None
    convergence = []
    for size in levels:
        energies = np.linspace(low, high, size)
        matrices, spins = [], []
        for energy in energies:
            m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
            matrices.append(m)
            spins.append(z)
        ms = CubicSpline(energies, np.asarray(matrices), axis=0)
        zs = CubicSpline(energies, np.asarray(spins), axis=0)
        mi, zi = ms.antiderivative(), zs.antiderivative()

        def full_mu(x):
            return np.r_[high, low, low + p.bias_energy * x]

        def current(x):
            mu = full_mu(x)
            a = mi(mu) - mi(low)
            return np.array([sum(a[q, row, q] for q in range(nterm)) for row in range(nterm)])

        def jacobian(x):
            values = ms(full_mu(x)[2:])
            return p.bias_energy * np.array([[values[q - 2, row, q] for q in range(2, nterm)]
                                            for row in range(2, nterm)])

        x0 = np.full(p.sites, 0.5) if previous is None else previous["occupations"]
        solution = least_squares(lambda x: current(x)[2:], x0, jac=jacobian,
                                 bounds=(0, 1), ftol=1e-13, xtol=1e-13, gtol=1e-13)
        mu = full_mu(solution.x)
        spin = sum((zi(mu[q]) - zi(low))[q] for q in range(nterm))
        currents = current(solution.x)
        record = {"grid_size": size, "charge": float(currents[0]), "spin": float(spin),
                  "polarization": float(spin / currents[0]), "probe_mu": mu[2:].tolist(),
                  "occupations": solution.x.tolist(), "root_success": bool(solution.success),
                  "probe_residual_interpolated": float(np.max(np.abs(currents[2:])))}
        assert solution.success and record["probe_residual_interpolated"] < 1e-8
        if previous is not None:
            record["refinement_change"] = max(abs(record[k] - previous[k]) for k in ("charge", "spin"))
        convergence.append(record)
        previous = record
        if size >= 2001 and record.get("refinement_change", np.inf) < 1e-9:
            break

    def exact_integrand(energy):
        m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
        f = (mu > energy).astype(float)
        return np.r_[m @ f, z @ f]

    exact, error = quad_vec(exact_integrand, low, high, points=np.unique(mu[2:]),
                            epsabs=2e-9, epsrel=2e-9)
    residual = float(np.max(np.abs(exact[2:nterm])))
    assert residual < 1e-7, (coupling, residual)
    assert abs(exact[0] + exact[1]) < 1e-7
    assert max(abs(exact[0] - previous["charge"]), abs(exact[-1] - previous["spin"])) < 1e-7
    return {"charge": float(exact[0]), "spin": float(exact[-1]),
            "polarization": float(exact[-1] / exact[0]), "probe_mu": mu[2:].tolist(),
            "probe_current_residual": residual, "charge_sum": float(abs(exact[:nterm].sum())),
            "quadrature_error": float(error), "convergence": convergence}


# ASTRA_ENGINE: sci
"""Registered CPU campaign. Bundle transport.py before this driver for ASTRUM."""

from concurrent.futures import ThreadPoolExecutor, as_completed
from dataclasses import asdict, replace
import hashlib
import json
from pathlib import Path
import platform
import tarfile
import time
from scipy.stats import t as student_t

RESULTS = Path.home() / "astra-worker" / "workspace" / "ciss_JCP_20261015" / "results"


def dump(name, value):
    RESULTS.mkdir(parents=True, exist_ok=True)
    destination = RESULTS / (name + ".json")
    temporary = destination.with_suffix(".json.tmp")
    temporary.write_text(json.dumps(value, indent=2), encoding="utf-8")
    temporary.replace(destination)


def coherent_results():
    p = Parameters()
    h = hamiltonian(p)
    energies = np.linspace(-4, 4, 1601)
    kernels = np.array([two_terminal(h, e) for e in energies])
    enantiomer = hamiltonian(replace(p, handedness=-1))
    partner = np.array([two_terminal(enantiomer, e) for e in energies])
    reverse = np.array([two_terminal(h, e, reverse=True) for e in energies])
    offsets = []
    for ef in np.linspace(-2, 2, 81):
        offsets.append({"center": float(ef), **integrated(h, replace(p, center=float(ef)))})
    beta = []
    for b in np.linspace(0, 2 * np.pi, 37):
        beta.append({"beta": float(b), **integrated(hamiltonian(replace(p, beta=float(b))), p)})
    controls = {}
    for name, hh in (("reference", h), ("zero_soc", hamiltonian(replace(p, soc=0))),
                     ("zero_rung", hamiltonian(replace(p, rung=0))),
                     ("zero_beta", hamiltonian(replace(p, beta=0))),
                     ("mirror_beta_pi", hamiltonian(p, mirror=True))):
        sampled = np.array([two_terminal(hh, e) for e in energies[::10]])
        controls[name] = {**integrated(hh, p), "max_abs_spin_kernel": float(np.max(np.abs(sampled[:, 1])))}
    return {"parameters": asdict(p), "energies": energies.tolist(), "kernels": kernels.tolist(),
            "enantiomer_kernels": partner.tolist(), "reverse_kernels": reverse.tolist(),
            "offsets": offsets, "beta": beta, "controls": controls,
            "reference": integrated(h, p), "enantiomer": integrated(enantiomer, p),
            "reverse": integrated(h, p, reverse=True),
            "centered": integrated(h, replace(p, center=0)),
            "max_odd_residual": float(np.max(np.abs(kernels[:, 1] + kernels[::-1, 1]))),
            "max_enantiomer_spin_sum": float(np.max(np.abs(kernels[:, 1] + partner[:, 1])))}


def environment_results(gamma):
    p = Parameters()
    h = hamiltonian(p)
    environmental = {
        "coupling": gamma, "parameters": asdict(p),
        "absorber": integrated(h, p, absorber=gamma),
        "elastic": integrated_elastic(h, p, gamma),
        "thermalized": thermalized(h, p, gamma),
        "linear_absorber": (p.bias_energy * two_terminal(h, p.center, absorber=gamma)).tolist(),
        "linear_elastic": (p.bias_energy * elastic_kernel(h, p.center, gamma)[0]).tolist(),
    }
    environmental["checks"] = [elastic_kernel(h, e, gamma, checks=True)[1] for e in (-1.1, 0, .5, 1.23)]
    return environmental


def length_results(n):
    p = replace(Parameters(), sites=n)
    h = hamiltonian(p)
    result = {"sites": n, "parameters": asdict(p), "coherent": integrated(h, p)}
    result["absorber"] = [{"coupling": g, **integrated(h, p, absorber=g)} for g in (.025, .05, .1)]
    result["elastic"] = [{"coupling": g, **integrated_elastic(h, p, g)} for g in (.05, .1)]
    return result


def disorder_results(n, strength, samples=128):
    p = replace(Parameters(), sites=n)
    seed = [20261015, n, int(round(strength * 10000))]
    rng = np.random.default_rng(np.random.SeedSequence(seed))
    records = []
    for i in range(samples):
        onsite = rng.uniform(-strength / 2, strength / 2, (n, 2))
        row = integrated(hamiltonian(p, onsite), p, tolerance=2e-8)
        row.update(realization=i, onsite=onsite.tolist())
        records.append(row)
    spin = np.array([r["spin"] for r in records])
    charge = np.array([r["charge"] for r in records])
    polarization = spin / charge
    se = float(spin.std(ddof=1) / np.sqrt(samples))
    critical = float(student_t.ppf(.975, samples - 1))
    bootstrap_rng = np.random.default_rng(np.random.SeedSequence(seed + [1]))
    indices = bootstrap_rng.integers(0, samples, (4096, samples))
    boot = np.mean(spin[indices], axis=1)
    return {"sites": n, "W": strength, "samples": samples, "seed_sequence": seed,
            "spin_mean": float(spin.mean()), "spin_sd": float(spin.std(ddof=1)), "spin_se": se,
            "spin_ci95_student": [float(spin.mean() - critical * se), float(spin.mean() + critical * se)],
            "spin_ci95_bootstrap": np.quantile(boot, [.025, .975]).tolist(),
            "spin_mean_absolute": float(np.abs(spin).mean()), "charge_mean": float(charge.mean()),
            "polarization_mean": float(polarization.mean()),
            "polarization_ratio_means": float(spin.mean() / charge.mean()),
            "first_half_spin_mean": float(spin[:samples // 2].mean()),
            "maximum_quadrature_error": max(r["quadrature_error"] for r in records),
            "records": records}


def run():
    start = time.time()
    tasks = [("coherent", coherent_results, ())]
    for g in (.01, .025, .05, .1, .25, .5, 1.0):
        tasks.append(("environment_" + str(g).replace(".", "p"), environment_results, (g,)))
    for n in (6, 8, 10, 14, 20, 26, 30):
        tasks.append(("length_" + str(n), length_results, (n,)))
    for n in (6, 10, 20):
        for strength in (.01, .1, .5, 1.0, 2.0):
            tasks.append((f"disorder_N{n}_W{strength}".replace(".", "p"), disorder_results, (n, strength)))
    manifest = {"status": "running", "tasks": [t[0] for t in tasks], "completed": [],
                "failed": {}, "host": platform.node(), "numpy": np.__version__, "start_epoch": start,
                "parameters": asdict(Parameters()), "cpu_workers": 6, "threads_per_worker": 1}
    dump("manifest", manifest)
    with ThreadPoolExecutor(max_workers=6) as executor:
        futures = {executor.submit(fn, *arguments): name for name, fn, arguments in tasks}
        for future in as_completed(futures):
            name = futures[future]
            try:
                result = future.result()
                dump(name, result)
                manifest["completed"].append(name)
                print(json.dumps({"task": name, "status": "completed", "elapsed": time.time() - start}), flush=True)
            except Exception as exc:
                manifest["failed"][name] = repr(exc)
                print(json.dumps({"task": name, "status": "failed", "error": repr(exc)}), flush=True)
            dump("manifest", manifest)
    manifest.update(status="failed" if manifest["failed"] else "completed", elapsed_seconds=time.time() - start)
    dump("manifest", manifest)
    archive = RESULTS.parent / "ciss_JCP_results.tar.gz"
    with tarfile.open(archive, "w:gz") as tar:
        tar.add(RESULTS, arcname="results")
    print(json.dumps({"archive": str(archive), "sha256": hashlib.sha256(archive.read_bytes()).hexdigest(),
                      "completed": len(manifest["completed"]), "failed": manifest["failed"]}), flush=True)
    if manifest["failed"]:
        raise RuntimeError(manifest["failed"])


if __name__ == "__main__":
    run()


==> anc/code/followup.py <==
"""Bias scan and independent rail-first NEGF checks of voltage probes."""

from concurrent.futures import ThreadPoolExecutor
from dataclasses import replace
import json
from pathlib import Path
import tarfile
import hashlib

ROOT = Path.home() / "astra-worker/workspace/ciss_JCP_20261015"


def independent_voltage(record, gamma, center=.5):
    # Independent rail-first construction and Caroli currents, without S or W.
    n = 10
    h = np.zeros((4 * n, 4 * n), complex)
    for rail in range(2):
        for site in range(n - 1):
            angle = (site + 1) * 2 * np.pi / 9 + rail * np.pi
            bond = np.array([[1, -.1j * np.exp(-1j * angle)],
                             [-.1j * np.exp(1j * angle), 1]])
            i = 2 * (rail * n + site)
            h[i:i + 2, i + 2:i + 4] = bond
            h[i + 2:i + 4, i:i + 2] = bond.conj().T
    for site in range(n):
        i, j = 2 * site, 2 * (n + site)
        h[i:i + 2, j:j + 2] = np.eye(2)
        h[j:j + 2, i:i + 2] = np.eye(2)
    groups = [np.array([0, 1, 2*n, 2*n+1]),
              np.array([2*n-2, 2*n-1, 4*n-2, 4*n-1])]
    groups += [np.array([2*k, 2*k+1, 2*n+2*k, 2*n+2*k+1]) for k in range(n)]
    widths = np.r_[2., 2., np.full(n, 2 * gamma)]
    damping = np.zeros(4 * n)
    for g, width in zip(groups, widths):
        damping[g] += width / 2
    low, high = center - 2, center + 2
    mu = np.r_[high, low, record["probe_mu"]]

    def integrand(e, reinject=True):
        gr = np.linalg.inv(e * np.eye(4*n) - h + 1j * np.diag(damping))
        f = (mu > e).astype(float)
        if not reinject:
            f[2:] = 0
        t = np.zeros((n + 2, n + 2))
        z = np.zeros(n + 2)
        for p in range(n + 2):
            for q in range(n + 2):
                block = gr[np.ix_(groups[p], groups[q])]
                resolved = widths[p] * widths[q] * np.abs(block)**2
                t[p, q] = resolved.sum()
                if p == 1:
                    z[q] = np.sum(np.array([1, -1, 1, -1])[:, None] * resolved)
        currents = np.sum(t * (f[:, None] - f[None, :]), axis=1)
        spin = z @ (f - f[1])
        return np.r_[currents, spin]

    value, error = quad_vec(integrand, low, high, points=np.unique(mu[2:]),
                            epsabs=1e-9, epsrel=1e-9)
    # Removing probe reinjection must fail the charge-conservation oracle.
    broken, _ = quad_vec(lambda e: integrand(e, False), low, high,
                         epsabs=1e-8, epsrel=1e-8)
    residual = np.max(np.abs(value[2:-1]))
    difference = max(abs(value[0] - record["charge"]), abs(value[-1] - record["spin"]))
    broken_residual = np.max(np.abs(broken[2:-1]))
    assert residual < 1e-8 and difference < 1e-8
    assert broken_residual > 1e-3
    return {"coupling": gamma, "charge": float(value[0]), "spin": float(value[-1]),
            "probe_residual": float(residual), "pipeline_difference": float(difference),
            "quadrature_error": float(error), "no_reinjection_residual": float(broken_residual)}


def bias_scan():
    p = Parameters()
    h = hamiltonian(p)
    hm = hamiltonian(replace(p, handedness=-1))
    return [{"bias_energy": float(v), "plus": integrated(h, replace(p, bias_energy=float(v))),
             "minus": integrated(hm, replace(p, bias_energy=float(v)))} for v in np.linspace(.1, 6, 60)]


if __name__ == "__main__":
    tasks = [lambda: ("bias", bias_scan())]
    for gamma in (.05, 1.):
        record = json.loads((ROOT / "results" / ("environment_" + str(gamma).replace(".", "p") + ".json")).read_text())
        tasks.append(lambda g=gamma, r=record: ("independent_" + str(g), independent_voltage(r["thermalized"], g)))
    for gamma in (.05, .1):
        tasks.append(lambda g=gamma: ("centered_thermalized_" + str(g),
                                      thermalized(hamiltonian(), replace(Parameters(), center=0), g)))
    result = {}
    with ThreadPoolExecutor(max_workers=6) as pool:
        for name, value in pool.map(lambda task: task(), tasks):
            result[name] = value
            print(name, "completed", flush=True)
    p0 = replace(Parameters(), center=0)
    result["centered_controls"] = {"coherent": integrated(hamiltonian(), p0),
        "absorber": integrated(hamiltonian(), p0, absorber=.05),
        "elastic": integrated_elastic(hamiltonian(), p0, .05),
        "thermalized_minus": thermalized(hamiltonian(replace(p0, handedness=-1)), p0, .05)}
    result["independent_centered"] = independent_voltage(result["centered_thermalized_0.05"], .05, center=0)
    destination = ROOT / "followup.json"
    destination.write_text(json.dumps(result, indent=2))
    archive = ROOT / "followup.tar.gz"
    with tarfile.open(archive, "w:gz") as tar:
        tar.add(destination, arcname="results/followup.json")
    print(json.dumps({"archive": str(archive), "sha256": hashlib.sha256(archive.read_bytes()).hexdigest()}), flush=True)


==> anc/code/followup_bundle.py <==
# ASTRA_ENGINE: sci
"""Four-state-rung Green functions and conserving charge probes."""

import os

for _name in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS"):
    os.environ[_name] = "1"

from dataclasses import dataclass
import numpy as np
from scipy.integrate import quad_vec
from scipy.interpolate import CubicSpline
from scipy.linalg import solve
from scipy.optimize import least_squares

SX = np.array([[0, 1], [1, 0]], complex)
SY = np.array([[0, -1j], [1j, 0]], complex)
SZ = np.diag([1.0, -1.0])
SPIN = np.tile([1.0, -1.0], 2)


@dataclass(frozen=True)
class Parameters:
    sites: int = 10
    turn: int = 10
    hopping: float = 1.0
    rung: float = 1.0
    soc: float = 0.1
    beta: float = np.pi
    handedness: int = 1
    lead_halfwidth: float = 1.0
    center: float = 0.5
    bias_energy: float = 4.0


def hamiltonian(p=Parameters(), onsite=None, mirror=False, real_soc=False):
    nsites = p.sites
    h = np.zeros((4 * nsites, 4 * nsites), complex)
    for n in range(nsites):
        for rail in (0, 1):
            i = 4 * n + 2 * rail
            if onsite is not None:
                h[i:i + 2, i:i + 2] = onsite[n, rail] * np.eye(2)
            if n + 1 < nsites:
                phi = p.handedness * ((n + 1) * 2 * np.pi / (p.turn - 1))
                if rail:
                    phi = -phi + p.handedness * p.beta if mirror else phi + p.handedness * p.beta
                radial = np.cos(phi) * SX + np.sin(phi) * SY
                bond = p.hopping * np.eye(2) + (1 if real_soc else -1j) * p.soc * radial
                h[i:i + 2, i + 4:i + 6] = bond
                h[i + 4:i + 6, i:i + 2] = bond.conj().T
        i = 4 * n
        h[i:i + 2, i + 2:i + 4] = p.rung * np.eye(2)
        h[i + 2:i + 4, i:i + 2] = p.rung * np.eye(2)
    return h


def two_terminal(h, energy, absorber=0.0, halfwidth=1.0, reverse=False):
    d = len(h)
    inverse = energy * np.eye(d) - h + 1j * absorber * np.eye(d)
    inverse[:4, :4] += 1j * halfwidth * np.eye(4)
    inverse[-4:, -4:] += 1j * halfwidth * np.eye(4)
    source = np.arange(d - 4, d) if reverse else np.arange(4)
    drain = np.arange(4) if reverse else np.arange(d - 4, d)
    g = solve(inverse, np.eye(d)[:, source], check_finite=False)
    amplitude = -2j * halfwidth * g[drain]
    weights = np.abs(amplitude) ** 2
    return np.array([weights.sum(), (weights * SPIN[:, None]).sum()])


def integrated(h, p=Parameters(), absorber=0.0, reverse=False, tolerance=1e-9):
    value, error = quad_vec(
        lambda e: two_terminal(h, e, absorber, p.lead_halfwidth, reverse),
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def scattering(h, energy, coupling, halfwidth=1.0, checks=False):
    d = len(h)
    n = d // 4
    terminals = n + 2
    w = np.zeros((d, 4 * terminals), complex)
    w[:4, :4] = np.sqrt(2 * halfwidth) * np.eye(4)
    w[-4:, 4:8] = np.sqrt(2 * halfwidth) * np.eye(4)
    for site in range(n):
        w[4 * site:4 * site + 4, 8 + 4 * site:12 + 4 * site] = np.sqrt(2 * coupling) * np.eye(4)
    g_w = solve(energy * np.eye(d) - h + 0.5j * w @ w.conj().T,
                w, check_finite=False)
    s = np.eye(4 * terminals) - 1j * w.conj().T @ g_w
    probabilities = np.abs(s.reshape(terminals, 4, terminals, 4)) ** 2
    trans = probabilities.sum(axis=(1, 3))
    spin_right = (probabilities[1] * SPIN[:, None, None]).sum(axis=(0, 2))
    matrix = 4 * np.eye(terminals) - trans
    report = None
    if checks:
        report = {"unitarity": float(np.max(np.abs(s.conj().T @ s - np.eye(len(s))))),
                  "charge_reciprocity": float(np.max(np.abs(trans - trans.T))),
                  "row_sum": float(np.max(np.abs(matrix.sum(axis=1)))),
                  "column_sum": float(np.max(np.abs(matrix.sum(axis=0)))),
                  "spin_equilibrium": float(abs(spin_right.sum()))}
    return matrix, spin_right, report


def elastic_kernel(h, energy, coupling, halfwidth=1.0, checks=False):
    m, z, report = scattering(h, energy, coupling, halfwidth, checks)
    distribution = np.zeros(len(m))
    distribution[0] = 1
    distribution[2:] = solve(m[2:, 2:], -m[2:, 0], check_finite=False)
    currents = m @ distribution
    if checks:
        report.update(probe_current=float(np.max(np.abs(currents[2:]))),
                      charge_sum=float(abs(currents.sum())),
                      occupation_min=float(distribution.min()),
                      occupation_max=float(distribution.max()))
    return np.array([currents[0], z @ distribution]), report


def integrated_elastic(h, p, coupling, tolerance=1e-8):
    value, error = quad_vec(
        lambda e: elastic_kernel(h, e, coupling, p.lead_halfwidth)[0],
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def thermalized(h, p, coupling, levels=(1001, 2001, 4001, 8001)):
    """Solve integrated zero-current conditions; validate by adaptive quadrature."""
    low = p.center - p.bias_energy / 2
    high = p.center + p.bias_energy / 2
    nterm = p.sites + 2
    previous = None
    convergence = []
    for size in levels:
        energies = np.linspace(low, high, size)
        matrices, spins = [], []
        for energy in energies:
            m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
            matrices.append(m)
            spins.append(z)
        ms = CubicSpline(energies, np.asarray(matrices), axis=0)
        zs = CubicSpline(energies, np.asarray(spins), axis=0)
        mi, zi = ms.antiderivative(), zs.antiderivative()

        def full_mu(x):
            return np.r_[high, low, low + p.bias_energy * x]

        def current(x):
            mu = full_mu(x)
            a = mi(mu) - mi(low)
            return np.array([sum(a[q, row, q] for q in range(nterm)) for row in range(nterm)])

        def jacobian(x):
            values = ms(full_mu(x)[2:])
            return p.bias_energy * np.array([[values[q - 2, row, q] for q in range(2, nterm)]
                                            for row in range(2, nterm)])

        x0 = np.full(p.sites, 0.5) if previous is None else previous["occupations"]
        solution = least_squares(lambda x: current(x)[2:], x0, jac=jacobian,
                                 bounds=(0, 1), ftol=1e-13, xtol=1e-13, gtol=1e-13)
        mu = full_mu(solution.x)
        spin = sum((zi(mu[q]) - zi(low))[q] for q in range(nterm))
        currents = current(solution.x)
        record = {"grid_size": size, "charge": float(currents[0]), "spin": float(spin),
                  "polarization": float(spin / currents[0]), "probe_mu": mu[2:].tolist(),
                  "occupations": solution.x.tolist(), "root_success": bool(solution.success),
                  "probe_residual_interpolated": float(np.max(np.abs(currents[2:])))}
        assert solution.success and record["probe_residual_interpolated"] < 1e-8
        if previous is not None:
            record["refinement_change"] = max(abs(record[k] - previous[k]) for k in ("charge", "spin"))
        convergence.append(record)
        previous = record
        if size >= 2001 and record.get("refinement_change", np.inf) < 1e-9:
            break

    def exact_integrand(energy):
        m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
        f = (mu > energy).astype(float)
        return np.r_[m @ f, z @ f]

    exact, error = quad_vec(exact_integrand, low, high, points=np.unique(mu[2:]),
                            epsabs=2e-9, epsrel=2e-9)
    residual = float(np.max(np.abs(exact[2:nterm])))
    assert residual < 1e-7, (coupling, residual)
    assert abs(exact[0] + exact[1]) < 1e-7
    assert max(abs(exact[0] - previous["charge"]), abs(exact[-1] - previous["spin"])) < 1e-7
    return {"charge": float(exact[0]), "spin": float(exact[-1]),
            "polarization": float(exact[-1] / exact[0]), "probe_mu": mu[2:].tolist(),
            "probe_current_residual": residual, "charge_sum": float(abs(exact[:nterm].sum())),
            "quadrature_error": float(error), "convergence": convergence}


"""Bias scan and independent rail-first NEGF checks of voltage probes."""

from concurrent.futures import ThreadPoolExecutor
from dataclasses import replace
import json
from pathlib import Path
import tarfile
import hashlib

ROOT = Path.home() / "astra-worker/workspace/ciss_JCP_20261015"


def independent_voltage(record, gamma, center=.5):
    # Independent rail-first construction and Caroli currents, without S or W.
    n = 10
    h = np.zeros((4 * n, 4 * n), complex)
    for rail in range(2):
        for site in range(n - 1):
            angle = (site + 1) * 2 * np.pi / 9 + rail * np.pi
            bond = np.array([[1, -.1j * np.exp(-1j * angle)],
                             [-.1j * np.exp(1j * angle), 1]])
            i = 2 * (rail * n + site)
            h[i:i + 2, i + 2:i + 4] = bond
            h[i + 2:i + 4, i:i + 2] = bond.conj().T
    for site in range(n):
        i, j = 2 * site, 2 * (n + site)
        h[i:i + 2, j:j + 2] = np.eye(2)
        h[j:j + 2, i:i + 2] = np.eye(2)
    groups = [np.array([0, 1, 2*n, 2*n+1]),
              np.array([2*n-2, 2*n-1, 4*n-2, 4*n-1])]
    groups += [np.array([2*k, 2*k+1, 2*n+2*k, 2*n+2*k+1]) for k in range(n)]
    widths = np.r_[2., 2., np.full(n, 2 * gamma)]
    damping = np.zeros(4 * n)
    for g, width in zip(groups, widths):
        damping[g] += width / 2
    low, high = center - 2, center + 2
    mu = np.r_[high, low, record["probe_mu"]]

    def integrand(e, reinject=True):
        gr = np.linalg.inv(e * np.eye(4*n) - h + 1j * np.diag(damping))
        f = (mu > e).astype(float)
        if not reinject:
            f[2:] = 0
        t = np.zeros((n + 2, n + 2))
        z = np.zeros(n + 2)
        for p in range(n + 2):
            for q in range(n + 2):
                block = gr[np.ix_(groups[p], groups[q])]
                resolved = widths[p] * widths[q] * np.abs(block)**2
                t[p, q] = resolved.sum()
                if p == 1:
                    z[q] = np.sum(np.array([1, -1, 1, -1])[:, None] * resolved)
        currents = np.sum(t * (f[:, None] - f[None, :]), axis=1)
        spin = z @ (f - f[1])
        return np.r_[currents, spin]

    value, error = quad_vec(integrand, low, high, points=np.unique(mu[2:]),
                            epsabs=1e-9, epsrel=1e-9)
    # Removing probe reinjection must fail the charge-conservation oracle.
    broken, _ = quad_vec(lambda e: integrand(e, False), low, high,
                         epsabs=1e-8, epsrel=1e-8)
    residual = np.max(np.abs(value[2:-1]))
    difference = max(abs(value[0] - record["charge"]), abs(value[-1] - record["spin"]))
    broken_residual = np.max(np.abs(broken[2:-1]))
    assert residual < 1e-8 and difference < 1e-8
    assert broken_residual > 1e-3
    return {"coupling": gamma, "charge": float(value[0]), "spin": float(value[-1]),
            "probe_residual": float(residual), "pipeline_difference": float(difference),
            "quadrature_error": float(error), "no_reinjection_residual": float(broken_residual)}


def bias_scan():
    p = Parameters()
    h = hamiltonian(p)
    hm = hamiltonian(replace(p, handedness=-1))
    return [{"bias_energy": float(v), "plus": integrated(h, replace(p, bias_energy=float(v))),
             "minus": integrated(hm, replace(p, bias_energy=float(v)))} for v in np.linspace(.1, 6, 60)]


if __name__ == "__main__":
    tasks = [lambda: ("bias", bias_scan())]
    for gamma in (.05, 1.):
        record = json.loads((ROOT / "results" / ("environment_" + str(gamma).replace(".", "p") + ".json")).read_text())
        tasks.append(lambda g=gamma, r=record: ("independent_" + str(g), independent_voltage(r["thermalized"], g)))
    for gamma in (.05, .1):
        tasks.append(lambda g=gamma: ("centered_thermalized_" + str(g),
                                      thermalized(hamiltonian(), replace(Parameters(), center=0), g)))
    result = {}
    with ThreadPoolExecutor(max_workers=6) as pool:
        for name, value in pool.map(lambda task: task(), tasks):
            result[name] = value
            print(name, "completed", flush=True)
    p0 = replace(Parameters(), center=0)
    result["centered_controls"] = {"coherent": integrated(hamiltonian(), p0),
        "absorber": integrated(hamiltonian(), p0, absorber=.05),
        "elastic": integrated_elastic(hamiltonian(), p0, .05),
        "thermalized_minus": thermalized(hamiltonian(replace(p0, handedness=-1)), p0, .05)}
    result["independent_centered"] = independent_voltage(result["centered_thermalized_0.05"], .05, center=0)
    destination = ROOT / "followup.json"
    destination.write_text(json.dumps(result, indent=2))
    archive = ROOT / "followup.tar.gz"
    with tarfile.open(archive, "w:gz") as tar:
        tar.add(destination, arcname="results/followup.json")
    print(json.dumps({"archive": str(archive), "sha256": hashlib.sha256(archive.read_bytes()).hexdigest()}), flush=True)


==> anc/code/make_figures.py <==
"""Regenerate every plotted point, table, and quoted number from retained data."""

import csv
import json
from pathlib import Path
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "results"
FIG = ROOT / "figures"
FIG.mkdir(exist_ok=True)
plt.rcParams.update({"font.family": "DejaVu Sans", "font.size": 9.5,
                     "mathtext.fontset": "stix", "axes.labelsize": 10,
                     "axes.titlesize": 10, "legend.fontsize": 9.5,
                     "xtick.labelsize": 9.5, "ytick.labelsize": 9.5,
                     "axes.spines.top": True, "axes.spines.right": True,
                     "lines.linewidth": 1.4, "savefig.dpi": 220,
                     "pdf.fonttype": 42, "ps.fonttype": 42})
BLUE, RED, GREEN, BLACK = "#1f77b4", "#d62728", "#2ca02c", "#242424"
PURPLE, ORANGE = "#bc36d5", "#ffb347"
PLOTTED = {}
ERRORBARS = {}


def curve(ax, identifier, x, y, **kwargs):
    line, = ax.plot(x, y, **kwargs)
    line.set_gid(identifier)
    return line


def read(name):
    return json.loads((DATA / name).read_text(encoding="utf-8"))


def save(fig, name):
    for ax in fig.axes:
        for line in ax.lines:
            if line.get_gid():
                identifier = line.get_gid()
                assert identifier not in PLOTTED
                PLOTTED[identifier] = {"figure": name,
                                       "x": np.asarray(line.get_xdata()).tolist(),
                                       "y": np.asarray(line.get_ydata()).tolist()}
    fig.savefig(FIG / (name + ".pdf"), bbox_inches="tight", pad_inches=.04)
    fig.savefig(FIG / (name + ".png"), bbox_inches="tight", pad_inches=.04)
    plt.close(fig)


def panels(n, height=2.5):
    fig, axes = plt.subplots(1, n, figsize=(7, height), layout="constrained")
    for i, ax in enumerate(np.atleast_1d(axes)):
        ax.set_title("(" + chr(97+i) + ")", loc="left", pad=5)
        ax.axhline(0, color=".8", lw=.6, zorder=0)
        ax.tick_params(direction="out", length=3)
    return fig, np.atleast_1d(axes)


coherent = read("coherent.json")
followup = read("followup.json")
reference = coherent["reference"]
environment = sorted([read(p.name) for p in DATA.glob("environment_*.json")], key=lambda r: r["coupling"])
lengths = sorted([read(p.name) for p in DATA.glob("length_*.json")], key=lambda r: r["sites"])
disorder = [read(p.name) for p in DATA.glob("disorder_*.json")]

fig = plt.figure(figsize=(6.69, 4.5))
# The upper panel uses the exact embedded original, not a redrawn schematic.
ax = fig.add_axes([.01, .27, .98, .73])
ax.imshow(plt.imread(FIG / "david_original-000.png"))
ax.axis("off")
ax.text(0, 1, "(a)", transform=ax.transAxes, va="top", fontsize=9.5)
ax = fig.add_axes([.06, .015, .88, .23])
ax.set(xlim=(-.3, 4.8), ylim=(-.2, 1.4))
for y, color, label in ((1, BLUE, r"$A,n$"), (0, "#9b4db1", r"$B,n$")):
    ax.plot([.2, 1.4], [y, y], color=color, lw=1.4)
    ax.scatter(.8, y, s=55, edgecolor=color, facecolor="#dae5f4", zorder=3)
    ax.text(-.1, y, label, ha="right", va="center", fontsize=9.5)
    ax.plot([.8, 2.8], [y, .5], color=".5", lw=.8, zorder=0)
ax.add_patch(Rectangle((2.8, .17), 1.35, .66, facecolor="#d3e5f5", edgecolor=BLUE, lw=.8))
ax.text(3.47, .5, r"$p_n$", ha="center", va="center")
ax.text(1.95, .91, r"$g_p$", ha="center", fontsize=9.5)
ax.text(-.27, 1.35, "(b)", va="top")
ax.axis("off")
save(fig, "model")

energies = np.asarray(coherent["energies"])
k = np.asarray(coherent["kernels"])
km = np.asarray(coherent["enantiomer_kernels"])
kr = np.asarray(coherent["reverse_kernels"])
spectral_controls = read("spectral_controls.json")
fig, axes = plt.subplots(2, 2, figsize=(7, 4.35), layout="constrained")
axes = axes.ravel()
for i, ax in enumerate(axes):
    ax.set_title("(" + chr(97+i) + ")", loc="left", pad=5)
    ax.axhline(0, color=".75", lw=.6, zorder=0)
for ax in axes:
    ax.axvspan(-2, 2, color="#dbe7f1", alpha=.65, lw=0, zorder=0)
    ax.axvspan(-1.5, 2.5, color=ORANGE, alpha=.25, lw=0, zorder=0)
    ax.set(xlabel=r"$E$ (meV)", xlim=(-4, 4))
curve(axes[0], "spectral_parity", energies, -1000*k[::-1, 1], color=".45", ls="--", lw=2.6, label=r"$-T^z(-E)$")
curve(axes[0], "spectral_reference", energies, 1000*k[:, 1], color=RED, label=r"$T^z(E)$")
axes[0].set(ylabel=r"$10^3 T^z(E)$")
axes[0].legend(loc="lower left", fontsize=9.5, frameon=False)
mirror = np.asarray(spectral_controls["kernels"]["mirror"])
curve(axes[1], "spectral_mirror", energies, 1000*mirror[:, 1], color=GREEN)
axes[1].set(ylabel=r"$10^3 T^z(E)$", ylim=axes[0].get_ylim())
axes[1].text(.04, .09, "Mirror control", color=GREEN, transform=axes[1].transAxes, fontsize=9.5)
curve(axes[2], "spectral_plus", energies, 1000*k[:, 1], color=RED, label=r"$\chi=+1$, $L\to R$")
curve(axes[2], "spectral_minus", energies, 1000*km[:, 1], color=BLUE, ls="--", label=r"$\chi=-1$, $L\to R$")
curve(axes[2], "spectral_reverse", energies, 1000*kr[:, 1], color=GREEN, ls=":", label=r"$\chi=+1$, $R\to L$")
axes[2].set(ylabel=r"$10^3 T^z(E)$")
fig.legend(*axes[2].get_legend_handles_labels(), loc="upper center",
           bbox_to_anchor=(.52, 1.07), ncol=3, frameon=False, fontsize=9.5)
curve(axes[3], "spectral_polarization", energies, 100*k[:, 1]/k[:, 0], color=RED)
axes[3].set(ylabel=r"$P(E)$ (%)")
save(fig, "spectral")

fig, ax = plt.subplots(figsize=(3.35, 2.45), layout="constrained")
ax.axvspan(-1.5, 2.5, color=ORANGE, alpha=.25, lw=0, zorder=0)
curve(ax, "charge_reference", energies, k[:, 0], color=RED, label="Reference")
curve(ax, "charge_zero_soc", energies, np.asarray(spectral_controls["kernels"]["zero_soc"])[:, 0],
      color=BLUE, ls="--", label=r"$\lambda_{\rm soc}=0$")
curve(ax, "charge_zero_rung", energies, np.asarray(spectral_controls["kernels"]["zero_rung"])[:, 0],
      color=PURPLE, ls=":", label=r"$\gamma_{\rm out}=0$")
ax.axhline(4, color=BLACK, ls="--", lw=1)
ax.set(xlabel=r"$E$ (meV)", ylabel=r"$T^0(E)$", xlim=(-4, 4), ylim=(0, 4.5))
ax.legend(frameon=False, fontsize=9.5, loc="lower center")
save(fig, "charge_controls")

fig, axes = panels(3, 2.55)
for index, (ax, rows, key, label) in enumerate(((axes[0], coherent["offsets"], "center", r"$E_F$ (meV)"),
                              (axes[1], coherent["beta"], "beta", r"$\beta$ (deg)"))):
    x = np.asarray([r[key] for r in rows])
    if key == "beta":
        x = np.rad2deg(x)
    curve(ax, "control_"+key, x, [100*r["polarization"] for r in rows],
          color=RED if index == 0 else BLUE, marker="o", ms=2.5, markevery=2)
    ax.set(xlabel=label, ylabel=r"$P_{\rm int}$ (%)")
axes[0].axvline(.5, color=BLACK, ls=":", lw=.8)
axes[1].axvline(180, color=RED, ls=":", lw=.8)
axes[1].set_xticks([0, 90, 180, 270, 360])
for sign, color, ls in (("plus", RED, "-"), ("minus", BLUE, "--")):
    curve(axes[2], "bias_"+sign, [r["bias_energy"] for r in followup["bias"]],
                 [100*r[sign]["polarization"] for r in followup["bias"]],
                 color=color, ls=ls, marker="o", ms=2.5, label=r"$\chi=" + ("+1" if sign == "plus" else "-1") + "$" )
axes[2].set(xlabel=r"$\Delta\mu$ (meV)", ylabel=r"$P_{\rm int}$ (%)")
axes[2].legend(loc="lower center", bbox_to_anchor=(.5, 1.03), frameon=False, ncol=2)
save(fig, "controls")

fig, axes = plt.subplots(2, 2, figsize=(7, 4.6), layout="constrained")
axes = axes.ravel()
for i, ax in enumerate(axes):
    ax.set_title("(" + chr(97+i) + ")", loc="left")
    ax.set_xscale("symlog", linthresh=.01)
    ax.set_xticks([0, .01, .1, 1], ["0", "0.01", "0.1", "1"])
    ax.set(xlabel=r"$\eta_d$ or $g_p$ (meV)")
couplings = np.r_[0, [r["coupling"] for r in environment]]
for name, color, label, marker in (("absorber", RED, "Loss only", "s"),
                                    ("elastic", BLUE, "Elastic probes", "o"),
                                    ("thermalized", GREEN, "Voltage probes", "^")):
    rows = [reference] + [r[name] for r in environment]
    curve(axes[0], "environment_spin_"+name, couplings, [abs(r["spin"] / reference["spin"]) for r in rows],
                 color=color, marker=marker, ms=3, label=label)
    curve(axes[1], "environment_polarization_"+name, couplings, [100*r["polarization"] for r in rows], color=color, marker=marker, ms=3)
    curve(axes[2], "environment_charge_"+name, couplings, [r["charge"] for r in rows], color=color, marker=marker, ms=3)
axes[0].set(ylabel=r"$|I_z|/|I_z^{\rm coh}|$", yscale="log")
fig.legend(*axes[0].get_legend_handles_labels(), frameon=False, fontsize=9.5,
           loc="upper center", bbox_to_anchor=(.52, 1.055), ncol=3, columnspacing=2.5)
axes[1].axhline(0, color=".7", lw=.6)
axes[1].set(ylabel=r"$P_{\rm int}$ (%)")
axes[2].set(ylabel=r"$I_0/I_*$")
ef_index = np.argmin(abs(energies - .5))
linear_reference = 4*k[ef_index, 1]
curve(axes[3], "environment_linear", couplings, np.r_[1, [r["linear_elastic"][1]/linear_reference for r in environment]],
             color=BLACK, ls="--", marker="s", ms=3, label="Linear response")
curve(axes[3], "environment_finite", couplings, np.r_[1, [r["elastic"]["spin"]/reference["spin"] for r in environment]],
             color=BLUE, marker="o", ms=3, label="Finite bias")
axes[3].set(ylabel=r"$I_z^{\rm elastic}/I_z^{\rm coh}$")
axes[3].legend(frameon=False, fontsize=9.5, loc="lower center", bbox_to_anchor=(.5, 1.03), ncol=2)
save(fig, "environment")

fig, axes = panels(3, 2.65)
for name, color, label, ls in (("coherent", BLACK, "Coherent", "-"),
                              ("absorber", RED, "Loss only", "--"),
                              ("elastic", BLUE, "Elastic probes", "-.")):
    rows = [r["coherent"] if name == "coherent" else next(v for v in r[name] if v["coupling"] == .05) for r in lengths]
    for ax, key, factor in zip(axes, ("charge", "spin", "polarization"), (1, 1000, 100)):
        curve(ax, "length_"+name+"_"+key, [r["sites"] for r in lengths], [factor*r[key] for r in rows],
                 color=color, ls=ls, marker="o", ms=3, label=label)
        ax.set(xlabel=r"$N$", xticks=[6, 10, 20, 30])
axes[0].set(ylabel=r"$I_0/I_*$")
axes[1].set(ylabel=r"$10^3 I_z/I_*$")
axes[2].set(ylabel=r"$P_{\rm int}$ (%)")
fig.legend(*axes[0].get_legend_handles_labels(), loc="upper center", bbox_to_anchor=(.52, 1.13), ncol=3, frameon=False)
save(fig, "length")

fig, axes = panels(3, 2.75)
for n, color, marker in ((6, GREEN, "^"), (10, BLUE, "o"), (20, RED, "s")):
    rows = sorted([r for r in disorder if r["sites"] == n], key=lambda r: r["W"])
    w = np.array([r["W"] for r in rows])
    mean = np.array([r["spin_mean"] for r in rows])
    ci = np.array([r["spin_ci95_student"] for r in rows])
    container = axes[0].errorbar(w, 1000*mean, yerr=1000*np.array([mean-ci[:, 0], ci[:, 1]-mean]),
                     color=color, marker=marker, ms=4, capsize=3, label=f"$N={n}$")
    container.lines[0].set_gid("disorder_mean_"+str(n))
    ERRORBARS[str(n)] = np.asarray(container.lines[2][0].get_segments()).tolist()
    curve(axes[1], "disorder_absolute_"+str(n), w, [1000*r["spin_mean_absolute"] for r in rows], color=color, marker=marker, ms=4)
    clean = next(r["coherent"]["spin"] for r in lengths if r["sites"] == n)
    axes[0].axhline(1000*clean, color=color, ls=":", lw=.7)
    axes[1].axhline(1000*abs(clean), color=color, ls=":", lw=.7)
for ax in axes[:2]:
    ax.set(xlabel=r"$W$ (meV)", xscale="log")
axes[0].set(ylabel=r"$10^3\langle I_z\rangle/I_*$")
axes[0].legend(frameon=False, ncol=1, loc="upper left")
axes[1].set(ylabel=r"$10^3\langle |I_z|\rangle/I_*$")
for strength, color, marker in ((.5, BLUE, "o"), (1, GREEN, "s"), (2, ORANGE, "^")):
    rows = sorted([r for r in disorder if r["W"] == strength], key=lambda r: r["sites"])
    curve(axes[2], "disorder_length_"+str(strength), [r["sites"] for r in rows],
          [1000*r["spin_mean_absolute"] for r in rows], color=color, marker=marker, ms=3, label=f"$W={strength:g}$")
axes[2].set(xlabel=r"$N$", ylabel=r"$10^3\langle |I_z|\rangle/I_*$", xticks=[6, 10, 20])
axes[2].legend(frameon=False, fontsize=9.5, loc="lower left", ncol=1,
               handlelength=1.1, columnspacing=.7)
save(fig, "disorder")

# Preserve the original current observables in addition to normalized main-text plots.
fig, axes = panels(2, 2.55)
for key, ax, color in (("center", axes[0], RED), ("beta", axes[1], BLUE)):
    rows = coherent["offsets" if key == "center" else "beta"]
    x = np.asarray([r[key] for r in rows])
    if key == "beta":
        x = np.rad2deg(x)
    curve(ax, "original_current_"+key, x, [1000*r["spin"] for r in rows], color=color, marker="o", ms=3)
    ax.set(ylabel=r"$10^3 I_z/I_*$", xlabel=r"$E_F$ (meV)" if key == "center" else r"$\beta$ (deg)")
axes[0].axvline(.5, color=BLACK, ls=":", lw=.8)
axes[1].axvline(180, color=RED, ls=":", lw=.8)
axes[1].set_xticks([0, 90, 180, 270, 360])
save(fig, "original_current_controls")

fig, axes = panels(2, 2.7)
for row, color in zip(lengths, plt.cm.tab10.colors):
    values = [row["coherent"]] + row["absorber"]
    curve(axes[0], "original_absorber_"+str(row["sites"]), [0]+[v["coupling"] for v in row["absorber"]],
          [abs(v["spin"]) for v in values], color=color, marker="o", ms=3, label=f'$N={row["sites"]}$')
axes[0].set(xlabel=r"$\eta_d$ (meV)", ylabel=r"$|I_z|/I_*$", yscale="log")
axes[0].legend(frameon=False, ncol=2, fontsize=9.5, loc="lower center", bbox_to_anchor=(.5, 1.03))
clean = [r for r in lengths if r["sites"] in (6, 10, 20)]
curve(axes[1], "original_disorder_clean", [r["sites"] for r in clean], [abs(r["coherent"]["spin"]) for r in clean],
      color=BLACK, ls="--", label="Coherent")
for strength, color in ((.5, BLUE), (1, GREEN), (2, ORANGE)):
    rows = sorted([r for r in disorder if r["W"] == strength], key=lambda r: r["sites"])
    curve(axes[1], "original_disorder_"+str(strength), [r["sites"] for r in rows],
          [r["spin_mean_absolute"] for r in rows], color=color, marker="o", ms=3, label=f"$W={strength:g}$")
axes[1].set(xlabel=r"$N$", ylabel=r"$\langle |I_z|\rangle/I_*$", yscale="log", xticks=[6, 10, 20])
axes[1].legend(frameon=False, ncol=2, fontsize=9.5, loc="lower center", bbox_to_anchor=(.5, 1.03))
save(fig, "original_environment_controls")

(DATA / "plotted_series.json").write_text(json.dumps(PLOTTED, indent=2), encoding="utf-8")
(DATA / "plot_errorbars.json").write_text(json.dumps(ERRORBARS, indent=2), encoding="utf-8")

env05 = next(r for r in environment if r["coupling"] == .05)
macros = {"RefPPercent": f'{100*reference["polarization"]:.4f}',
          "RefSpin": f'{reference["spin"]:.8f}', "RefCharge": f'{reference["charge"]:.6f}',
          "ElasticFactorFive": f'{env05["elastic"]["spin"]/reference["spin"]:.3f}',
          "ThermalFactorFive": f'{env05["thermalized"]["spin"]/reference["spin"]:.2f}',
          "ThermalPPercent": f'{100*env05["thermalized"]["polarization"]:.3f}',
          "ElasticPPercent": f'{100*env05["elastic"]["polarization"]:.4f}',
          "LinearElasticFive": f'{env05["linear_elastic"][1]/linear_reference:.3f}',
          "AbsPPercent": f'{100*env05["absorber"]["polarization"]:.3f}',
          "ReversePPercent": f'{100*coherent["reverse"]["polarization"]:.4f}'}
centered = followup["centered_thermalized_0.05"]
macros["CenteredSpin"] = f'{centered["spin"]:.8f}'
macros["CenteredPPercent"] = f'{100*centered["polarization"]:.3f}'


def tex_sci(value):
    mantissa, exponent = f"{value:.2e}".split("e")
    return "$" + mantissa + r"\times10^{" + str(int(exponent)) + "}$"


macros["OddResidual"] = tex_sci(coherent["max_odd_residual"])
macros["ProbeResidual"] = tex_sci(max(r["thermalized"]["probe_current_residual"] for r in environment))
(DATA / "numbers.tex").write_text("% Generated from retained JSON by code/make_figures.py\n" +
    "\n".join("\\newcommand{\\" + key + "}{" + value + "}" for key, value in macros.items()) + "\n", encoding="ascii")
table = [r"\begin{tabular}{lrr}", r"\toprule", r"Model & $I_0/I_*$ & $I_z/I_*$\\", r"\midrule"]
for key, name in (("reference", "Co-rotating"), ("zero_soc", r"$\lambda_{\mathrm{soc}}=0$"),
                   ("zero_rung", r"$\gamma_{\mathrm{out}}=0$"), ("zero_beta", r"$\beta=0$"),
                   ("mirror_beta_pi", "Mirror control")):
    row = coherent["controls"][key]
    spin = f'{row["spin"]:.8f}' if key == "reference" else r"$\lvert I_z/I_*\rvert<10^{-14}$"
    table.append(f'{name} & {row["charge"]:.5f} & {spin}' + r"\\")
table += [r"\bottomrule", r"\end{tabular}"]
(DATA / "control_table.tex").write_text("\n".join(table) + "\n", encoding="ascii")
table = [r"\begin{tabular}{lrrr}", r"\toprule", r"Prescription & $I_0/I_*$ & $I_z/I_*$ & $P_{\rm int}$ (\%)\\", r"\midrule"]
for name, label in (("coherent", "Coherent"), ("absorber", "Loss only"), ("elastic", "Elastic probes"), ("thermalized", "Voltage probes")):
    row = centered if name == "thermalized" else followup["centered_controls"][name]
    spin = f'{row["spin"]:.6f}' if name == "thermalized" else r"$<10^{-14}$"
    pol = f'{100*row["polarization"]:.3f}' if name == "thermalized" else r"$<10^{-12}$"
    table.append(f'{label} & {row["charge"]:.5f} & {spin} & {pol}' + r"\\")
table += [r"\bottomrule", r"\end{tabular}"]
(DATA / "centered_table.tex").write_text("\n".join(table) + "\n", encoding="ascii")
table = [r"\begin{tabular}{rrr}", r"\toprule", r"Rung $n$ & $\mu_p$, $E_F=0.5$ & $\mu_p$, $E_F=0$\\", r"\midrule"]
for n, (mu, mu0) in enumerate(zip(env05["thermalized"]["probe_mu"], centered["probe_mu"]), 1):
    table.append(f"{n} & {mu:.9f} & {mu0:.9f}" + r"\\")
table += [r"\bottomrule", r"\end{tabular}"]
(DATA / "probe_mu_table.tex").write_text("\n".join(table) + "\n", encoding="ascii")
table = [r"\begin{tabular}{rlrrr}", r"\toprule", r"$g$ & Prescription & $I_0/I_*$ & $10^3 I_z/I_*$ & $P_{\rm int}$ (\%)\\", r"\midrule"]
for row in environment:
    for name, label in (("absorber", "Loss only"), ("elastic", "Elastic"), ("thermalized", "Thermalized")):
        r = row[name]
        table.append(f'{row["coupling"]:g} & {label} & {r["charge"]:.6f} & {1000*r["spin"]:.6f} & {100*r["polarization"]:.6f}' + r"\\")
table += [r"\bottomrule", r"\end{tabular}"]
(DATA / "environment_table.tex").write_text("\n".join(table) + "\n", encoding="ascii")
summary = {"reference": reference, "macros": macros,
           "environment": [{"coupling": r["coupling"], **{k: r[k] for k in ("absorber", "elastic", "thermalized")}} for r in environment]}
(DATA / "figure_summary.json").write_text(json.dumps(summary, indent=2), encoding="utf-8")
with (DATA / "environment.csv").open("w", newline="", encoding="ascii") as handle:
    writer = csv.writer(handle)
    writer.writerow(["coupling_meV", "prescription", "charge_over_Istar", "spin_over_Istar", "polarization"])
    for row in environment:
        for name in ("absorber", "elastic", "thermalized"):
            writer.writerow([row["coupling"], name, *[row[name][k] for k in ("charge", "spin", "polarization")]])
print(json.dumps({"figures": sorted(p.name for p in FIG.glob("*.pdf")), "macros": macros}, indent=2))


==> anc/code/run_portable.py <==
"""Portable output routing for the frozen production drivers. Defaults to a plan.

Only the drivers' output globals change. Their numerical functions are retained.
Full campaigns are intended for a compute host, not lightweight figure recovery.
"""
import argparse, json, shutil
from pathlib import Path

HERE=Path(__file__).resolve().parent
parser=argparse.ArgumentParser()
parser.add_argument('mode',choices=['campaign','followup'])
parser.add_argument('--output-root',type=Path,required=True)
parser.add_argument('--run',action='store_true')
args=parser.parse_args()
out=args.output_root.resolve()
plan={'mode':args.mode,'output_root':str(out),'results':str(out/'results'),
      'workers':6,'BLAS_threads_per_worker':1,'execute':args.run}
print(json.dumps(plan,indent=2),flush=True)
if not args.run:raise SystemExit(0)
out.mkdir(parents=True,exist_ok=True)
ns={'__name__':'portable_driver','__file__':str(HERE/(args.mode+'.py'))}
exec(compile((HERE/'transport.py').read_text(),str(HERE/'transport.py'),'exec'),ns)
driver=(HERE/(args.mode+'.py')).read_text()
head,body=driver.split('\nif __name__ == "__main__":',1)
exec(compile(head,str(HERE/(args.mode+'.py')),'exec'),ns)
if args.mode=='campaign':
    ns['RESULTS']=out/'results'
    ns['run']()
else:
    ns['ROOT']=out
    exec(compile('if True:'+body,str(HERE/'followup.py'),'exec'),ns)
    shutil.copy2(out/'followup.json',out/'results/followup.json')


==> anc/code/smoke.py <==
"""Short controls before dispatch; long scans run only through ASTRUM."""

from dataclasses import replace
import json
from pathlib import Path
from transport import Parameters, hamiltonian, integrated, elastic_kernel, two_terminal, SY, np

p = Parameters()
h = hamiltonian(p)
y = np.kron(np.eye(2 * p.sites), SY)
right = integrated(h, p)
record = {"reference": right, "TRS": float(np.max(np.abs(y @ h.conj() @ y - h)))}
record["real_SOC_negative_control"] = float(np.max(np.abs(y @ hamiltonian(p, real_soc=True).conj() @ y - hamiltonian(p, real_soc=True))))
value, report = elastic_kernel(h, .5, .1, checks=True)
record.update(elastic_at_EF=value.tolist(), elastic_checks=report)
assert abs(right["spin"] + .003372638362029106) < 1e-10
assert abs(right["charge"] - 9.921296681770308) < 1e-9
assert record["TRS"] < 1e-12 and record["real_SOC_negative_control"] > .1
limit = elastic_kernel(h, .5, 1e-8)[0]
record["probe_zero_coupling_limit_error"] = float(np.max(np.abs(limit - two_terminal(h, .5))))
assert record["probe_zero_coupling_limit_error"] < 1e-6
assert report["probe_current"] < 1e-12 and report["unitarity"] < 1e-12
Path(__file__).parent.parent.joinpath("results", "smoke.json").write_text(json.dumps(record, indent=2), encoding="utf-8")
print(json.dumps(record, indent=2))


==> anc/code/transport.py <==
"""Four-state-rung Green functions and conserving charge probes."""

import os

for _name in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS"):
    os.environ[_name] = "1"

from dataclasses import dataclass
import numpy as np
from scipy.integrate import quad_vec
from scipy.interpolate import CubicSpline
from scipy.linalg import solve
from scipy.optimize import least_squares

SX = np.array([[0, 1], [1, 0]], complex)
SY = np.array([[0, -1j], [1j, 0]], complex)
SZ = np.diag([1.0, -1.0])
SPIN = np.tile([1.0, -1.0], 2)


@dataclass(frozen=True)
class Parameters:
    sites: int = 10
    turn: int = 10
    hopping: float = 1.0
    rung: float = 1.0
    soc: float = 0.1
    beta: float = np.pi
    handedness: int = 1
    lead_halfwidth: float = 1.0
    center: float = 0.5
    bias_energy: float = 4.0


def hamiltonian(p=Parameters(), onsite=None, mirror=False, real_soc=False):
    nsites = p.sites
    h = np.zeros((4 * nsites, 4 * nsites), complex)
    for n in range(nsites):
        for rail in (0, 1):
            i = 4 * n + 2 * rail
            if onsite is not None:
                h[i:i + 2, i:i + 2] = onsite[n, rail] * np.eye(2)
            if n + 1 < nsites:
                phi = p.handedness * ((n + 1) * 2 * np.pi / (p.turn - 1))
                if rail:
                    phi = -phi + p.handedness * p.beta if mirror else phi + p.handedness * p.beta
                radial = np.cos(phi) * SX + np.sin(phi) * SY
                bond = p.hopping * np.eye(2) + (1 if real_soc else -1j) * p.soc * radial
                h[i:i + 2, i + 4:i + 6] = bond
                h[i + 4:i + 6, i:i + 2] = bond.conj().T
        i = 4 * n
        h[i:i + 2, i + 2:i + 4] = p.rung * np.eye(2)
        h[i + 2:i + 4, i:i + 2] = p.rung * np.eye(2)
    return h


def two_terminal(h, energy, absorber=0.0, halfwidth=1.0, reverse=False):
    d = len(h)
    inverse = energy * np.eye(d) - h + 1j * absorber * np.eye(d)
    inverse[:4, :4] += 1j * halfwidth * np.eye(4)
    inverse[-4:, -4:] += 1j * halfwidth * np.eye(4)
    source = np.arange(d - 4, d) if reverse else np.arange(4)
    drain = np.arange(4) if reverse else np.arange(d - 4, d)
    g = solve(inverse, np.eye(d)[:, source], check_finite=False)
    amplitude = -2j * halfwidth * g[drain]
    weights = np.abs(amplitude) ** 2
    return np.array([weights.sum(), (weights * SPIN[:, None]).sum()])


def integrated(h, p=Parameters(), absorber=0.0, reverse=False, tolerance=1e-9):
    value, error = quad_vec(
        lambda e: two_terminal(h, e, absorber, p.lead_halfwidth, reverse),
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def scattering(h, energy, coupling, halfwidth=1.0, checks=False):
    d = len(h)
    n = d // 4
    terminals = n + 2
    w = np.zeros((d, 4 * terminals), complex)
    w[:4, :4] = np.sqrt(2 * halfwidth) * np.eye(4)
    w[-4:, 4:8] = np.sqrt(2 * halfwidth) * np.eye(4)
    for site in range(n):
        w[4 * site:4 * site + 4, 8 + 4 * site:12 + 4 * site] = np.sqrt(2 * coupling) * np.eye(4)
    g_w = solve(energy * np.eye(d) - h + 0.5j * w @ w.conj().T,
                w, check_finite=False)
    s = np.eye(4 * terminals) - 1j * w.conj().T @ g_w
    probabilities = np.abs(s.reshape(terminals, 4, terminals, 4)) ** 2
    trans = probabilities.sum(axis=(1, 3))
    spin_right = (probabilities[1] * SPIN[:, None, None]).sum(axis=(0, 2))
    matrix = 4 * np.eye(terminals) - trans
    report = None
    if checks:
        report = {"unitarity": float(np.max(np.abs(s.conj().T @ s - np.eye(len(s))))),
                  "charge_reciprocity": float(np.max(np.abs(trans - trans.T))),
                  "row_sum": float(np.max(np.abs(matrix.sum(axis=1)))),
                  "column_sum": float(np.max(np.abs(matrix.sum(axis=0)))),
                  "spin_equilibrium": float(abs(spin_right.sum()))}
    return matrix, spin_right, report


def elastic_kernel(h, energy, coupling, halfwidth=1.0, checks=False):
    m, z, report = scattering(h, energy, coupling, halfwidth, checks)
    distribution = np.zeros(len(m))
    distribution[0] = 1
    distribution[2:] = solve(m[2:, 2:], -m[2:, 0], check_finite=False)
    currents = m @ distribution
    if checks:
        report.update(probe_current=float(np.max(np.abs(currents[2:]))),
                      charge_sum=float(abs(currents.sum())),
                      occupation_min=float(distribution.min()),
                      occupation_max=float(distribution.max()))
    return np.array([currents[0], z @ distribution]), report


def integrated_elastic(h, p, coupling, tolerance=1e-8):
    value, error = quad_vec(
        lambda e: elastic_kernel(h, e, coupling, p.lead_halfwidth)[0],
        p.center - p.bias_energy / 2, p.center + p.bias_energy / 2,
        epsabs=tolerance, epsrel=tolerance,
    )
    return {"charge": float(value[0]), "spin": float(value[1]),
            "polarization": float(value[1] / value[0]), "quadrature_error": float(error)}


def thermalized(h, p, coupling, levels=(1001, 2001, 4001, 8001)):
    """Solve integrated zero-current conditions; validate by adaptive quadrature."""
    low = p.center - p.bias_energy / 2
    high = p.center + p.bias_energy / 2
    nterm = p.sites + 2
    previous = None
    convergence = []
    for size in levels:
        energies = np.linspace(low, high, size)
        matrices, spins = [], []
        for energy in energies:
            m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
            matrices.append(m)
            spins.append(z)
        ms = CubicSpline(energies, np.asarray(matrices), axis=0)
        zs = CubicSpline(energies, np.asarray(spins), axis=0)
        mi, zi = ms.antiderivative(), zs.antiderivative()

        def full_mu(x):
            return np.r_[high, low, low + p.bias_energy * x]

        def current(x):
            mu = full_mu(x)
            a = mi(mu) - mi(low)
            return np.array([sum(a[q, row, q] for q in range(nterm)) for row in range(nterm)])

        def jacobian(x):
            values = ms(full_mu(x)[2:])
            return p.bias_energy * np.array([[values[q - 2, row, q] for q in range(2, nterm)]
                                            for row in range(2, nterm)])

        x0 = np.full(p.sites, 0.5) if previous is None else previous["occupations"]
        solution = least_squares(lambda x: current(x)[2:], x0, jac=jacobian,
                                 bounds=(0, 1), ftol=1e-13, xtol=1e-13, gtol=1e-13)
        mu = full_mu(solution.x)
        spin = sum((zi(mu[q]) - zi(low))[q] for q in range(nterm))
        currents = current(solution.x)
        record = {"grid_size": size, "charge": float(currents[0]), "spin": float(spin),
                  "polarization": float(spin / currents[0]), "probe_mu": mu[2:].tolist(),
                  "occupations": solution.x.tolist(), "root_success": bool(solution.success),
                  "probe_residual_interpolated": float(np.max(np.abs(currents[2:])))}
        assert solution.success and record["probe_residual_interpolated"] < 1e-8
        if previous is not None:
            record["refinement_change"] = max(abs(record[k] - previous[k]) for k in ("charge", "spin"))
        convergence.append(record)
        previous = record
        if size >= 2001 and record.get("refinement_change", np.inf) < 1e-9:
            break

    def exact_integrand(energy):
        m, z, _ = scattering(h, energy, coupling, p.lead_halfwidth)
        f = (mu > energy).astype(float)
        return np.r_[m @ f, z @ f]

    exact, error = quad_vec(exact_integrand, low, high, points=np.unique(mu[2:]),
                            epsabs=2e-9, epsrel=2e-9)
    residual = float(np.max(np.abs(exact[2:nterm])))
    assert residual < 1e-7, (coupling, residual)
    assert abs(exact[0] + exact[1]) < 1e-7
    assert max(abs(exact[0] - previous["charge"]), abs(exact[-1] - previous["spin"])) < 1e-7
    return {"charge": float(exact[0]), "spin": float(exact[-1]),
            "polarization": float(exact[-1] / exact[0]), "probe_mu": mu[2:].tolist(),
            "probe_current_residual": residual, "charge_sum": float(abs(exact[:nterm].sum())),
            "quadrature_error": float(error), "convergence": convergence}


==> anc/code/verify.py <==
"""Independent matrix construction, failure controls, and retained-data checks."""

import os
for variable in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS"):
    os.environ[variable] = "1"
from dataclasses import replace
import json
import math
from pathlib import Path
import re
import statistics
import numpy as np
from transport import Parameters, hamiltonian, two_terminal, scattering, SY

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "results"


def read(name):
    return json.loads((DATA / name).read_text())


def rail_first(n=10):
    h = np.kron(np.array([[0., 1.], [1., 0.]]), np.eye(2*n)).astype(complex)
    for rail in (0, 1):
        step = np.zeros((n, n), complex)
        up, down = np.zeros_like(step), np.zeros_like(step)
        for i in range(n-1):
            phi = 2*np.pi*(i+1)/9 + rail*np.pi
            step[i, i+1] = 1
            up[i, i+1] = -.1j*np.exp(-1j*phi)
            down[i, i+1] = -.1j*np.exp(1j*phi)
        block = np.kron(step + step.T, np.eye(2))
        spin_up = np.array([[0, 1], [0, 0]])
        soc = np.kron(up, spin_up) + np.kron(down, spin_up.T)
        block += soc + soc.conj().T
        h[rail*2*n:(rail+1)*2*n, rail*2*n:(rail+1)*2*n] = block
    return h


p = Parameters()
h = hamiltonian(p)
ind = rail_first()
permutation = [2*(rail*p.sites + site)+spin for site in range(p.sites) for rail in (0, 1) for spin in (0, 1)]
matrix_error = float(np.max(abs(ind[np.ix_(permutation, permutation)] - h)))
assert matrix_error < 1e-13
lead_indices = np.array([0, 1, 20, 21, 18, 19, 38, 39])
matrix_errors, width_errors = [], []
for energy in (-2.17, -.51, .13, .5, 1.77, 2.61):
    inverse = energy*np.eye(40)-ind
    inverse[lead_indices, lead_indices] += 1j
    g = np.linalg.inv(inverse)
    amplitude = -2j*g[np.ix_(lead_indices[4:], lead_indices[:4])]
    w = abs(amplitude)**2
    independent = np.array([w.sum(), (w*np.array([1,-1,1,-1])[:, None]).sum()])
    matrix_errors.append(float(np.max(abs(independent - two_terminal(h, energy)))))
    port_green = g[np.ix_(lead_indices, lead_indices)]
    broken_scattering = np.eye(8)-1j*port_green
    width_errors.append(float(np.max(abs(broken_scattering.conj().T@broken_scattering-np.eye(8)))))
assert max(matrix_errors) < 1e-11 and max(width_errors) > .1

sublattice = np.array([(-1)**(site+rail) for site in range(10) for rail in (0, 1) for spin in (0, 1)])
wrong_sublattice = np.repeat([(-1)**site for site in range(10)], 4)
correct = float(np.max(abs(sublattice[:, None]*h*sublattice[None, :]+h)))
wrong = float(np.max(abs(wrong_sublattice[:, None]*h*wrong_sublattice[None, :]+h)))
assert correct < 1e-12 and wrong > 1
onsite = np.zeros((10, 2))
onsite[3, 0] = .2
broken_h = hamiltonian(p, onsite=onsite)
odd_break = max(abs(two_terminal(broken_h, e)[1]+two_terminal(broken_h, -e)[1]) for e in (.17, .5, 1.1))
assert odd_break > 1e-5

checks = []
for e in (-1.1, -.5, 0, .5, 1.1):
    mp, zp, report = scattering(h, e, .05, checks=True)
    mm, zm, _ = scattering(h, -e, .05)
    checks.append({"energy": e, "charge_even": float(np.max(abs(mp-mm))),
                   "spin_odd": float(np.max(abs(zp+zm))), **report})
assert max(max(r[k] for k in ("charge_even", "spin_odd", "unitarity")) for r in checks) < 1e-11

coh = read("coherent.json")
beta = max(coh["beta"], key=lambda r: abs(r["spin"]))
assert abs(beta["beta"]-np.pi) < 1e-10
assert coh["max_odd_residual"] < 1e-11
assert coh["max_enantiomer_spin_sum"] < 1e-11
assert abs(coh["reference"]["polarization"]+coh["reverse"]["polarization"]) < 1e-11

stats = []
for path in DATA.glob("disorder_*.json"):
    record = read(path.name)
    values = [r["spin"] for r in record["records"]]
    mean = math.fsum(values)/len(values)
    se = statistics.stdev(values)/math.sqrt(len(values))
    assert len(values) == record["samples"] == 128
    assert abs(mean-record["spin_mean"]) < 1e-14
    assert abs(se-record["spin_se"]) < 1e-14
    stats.append({"file": path.name, "count": len(values), "mean_error": abs(mean-record["spin_mean"]),
                  "se_error": abs(se-record["spin_se"])})
assert len(stats) == 15
manifest = read("manifest.json")
assert manifest["status"] == "completed" and not manifest["failed"]
assert len(manifest["completed"]) == len(set(manifest["completed"])) == len(manifest["tasks"]) == 30
followup = read("followup.json")
for name in ("independent_0.05", "independent_1.0", "independent_centered"):
    row = followup[name]
    assert row["pipeline_difference"] < 1e-8 and row["probe_residual"] < 1e-8
    assert row["no_reinjection_residual"] > 1e-3
for name in ("coherent", "absorber", "elastic"):
    assert abs(followup["centered_controls"][name]["spin"]) < 1e-11
assert abs(followup["centered_thermalized_0.05"]["spin"] + followup["centered_controls"]["thermalized_minus"]["spin"]) < 1e-10

source = (ROOT / "main.tex").read_text()
abstract = source.split(r"\begin{abstract}")[1].split(r"\end{abstract}")[0]
word_counts = [len(abstract.split()), len(re.findall(r"\b[A-Za-z]+(?:[-][A-Za-z]+)*\b", abstract))]
assert max(word_counts) <= 250
result = {"independent_matrix_error": matrix_error, "independent_kernel_errors": matrix_errors,
          "wrong_halfwidth_unitarity_residuals": width_errors,
          "sublattice_correct": correct, "sublattice_wrong": wrong,
          "onsite_oddness_negative_control": float(odd_break), "probe_spectral_parity": checks,
          "disorder_statistics": stats, "campaign_completed": len(manifest["completed"]),
          "abstract_counts": word_counts,
          "independent_voltage_checks": {k: followup[k] for k in ("independent_0.05", "independent_1.0", "independent_centered")}}
(DATA / "verification.json").write_text(json.dumps(result, indent=2))
print(json.dumps(result, indent=2))


==> anc/code/verify_restrictions.py <==
"""Exact restrictions for one rung, independently checked in a Pauli basis."""

import os
for key in ("OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS", "OMP_NUM_THREADS"):
    os.environ[key] = "1"
import hashlib
import json
from pathlib import Path
import sys
import numpy as np
import sympy as sp

PROJECT = Path(__file__).resolve().parents[1]
ROOT = PROJECT / "results"

I = sp.eye(2)
X = sp.Matrix([[0, 1], [1, 0]])
Y = sp.Matrix([[0, -sp.I], [sp.I, 0]])
Z = sp.diag(1, -1)
names = sp.symbols("u0:8", real=True)
M = sp.Matrix([[names[0]+sp.I*names[1], names[2]+sp.I*names[3]],
               [names[4]+sp.I*names[5], names[6]+sp.I*names[7]]])
constraints = list(M - Y*M.conjugate()*Y) + list(M - Z*M.conjugate().T*Z)
equations = []
for entry in constraints:
    equations.extend([sp.re(entry), sp.im(entry)])
solution = sp.linsolve(equations, names)
parameters = tuple(solution)[0]
allowed_M = sp.simplify(M.subs(dict(zip(names, parameters)), simultaneous=True))
independent_parameters = set().union(*(v.free_symbols for v in allowed_M))
assert len(independent_parameters) == 3
assert sp.trace(allowed_M) != 0

a, bx, by, bz = sp.symbols("a bx by bz", real=True)
quaternion = a*I+sp.I*(bx*X+by*Y+bz*Z)
assert sp.simplify(quaternion - Y*quaternion.conjugate()*Y) == sp.zeros(2)
restricted = sp.simplify(quaternion - Z*quaternion.conjugate().T*Z)
assert restricted == 2*sp.I*bz*Z
assert sp.simplify((a*I) - Z*(a*I).conjugate().T*Z) == sp.zeros(2)

# A second construction works directly on the full Hermitian rung Hamiltonian.
spin_time_reversal = sp.kronecker_product(I, Y)
half_turn = -sp.I*sp.kronecker_product(X, Z)
allowed_basis, forbidden_basis = [], {}
pauli = {"I": I, "x": X, "y": Y, "z": Z}
for leg in ("x", "y"):
    for spin, sigma in pauli.items():
        label = f"tau_{leg} sigma_{spin}"
        basis = sp.kronecker_product(pauli[leg], sigma)
        trs = sp.simplify(spin_time_reversal*basis.conjugate()*spin_time_reversal-basis)
        c2 = sp.simplify(half_turn*basis*half_turn.conjugate().T-basis)
        if trs == sp.zeros(4) and c2 == sp.zeros(4):
            allowed_basis.append(label)
        else:
            forbidden_basis[label] = {"TRS": str(trs), "C2z": str(c2)}
assert set(allowed_basis) == {"tau_x sigma_I", "tau_y sigma_x", "tau_y sigma_y"}
scalar = sp.kronecker_product(X, I)
assert half_turn*scalar*half_turn.conjugate().T == scalar
bad_soc = sp.kronecker_product(Y, Z)
assert sp.simplify(spin_time_reversal*bad_soc.conjugate()*spin_time_reversal-bad_soc) == sp.zeros(4)
assert sp.simplify(half_turn*bad_soc*half_turn.conjugate().T-bad_soc) == -2*bad_soc

sys.dont_write_bytecode = True
sys.path.insert(0, str(PROJECT / "code"))
from transport import Parameters, hamiltonian
from dataclasses import replace

p = Parameters()
full_h = hamiltonian(p)
sx, sy, sz = (np.array(q).astype(complex) for q in (X, Y, Z))
u = np.kron(np.eye(p.sites), -1j*np.kron(sx, sz))
theta = np.kron(np.eye(2*p.sites), sy)
residual = float(np.max(abs(u@full_h@u.conj().T-full_h)))
trs_residual = float(np.max(abs(theta@full_h.conj()@theta-full_h)))
broken_h = hamiltonian(replace(p, beta=0))
broken = float(np.max(abs(u@broken_h@u.conj().T-broken_h)))
assert residual < 1e-12 and trs_residual < 1e-12 and broken > .1
reservoir_checks = []
for rung in range(p.sites):
    width = np.zeros_like(full_h)
    width[4*rung:4*rung+4, 4*rung:4*rung+4] = 2*np.eye(4)
    reservoir_checks.append(float(np.max(abs(u@width@u.conj().T-width))))
assert max(reservoir_checks) < 1e-12
outgoing_spin = np.zeros_like(full_h)
outgoing_spin[-4:, -4:] = np.kron(np.eye(2), sz)
spin_even = float(np.max(abs(u@outgoing_spin@u.conj().T-outgoing_spin)))
assert spin_even < 1e-12
half_angle = np.pi/(p.turn-1)
rotation = np.diag([np.exp(-1j*half_angle), np.exp(1j*half_angle)])
covariance = []
for n in range(p.sites-2):
    first = full_h[4*n:4*n+2, 4*n+4:4*n+6]
    second = full_h[4*n+4:4*n+6, 4*n+8:4*n+10]
    covariance.append(float(np.max(abs(rotation@first@rotation.conj().T-second))))
assert max(covariance) < 1e-12

result = {"basis": "(A up,A down,B up,B down) per rung",
          "rung_conditions": ["M=sigma_y M* sigma_y", "M=sigma_z M^dagger sigma_z"],
          "generic_solution": str(allowed_M), "free_real_parameters": len(independent_parameters),
          "allowed_form": "M=a I + i bx sigma_x + i by sigma_y, a,bx,by real",
          "forbidden_longitudinal_SOC_residual": str(restricted),
          "independent_allowed_Hermitian_basis": allowed_basis,
          "counterexample_scalar_hopping": "a=1, bx=by=0 satisfies TRS and C2z exactly",
          "implemented_C2z_residual": residual, "implemented_TRS_residual": trs_residual,
          "beta_zero_negative_control_C2z_residual": broken,
          "rung_reservoir_width_C2z_residuals": reservoir_checks,
          "output_sigma_z_is_C2z_even_residual": spin_even,
          "intra_leg_screw_covariance_residuals": covariance,
          "source_sha256": hashlib.sha256((PROJECT / "main.tex").read_bytes()).hexdigest(),
          "transport_sha256": hashlib.sha256((PROJECT / "code/transport.py").read_bytes()).hexdigest(),
          "scope": "No microscopic orbital projection or complete-paper equivalence is certified."}
(ROOT / "symmetry_results.json").write_text(json.dumps(result, indent=2), encoding="utf-8")
print(json.dumps(result, indent=2))


==> anc/results/coherent.json <==
{
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "energies": [
    -4.0,
    -3.995,
    -3.99,
    -3.985,
    -3.98,
    -3.975,
    -3.97,
    -3.965,
    -3.96,
    -3.955,
    -3.95,
    -3.945,
    -3.94,
    -3.935,
    -3.93,
    -3.925,
    -3.92,
    -3.915,
    -3.91,
    -3.905,
    -3.9,
    -3.895,
    -3.89,
    -3.885,
    -3.88,
    -3.875,
    -3.87,
    -3.865,
    -3.86,
    -3.855,
    -3.85,
    -3.845,
    -3.84,
    -3.835,
    -3.83,
    -3.825,
    -3.82,
    -3.815,
    -3.81,
    -3.805,
    -3.8,
    -3.795,
    -3.79,
    -3.785,
    -3.78,
    -3.775,
    -3.77,
    -3.765,
    -3.76,
    -3.755,
    -3.75,
    -3.745,
    -3.74,
    -3.735,
    -3.73,
    -3.725,
    -3.7199999999999998,
    -3.715,
    -3.71,
    -3.705,
    -3.7,
    -3.695,
    -3.69,
    -3.685,
    -3.68,
    -3.675,
    -3.67,
    -3.665,
    -3.66,
    -3.655,
    -3.65,
    -3.645,
    -3.64,
    -3.635,
    -3.63,
    -3.625,
    -3.62,
    -3.615,
    -3.61,
    -3.605,
    -3.6,
    -3.5949999999999998,
    -3.59,
    -3.585,
    -3.58,
    -3.575,
    -3.57,
    -3.565,
    -3.56,
    -3.555,
    -3.55,
    -3.545,
    -3.54,
    -3.535,
    -3.53,
    -3.525,
    -3.52,
    -3.515,
    -3.51,
    -3.505,
    -3.5,
    -3.495,
    -3.49,
    -3.485,
    -3.48,
    -3.475,
    -3.4699999999999998,
    -3.465,
    -3.46,
    -3.455,
    -3.45,
    -3.445,
    -3.44,
    -3.435,
    -3.4299999999999997,
    -3.425,
    -3.42,
    -3.415,
    -3.41,
    -3.4050000000000002,
    -3.4,
    -3.395,
    -3.39,
    -3.385,
    -3.38,
    -3.375,
    -3.37,
    -3.365,
    -3.36,
    -3.355,
    -3.35,
    -3.3449999999999998,
    -3.34,
    -3.335,
    -3.33,
    -3.325,
    -3.32,
    -3.315,
    -3.31,
    -3.3049999999999997,
    -3.3,
    -3.295,
    -3.29,
    -3.285,
    -3.2800000000000002,
    -3.275,
    -3.27,
    -3.265,
    -3.26,
    -3.255,
    -3.25,
    -3.245,
    -3.24,
    -3.235,
    -3.23,
    -3.225,
    -3.2199999999999998,
    -3.215,
    -3.21,
    -3.205,
    -3.2,
    -3.195,
    -3.19,
    -3.185,
    -3.1799999999999997,
    -3.175,
    -3.17,
    -3.165,
    -3.16,
    -3.1550000000000002,
    -3.15,
    -3.145,
    -3.14,
    -3.135,
    -3.13,
    -3.125,
    -3.12,
    -3.115,
    -3.11,
    -3.105,
    -3.1,
    -3.0949999999999998,
    -3.09,
    -3.085,
    -3.08,
    -3.075,
    -3.07,
    -3.065,
    -3.06,
    -3.0549999999999997,
    -3.05,
    -3.045,
    -3.04,
    -3.035,
    -3.0300000000000002,
    -3.025,
    -3.02,
    -3.015,
    -3.01,
    -3.005,
    -3.0,
    -2.995,
    -2.99,
    -2.985,
    -2.98,
    -2.975,
    -2.9699999999999998,
    -2.965,
    -2.96,
    -2.955,
    -2.95,
    -2.9450000000000003,
    -2.94,
    -2.935,
    -2.9299999999999997,
    -2.925,
    -2.92,
    -2.915,
    -2.91,
    -2.9050000000000002,
    -2.9,
    -2.895,
    -2.8899999999999997,
    -2.885,
    -2.88,
    -2.875,
    -2.87,
    -2.865,
    -2.86,
    -2.855,
    -2.8499999999999996,
    -2.8449999999999998,
    -2.84,
    -2.835,
    -2.83,
    -2.825,
    -2.8200000000000003,
    -2.815,
    -2.81,
    -2.8049999999999997,
    -2.8,
    -2.795,
    -2.79,
    -2.785,
    -2.7800000000000002,
    -2.775,
    -2.77,
    -2.7649999999999997,
    -2.76,
    -2.755,
    -2.75,
    -2.745,
    -2.74,
    -2.735,
    -2.73,
    -2.7249999999999996,
    -2.7199999999999998,
    -2.715,
    -2.71,
    -2.705,
    -2.7,
    -2.6950000000000003,
    -2.69,
    -2.685,
    -2.6799999999999997,
    -2.675,
    -2.67,
    -2.665,
    -2.66,
    -2.6550000000000002,
    -2.65,
    -2.645,
    -2.6399999999999997,
    -2.635,
    -2.63,
    -2.625,
    -2.62,
    -2.615,
    -2.61,
    -2.605,
    -2.5999999999999996,
    -2.5949999999999998,
    -2.59,
    -2.585,
    -2.58,
    -2.575,
    -2.5700000000000003,
    -2.565,
    -2.56,
    -2.5549999999999997,
    -2.55,
    -2.545,
    -2.54,
    -2.535,
    -2.5300000000000002,
    -2.525,
    -2.52,
    -2.5149999999999997,
    -2.51,
    -2.505,
    -2.5,
    -2.495,
    -2.49,
    -2.485,
    -2.48,
    -2.4749999999999996,
    -2.4699999999999998,
    -2.465,
    -2.46,
    -2.455,
    -2.45,
    -2.4450000000000003,
    -2.44,
    -2.435,
    -2.4299999999999997,
    -2.425,
    -2.42,
    -2.415,
    -2.41,
    -2.4050000000000002,
    -2.4,
    -2.395,
    -2.3899999999999997,
    -2.385,
    -2.38,
    -2.375,
    -2.37,
    -2.365,
    -2.36,
    -2.355,
    -2.3499999999999996,
    -2.3449999999999998,
    -2.34,
    -2.335,
    -2.33,
    -2.325,
    -2.3200000000000003,
    -2.315,
    -2.31,
    -2.3049999999999997,
    -2.3,
    -2.295,
    -2.29,
    -2.285,
    -2.2800000000000002,
    -2.275,
    -2.27,
    -2.2649999999999997,
    -2.26,
    -2.255,
    -2.25,
    -2.245,
    -2.24,
    -2.235,
    -2.23,
    -2.2249999999999996,
    -2.2199999999999998,
    -2.215,
    -2.21,
    -2.205,
    -2.2,
    -2.1950000000000003,
    -2.19,
    -2.185,
    -2.1799999999999997,
    -2.175,
    -2.17,
    -2.165,
    -2.16,
    -2.1550000000000002,
    -2.15,
    -2.145,
    -2.1399999999999997,
    -2.135,
    -2.13,
    -2.125,
    -2.12,
    -2.115,
    -2.11,
    -2.105,
    -2.0999999999999996,
    -2.0949999999999998,
    -2.09,
    -2.085,
    -2.08,
    -2.075,
    -2.0700000000000003,
    -2.065,
    -2.06,
    -2.0549999999999997,
    -2.05,
    -2.045,
    -2.04,
    -2.035,
    -2.0300000000000002,
    -2.025,
    -2.02,
    -2.0149999999999997,
    -2.01,
    -2.005,
    -2.0,
    -1.995,
    -1.9899999999999998,
    -1.9849999999999999,
    -1.98,
    -1.975,
    -1.9699999999999998,
    -1.9649999999999999,
    -1.96,
    -1.955,
    -1.9500000000000002,
    -1.9449999999999998,
    -1.94,
    -1.935,
    -1.9300000000000002,
    -1.9249999999999998,
    -1.92,
    -1.915,
    -1.9100000000000001,
    -1.9049999999999998,
    -1.9,
    -1.895,
    -1.8900000000000001,
    -1.8849999999999998,
    -1.88,
    -1.875,
    -1.87,
    -1.8649999999999998,
    -1.8599999999999999,
    -1.855,
    -1.85,
    -1.8449999999999998,
    -1.8399999999999999,
    -1.835,
    -1.83,
    -1.8249999999999997,
    -1.8199999999999998,
    -1.815,
    -1.81,
    -1.8050000000000002,
    -1.7999999999999998,
    -1.795,
    -1.79,
    -1.7850000000000001,
    -1.7799999999999998,
    -1.775,
    -1.77,
    -1.7650000000000001,
    -1.7599999999999998,
    -1.755,
    -1.75,
    -1.745,
    -1.7399999999999998,
    -1.7349999999999999,
    -1.73,
    -1.725,
    -1.7199999999999998,
    -1.7149999999999999,
    -1.71,
    -1.705,
    -1.6999999999999997,
    -1.6949999999999998,
    -1.69,
    -1.685,
    -1.6800000000000002,
    -1.6749999999999998,
    -1.67,
    -1.665,
    -1.6600000000000001,
    -1.6549999999999998,
    -1.65,
    -1.645,
    -1.6400000000000001,
    -1.6349999999999998,
    -1.63,
    -1.625,
    -1.62,
    -1.6149999999999998,
    -1.6099999999999999,
    -1.605,
    -1.6,
    -1.5949999999999998,
    -1.5899999999999999,
    -1.585,
    -1.58,
    -1.5749999999999997,
    -1.5699999999999998,
    -1.565,
    -1.56,
    -1.5550000000000002,
    -1.5499999999999998,
    -1.545,
    -1.54,
    -1.5350000000000001,
    -1.5299999999999998,
    -1.525,
    -1.52,
    -1.5150000000000001,
    -1.5099999999999998,
    -1.505,
    -1.5,
    -1.495,
    -1.4899999999999998,
    -1.4849999999999999,
    -1.48,
    -1.475,
    -1.4699999999999998,
    -1.4649999999999999,
    -1.46,
    -1.455,
    -1.4499999999999997,
    -1.4449999999999998,
    -1.44,
    -1.435,
    -1.4300000000000002,
    -1.4249999999999998,
    -1.42,
    -1.415,
    -1.4100000000000001,
    -1.4049999999999998,
    -1.4,
    -1.395,
    -1.3900000000000001,
    -1.3849999999999998,
    -1.38,
    -1.375,
    -1.37,
    -1.3649999999999998,
    -1.3599999999999999,
    -1.355,
    -1.35,
    -1.3449999999999998,
    -1.3399999999999999,
    -1.335,
    -1.33,
    -1.3249999999999997,
    -1.3199999999999998,
    -1.315,
    -1.31,
    -1.3050000000000002,
    -1.2999999999999998,
    -1.295,
    -1.29,
    -1.2850000000000001,
    -1.2799999999999998,
    -1.275,
    -1.27,
    -1.2650000000000001,
    -1.2599999999999998,
    -1.255,
    -1.25,
    -1.245,
    -1.2399999999999998,
    -1.2349999999999999,
    -1.23,
    -1.225,
    -1.2199999999999998,
    -1.2149999999999999,
    -1.21,
    -1.205,
    -1.1999999999999997,
    -1.1949999999999998,
    -1.19,
    -1.185,
    -1.1800000000000002,
    -1.1749999999999998,
    -1.17,
    -1.165,
    -1.1600000000000001,
    -1.1549999999999998,
    -1.15,
    -1.145,
    -1.1400000000000001,
    -1.1349999999999998,
    -1.13,
    -1.125,
    -1.12,
    -1.1149999999999998,
    -1.1099999999999999,
    -1.105,
    -1.1,
    -1.0949999999999998,
    -1.0899999999999999,
    -1.085,
    -1.08,
    -1.0749999999999997,
    -1.0699999999999998,
    -1.065,
    -1.06,
    -1.0550000000000002,
    -1.0499999999999998,
    -1.045,
    -1.04,
    -1.0350000000000001,
    -1.0299999999999998,
    -1.025,
    -1.02,
    -1.0150000000000001,
    -1.0099999999999998,
    -1.005,
    -1.0,
    -0.9950000000000001,
    -0.9899999999999998,
    -0.9849999999999999,
    -0.98,
    -0.9750000000000001,
    -0.9699999999999998,
    -0.9649999999999999,
    -0.96,
    -0.9550000000000001,
    -0.9499999999999997,
    -0.9449999999999998,
    -0.94,
    -0.935,
    -0.9299999999999997,
    -0.9249999999999998,
    -0.9199999999999999,
    -0.915,
    -0.9100000000000001,
    -0.9049999999999998,
    -0.8999999999999999,
    -0.895,
    -0.8900000000000001,
    -0.8849999999999998,
    -0.8799999999999999,
    -0.875,
    -0.8700000000000001,
    -0.8649999999999998,
    -0.8599999999999999,
    -0.855,
    -0.8500000000000001,
    -0.8449999999999998,
    -0.8399999999999999,
    -0.835,
    -0.8300000000000001,
    -0.8249999999999997,
    -0.8199999999999998,
    -0.815,
    -0.81,
    -0.8049999999999997,
    -0.7999999999999998,
    -0.7949999999999999,
    -0.79,
    -0.7850000000000001,
    -0.7799999999999998,
    -0.7749999999999999,
    -0.77,
    -0.7650000000000001,
    -0.7599999999999998,
    -0.7549999999999999,
    -0.75,
    -0.7450000000000001,
    -0.7399999999999998,
    -0.7349999999999999,
    -0.73,
    -0.7250000000000001,
    -0.7199999999999998,
    -0.7149999999999999,
    -0.71,
    -0.7050000000000001,
    -0.6999999999999997,
    -0.6949999999999998,
    -0.69,
    -0.685,
    -0.6799999999999997,
    -0.6749999999999998,
    -0.6699999999999999,
    -0.665,
    -0.6600000000000001,
    -0.6549999999999998,
    -0.6499999999999999,
    -0.645,
    -0.6400000000000001,
    -0.6349999999999998,
    -0.6299999999999999,
    -0.625,
    -0.6200000000000001,
    -0.6149999999999998,
    -0.6099999999999999,
    -0.605,
    -0.6000000000000001,
    -0.5949999999999998,
    -0.5899999999999999,
    -0.585,
    -0.5800000000000001,
    -0.5749999999999997,
    -0.5699999999999998,
    -0.565,
    -0.56,
    -0.5549999999999997,
    -0.5499999999999998,
    -0.5449999999999999,
    -0.54,
    -0.5350000000000001,
    -0.5299999999999998,
    -0.5249999999999999,
    -0.52,
    -0.5150000000000001,
    -0.5099999999999998,
    -0.5049999999999999,
    -0.5,
    -0.4950000000000001,
    -0.48999999999999977,
    -0.4849999999999999,
    -0.48,
    -0.4750000000000001,
    -0.46999999999999975,
    -0.46499999999999986,
    -0.45999999999999996,
    -0.45500000000000007,
    -0.44999999999999973,
    -0.44499999999999984,
    -0.43999999999999995,
    -0.43500000000000005,
    -0.4299999999999997,
    -0.4249999999999998,
    -0.41999999999999993,
    -0.41500000000000004,
    -0.41000000000000014,
    -0.4049999999999998,
    -0.3999999999999999,
    -0.395,
    -0.3900000000000001,
    -0.3849999999999998,
    -0.3799999999999999,
    -0.375,
    -0.3700000000000001,
    -0.36499999999999977,
    -0.3599999999999999,
    -0.355,
    -0.3500000000000001,
    -0.34499999999999975,
    -0.33999999999999986,
    -0.33499999999999996,
    -0.33000000000000007,
    -0.32499999999999973,
    -0.31999999999999984,
    -0.31499999999999995,
    -0.31000000000000005,
    -0.3049999999999997,
    -0.2999999999999998,
    -0.29499999999999993,
    -0.29000000000000004,
    -0.28500000000000014,
    -0.2799999999999998,
    -0.2749999999999999,
    -0.27,
    -0.2650000000000001,
    -0.2599999999999998,
    -0.2549999999999999,
    -0.25,
    -0.2450000000000001,
    -0.23999999999999977,
    -0.23499999999999988,
    -0.22999999999999998,
    -0.2250000000000001,
    -0.21999999999999975,
    -0.21499999999999986,
    -0.20999999999999996,
    -0.20500000000000007,
    -0.19999999999999973,
    -0.19499999999999984,
    -0.18999999999999995,
    -0.18500000000000005,
    -0.17999999999999972,
    -0.17499999999999982,
    -0.16999999999999993,
    -0.16500000000000004,
    -0.16000000000000014,
    -0.1549999999999998,
    -0.1499999999999999,
    -0.14500000000000002,
    -0.14000000000000012,
    -0.1349999999999998,
    -0.1299999999999999,
    -0.125,
    -0.1200000000000001,
    -0.11499999999999977,
    -0.10999999999999988,
    -0.10499999999999998,
    -0.10000000000000009,
    -0.09499999999999975,
    -0.08999999999999986,
    -0.08499999999999996,
    -0.08000000000000007,
    -0.07499999999999973,
    -0.06999999999999984,
    -0.06499999999999995,
    -0.06000000000000005,
    -0.054999999999999716,
    -0.04999999999999982,
    -0.04499999999999993,
    -0.040000000000000036,
    -0.0349999999999997,
    -0.029999999999999805,
    -0.02499999999999991,
    -0.020000000000000018,
    -0.015000000000000124,
    -0.009999999999999787,
    -0.004999999999999893,
    0.0,
    0.004999999999999893,
    0.009999999999999787,
    0.01499999999999968,
    0.020000000000000462,
    0.025000000000000355,
    0.03000000000000025,
    0.03500000000000014,
    0.040000000000000036,
    0.04499999999999993,
    0.04999999999999982,
    0.054999999999999716,
    0.0600000000000005,
    0.06500000000000039,
    0.07000000000000028,
    0.07500000000000018,
    0.08000000000000007,
    0.08499999999999996,
    0.08999999999999986,
    0.09499999999999975,
    0.09999999999999964,
    0.10500000000000043,
    0.11000000000000032,
    0.11500000000000021,
    0.1200000000000001,
    0.125,
    0.1299999999999999,
    0.1349999999999998,
    0.13999999999999968,
    0.14500000000000046,
    0.15000000000000036,
    0.15500000000000025,
    0.16000000000000014,
    0.16500000000000004,
    0.16999999999999993,
    0.17499999999999982,
    0.17999999999999972,
    0.1850000000000005,
    0.1900000000000004,
    0.19500000000000028,
    0.20000000000000018,
    0.20500000000000007,
    0.20999999999999996,
    0.21499999999999986,
    0.21999999999999975,
    0.22499999999999964,
    0.23000000000000043,
    0.23500000000000032,
    0.2400000000000002,
    0.2450000000000001,
    0.25,
    0.2549999999999999,
    0.2599999999999998,
    0.2649999999999997,
    0.27000000000000046,
    0.27500000000000036,
    0.28000000000000025,
    0.28500000000000014,
    0.29000000000000004,
    0.29499999999999993,
    0.2999999999999998,
    0.3049999999999997,
    0.3100000000000005,
    0.3150000000000004,
    0.3200000000000003,
    0.3250000000000002,
    0.33000000000000007,
    0.33499999999999996,
    0.33999999999999986,
    0.34499999999999975,
    0.35000000000000053,
    0.3550000000000004,
    0.3600000000000003,
    0.3650000000000002,
    0.3700000000000001,
    0.375,
    0.3799999999999999,
    0.3849999999999998,
    0.3899999999999997,
    0.39500000000000046,
    0.40000000000000036,
    0.40500000000000025,
    0.41000000000000014,
    0.41500000000000004,
    0.41999999999999993,
    0.4249999999999998,
    0.4299999999999997,
    0.4350000000000005,
    0.4400000000000004,
    0.4450000000000003,
    0.4500000000000002,
    0.45500000000000007,
    0.45999999999999996,
    0.46499999999999986,
    0.46999999999999975,
    0.47500000000000053,
    0.4800000000000004,
    0.4850000000000003,
    0.4900000000000002,
    0.4950000000000001,
    0.5,
    0.5049999999999999,
    0.5099999999999998,
    0.5149999999999997,
    0.5200000000000005,
    0.5250000000000004,
    0.5300000000000002,
    0.5350000000000001,
    0.54,
    0.5449999999999999,
    0.5499999999999998,
    0.5549999999999997,
    0.5600000000000005,
    0.5650000000000004,
    0.5700000000000003,
    0.5750000000000002,
    0.5800000000000001,
    0.585,
    0.5899999999999999,
    0.5949999999999998,
    0.6000000000000005,
    0.6050000000000004,
    0.6100000000000003,
    0.6150000000000002,
    0.6200000000000001,
    0.625,
    0.6299999999999999,
    0.6349999999999998,
    0.6399999999999997,
    0.6450000000000005,
    0.6500000000000004,
    0.6550000000000002,
    0.6600000000000001,
    0.665,
    0.6699999999999999,
    0.6749999999999998,
    0.6799999999999997,
    0.6850000000000005,
    0.6900000000000004,
    0.6950000000000003,
    0.7000000000000002,
    0.7050000000000001,
    0.71,
    0.7149999999999999,
    0.7199999999999998,
    0.7250000000000005,
    0.7300000000000004,
    0.7350000000000003,
    0.7400000000000002,
    0.7450000000000001,
    0.75,
    0.7549999999999999,
    0.7599999999999998,
    0.7649999999999997,
    0.7700000000000005,
    0.7750000000000004,
    0.7800000000000002,
    0.7850000000000001,
    0.79,
    0.7949999999999999,
    0.7999999999999998,
    0.8049999999999997,
    0.8100000000000005,
    0.8150000000000004,
    0.8200000000000003,
    0.8250000000000002,
    0.8300000000000001,
    0.835,
    0.8399999999999999,
    0.8449999999999998,
    0.8500000000000005,
    0.8550000000000004,
    0.8600000000000003,
    0.8650000000000002,
    0.8700000000000001,
    0.875,
    0.8799999999999999,
    0.8849999999999998,
    0.8899999999999997,
    0.8950000000000005,
    0.9000000000000004,
    0.9050000000000002,
    0.9100000000000001,
    0.915,
    0.9199999999999999,
    0.9249999999999998,
    0.9299999999999997,
    0.9350000000000005,
    0.9400000000000004,
    0.9450000000000003,
    0.9500000000000002,
    0.9550000000000001,
    0.96,
    0.9649999999999999,
    0.9699999999999998,
    0.9750000000000005,
    0.9800000000000004,
    0.9850000000000003,
    0.9900000000000002,
    0.9950000000000001,
    1.0,
    1.005,
    1.0099999999999998,
    1.0149999999999997,
    1.0200000000000005,
    1.0250000000000004,
    1.0300000000000002,
    1.0350000000000001,
    1.04,
    1.045,
    1.0499999999999998,
    1.0549999999999997,
    1.0600000000000005,
    1.0650000000000004,
    1.0700000000000003,
    1.0750000000000002,
    1.08,
    1.085,
    1.0899999999999999,
    1.0949999999999998,
    1.1000000000000005,
    1.1050000000000004,
    1.1100000000000003,
    1.1150000000000002,
    1.12,
    1.125,
    1.13,
    1.1349999999999998,
    1.1399999999999997,
    1.1450000000000005,
    1.1500000000000004,
    1.1550000000000002,
    1.1600000000000001,
    1.165,
    1.17,
    1.1749999999999998,
    1.1799999999999997,
    1.1850000000000005,
    1.1900000000000004,
    1.1950000000000003,
    1.2000000000000002,
    1.205,
    1.21,
    1.2149999999999999,
    1.2199999999999998,
    1.2250000000000005,
    1.2300000000000004,
    1.2350000000000003,
    1.2400000000000002,
    1.245,
    1.25,
    1.255,
    1.2599999999999998,
    1.2649999999999997,
    1.2700000000000005,
    1.2750000000000004,
    1.2800000000000002,
    1.2850000000000001,
    1.29,
    1.295,
    1.2999999999999998,
    1.3049999999999997,
    1.3100000000000005,
    1.3150000000000004,
    1.3200000000000003,
    1.3250000000000002,
    1.33,
    1.335,
    1.3399999999999999,
    1.3449999999999998,
    1.3500000000000005,
    1.3550000000000004,
    1.3600000000000003,
    1.3650000000000002,
    1.37,
    1.375,
    1.38,
    1.3849999999999998,
    1.3899999999999997,
    1.3950000000000005,
    1.4000000000000004,
    1.4050000000000002,
    1.4100000000000001,
    1.415,
    1.42,
    1.4249999999999998,
    1.4299999999999997,
    1.4350000000000005,
    1.4400000000000004,
    1.4450000000000003,
    1.4500000000000002,
    1.455,
    1.46,
    1.4649999999999999,
    1.4699999999999998,
    1.4750000000000005,
    1.4800000000000004,
    1.4850000000000003,
    1.4900000000000002,
    1.495,
    1.5,
    1.505,
    1.5099999999999998,
    1.5149999999999997,
    1.5200000000000005,
    1.5250000000000004,
    1.5300000000000002,
    1.5350000000000001,
    1.54,
    1.545,
    1.5499999999999998,
    1.5549999999999997,
    1.5600000000000005,
    1.5650000000000004,
    1.5700000000000003,
    1.5750000000000002,
    1.58,
    1.585,
    1.5899999999999999,
    1.5949999999999998,
    1.6000000000000005,
    1.6050000000000004,
    1.6100000000000003,
    1.6150000000000002,
    1.62,
    1.625,
    1.63,
    1.6349999999999998,
    1.6399999999999997,
    1.6450000000000005,
    1.6500000000000004,
    1.6550000000000002,
    1.6600000000000001,
    1.665,
    1.67,
    1.6749999999999998,
    1.6799999999999997,
    1.6850000000000005,
    1.6900000000000004,
    1.6950000000000003,
    1.7000000000000002,
    1.705,
    1.71,
    1.7149999999999999,
    1.7199999999999998,
    1.7250000000000005,
    1.7300000000000004,
    1.7350000000000003,
    1.7400000000000002,
    1.745,
    1.75,
    1.755,
    1.7599999999999998,
    1.7649999999999997,
    1.7700000000000005,
    1.7750000000000004,
    1.7800000000000002,
    1.7850000000000001,
    1.79,
    1.795,
    1.7999999999999998,
    1.8049999999999997,
    1.8100000000000005,
    1.8150000000000004,
    1.8200000000000003,
    1.8250000000000002,
    1.83,
    1.835,
    1.8399999999999999,
    1.8449999999999998,
    1.8500000000000005,
    1.8550000000000004,
    1.8600000000000003,
    1.8650000000000002,
    1.87,
    1.875,
    1.88,
    1.8849999999999998,
    1.8899999999999997,
    1.8950000000000005,
    1.9000000000000004,
    1.9050000000000002,
    1.9100000000000001,
    1.915,
    1.92,
    1.9249999999999998,
    1.9299999999999997,
    1.9350000000000005,
    1.9400000000000004,
    1.9450000000000003,
    1.9500000000000002,
    1.955,
    1.96,
    1.9649999999999999,
    1.9699999999999998,
    1.9750000000000005,
    1.9800000000000004,
    1.9850000000000003,
    1.9900000000000002,
    1.995,
    2.0,
    2.005,
    2.01,
    2.0150000000000006,
    2.0200000000000005,
    2.0250000000000004,
    2.0300000000000002,
    2.035,
    2.04,
    2.045,
    2.05,
    2.0549999999999997,
    2.0600000000000005,
    2.0650000000000004,
    2.0700000000000003,
    2.075,
    2.08,
    2.085,
    2.09,
    2.0949999999999998,
    2.1000000000000005,
    2.1050000000000004,
    2.1100000000000003,
    2.115,
    2.12,
    2.125,
    2.13,
    2.135,
    2.1400000000000006,
    2.1450000000000005,
    2.1500000000000004,
    2.1550000000000002,
    2.16,
    2.165,
    2.17,
    2.175,
    2.1799999999999997,
    2.1850000000000005,
    2.1900000000000004,
    2.1950000000000003,
    2.2,
    2.205,
    2.21,
    2.215,
    2.2199999999999998,
    2.2250000000000005,
    2.2300000000000004,
    2.2350000000000003,
    2.24,
    2.245,
    2.25,
    2.255,
    2.26,
    2.2650000000000006,
    2.2700000000000005,
    2.2750000000000004,
    2.2800000000000002,
    2.285,
    2.29,
    2.295,
    2.3,
    2.3049999999999997,
    2.3100000000000005,
    2.3150000000000004,
    2.3200000000000003,
    2.325,
    2.33,
    2.335,
    2.34,
    2.3449999999999998,
    2.3500000000000005,
    2.3550000000000004,
    2.3600000000000003,
    2.365,
    2.37,
    2.375,
    2.38,
    2.385,
    2.3900000000000006,
    2.3950000000000005,
    2.4000000000000004,
    2.4050000000000002,
    2.41,
    2.415,
    2.42,
    2.425,
    2.4299999999999997,
    2.4350000000000005,
    2.4400000000000004,
    2.4450000000000003,
    2.45,
    2.455,
    2.46,
    2.465,
    2.4699999999999998,
    2.4750000000000005,
    2.4800000000000004,
    2.4850000000000003,
    2.49,
    2.495,
    2.5,
    2.505,
    2.51,
    2.5150000000000006,
    2.5200000000000005,
    2.5250000000000004,
    2.5300000000000002,
    2.535,
    2.54,
    2.545,
    2.55,
    2.5549999999999997,
    2.5600000000000005,
    2.5650000000000004,
    2.5700000000000003,
    2.575,
    2.58,
    2.585,
    2.59,
    2.5949999999999998,
    2.6000000000000005,
    2.6050000000000004,
    2.6100000000000003,
    2.615,
    2.62,
    2.625,
    2.63,
    2.635,
    2.6400000000000006,
    2.6450000000000005,
    2.6500000000000004,
    2.6550000000000002,
    2.66,
    2.665,
    2.67,
    2.675,
    2.6799999999999997,
    2.6850000000000005,
    2.6900000000000004,
    2.6950000000000003,
    2.7,
    2.705,
    2.71,
    2.715,
    2.7199999999999998,
    2.7250000000000005,
    2.7300000000000004,
    2.7350000000000003,
    2.74,
    2.745,
    2.75,
    2.755,
    2.76,
    2.7650000000000006,
    2.7700000000000005,
    2.7750000000000004,
    2.7800000000000002,
    2.785,
    2.79,
    2.795,
    2.8,
    2.8049999999999997,
    2.8100000000000005,
    2.8150000000000004,
    2.8200000000000003,
    2.825,
    2.83,
    2.835,
    2.84,
    2.8449999999999998,
    2.8500000000000005,
    2.8550000000000004,
    2.8600000000000003,
    2.865,
    2.87,
    2.875,
    2.88,
    2.885,
    2.8900000000000006,
    2.8950000000000005,
    2.9000000000000004,
    2.9050000000000002,
    2.91,
    2.915,
    2.92,
    2.925,
    2.9299999999999997,
    2.9350000000000005,
    2.9400000000000004,
    2.9450000000000003,
    2.95,
    2.955,
    2.96,
    2.965,
    2.9699999999999998,
    2.9750000000000005,
    2.9800000000000004,
    2.9850000000000003,
    2.99,
    2.995,
    3.0,
    3.005,
    3.01,
    3.0150000000000006,
    3.0200000000000005,
    3.0250000000000004,
    3.0300000000000002,
    3.035,
    3.04,
    3.045,
    3.05,
    3.0549999999999997,
    3.0600000000000005,
    3.0650000000000004,
    3.0700000000000003,
    3.075,
    3.08,
    3.085,
    3.09,
    3.0949999999999998,
    3.1000000000000005,
    3.1050000000000004,
    3.1100000000000003,
    3.115,
    3.12,
    3.125,
    3.13,
    3.135,
    3.1400000000000006,
    3.1450000000000005,
    3.1500000000000004,
    3.1550000000000002,
    3.16,
    3.165,
    3.17,
    3.175,
    3.1799999999999997,
    3.1850000000000005,
    3.1900000000000004,
    3.1950000000000003,
    3.2,
    3.205,
    3.21,
    3.215,
    3.2199999999999998,
    3.2250000000000005,
    3.2300000000000004,
    3.2350000000000003,
    3.24,
    3.245,
    3.25,
    3.255,
    3.26,
    3.2650000000000006,
    3.2700000000000005,
    3.2750000000000004,
    3.2800000000000002,
    3.285,
    3.29,
    3.295,
    3.3,
    3.3049999999999997,
    3.3100000000000005,
    3.3150000000000004,
    3.3200000000000003,
    3.325,
    3.33,
    3.335,
    3.34,
    3.3449999999999998,
    3.3500000000000005,
    3.3550000000000004,
    3.3600000000000003,
    3.365,
    3.37,
    3.375,
    3.38,
    3.385,
    3.3900000000000006,
    3.3950000000000005,
    3.4000000000000004,
    3.4050000000000002,
    3.41,
    3.415,
    3.42,
    3.425,
    3.4299999999999997,
    3.4350000000000005,
    3.4400000000000004,
    3.4450000000000003,
    3.45,
    3.455,
    3.46,
    3.465,
    3.4699999999999998,
    3.4750000000000005,
    3.4800000000000004,
    3.4850000000000003,
    3.49,
    3.495,
    3.5,
    3.505,
    3.51,
    3.5150000000000006,
    3.5200000000000005,
    3.5250000000000004,
    3.5300000000000002,
    3.535,
    3.54,
    3.545,
    3.55,
    3.5549999999999997,
    3.5600000000000005,
    3.5650000000000004,
    3.5700000000000003,
    3.575,
    3.58,
    3.585,
    3.59,
    3.5949999999999998,
    3.6000000000000005,
    3.6050000000000004,
    3.6100000000000003,
    3.615,
    3.62,
    3.625,
    3.63,
    3.635,
    3.6400000000000006,
    3.6450000000000005,
    3.6500000000000004,
    3.6550000000000002,
    3.66,
    3.665,
    3.67,
    3.675,
    3.6799999999999997,
    3.6850000000000005,
    3.6900000000000004,
    3.6950000000000003,
    3.7,
    3.705,
    3.71,
    3.715,
    3.7199999999999998,
    3.7250000000000005,
    3.7300000000000004,
    3.7350000000000003,
    3.74,
    3.745,
    3.75,
    3.755,
    3.76,
    3.7650000000000006,
    3.7700000000000005,
    3.7750000000000004,
    3.7800000000000002,
    3.785,
    3.79,
    3.795,
    3.8,
    3.8050000000000006,
    3.8100000000000005,
    3.8150000000000004,
    3.8200000000000003,
    3.825,
    3.83,
    3.835,
    3.84,
    3.8449999999999998,
    3.8500000000000005,
    3.8550000000000004,
    3.8600000000000003,
    3.865,
    3.87,
    3.875,
    3.88,
    3.885,
    3.8900000000000006,
    3.8950000000000005,
    3.9000000000000004,
    3.9050000000000002,
    3.91,
    3.915,
    3.92,
    3.925,
    3.9300000000000006,
    3.9350000000000005,
    3.9400000000000004,
    3.9450000000000003,
    3.95,
    3.955,
    3.96,
    3.965,
    3.9699999999999998,
    3.9750000000000005,
    3.9800000000000004,
    3.9850000000000003,
    3.99,
    3.995,
    4.0
  ],
  "kernels": [
    [
      1.915844019810128e-08,
      4.435151828850159e-12
    ],
    [
      1.9983331234682592e-08,
      4.645373172390504e-12
    ],
    [
      2.0846140921011824e-08,
      4.866137666479212e-12
    ],
    [
      2.1748726358527385e-08,
      5.098004098116311e-12
    ],
    [
      2.269304137191669e-08,
      5.341562515445722e-12
    ],
    [
      2.3681141857118655e-08,
      5.597436071846897e-12
    ],
    [
      2.471519144274633e-08,
      5.866282984630682e-12
    ],
    [
      2.57974674843696e-08,
      6.148798615830347e-12
    ],
    [
      2.6930367412372714e-08,
      6.445717682975777e-12
    ],
    [
      2.8116415455463593e-08,
      6.757816608728123e-12
    ],
    [
      2.935826976336836e-08,
      7.085916018189359e-12
    ],
    [
      3.0658729953803786e-08,
      7.430883393678899e-12
    ],
    [
      3.2020745110488256e-08,
      7.793635897914266e-12
    ],
    [
      3.3447422260737074e-08,
      8.17514337623996e-12
    ],
    [
      3.494203536309572e-08,
      8.576431550052514e-12
    ],
    [
      3.6508034837513716e-08,
      8.998585414525924e-12
    ],
    [
      3.8149057672748693e-08,
      9.442752854082446e-12
    ],
    [
      3.986893814804107e-08,
      9.910148490297843e-12
    ],
    [
      4.1671719208608734e-08,
      1.0402057778364474e-11
    ],
    [
      4.356166453720963e-08,
      1.091984136840769e-11
    ],
    [
      4.554327136690618e-08,
      1.1464939750498714e-11
    ],
    [
      4.7621284083264726e-08,
      1.2038878201889536e-11
    ],
    [
      4.980070866754261e-08,
      1.2643272057999678e-11
    ],
    [
      5.208682803597989e-08,
      1.3279832329055276e-11
    ],
    [
      5.4485218334135484e-08,
      1.3950371686434877e-11
    ],
    [
      5.7001766249317744e-08,
      1.465681084413294e-11
    ],
    [
      5.964268740855345e-08,
      1.540118536341557e-11
    ],
    [
      6.241454593428576e-08,
      1.6185652909368317e-11
    ],
    [
      6.532427523506369e-08,
      1.701250099199976e-11
    ],
    [
      6.837920011395377e-08,
      1.7884155225117147e-11
    ],
    [
      7.158706028327329e-08,
      1.8803188140160825e-11
    ],
    [
      7.495603538055316e-08,
      1.9772328594219022e-11
    ],
    [
      7.849477158742687e-08,
      2.079447181384676e-11
    ],
    [
      8.221240996044154e-08,
      2.1872690121123475e-11
    ],
    [
      8.611861659064453e-08,
      2.3010244389978764e-11
    ],
    [
      9.022361471724172e-08,
      2.4210596285646424e-11
    ],
    [
      9.453821892974085e-08,
      2.54774213437796e-11
    ],
    [
      9.907387160277582e-08,
      2.6814622949670786e-11
    ],
    [
      1.0384268171838285e-07,
      2.8226347283823925e-11
    ],
    [
      1.0885746624185777e-07,
      2.971699930291179e-11
    ],
    [
      1.1413179422959604e-07,
      3.1291259834323614e-11
    ],
    [
      1.1968003386053167e-07,
      3.2954103862852024e-11
    ],
    [
      1.255174025970521e-07,
      3.471082010144885e-11
    ],
    [
      1.3166002069663724e-07,
      3.656703193697349e-11
    ],
    [
      1.3812496831208184e-07,
      3.8528719857064385e-11
    ],
    [
      1.4493034643606137e-07,
      4.0602245465918596e-11
    ],
    [
      1.5209534196517645e-07,
      4.279437720903976e-11
    ],
    [
      1.596402971794699e-07,
      4.511231793623282e-11
    ],
    [
      1.67586783956037e-07,
      4.756373443978695e-11
    ],
    [
      1.759576830597169e-07,
      5.0156789120352284e-11
    ],
    [
      1.8477726888028593e-07,
      5.2900173939183616e-11
    ],
    [
      1.9407130001407956e-07,
      5.580314683491904e-11
    ],
    [
      2.0386711611888063e-07,
      5.88755707908703e-11
    ],
    [
      2.1419374150433147e-07,
      6.212795575971262e-11
    ],
    [
      2.2508199595631384e-07,
      6.557150366467758e-11
    ],
    [
      2.3656461333296005e-07,
      6.92181567177138e-11
    ],
    [
      2.486763685123948e-07,
      7.308064931227224e-11
    ],
    [
      2.6145421331837034e-07,
      7.717256377101786e-11
    ],
    [
      2.7493742209986457e-07,
      8.150839025290977e-11
    ],
    [
      2.891677476948231e-07,
      8.610359114582383e-11
    ],
    [
      3.0418958856697803e-07,
      9.097467030313157e-11
    ],
    [
      3.2005016796844414e-07,
      9.613924750845777e-11
    ],
    [
      3.3679972604998697e-07,
      1.0161613858723598e-10
    ],
    [
      3.5449172591609737e-07,
      1.0742544162044833e-10
    ],
    [
      3.7318307470367775e-07,
      1.13588629751008e-10
    ],
    [
      3.9293436085203605e-07,
      1.2012865111686512e-10
    ],
    [
      4.13810108828412e-07,
      1.2707003649563303e-10
    ],
    [
      4.3587905267848436e-07,
      1.344390152865863e-10
    ],
    [
      4.592144298855721e-07,
      1.4226364051517425e-10
    ],
    [
      4.838942971469135e-07,
      1.5057392361046834e-10
    ],
    [
      5.100018698110193e-07,
      1.5940197975964222e-10
    ],
    [
      5.376258868680314e-07,
      1.6878218472333706e-10
    ],
    [
      5.668610035461225e-07,
      1.7875134407040918e-10
    ],
    [
      5.978082137428831e-07,
      1.8934887587841042e-10
    ],
    [
      6.305753047124307e-07,
      2.0061700803403135e-10
    ],
    [
      6.652773466384359e-07,
      2.1260099137380176e-10
    ],
    [
      7.020372199519331e-07,
      2.2534933001924225e-10
    ],
    [
      7.40986183502724e-07,
      2.389140303744282e-10
    ],
    [
      7.822644869663241e-07,
      2.5335087039802825e-10
    ],
    [
      8.26022031167148e-07,
      2.68719690903282e-10
    ],
    [
      8.7241908032548e-07,
      2.8508471079491654e-10
    ],
    [
      9.216270305935875e-07,
      3.0251486834994425e-10
    ],
    [
      9.738292396381434e-07,
      3.2108419081403066e-10
    ],
    [
      1.0292219224555508e-06,
      3.4087219481985603e-10
    ],
    [
      1.0880151190773522e-06,
      3.6196432036958106e-10
    ],
    [
      1.150433740339196e-06,
      3.844524013640843e-10
    ],
    [
      1.21671869845336e-06,
      4.084351759483597e-10
    ],
    [
      1.2871281297467027e-06,
      4.340188402979516e-10
    ],
    [
      1.3619387176093184e-06,
      4.613176497372737e-10
    ],
    [
      1.441447124449929e-06,
      4.904545715231253e-10
    ],
    [
      1.5259715422799596e-06,
      5.215619940293795e-10
    ],
    [
      1.6158533724567097e-06,
      5.547824975140369e-10
    ],
    [
      1.7114590461164924e-06,
      5.90269692171823e-10
    ],
    [
      1.8131819979300264e-06,
      6.281891297463047e-10
    ],
    [
      1.9214448070270097e-06,
      6.687192955655599e-10
    ],
    [
      2.036701520275555e-06,
      7.120526886002421e-10
    ],
    [
      2.159440174580045e-06,
      7.583969978458067e-10
    ],
    [
      2.290185536491808e-06,
      8.079763842300089e-10
    ],
    [
      2.4295020792295877e-06,
      8.610328781156225e-10
    ],
    [
      2.5779972191986135e-06,
      9.178279035819684e-10
    ],
    [
      2.736324836300736e-06,
      9.78643941701585e-10
    ],
    [
      2.9051891047666716e-06,
      1.0437863464278832e-09
    ],
    [
      3.085348663942695e-06,
      1.1135853280036845e-09
    ],
    [
      3.277621161457278e-06,
      1.188398120442935e-09
    ],
    [
      3.482888204512746e-06,
      1.2686113513497444e-09
    ],
    [
      3.7021007587312064e-06,
      1.3546436342728854e-09
    ],
    [
      3.9362850380739265e-06,
      1.4469484059682237e-09
    ],
    [
      4.186548933900444e-06,
      1.5460170333200145e-09
    ],
    [
      4.4540890362881e-06,
      1.6523822173763713e-09
    ],
    [
      4.74019830635884e-06,
      1.766621724952279e-09
    ],
    [
      5.0462744646254085e-06,
      1.8893624814913137e-09
    ],
    [
      5.373829167351852e-06,
      2.021285062775905e-09
    ],
    [
      5.724498050710571e-06,
      2.1631286270938863e-09
    ],
    [
      6.100051731212782e-06,
      2.3156963341758205e-09
    ],
    [
      6.502407860598195e-06,
      2.4798613024840202e-09
    ],
    [
      6.933644344227826e-06,
      2.65657316223424e-09
    ],
    [
      7.396013844171265e-06,
      2.8468652680514763e-09
    ],
    [
      7.891959701781255e-06,
      3.0518626427253136e-09
    ],
    [
      8.424133429795952e-06,
      3.27279073145976e-09
    ],
    [
      8.99541394110998e-06,
      3.510985055708069e-09
    ],
    [
      9.608928700555962e-06,
      3.767901865844063e-09
    ],
    [
      1.0268077007614207e-05,
      4.045129903889186e-09
    ],
    [
      1.0976555642237153e-05,
      4.344403400702841e-09
    ],
    [
      1.1738387133293352e-05,
      4.667616447193992e-09
    ],
    [
      1.2557950939924747e-05,
      5.016838895857031e-09
    ],
    [
      1.3440017870836426e-05,
      5.394333968223528e-09
    ],
    [
      1.4389788105745509e-05,
      5.802577765557209e-09
    ],
    [
      1.54129332275302e-05,
      6.24428090451657e-09
    ],
    [
      1.651564272375506e-05,
      6.722412527387976e-09
    ],
    [
      1.7704675473029722e-05,
      7.240226968285426e-09
    ],
    [
      1.898741679603562e-05,
      7.801293392391913e-09
    ],
    [
      2.0371941724124322e-05,
      8.409528766395029e-09
    ],
    [
      2.1867085221418863e-05,
      9.069234564449669e-09
    ],
    [
      2.3482520190803362e-05,
      9.785137667672105e-09
    ],
    [
      2.5228844201755298e-05,
      1.0562435974983787e-08
    ],
    [
      2.711767600064363e-05,
      1.1406849312903472e-08
    ],
    [
      2.9161763004155084e-05,
      1.232467631076031e-08
    ],
    [
      3.1375101136595847e-05,
      1.3322857998610926e-08
    ],
    [
      3.377306855504562e-05,
      1.4409048989196438e-08
    ],
    [
      3.637257501632965e-05,
      1.559169722463585e-08
    ],
    [
      3.919222888076341e-05,
      1.6880133405996903e-08
    ],
    [
      4.225252402457404e-05,
      1.8284671382663524e-08
    ],
    [
      4.557604925159861e-05,
      1.9816720959665342e-08
    ],
    [
      4.918772316216905e-05,
      2.148891479337081e-08
    ],
    [
      5.3115057861023056e-05,
      2.331525128875756e-08
    ],
    [
      5.738845537610762e-05,
      2.5311255693908296e-08
    ],
    [
      6.204154122747492e-05,
      2.7494161915412696e-08
    ],
    [
      6.711154024333131e-05,
      2.988311795847705e-08
    ],
    [
      7.263970048438391e-05,
      3.24994183382028e-08
    ],
    [
      7.867177202662223e-05,
      3.536676732591705e-08
    ],
    [
      8.52585483887295e-05,
      3.851157749646517e-08
    ],
    [
      9.245647959995163e-05,
      4.196330874736774e-08
    ],
    [
      0.00010032836731912873,
      4.575485378878003e-08
    ],
    [
      0.00010894415407362957,
      4.9922977072712656e-08
    ],
    [
      0.00011838182063367999,
      5.450881527089847e-08
    ],
    [
      0.0001287284078279132,
      5.955844875965501e-08
    ],
    [
      0.00014008118180596884,
      6.512355515538525e-08
    ],
    [
      0.0001525489649437382,
      7.126215782854678e-08
    ],
    [
      0.00016625365836341622,
      7.80394845537101e-08
    ],
    [
      0.00018133198652176254,
      8.552895410925631e-08
    ],
    [
      0.0001979374996499288,
      9.381331179548883e-08
    ],
    [
      0.000216242876182565,
      1.0298593862073722e-07
    ],
    [
      0.00023644257490834834,
      1.1315236342105089e-07
    ],
    [
      0.00025875589567389475,
      1.2443201260537752e-07
    ],
    [
      0.00028343051840502273,
      1.3696023874797212e-07
    ],
    [
      0.00031074660337872224,
      1.5089067712930346e-07
    ],
    [
      0.00034102155158824063,
      1.6639798885455769e-07
    ],
    [
      0.00037461554331869344,
      1.836810607578471e-07
    ],
    [
      0.00041193799647438426,
      2.0296674638016943e-07
    ],
    [
      0.0004534551147538865,
      2.2451424950664222e-07
    ],
    [
      0.0004996987306918584,
      2.4862027281748536e-07
    ],
    [
      0.0005512766914423735,
      2.7562508009997856e-07
    ],
    [
      0.0006088850879531058,
      3.0591965242022113e-07
    ],
    [
      0.0006733226934055607,
      3.3995415816271595e-07
    ],
    [
      0.000745508057716618,
      3.7824800599788825e-07
    ],
    [
      0.0008264998056829149,
      4.21401811132884e-07
    ],
    [
      0.0009175208123932436,
      4.701116818793213e-07
    ],
    [
      0.0010199870878398875,
      5.251863302512764e-07
    ],
    [
      0.001135542402369625,
      5.875676321370673e-07
    ],
    [
      0.001266099937730269,
      6.583554175492931e-07
    ],
    [
      0.0014138925708275674,
      7.38837468832799e-07
    ],
    [
      0.0015815338099340547,
      8.3052595791801e-07
    ],
    [
      0.0017720919340670183,
      9.352018798130819e-07
    ],
    [
      0.001989180573313487,
      1.0549694623501402e-06
    ],
    [
      0.0022370698620802158,
      1.1923230829359588e-06
    ],
    [
      0.0025208234681333144,
      1.3502299455344074e-06
    ],
    [
      0.002846468343287116,
      1.5322327242487787e-06
    ],
    [
      0.003221206088625298,
      1.742577646214388e-06
    ],
    [
      0.0036536775620128487,
      1.9863751806008245e-06
    ],
    [
      0.00415429603666264,
      2.269802783886731e-06
    ],
    [
      0.0047356692127198865,
      2.600362252837274e-06
    ],
    [
      0.005413137212790034,
      2.9872084836533863e-06
    ],
    [
      0.006205463113104618,
      3.441572303399844e-06
    ],
    [
      0.007135725677342043,
      3.977308217756933e-06
    ],
    [
      0.008232482395412088,
      4.611609431421845e-06
    ],
    [
      0.009531297107131916,
      5.3659488660510665e-06
    ],
    [
      0.01107676406253985,
      6.267328424722218e-06
    ],
    [
      0.012925214808617224,
      7.349952948158128e-06
    ],
    [
      0.01514837440518067,
      8.657495609062926e-06
    ],
    [
      0.01783835263437187,
      1.0246196417582065e-05
    ],
    [
      0.021114535448077128,
      1.2189148598606633e-05
    ],
    [
      0.025133216246635903,
      1.4582300634450457e-05
    ],
    [
      0.03010123165772253,
      1.755297030536264e-05
    ],
    [
      0.03629553460362467,
      2.12720898835235e-05
    ],
    [
      0.04409170262853079,
      2.5972077033059593e-05
    ],
    [
      0.05400610079787116,
      3.1973319748936774e-05
    ],
    [
      0.06675923293002675,
      3.9724056436811483e-05
    ],
    [
      0.08337245299518628,
      4.98613953822738e-05
    ],
    [
      0.10531785264049026,
      6.330611997842212e-05
    ],
    [
      0.13475353913631813,
      8.141191926797076e-05
    ],
    [
      0.1748955929531728,
      0.00010620208788486574
    ],
    [
      0.23060305720918708,
      0.0001407433526784685
    ],
    [
      0.30926789986429826,
      0.00018971802322087505
    ],
    [
      0.422032474584339,
      0.0002602152859514373
    ],
    [
      0.5849193650158593,
      0.0003624919797247661
    ],
    [
      0.8177932032301033,
      0.0005094055228377359
    ],
    [
      1.134555574851631,
      0.00071033949641508
    ],
    [
      1.512739430551983,
      0.0009519774099222555
    ],
    [
      1.8509102063229261,
      0.0011707724293229527
    ],
    [
      1.9990983712954238,
      0.001271007813533842
    ],
    [
      1.9067766238187298,
      0.001218549271915892
    ],
    [
      1.6704851690106575,
      0.0010730437412374005
    ],
    [
      1.4076359423339115,
      0.0009088641742664993
    ],
    [
      1.1776144837938038,
      0.0007642719573498491
    ],
    [
      0.9941680450960166,
      0.0006485493858288116
    ],
    [
      0.8526350258537617,
      0.0005590970613335022
    ],
    [
      0.7442260347566623,
      0.0004905372722123214
    ],
    [
      0.6608932705167148,
      0.00043786872325846105
    ],
    [
      0.5963724415458981,
      0.00039717137157146976
    ],
    [
      0.5460479550626749,
      0.00036554535307509184
    ],
    [
      0.5065762784622603,
      0.00034088491628891937
    ],
    [
      0.4755380945769774,
      0.00032166443608905304
    ],
    [
      0.451172956984758,
      0.0003067735707162622
    ],
    [
      0.43218956389949703,
      0.00029539875250822467
    ],
    [
      0.41763315705115983,
      0.00028694007642698915
    ],
    [
      0.406793313471352,
      0.000280953380838056
    ],
    [
      0.3991396267894308,
      0.0002771098014338058
    ],
    [
      0.39427653997536016,
      0.00027516736784907736
    ],
    [
      0.39191137631079714,
      0.0002749509274589945
    ],
    [
      0.3918315424374073,
      0.0002763378763033786
    ],
    [
      0.39388817629138767,
      0.0002792479868125586
    ],
    [
      0.39798438071243075,
      0.0002836361649344865
    ],
    [
      0.4040667632365662,
      0.00028948733283459815
    ],
    [
      0.41211939088433136,
      0.00029681287723540284
    ],
    [
      0.4221595294922317,
      0.00030564826724885363
    ],
    [
      0.43423471182850826,
      0.0003160515549638365
    ],
    [
      0.44842079412259195,
      0.0003281025436007168
    ],
    [
      0.4648207337008356,
      0.00034190245212167847
    ],
    [
      0.48356386162338083,
      0.0003575739279480794
    ],
    [
      0.5048054395771604,
      0.0003752612642819453
    ],
    [
      0.5287262826955396,
      0.00039513066649610185
    ],
    [
      0.5555322001123271,
      0.0004173703829195574
    ],
    [
      0.5854529520426146,
      0.00044219046738397383
    ],
    [
      0.6187403443103259,
      0.00046982187194338776
    ],
    [
      0.6556649769407276,
      0.0005005144759459013
    ],
    [
      0.6965110327801293,
      0.0005345335409392415
    ],
    [
      0.7415683392483193,
      0.0005721539418427346
    ],
    [
      0.791120773296898,
      0.0006136513715282454
    ],
    [
      0.8454299318853944,
      0.0006592895677656752
    ],
    [
      0.9047129041007886,
      0.0007093025050429191
    ],
    [
      0.9691130321889239,
      0.0007638704912074634
    ],
    [
      1.038662849722284,
      0.0008230893050270582
    ],
    [
      1.1132390854651832,
      0.0008869320354396582
    ],
    [
      1.1925108912434403,
      0.0009552042901342928
    ],
    [
      1.275884433673672,
      0.0010274950703215158
    ],
    [
      1.3624497032594032,
      0.001103127909007684
    ],
    [
      1.4509385943318343,
      0.0011811196762847587
    ],
    [
      1.5397063208558954,
      0.001260157239828974
    ],
    [
      1.6267498612076563,
      0.0013386039443796793
    ],
    [
      1.709775789188249,
      0.0014145472755595634
    ],
    [
      1.7863241024212764,
      0.0014858947671000378
    ],
    [
      1.853944102321651,
      0.0015505166607234777
    ],
    [
      1.9104046254007723,
      0.0016064221656735267
    ],
    [
      1.9539079187187842,
      0.0016519445645891695
    ],
    [
      1.9832694292754427,
      0.0016859033419009961
    ],
    [
      1.998028874389684,
      0.0017077127644816725
    ],
    [
      1.9984716477915803,
      0.0017174167879604463
    ],
    [
      1.9855597671388217,
      0.001715646730403808
    ],
    [
      1.9607911590656992,
      0.0017035150692074064
    ],
    [
      1.9260186308963814,
      0.0016824703201886448
    ],
    [
      1.8832624306951535,
      0.0016541413376010006
    ],
    [
      1.8345441284721287,
      0.0016201951960754801
    ],
    [
      1.781758661486287,
      0.0015822242137936149
    ],
    [
      1.7265901288759018,
      0.0015416682990219144
    ],
    [
      1.6704682667601969,
      0.0014997712842925726
    ],
    [
      1.614557569523385,
      0.0014575653462975957
    ],
    [
      1.5597693810605935,
      0.0014158758349945844
    ],
    [
      1.5067879079924293,
      0.001375339049991986
    ],
    [
      1.4561028906135907,
      0.0013364267952529207
    ],
    [
      1.4080437601319158,
      0.0012994731923453573
    ],
    [
      1.362812011542625,
      0.0012647007914461383
    ],
    [
      1.3205100142455954,
      0.0012322442793559762
    ],
    [
      1.2811655343701878,
      0.0012021709958407456
    ],
    [
      1.244751913652259,
      0.0011744980693422225
    ],
    [
      1.2112042311367135,
      0.0011492063388669482
    ],
    [
      1.1804319553955231,
      0.0011262514119407818
    ],
    [
      1.1523286494003742,
      0.0011055722786115219
    ],
    [
      1.1267792711987052,
      0.0010870979040452644
    ],
    [
      1.1036655572833949,
      0.001070752188375823
    ],
    [
      1.0828699047569859,
      0.0010564576322029673
    ],
    [
      1.064278096297811,
      0.0010441379918533222
    ],
    [
      1.0477811454733368,
      0.0010337201565568943
    ],
    [
      1.0332764821418623,
      0.001025135433554536
    ],
    [
      1.0206686492865327,
      0.0010183203877852653
    ],
    [
      1.0098696431686438,
      0.0010132173502637176
    ],
    [
      1.0007989971386502,
      0.0010097746828515164
    ],
    [
      0.993383684585889,
      0.0010079468661651214
    ],
    [
      0.9875578971436885,
      0.001007694460751496
    ],
    [
      0.9832627393155906,
      0.0010089839787221777
    ],
    [
      0.9804458692265612,
      0.0010117876930057501
    ],
    [
      0.9790611064654176,
      0.001016083403586887
    ],
    [
      0.9790680213535161,
      0.0010218541741053855
    ],
    [
      0.9804315149587783,
      0.001029088047555804
    ],
    [
      0.9831213953893235,
      0.001037777746291213
    ],
    [
      0.9871119530493252,
      0.0010479203586739594
    ],
    [
      0.9923815353934258,
      0.0010595170126455056
    ],
    [
      0.9989121201024441,
      0.0010725725346835135
    ],
    [
      1.0066888843935642,
      0.0010870950913153266
    ],
    [
      1.0156997672789883,
      0.0011030958092068666
    ],
    [
      1.0259350209317948,
      0.0011205883689984208
    ],
    [
      1.0373867468630498,
      0.0011395885673363138
    ],
    [
      1.050048412334401,
      0.0011601138409893519
    ],
    [
      1.0639143423155313,
      0.0011821827465816614
    ],
    [
      1.0789791823488302,
      0.0012058143892370587
    ],
    [
      1.0952373279188068,
      0.0012310277934286518
    ],
    [
      1.112682316365257,
      0.0012578412095415326
    ],
    [
      1.1313061780593499,
      0.0012862713501959888
    ],
    [
      1.151098744520003,
      0.0013163325511931223
    ],
    [
      1.1720469124278148,
      0.001348035853308227
    ],
    [
      1.194133864140901,
      0.001381388002845929
    ],
    [
      1.2173382473751657,
      0.001416390371310472
    ],
    [
      1.241633319216944,
      0.0014530377974877329
    ],
    [
      1.2669860626127005,
      0.0014913173589908846
    ],
    [
      1.2933562869305049,
      0.0015312070847506298
    ],
    [
      1.320695728084318,
      0.0015726746251932822
    ],
    [
      1.3489471679869758,
      0.0016156759027520229
    ],
    [
      1.3780435976331118,
      0.0016601537719181936
    ],
    [
      1.4079074527305342,
      0.0017060367250287811
    ],
    [
      1.4384499552509786,
      0.0017532376870380562
    ],
    [
      1.4695705982399363,
      0.0018016529494243594
    ],
    [
      1.5011568143219336,
      0.0018511612994498439
    ],
    [
      1.5330838701160299,
      0.0019016234057307457
    ],
    [
      1.5652150287535398,
      0.0019528815237236374
    ],
    [
      1.597402020383225,
      0.0020047595846907074
    ],
    [
      1.6294858555217429,
      0.0020570637280199477
    ],
    [
      1.6612980080294066,
      0.0021095833291222554
    ],
    [
      1.6926619832064946,
      0.0021620925627493515
    ],
    [
      1.7233952720965835,
      0.002214352524629315
    ],
    [
      1.7533116759311442,
      0.0022661139127750918
    ],
    [
      1.7822239654678567,
      0.002317120244518689
    ],
    [
      1.8099468198139075,
      0.002367111557403212
    ],
    [
      1.8362999695322424,
      0.0024158285131560264
    ],
    [
      1.8611114509587776,
      0.0024630167960625338
    ],
    [
      1.8842208643413092,
      0.002508431672622158
    ],
    [
      1.9054825191796763,
      0.0025518425603475725
    ],
    [
      1.9247683472516481,
      0.0025930374423928093
    ],
    [
      1.9419704680398118,
      0.002631826962588568
    ],
    [
      1.9570033028232727,
      0.002668048043505955
    ],
    [
      1.969805152083857,
      0.0027015668880809862
    ],
    [
      1.980339174957211,
      0.002732281252335822
    ],
    [
      1.9885937375269305,
      0.0027601219107852293
    ],
    [
      1.9945821267162396,
      0.0027850532747852874
    ],
    [
      1.9983416561157787,
      0.0028070731644189717
    ],
    [
      1.9999322171216731,
      0.002826211773447662
    ],
    [
      1.9994343513846125,
      0.0028425299015876204
    ],
    [
      1.9969469374223767,
      0.0028561165567624336
    ],
    [
      1.9925845945621985,
      0.0028670860503634543
    ],
    [
      1.9864749110189996,
      0.0028755747202512394
    ],
    [
      1.9787556003199254,
      0.0028817374194028966
    ],
    [
      1.969571682354268,
      0.0028857439034837284
    ],
    [
      1.959072773272359,
      0.0028877752394405043
    ],
    [
      1.947410553637062,
      0.0028880203412664507
    ],
    [
      1.9347364680053813,
      0.002886672720013417
    ],
    [
      1.9211996927182455,
      0.0028839275145781107
    ],
    [
      1.906945393126005,
      0.0028799788493988343
    ],
    [
      1.8921132775408624,
      0.002875017545963865
    ],
    [
      1.8768364433830977,
      0.0028692291980282336
    ],
    [
      1.8612405015243414,
      0.002862792606028508
    ],
    [
      1.8454429577649452,
      0.0028558785546770604
    ],
    [
      1.8295528255861941,
      0.0028486489092153233
    ],
    [
      1.813670441549573,
      0.00284125599988283
    ],
    [
      1.7978874536655685,
      0.002833842260795305
    ],
    [
      1.7822869533855488,
      0.002826540088000762
    ],
    [
      1.7669437232485867,
      0.0028194718817157183
    ],
    [
      1.7519245743309346,
      0.0028127502392587544
    ],
    [
      1.7372887502287373,
      0.0028064782675110145
    ],
    [
      1.723088377129092,
      0.0028007499867175323
    ],
    [
      1.7093689424118121,
      0.0027956508005768654
    ],
    [
      1.6961697870397228,
      0.002791258010973907
    ],
    [
      1.6835245996438268,
      0.002787641358916515
    ],
    [
      1.671461902629876,
      0.0027848635763126905
    ],
    [
      1.6600055227901,
      0.0027829809360726543
    ],
    [
      1.6491750407854018,
      0.0027820437905864415
    ],
    [
      1.6389862154711676,
      0.002782097090816227
    ],
    [
      1.6294513803879411,
      0.0027831808802054603
    ],
    [
      1.620579810846601,
      0.0027853307592440313
    ],
    [
      1.6123780609312999,
      0.002788578317872492
    ],
    [
      1.60485027044801,
      0.0027929515340492372
    ],
    [
      1.597998442388877,
      0.0027984751376497474
    ],
    [
      1.59182269188714,
      0.0028051709396631486
    ],
    [
      1.5863214679279802,
      0.0028130581270991994
    ],
    [
      1.5814917492777445,
      0.0028221535244771223
    ],
    [
      1.577329216216385,
      0.002832471823075
    ],
    [
      1.5738283997214357,
      0.002844025779290771
    ],
    [
      1.5709828097702987,
      0.0028568263836077357
    ],
    [
      1.568785044412306,
      0.0028708830017639686
    ],
    [
      1.5672268812226484,
      0.0028862034897162436
    ],
    [
      1.5662993526944469,
      0.0029027942840248455
    ],
    [
      1.565992807059434,
      0.002920660469261649
    ],
    [
      1.5662969559566746,
      0.002939805824010322
    ],
    [
      1.567200910296433,
      0.0029602328470020867
    ],
    [
      1.5686932055957672,
      0.0029819427648707375
    ],
    [
      1.570761817995499,
      0.003004935523033936
    ],
    [
      1.5733941721068017,
      0.0030292097610988833
    ],
    [
      1.5765771417804102,
      0.003054762774253872
    ],
    [
      1.5802970448430984,
      0.003081590462047923
    ],
    [
      1.5845396328046868,
      0.0031096872659807095
    ],
    [
      1.5892900765042692,
      0.0031390460973530487
    ],
    [
      1.59453294863616,
      0.003169658256839236
    ],
    [
      1.60025220407371,
      0.0032015133472806934
    ],
    [
      1.606431158891529,
      0.0032345991812789965
    ],
    [
      1.6130524689730728,
      0.0032689016851803476
    ],
    [
      1.620098109079548,
      0.0033044048011450222
    ],
    [
      1.6275493532465624,
      0.003341090389055279
    ],
    [
      1.6353867573652479,
      0.003378938130071618
    ],
    [
      1.6435901447935264,
      0.0034179254337451948
    ],
    [
      1.6521385958287569,
      0.0034580273506458203
    ],
    [
      1.661010441854006,
      0.0034992164925031766
    ],
    [
      1.6701832649446595,
      0.003541462961951458
    ],
    [
      1.6796339036887153,
      0.0035847342939511195
    ],
    [
      1.6893384659310424,
      0.0036289954110039213
    ],
    [
      1.6992723490982116,
      0.003674208594203643
    ],
    [
      1.7094102686944699,
      0.003720333472217452
    ],
    [
      1.7197262954806414,
      0.00376732703007443
    ],
    [
      1.7301939017550256,
      0.0038151436396627325
    ],
    [
      1.7407860170488834,
      0.0038637351135515363
    ],
    [
      1.7514750934287109,
      0.003913050783650673
    ],
    [
      1.7622331804638711,
      0.0039630376058955585
    ],
    [
      1.773032009772487,
      0.0040136402919266345
    ],
    [
      1.78384308890239,
      0.004064801468343426
    ],
    [
      1.7946378041394815,
      0.004116461863786891
    ],
    [
      1.8053875316660875,
      0.0041685605236574386
    ],
    [
      1.8160637563196924,
      0.004221035051886868
    ],
    [
      1.8266381970318224,
      0.0042738218786817495
    ],
    [
      1.8370829378615674,
      0.004326856552711922
    ],
    [
      1.8473705633829014,
      0.0043800740557360385
    ],
    [
      1.8574742970435936,
      0.0044334091371859286
    ],
    [
      1.867368140990973,
      0.004486796665795878
    ],
    [
      1.8770270157597744,
      0.004540171994933395
    ],
    [
      1.8864268981440855,
      0.004593471337919985
    ],
    [
      1.895544955531935,
      0.004646632149337915
    ],
    [
      1.9043596749701022,
      0.0046995935080207385
    ],
    [
      1.912850985250089,
      0.004752296497304576
    ],
    [
      1.9210003703644782,
      0.004804684577975227
    ],
    [
      1.9287909727762318,
      0.004856703949389085
    ],
    [
      1.9362076850702103,
      0.004908303894298971
    ],
    [
      1.9432372287142936,
      0.004959437103085329
    ],
    [
      1.949868218843513,
      0.00501005997342352
    ],
    [
      1.956091214190141,
      0.005060132881664736
    ],
    [
      1.9618987515110478,
      0.005109620422738326
    ],
    [
      1.9672853641048977,
      0.00515849161577886
    ],
    [
      1.9722475842600153,
      0.005206720073283377
    ],
    [
      1.9767839297228706,
      0.005254284132168552
    ],
    [
      1.980894874520852,
      0.0053011669456771715
    ],
    [
      1.9845828047055316,
      0.005347356535707615
    ],
    [
      1.9878519597984534,
      0.005392845805772373
    ],
    [
      1.990708360916027,
      0.005437632515333135
    ],
    [
      1.9931597267191918,
      0.005481719216800629
    ],
    [
      1.9952153784742772,
      0.005525113157078376
    ],
    [
      1.9968861356216492,
      0.005567826145835619
    ],
    [
      1.9981842033274844,
      0.005609874393215364
    ],
    [
      1.9991230535407842,
      0.005651278319894537
    ],
    [
      1.999717301093804,
      0.005692062342707249
    ],
    [
      1.999982576370655,
      0.005732254639193801
    ],
    [
      1.9999353960284492,
      0.005771886894528455
    ],
    [
      1.9995930331907856,
      0.005810994034311512
    ],
    [
      1.9989733884480072,
      0.005849613946655952
    ],
    [
      1.9980948628960027,
      0.00588778719693106
    ],
    [
      1.9969762343292028,
      0.005925556738343385
    ],
    [
      1.9956365375774452,
      0.005962967621345738
    ],
    [
      1.9940949498443823,
      0.006000066704692553
    ],
    [
      1.9923706817701987,
      0.006036902370608055
    ],
    [
      1.9904828748070833,
      0.006073524246336004
    ],
    [
      1.9884505053645576,
      0.006109982934046854
    ],
    [
      1.9862922960560316,
      0.006146329750758239
    ],
    [
      1.984026634259753,
      0.0061826164796425775
    ],
    [
      1.9816714980980463,
      0.006218895133878077
    ],
    [
      1.979244389839693,
      0.006255217733823981
    ],
    [
      1.976762276642221,
      0.0062916360981699615
    ],
    [
      1.9742415384739882,
      0.006328201649395293
    ],
    [
      1.9716979229905789,
      0.006364965233688902
    ],
    [
      1.9691465070858485,
      0.006401976955335398
    ],
    [
      1.9666016647945708,
      0.006439286025337609
    ],
    [
      1.9640770411904476,
      0.006476940623974747
    ],
    [
      1.9615855318996567,
      0.006514987776835457
    ],
    [
      1.959139267835031,
      0.006553473243802066
    ],
    [
      1.9567496047488264,
      0.0065924414203850645
    ],
    [
      1.9544271172015266,
      0.0066319352507101526
    ],
    [
      1.9521815965498226,
      0.006671996151519144
    ],
    [
      1.9500220525673677,
      0.006712663946432551
    ],
    [
      1.9479567183265998,
      0.006753976809768192
    ],
    [
      1.9459930579880234,
      0.006795971219224484
    ],
    [
      1.9441377771637978,
      0.006838681916722655
    ],
    [
      1.942396835544996,
      0.006882141876760839
    ],
    [
      1.9407754615054857,
      0.006926382281671972
    ],
    [
      1.9392781684197429,
      0.006971432503166564
    ],
    [
      1.9379087724563826,
      0.007017320089695134
    ],
    [
      1.9366704116334386,
      0.007064070759067453
    ],
    [
      1.9355655659451392,
      0.007111708395984517
    ],
    [
      1.9345960783925769,
      0.007160255054027953
    ],
    [
      1.933763176772449,
      0.007209730961850069
    ],
    [
      1.9330674960981207,
      0.007260154533246577
    ],
    [
      1.9325091015462843,
      0.007311542380908698
    ],
    [
      1.932087511839484,
      0.007363909333679031
    ],
    [
      1.9318017229904463,
      0.007417268457198478
    ],
    [
      1.931650232347874,
      0.0074716310778237816
    ],
    [
      1.9316310628954816,
      0.0075270068098044485
    ],
    [
      1.931741787766349,
      0.007583403585680992
    ],
    [
      1.9319795549433003,
      0.007640827689937679
    ],
    [
      1.9323411121229803,
      0.007699283795932321
    ],
    [
      1.9328228317266154,
      0.007758775006194374
    ],
    [
      1.9334207360442106,
      0.00781930289613575
    ],
    [
      1.9341305225013299,
      0.00788086756128592
    ],
    [
      1.9349475890384484,
      0.007943467668143689
    ],
    [
      1.9358670595925895,
      0.008007100508732545
    ],
    [
      1.936883809669454,
      0.00807176205895177
    ],
    [
      1.9379924919916345,
      0.00813744704081154
    ],
    [
      1.939187562205067,
      0.008204148988618098
    ],
    [
      1.9404633046215352,
      0.00827186031915983
    ],
    [
      1.9418138579700566,
      0.008340572405911573
    ],
    [
      1.943233241124514,
      0.008410275657286248
    ],
    [
      1.9447153787689295,
      0.008480959598871518
    ],
    [
      1.9462541269556692,
      0.008552612959622508
    ],
    [
      1.947843298505597,
      0.008625223761893897
    ],
    [
      1.9494766881929515,
      0.008698779415199143
    ],
    [
      1.951148097651751,
      0.008773266813498215
    ],
    [
      1.9528513599347483,
      0.00884867243583387
    ],
    [
      1.9545803636508223,
      0.008924982450045138
    ],
    [
      1.9563290766019565,
      0.00900218281927001
    ],
    [
      1.958091568837117,
      0.009080259410917169
    ],
    [
      1.9598620350372227,
      0.00915919810772381
    ],
    [
      1.961634816143264,
      0.009238984920519444
    ],
    [
      1.9634044201385024,
      0.009319606102232925
    ],
    [
      1.9651655418956828,
      0.00940104826271082
    ],
    [
      1.9669130820013,
      0.009483298483832892
    ],
    [
      1.9686421644713055,
      0.00956634443443738
    ],
    [
      1.9703481532762412,
      0.009650174484520768
    ],
    [
      1.9720266675984823,
      0.009734777818180551
    ],
    [
      1.9736735957504086,
      0.009820144544775422
    ],
    [
      1.9752851076893876,
      0.00990626580776277
    ],
    [
      1.976857666073932,
      0.009993133890679351
    ],
    [
      1.9783880358147106,
      0.010080742319759417
    ],
    [
      1.9798732920846498,
      0.010169085962723146
    ],
    [
      1.981310826763687,
      0.010258161123206655
    ],
    [
      1.9826983533060545,
      0.0103479656304728
    ],
    [
      1.9840339100309166,
      0.010438498923953321
    ],
    [
      1.9853158618510018,
      0.010529762132277964
    ],
    [
      1.9865429004680697,
      0.01062175814648425
    ],
    [
      1.9877140430789821,
      0.010714491687126682
    ],
    [
      1.9888286296514766,
      0.010807969365085657
    ],
    [
      1.989886318844497,
      0.010902199735880691
    ],
    [
      1.9908870826643164,
      0.010997193347393575
    ],
    [
      1.9918311999644216,
      0.011092962780927307
    ],
    [
      1.9927192489145917,
      0.011189522685552067
    ],
    [
      1.9935520985828616,
      0.011286889805781075
    ],
    [
      1.9943308997933031,
      0.01138508300260721
    ],
    [
      1.995057075443171,
      0.011484123267958779
    ],
    [
      1.9957323104854647,
      0.01158403373268102
    ],
    [
      1.9963585418076932,
      0.011684839668074876
    ],
    [
      1.9969379482657466,
      0.01178656848108095
    ],
    [
      1.9974729411637744,
      0.011889249703057603
    ],
    [
      1.9979661555084882,
      0.011992914972090318
    ],
    [
      1.9984204424107004,
      0.012097598008588117
    ],
    [
      1.9988388630601197,
      0.012203334583759995
    ],
    [
      1.9992246847642197,
      0.012310162480325237
    ],
    [
      1.9995813796212287,
      0.012418121444436214
    ],
    [
      1.99991262649543,
      0.012527253127401106
    ],
    [
      2.000222317085025,
      0.012637601015114353
    ],
    [
      2.000514567025653,
      0.012749210342405393
    ],
    [
      2.0007937331652106,
      0.012862127988413352
    ],
    [
      2.001064438389104,
      0.012976402347788518
    ],
    [
      2.0013316056846975,
      0.013092083170680668
    ],
    [
      2.001600503529394,
      0.013209221362192825
    ],
    [
      2.0018768051944,
      0.013327868728817638
    ],
    [
      2.0021666652112877,
      0.013448077655271118
    ],
    [
      2.00247681709782,
      0.013569900689663017
    ],
    [
      2.0028146975468424,
      0.013693390007608386
    ],
    [
      2.0031886037343725,
      0.013818596716036469
    ],
    [
      2.0036078923189864,
      0.013945569944161518
    ],
    [
      2.004083231249146,
      0.014074355650964265
    ],
    [
      2.0046269188972046,
      0.014204995053894942
    ],
    [
      2.0052532896205792,
      0.014337522549384363
    ],
    [
      2.0059792310684705,
      0.014471962948674477
    ],
    [
      2.0068248470584726,
      0.014608327786536646
    ],
    [
      2.007814311583459,
      0.014746610367633028
    ],
    [
      2.008976975846555,
      0.014886779083473689
    ],
    [
      2.010348813181109,
      0.015028768343805066
    ],
    [
      2.011974319298171,
      0.01517246619261059
    ],
    [
      2.013909032037403,
      0.015317697278420694
    ],
    [
      2.0162229025570397,
      0.015464199256311817
    ],
    [
      2.019004849273551,
      0.015611589812692728
    ],
    [
      2.0223689733451886,
      0.0157593201612638
    ],
    [
      2.0264631360786867,
      0.015906608798609945
    ],
    [
      2.031480935759017,
      0.01605234610459738
    ],
    [
      2.0376786407972727,
      0.016194955323048932
    ],
    [
      2.0453994461884957,
      0.01633218738630937
    ],
    [
      2.0551086981301716,
      0.01646081396748711
    ],
    [
      2.067445766047807,
      0.016576161679897172
    ],
    [
      2.0833014968440327,
      0.016671394753651203
    ],
    [
      2.1039353818407847,
      0.016736394171637414
    ],
    [
      2.1311547066046703,
      0.016755982638817946
    ],
    [
      2.1675900403672355,
      0.016707084633311053
    ],
    [
      2.2171168639078402,
      0.01655416785215791
    ],
    [
      2.285483499689187,
      0.016242012052610555
    ],
    [
      2.3811730658827184,
      0.015684753438943266
    ],
    [
      2.5163189681941844,
      0.014751406860924243
    ],
    [
      2.7067153819220375,
      0.013254621653912668
    ],
    [
      2.967761014101571,
      0.010971523200653754
    ],
    [
      3.299281918761854,
      0.00777410182220617
    ],
    [
      3.6544227247183265,
      0.003960678837103826
    ],
    [
      3.9217071895158346,
      0.0005733965585845713
    ],
    [
      3.991052981697762,
      -0.0010871086507473482
    ],
    [
      3.8629519264513994,
      -0.0006624930338561263
    ],
    [
      3.6328388979492834,
      0.0011058178056828627
    ],
    [
      3.3904037172008152,
      0.0033128116478986502
    ],
    [
      3.1784411914852564,
      0.005433994489735028
    ],
    [
      3.0068210243115407,
      0.00728159667763939
    ],
    [
      2.871850080663523,
      0.008833886978336869
    ],
    [
      2.7664672740870184,
      0.010127519316697864
    ],
    [
      2.683981507431497,
      0.011210869276348623
    ],
    [
      2.619013965621189,
      0.012127971335645249
    ],
    [
      2.567488446164731,
      0.012914673183286984
    ],
    [
      2.526380103812194,
      0.013598952808981934
    ],
    [
      2.4934545379098907,
      0.014202330387079298
    ],
    [
      2.4670565555666264,
      0.014741330509342898
    ],
    [
      2.445952822064198,
      0.015228702481689949
    ],
    [
      2.429218373583029,
      0.015674363796236435
    ],
    [
      2.4161556573236282,
      0.016086107375582692
    ],
    [
      2.4062368277558868,
      0.016470125881270947
    ],
    [
      2.399062454258423,
      0.01683139995424776
    ],
    [
      2.394331790533973,
      0.01717398694405814
    ],
    [
      2.391821224773021,
      0.01750123727211128
    ],
    [
      2.3913685628310493,
      0.017815958164770107
    ],
    [
      2.392861510036181,
      0.01812053899713817
    ],
    [
      2.3962292064069186,
      0.01841704852069226
    ],
    [
      2.4014360051582013,
      0.018707311414863703
    ],
    [
      2.4084769141181503,
      0.01899296958501595
    ],
    [
      2.4173742770542352,
      0.01927553218831002
    ],
    [
      2.4281753789473157,
      0.019556417332290854
    ],
    [
      2.4409507305096008,
      0.019836987635619696
    ],
    [
      2.4557928321927025,
      0.02011858127842725
    ],
    [
      2.472815242579325,
      0.02040253973723649
    ],
    [
      2.4921517840060323,
      0.02069023304843931
    ],
    [
      2.513955711476304,
      0.02098308313685404
    ],
    [
      2.5383986502292095,
      0.021282585450323577
    ],
    [
      2.565669072923365,
      0.021590328828436256
    ],
    [
      2.5959700393405933,
      0.02190801317633273
    ],
    [
      2.6295158604021847,
      0.0222374640863654
    ],
    [
      2.6665272761977974,
      0.02258064302720264
    ],
    [
      2.7072246595785456,
      0.022939651083464296
    ],
    [
      2.7518186823637483,
      0.02331672347385405
    ],
    [
      2.800497827357612,
      0.023714211222606973
    ],
    [
      2.853412123452259,
      0.02413454547159022
    ],
    [
      2.910652563539932,
      0.024580179132332125
    ],
    [
      2.9722258908056007,
      0.025053500120564953
    ],
    [
      3.0380248754959984,
      0.025556710649374148
    ],
    [
      3.1077949210900124,
      0.026091668474415464
    ],
    [
      3.1810988858424265,
      0.02665968917713113
    ],
    [
      3.257283375043556,
      0.027261314107155155
    ],
    [
      3.3354513320094137,
      0.027896056782407364
    ],
    [
      3.414447244827042,
      0.028562151021800375
    ],
    [
      3.492862205044712,
      0.029256335436328218
    ],
    [
      3.5690657595099378,
      0.02997371831558837
    ],
    [
      3.6412693477207183,
      0.030707770365358877
    ],
    [
      3.707621777063704,
      0.03145048583352272
    ],
    [
      3.7663309813227435,
      0.03219273251151611
    ],
    [
      3.815799454061742,
      0.03292477889712231
    ],
    [
      3.8547552359112007,
      0.033636948637796094
    ],
    [
      3.882358300123413,
      0.03432031886980891
    ],
    [
      3.8982649630002677,
      0.034967361789875806
    ],
    [
      3.9026402872136368,
      0.035572435175383
    ],
    [
      3.896118370810851,
      0.036132056988320116
    ],
    [
      3.8797199708082735,
      0.03664494273115615
    ],
    [
      3.854743411702608,
      0.03711182846380434
    ],
    [
      3.8226468066329287,
      0.03753513519256968
    ],
    [
      3.784937543834367,
      0.037918545264459924
    ],
    [
      3.743080232792749,
      0.038266558855389654
    ],
    [
      3.6984287092581303,
      0.03858408395479018
    ],
    [
      3.6521827693824798,
      0.038876093409408785
    ],
    [
      3.605366855582918,
      0.03914736350843784
    ],
    [
      3.558826100927981,
      0.039402293792184295
    ],
    [
      3.5132346714552867,
      0.03964479838679691
    ],
    [
      3.4691117705514647,
      0.03987825470004713
    ],
    [
      3.4268415467429416,
      0.04010549447072931
    ],
    [
      3.386694146363522,
      0.04032882354123268
    ],
    [
      3.3488460746580686,
      0.040550059155619156
    ],
    [
      3.3133987787956856,
      0.04077057627316627
    ],
    [
      3.2803949217793686,
      0.04099135686409028
    ],
    [
      3.2498321950724165,
      0.041213038207941866
    ],
    [
      3.221674754421948,
      0.04143595779445364
    ],
    [
      3.1958624950744015,
      0.0416601935690748
    ],
    [
      3.1723184422300337,
      0.04188559904601341
    ],
    [
      3.1509545461444315,
      0.04211183331351065
    ],
    [
      3.131676157729929,
      0.04233838625514563
    ],
    [
      3.114385432850492,
      0.042564599469150366
    ],
    [
      3.0989838801448824,
      0.04278968343289469
    ],
    [
      3.0853742332392216,
      0.04301273146653606
    ],
    [
      3.0734617964404407,
      0.04323273102249647
    ],
    [
      3.063155384786888,
      0.04344857278260017
    ],
    [
      3.054367955120079,
      0.04365905799235481
    ],
    [
      3.0470170045619227,
      0.04386290440892804
    ],
    [
      3.041024796095365,
      0.044058751189193224
    ],
    [
      3.0363184573981945,
      0.04424516299894177
    ],
    [
      3.0328299881899703,
      0.04442063358450721
    ],
    [
      3.0304962026662983,
      0.04458358901405224
    ],
    [
      3.029258626706801,
      0.044732390766928365
    ],
    [
      3.0290633641044957,
      0.044865338825736734
    ],
    [
      3.029860941783805,
      0.04498067490629598
    ],
    [
      3.0316061406133885,
      0.045076585945079906
    ],
    [
      3.034257815786564,
      0.045151207951514616
    ],
    [
      3.037778708683863,
      0.0452026303232087
    ],
    [
      3.0421352505301735,
      0.04522890071548158
    ],
    [
      3.0472973569208506,
      0.04522803055200009
    ],
    [
      3.053238211347974,
      0.04519800126082529
    ],
    [
      3.0599340351578204,
      0.045136771319077784
    ],
    [
      3.067363840877247,
      0.04504228418991563
    ],
    [
      3.0755091655352444,
      0.04491247723674707
    ],
    [
      3.0843537804614254,
      0.04474529170161379
    ],
    [
      3.0938833740586706,
      0.04453868383670434
    ],
    [
      3.1040852042218696,
      0.0442906372795524
    ],
    [
      3.114947717413128,
      0.043999176762992365
    ],
    [
      3.126460131914622,
      0.04366238324928218
    ],
    [
      3.138611983474488,
      0.04327841057340498
    ],
    [
      3.151392632452065,
      0.04284550367166373
    ],
    [
      3.164790732669111,
      0.042362018457700934
    ],
    [
      3.178793663495432,
      0.04182644338685204
    ],
    [
      3.193386928248261,
      0.041237422720401984
    ],
    [
      3.208553523767259,
      0.040593781461899736
    ],
    [
      3.224273288033805,
      0.039894551887128316
    ],
    [
      3.2405222349159164,
      0.03913900152617589
    ],
    [
      3.2572718875028337,
      0.03832666237973337
    ],
    [
      3.2744886239922404,
      0.03745736106203834
    ],
    [
      3.2921330526297505,
      0.03653124946016151
    ],
    [
      3.3101594346706933,
      0.035548835385835975
    ],
    [
      3.3285151766064116,
      0.034511012573866795
    ],
    [
      3.3471404148106174,
      0.0334190892556947
    ],
    [
      3.365967717131346,
      0.032274814413099095
    ],
    [
      3.384921926575454,
      0.031080400703620725
    ],
    [
      3.403920171893666,
      0.029838542954822467
    ],
    [
      3.4228720683669613,
      0.0285524310596581
    ],
    [
      3.441680129238346,
      0.02722575608098854
    ],
    [
      3.460240403893779,
      0.025862708400664847
    ],
    [
      3.478443353010868,
      0.02446796683756647
    ],
    [
      3.4961749635005877,
      0.02304667781728842
    ],
    [
      3.513318097321246,
      0.021604423907891634
    ],
    [
      3.5297540584346194,
      0.020147181340875564
    ],
    [
      3.5453643517283355,
      0.01868126650771318
    ],
    [
      3.56003259720036,
      0.01721327184773802
    ],
    [
      3.573646552744985,
      0.015749992002991098
    ],
    [
      3.586100190206501,
      0.01429834158579979
    ],
    [
      3.5972957626875264,
      0.012865266355232441
    ],
    [
      3.607145797055698,
      0.011457649998349195
    ],
    [
      3.6155749446891408,
      0.010082219029836192
    ],
    [
      3.622521626039685,
      0.008745448532118338
    ],
    [
      3.627939410624832,
      0.007453471536221112
    ],
    [
      3.63179808336288,
      0.006211994779665497
    ],
    [
      3.634084360247417,
      0.0050262233704958525
    ],
    [
      3.634802230492033,
      0.003900796546052021
    ],
    [
      3.633972917563539,
      0.0028397362621577216
    ],
    [
      3.6316344669754637,
      0.001846409812646721
    ],
    [
      3.6278409833473315,
      0.0009235070958972802
    ],
    [
      3.6226615521585654,
      7.303255238655382e-05
    ],
    [
      3.616178892117765,
      -0.0007036887675240244
    ],
    [
      3.608487791633872,
      -0.0014059920509290613
    ],
    [
      3.5996933872727306,
      -0.0020338419482601733
    ],
    [
      3.589909343321049,
      -0.0025877919555576945
    ],
    [
      3.579255989894185,
      -0.0030689359334568067
    ],
    [
      3.567858472829925,
      -0.003478853834410156
    ],
    [
      3.555844962442843,
      -0.0038195536976723954
    ],
    [
      3.543344960671529,
      -0.004093411870573771
    ],
    [
      3.5304877378344885,
      -0.004303113242505763
    ],
    [
      3.5174009216775635,
      -0.00445159305450149
    ],
    [
      3.504209253125493,
      -0.004541981592234734
    ],
    [
      3.4910335155201215,
      -0.0045775528016258615
    ],
    [
      3.477989637408744,
      -0.004561677600148695
    ],
    [
      3.4651879633010636,
      -0.004497782405379791
    ],
    [
      3.4527326823121354,
      -0.004389313174962606
    ],
    [
      3.4407214012407783,
      -0.004239705054523091
    ],
    [
      3.429244846328597,
      -0.00405235756524136
    ],
    [
      3.418386676591583,
      -0.0038306151311764403
    ],
    [
      3.408223391078254,
      -0.0035777526466198584
    ],
    [
      3.3988243125391238,
      -0.0032969657129104935
    ],
    [
      3.390251630647939,
      -0.002991365128487633
    ],
    [
      3.382560488961241,
      -0.002663975191393275
    ],
    [
      3.3757991011217943,
      -0.0023177353656809174
    ],
    [
      3.3700088833034334,
      -0.0019555048679587017
    ],
    [
      3.3652245914810783,
      -0.0015800697440098155
    ],
    [
      3.3614744537300134,
      -0.0011941520242868542
    ],
    [
      3.3587802893714924,
      -0.0008004205685989696
    ],
    [
      3.357157608361571,
      -0.0004015032315911604
    ],
    [
      3.356615685854641,
      8.881784197001252e-16
    ],
    [
      3.3571576083615704,
      0.00040150323159293677
    ],
    [
      3.3587802893714938,
      0.0008004205685989696
    ],
    [
      3.3614744537300116,
      0.0011941520242872983
    ],
    [
      3.3652245914810788,
      0.0015800697440113698
    ],
    [
      3.3700088833034334,
      0.00195550486795959
    ],
    [
      3.3757991011217934,
      0.002317735365679141
    ],
    [
      3.3825604889612406,
      0.0026639751913948295
    ],
    [
      3.3902516306479393,
      0.002991365128488077
    ],
    [
      3.3988243125391246,
      0.0032969657129120478
    ],
    [
      3.4082233910782502,
      0.0035777526466196363
    ],
    [
      3.4183866765915845,
      0.003830615131176218
    ],
    [
      3.4292448463286016,
      0.004052357565243803
    ],
    [
      3.440721401240779,
      0.004239705054523979
    ],
    [
      3.452732682312133,
      0.004389313174962384
    ],
    [
      3.465187963301063,
      0.004497782405381123
    ],
    [
      3.4779896374087422,
      0.004561677600148695
    ],
    [
      3.491033515520121,
      0.004577552801626528
    ],
    [
      3.5042092531254916,
      0.004541981592234734
    ],
    [
      3.517400921677563,
      0.004451593054503933
    ],
    [
      3.5304877378344868,
      0.004303113242507095
    ],
    [
      3.5433449606715306,
      0.004093411870574659
    ],
    [
      3.555844962442843,
      0.003819553697671285
    ],
    [
      3.5678584728299265,
      0.0034788538344110442
    ],
    [
      3.579255989894185,
      0.003068935933457695
    ],
    [
      3.589909343321049,
      0.002587791955559471
    ],
    [
      3.599693387272732,
      0.0020338419482608394
    ],
    [
      3.60848779163387,
      0.0014059920509297275
    ],
    [
      3.616178892117764,
      0.0007036887675235803
    ],
    [
      3.6226615521585668,
      -7.303255238633177e-05
    ],
    [
      3.627840983347332,
      -0.0009235070958957259
    ],
    [
      3.6316344669754628,
      -0.001846409812646721
    ],
    [
      3.633972917563541,
      -0.0028397362621572775
    ],
    [
      3.6348022304920327,
      -0.003900796546051577
    ],
    [
      3.6340843602474164,
      -0.0050262233704956305
    ],
    [
      3.6317980833628773,
      -0.006211994779662611
    ],
    [
      3.627939410624833,
      -0.007453471536220224
    ],
    [
      3.6225216260396844,
      -0.008745448532118782
    ],
    [
      3.6155749446891425,
      -0.010082219029835526
    ],
    [
      3.6071457970556975,
      -0.011457649998348973
    ],
    [
      3.5972957626875237,
      -0.012865266355231997
    ],
    [
      3.5861001902064995,
      -0.01429834158579868
    ],
    [
      3.5736465527449846,
      -0.015749992002990876
    ],
    [
      3.56003259720036,
      -0.017213271847736245
    ],
    [
      3.545364351728335,
      -0.01868126650771318
    ],
    [
      3.529754058434622,
      -0.020147181340873788
    ],
    [
      3.513318097321247,
      -0.02160442390789208
    ],
    [
      3.496174963500584,
      -0.02304667781728731
    ],
    [
      3.478443353010865,
      -0.024467966837564692
    ],
    [
      3.460240403893776,
      -0.025862708400665513
    ],
    [
      3.441680129238346,
      -0.027225756080989427
    ],
    [
      3.42287206836696,
      -0.028552431059657435
    ],
    [
      3.4039201718936662,
      -0.029838542954820912
    ],
    [
      3.384921926575454,
      -0.031080400703619837
    ],
    [
      3.365967717131344,
      -0.032274814413097985
    ],
    [
      3.3471404148106165,
      -0.03341908925569448
    ],
    [
      3.3285151766064107,
      -0.03451101257386835
    ],
    [
      3.3101594346706924,
      -0.035548835385835975
    ],
    [
      3.292133052629749,
      -0.036531249460161286
    ],
    [
      3.2744886239922395,
      -0.037457361062036565
    ],
    [
      3.2572718875028337,
      -0.03832666237973337
    ],
    [
      3.2405222349159195,
      -0.039139001526175665
    ],
    [
      3.224273288033804,
      -0.039894551887128094
    ],
    [
      3.2085535237672573,
      -0.04059378146189885
    ],
    [
      3.1933869282482585,
      -0.04123742272040154
    ],
    [
      3.17879366349543,
      -0.04182644338685271
    ],
    [
      3.1647907326691103,
      -0.042362018457700046
    ],
    [
      3.1513926324520654,
      -0.042845503671663954
    ],
    [
      3.1386119834744886,
      -0.04327841057340609
    ],
    [
      3.126460131914621,
      -0.04366238324928373
    ],
    [
      3.114947717413128,
      -0.04399917676299103
    ],
    [
      3.1040852042218674,
      -0.04429063727955351
    ],
    [
      3.093883374058671,
      -0.044538683836702786
    ],
    [
      3.084353780461423,
      -0.04474529170161334
    ],
    [
      3.075509165535244,
      -0.04491247723674485
    ],
    [
      3.0673638408772472,
      -0.04504228418991496
    ],
    [
      3.059934035157821,
      -0.04513677131907734
    ],
    [
      3.053238211347975,
      -0.04519800126082463
    ],
    [
      3.0472973569208515,
      -0.04522803055199964
    ],
    [
      3.042135250530173,
      -0.045228900715481135
    ],
    [
      3.0377787086838635,
      -0.04520263032320848
    ],
    [
      3.034257815786565,
      -0.04515120795151484
    ],
    [
      3.0316061406133894,
      -0.045076585945080794
    ],
    [
      3.029860941783807,
      -0.04498067490629554
    ],
    [
      3.0290633641044957,
      -0.0448653388257354
    ],
    [
      3.0292586267067994,
      -0.044732390766926144
    ],
    [
      3.030496202666297,
      -0.044583589014052905
    ],
    [
      3.03282998818997,
      -0.044420633584505875
    ],
    [
      3.036318457398195,
      -0.04424516299894199
    ],
    [
      3.041024796095366,
      -0.044058751189194334
    ],
    [
      3.0470170045619236,
      -0.04386290440892693
    ],
    [
      3.0543679551200817,
      -0.04365905799235459
    ],
    [
      3.0631553847868878,
      -0.04344857278259906
    ],
    [
      3.07346179644044,
      -0.04323273102249736
    ],
    [
      3.0853742332392233,
      -0.04301273146653606
    ],
    [
      3.0989838801448846,
      -0.04278968343289469
    ],
    [
      3.1143854328504945,
      -0.04256459946914837
    ],
    [
      3.131676157729932,
      -0.04233838625514608
    ],
    [
      3.1509545461444333,
      -0.04211183331350998
    ],
    [
      3.172318442230033,
      -0.041885599046012745
    ],
    [
      3.1958624950744,
      -0.04166019356907258
    ],
    [
      3.22167475442195,
      -0.04143595779445253
    ],
    [
      3.2498321950724147,
      -0.041213038207941866
    ],
    [
      3.2803949217793655,
      -0.04099135686409161
    ],
    [
      3.3133987787956887,
      -0.04077057627316627
    ],
    [
      3.348846074658072,
      -0.040550059155619156
    ],
    [
      3.386694146363525,
      -0.04032882354123157
    ],
    [
      3.4268415467429434,
      -0.04010549447072931
    ],
    [
      3.4691117705514656,
      -0.03987825470004669
    ],
    [
      3.513234671455286,
      -0.03964479838679691
    ],
    [
      3.558826100927982,
      -0.03940229379218296
    ],
    [
      3.6053668555829197,
      -0.03914736350843695
    ],
    [
      3.6521827693824864,
      -0.03887609340940812
    ],
    [
      3.6984287092581343,
      -0.03858408395478863
    ],
    [
      3.7430802327927526,
      -0.038266558855389654
    ],
    [
      3.7849375438343706,
      -0.0379185452644617
    ],
    [
      3.822646806632927,
      -0.037535135192571456
    ],
    [
      3.854743411702609,
      -0.037111828463805674
    ],
    [
      3.879719970808271,
      -0.036644942731156815
    ],
    [
      3.8961183708108496,
      -0.03613205698831701
    ],
    [
      3.9026402872136376,
      -0.03557243517537945
    ],
    [
      3.8982649630002673,
      -0.03496736178987958
    ],
    [
      3.8823583001234105,
      -0.034320318869809574
    ],
    [
      3.854755235911198,
      -0.03363694863779654
    ],
    [
      3.8157994540617426,
      -0.03292477889711831
    ],
    [
      3.7663309813227466,
      -0.03219273251151211
    ],
    [
      3.707621777063706,
      -0.031450485833524056
    ],
    [
      3.641269347720718,
      -0.0307077703653591
    ],
    [
      3.56906575950995,
      -0.02997371831558948
    ],
    [
      3.4928622050447062,
      -0.029256335436328662
    ],
    [
      3.4144472448270324,
      -0.028562151021799487
    ],
    [
      3.335451332009407,
      -0.027896056782405143
    ],
    [
      3.257283375043554,
      -0.027261314107154266
    ],
    [
      3.1810988858424247,
      -0.02665968917712913
    ],
    [
      3.1077949210900107,
      -0.026091668474415686
    ],
    [
      3.038024875496,
      -0.025556710649375036
    ],
    [
      2.9722258908056016,
      -0.025053500120565397
    ],
    [
      2.910652563539925,
      -0.02458017913233279
    ],
    [
      2.8534121234522543,
      -0.024134545471590885
    ],
    [
      2.800497827357608,
      -0.02371421122260675
    ],
    [
      2.7518186823637425,
      -0.02331672347385272
    ],
    [
      2.707224659578546,
      -0.022939651083463186
    ],
    [
      2.6665272761977965,
      -0.02258064302720375
    ],
    [
      2.629515860402183,
      -0.0222374640863654
    ],
    [
      2.5959700393405933,
      -0.02190801317633362
    ],
    [
      2.565669072923364,
      -0.021590328828434924
    ],
    [
      2.5383986502292064,
      -0.021282585450324243
    ],
    [
      2.5139557114763016,
      -0.020983083136854486
    ],
    [
      2.4921517840060288,
      -0.020690233048438422
    ],
    [
      2.4728152425793253,
      -0.02040253973723538
    ],
    [
      2.455792832192703,
      -0.020118581278428138
    ],
    [
      2.4409507305096,
      -0.019836987635619696
    ],
    [
      2.428175378947315,
      -0.019556417332290632
    ],
    [
      2.417374277054235,
      -0.019275532188308464
    ],
    [
      2.4084769141181503,
      -0.018992969585015507
    ],
    [
      2.4014360051581995,
      -0.018707311414863925
    ],
    [
      2.396229206406918,
      -0.018417048520692925
    ],
    [
      2.392861510036179,
      -0.018120538997137725
    ],
    [
      2.3913685628310493,
      -0.01781595816476944
    ],
    [
      2.391821224773021,
      -0.017501237272110615
    ],
    [
      2.3943317905339727,
      -0.017173986944058584
    ],
    [
      2.3990624542584236,
      -0.01683139995424643
    ],
    [
      2.4062368277558868,
      -0.016470125881269837
    ],
    [
      2.41615565732363,
      -0.016086107375582914
    ],
    [
      2.4292183735830277,
      -0.015674363796237767
    ],
    [
      2.445952822064201,
      -0.015228702481689282
    ],
    [
      2.4670565555666255,
      -0.01474133050934201
    ],
    [
      2.49345453790989,
      -0.01420233038707841
    ],
    [
      2.5263801038121922,
      -0.013598952808981934
    ],
    [
      2.567488446164732,
      -0.012914673183288983
    ],
    [
      2.6190139656211944,
      -0.012127971335645027
    ],
    [
      2.683981507431503,
      -0.011210869276348845
    ],
    [
      2.766467274087025,
      -0.010127519316699196
    ],
    [
      2.8718500806635334,
      -0.008833886978335759
    ],
    [
      3.0068210243115407,
      -0.007281596677639612
    ],
    [
      3.1784411914852564,
      -0.005433994489734362
    ],
    [
      3.3904037172008183,
      -0.003312811647897984
    ],
    [
      3.63283889794928,
      -0.0011058178056779777
    ],
    [
      3.8629519264513763,
      0.00066249303386412
    ],
    [
      3.9910529816977687,
      0.0010871086507555638
    ],
    [
      3.9217071895158147,
      -0.0005733965585839051
    ],
    [
      3.6544227247183043,
      -0.003960678837109821
    ],
    [
      3.2992819187618503,
      -0.007774101822201285
    ],
    [
      2.967761014101572,
      -0.010971523200652422
    ],
    [
      2.706715381922037,
      -0.01325462165391511
    ],
    [
      2.516318968194187,
      -0.014751406860924021
    ],
    [
      2.38117306588272,
      -0.01568475343894371
    ],
    [
      2.28548349968918,
      -0.016242012052610333
    ],
    [
      2.217116863907835,
      -0.01655416785215813
    ],
    [
      2.1675900403672337,
      -0.01670708463331061
    ],
    [
      2.131154706604667,
      -0.016755982638820388
    ],
    [
      2.1039353818407838,
      -0.016736394171638302
    ],
    [
      2.083301496844032,
      -0.01667139475365098
    ],
    [
      2.0674457660478076,
      -0.01657616167989695
    ],
    [
      2.055108698130171,
      -0.01646081396748511
    ],
    [
      2.045399446188493,
      -0.01633218738631026
    ],
    [
      2.037678640797273,
      -0.016194955323049154
    ],
    [
      2.0314809357590162,
      -0.01605234610459849
    ],
    [
      2.0264631360786867,
      -0.015906608798609945
    ],
    [
      2.0223689733451895,
      -0.015759320161264023
    ],
    [
      2.0190048492735513,
      -0.015611589812693172
    ],
    [
      2.0162229025570397,
      -0.015464199256312705
    ],
    [
      2.0139090320374033,
      -0.015317697278419029
    ],
    [
      2.0119743192981705,
      -0.015172466192609368
    ],
    [
      2.010348813181109,
      -0.015028768343804955
    ],
    [
      2.008976975846557,
      -0.014886779083473023
    ],
    [
      2.0078143115834592,
      -0.014746610367633362
    ],
    [
      2.0068248470584718,
      -0.014608327786535202
    ],
    [
      2.00597923106847,
      -0.014471962948675143
    ],
    [
      2.005253289620579,
      -0.014337522549384474
    ],
    [
      2.0046269188972037,
      -0.014204995053896496
    ],
    [
      2.0040832312491466,
      -0.014074355650964265
    ],
    [
      2.0036078923189855,
      -0.013945569944161518
    ],
    [
      2.0031886037343702,
      -0.01381859671603669
    ],
    [
      2.0028146975468415,
      -0.013693390007609052
    ],
    [
      2.002476817097818,
      -0.013569900689663239
    ],
    [
      2.0021666652112877,
      -0.013448077655270785
    ],
    [
      2.0018768051944,
      -0.013327868728817527
    ],
    [
      2.0016005035293936,
      -0.013209221362192936
    ],
    [
      2.001331605684696,
      -0.013092083170679891
    ],
    [
      2.001064438389105,
      -0.012976402347787852
    ],
    [
      2.00079373316521,
      -0.012862127988414684
    ],
    [
      2.0005145670256512,
      -0.012749210342404949
    ],
    [
      2.000222317085025,
      -0.01263760101511413
    ],
    [
      1.999912626495431,
      -0.012527253127400995
    ],
    [
      1.9995813796212287,
      -0.012418121444436436
    ],
    [
      1.9992246847642199,
      -0.012310162480325126
    ],
    [
      1.9988388630601188,
      -0.012203334583760439
    ],
    [
      1.9984204424107002,
      -0.012097598008587562
    ],
    [
      1.997966155508489,
      -0.011992914972089541
    ],
    [
      1.997472941163776,
      -0.011889249703057825
    ],
    [
      1.9969379482657479,
      -0.011786568481080506
    ],
    [
      1.996358541807692,
      -0.011684839668074543
    ],
    [
      1.9957323104854652,
      -0.011584033732680354
    ],
    [
      1.9950570754431711,
      -0.011484123267958557
    ],
    [
      1.9943308997933036,
      -0.011385083002606322
    ],
    [
      1.9935520985828616,
      -0.011286889805780631
    ],
    [
      1.992719248914591,
      -0.011189522685550957
    ],
    [
      1.9918311999644225,
      -0.011092962780927307
    ],
    [
      1.9908870826643155,
      -0.010997193347395351
    ],
    [
      1.9898863188444964,
      -0.01090219973587947
    ],
    [
      1.988828629651477,
      -0.010807969365085879
    ],
    [
      1.9877140430789835,
      -0.01071449168712757
    ],
    [
      1.986542900468069,
      -0.01062175814648425
    ],
    [
      1.9853158618510032,
      -0.010529762132278853
    ],
    [
      1.9840339100309174,
      -0.010438498923952766
    ],
    [
      1.9826983533060538,
      -0.010347965630472356
    ],
    [
      1.9813108267636865,
      -0.010258161123206766
    ],
    [
      1.9798732920846498,
      -0.01016908596272359
    ],
    [
      1.978388035814709,
      -0.01008074231976086
    ],
    [
      1.9768576660739314,
      -0.00999313389067813
    ],
    [
      1.975285107689389,
      -0.009906265807763326
    ],
    [
      1.973673595750411,
      -0.009820144544774312
    ],
    [
      1.9720266675984837,
      -0.009734777818180329
    ],
    [
      1.9703481532762401,
      -0.009650174484520768
    ],
    [
      1.9686421644713068,
      -0.009566344434436824
    ],
    [
      1.9669130820012997,
      -0.009483298483832003
    ],
    [
      1.9651655418956828,
      -0.009401048262711043
    ],
    [
      1.9634044201385021,
      -0.009319606102234035
    ],
    [
      1.9616348161432637,
      -0.009238984920518778
    ],
    [
      1.9598620350372236,
      -0.00915919810772492
    ],
    [
      1.9580915688371179,
      -0.009080259410916725
    ],
    [
      1.9563290766019565,
      -0.009002182819269344
    ],
    [
      1.9545803636508237,
      -0.008924982450043584
    ],
    [
      1.9528513599347486,
      -0.008848672435833538
    ],
    [
      1.9511480976517506,
      -0.008773266813497771
    ],
    [
      1.9494766881929524,
      -0.008698779415199143
    ],
    [
      1.9478432985055973,
      -0.00862522376189434
    ],
    [
      1.9462541269556688,
      -0.008552612959622397
    ],
    [
      1.9447153787689295,
      -0.008480959598871518
    ],
    [
      1.9432332411245135,
      -0.00841027565728758
    ],
    [
      1.9418138579700561,
      -0.00834057240591235
    ],
    [
      1.9404633046215347,
      -0.00827186031915983
    ],
    [
      1.939187562205067,
      -0.008204148988619209
    ],
    [
      1.9379924919916331,
      -0.008137447040811208
    ],
    [
      1.9368838096694532,
      -0.008071762058952991
    ],
    [
      1.9358670595925893,
      -0.008007100508733211
    ],
    [
      1.9349475890384495,
      -0.00794346766814269
    ],
    [
      1.93413052250133,
      -0.007880867561284921
    ],
    [
      1.933420736044211,
      -0.007819302896135305
    ],
    [
      1.9328228317266154,
      -0.007758775006194374
    ],
    [
      1.9323411121229808,
      -0.0076992837959311
    ],
    [
      1.931979554943299,
      -0.007640827689937457
    ],
    [
      1.9317417877663492,
      -0.007583403585680881
    ],
    [
      1.9316310628954825,
      -0.007527006809805559
    ],
    [
      1.9316502323478741,
      -0.007471631077824448
    ],
    [
      1.9318017229904458,
      -0.007417268457198145
    ],
    [
      1.9320875118394842,
      -0.007363909333679253
    ],
    [
      1.9325091015462839,
      -0.007311542380908365
    ],
    [
      1.9330674960981198,
      -0.007260154533248131
    ],
    [
      1.9337631767724477,
      -0.0072097309618506245
    ],
    [
      1.9345960783925786,
      -0.007160255054026621
    ],
    [
      1.9355655659451387,
      -0.007111708395983185
    ],
    [
      1.9366704116334392,
      -0.007064070759067009
    ],
    [
      1.9379087724563822,
      -0.007017320089695356
    ],
    [
      1.9392781684197433,
      -0.006971432503168118
    ],
    [
      1.9407754615054866,
      -0.006926382281671639
    ],
    [
      1.9423968355449968,
      -0.00688214187676095
    ],
    [
      1.9441377771637982,
      -0.006838681916722877
    ],
    [
      1.945993057988024,
      -0.006795971219224706
    ],
    [
      1.9479567183265987,
      -0.00675397680976797
    ],
    [
      1.950022052567367,
      -0.006712663946432773
    ],
    [
      1.9521815965498224,
      -0.006671996151520254
    ],
    [
      1.9544271172015262,
      -0.0066319352507097085
    ],
    [
      1.9567496047488269,
      -0.0065924414203851756
    ],
    [
      1.9591392678350323,
      -0.00655347324380362
    ],
    [
      1.961585531899655,
      -0.006514987776835235
    ],
    [
      1.9640770411904485,
      -0.006476940623976968
    ],
    [
      1.9666016647945717,
      -0.0064392860253382755
    ],
    [
      1.9691465070858492,
      -0.006401976955335509
    ],
    [
      1.9716979229905784,
      -0.006364965233689235
    ],
    [
      1.9742415384739895,
      -0.006328201649394849
    ],
    [
      1.9767622766422226,
      -0.006291636098172626
    ],
    [
      1.9792443898396932,
      -0.006255217733824203
    ],
    [
      1.9816714980980454,
      -0.006218895133877744
    ],
    [
      1.984026634259754,
      -0.006182616479643022
    ],
    [
      1.986292296056031,
      -0.006146329750758461
    ],
    [
      1.9884505053645571,
      -0.006109982934046854
    ],
    [
      1.9904828748070826,
      -0.006073524246335671
    ],
    [
      1.9923706817701978,
      -0.006036902370606723
    ],
    [
      1.9940949498443825,
      -0.006000066704692442
    ],
    [
      1.9956365375774474,
      -0.005962967621345294
    ],
    [
      1.9969762343292021,
      -0.005925556738342275
    ],
    [
      1.9980948628960031,
      -0.005887787196932059
    ],
    [
      1.998973388448006,
      -0.005849613946656285
    ],
    [
      1.9995930331907859,
      -0.005810994034310513
    ],
    [
      1.9999353960284485,
      -0.00577188689452901
    ],
    [
      1.9999825763706536,
      -0.005732254639193246
    ],
    [
      1.999717301093804,
      -0.005692062342707249
    ],
    [
      1.9991230535407831,
      -0.005651278319894759
    ],
    [
      1.9981842033274835,
      -0.005609874393216696
    ],
    [
      1.9968861356216494,
      -0.00556782614583573
    ],
    [
      1.995215378474277,
      -0.005525113157078598
    ],
    [
      1.9931597267191918,
      -0.0054817192168029605
    ],
    [
      1.9907083609160252,
      -0.005437632515333912
    ],
    [
      1.9878519597984532,
      -0.005392845805773816
    ],
    [
      1.9845828047055327,
      -0.005347356535706949
    ],
    [
      1.9808948745208528,
      -0.0053011669456773935
    ],
    [
      1.976783929722869,
      -0.005254284132167775
    ],
    [
      1.972247584260015,
      -0.005206720073282933
    ],
    [
      1.9672853641048973,
      -0.0051584916157781935
    ],
    [
      1.9618987515110464,
      -0.005109620422739436
    ],
    [
      1.9560912141901423,
      -0.005060132881664514
    ],
    [
      1.9498682188435135,
      -0.005010059973422298
    ],
    [
      1.9432372287142945,
      -0.004959437103085662
    ],
    [
      1.9362076850702084,
      -0.004908303894298749
    ],
    [
      1.9287909727762331,
      -0.004856703949390639
    ],
    [
      1.9210003703644782,
      -0.004804684577975671
    ],
    [
      1.9128509852500895,
      -0.004752296497305686
    ],
    [
      1.9043596749701028,
      -0.004699593508021405
    ],
    [
      1.8955449555319355,
      -0.004646632149337582
    ],
    [
      1.8864268981440855,
      -0.004593471337919763
    ],
    [
      1.877027015759774,
      -0.004540171994933728
    ],
    [
      1.8673681409909737,
      -0.004486796665795767
    ],
    [
      1.8574742970435922,
      -0.004433409137186484
    ],
    [
      1.8473705633829005,
      -0.0043800740557360385
    ],
    [
      1.8370829378615676,
      -0.004326856552712588
    ],
    [
      1.826638197031822,
      -0.004273821878681638
    ],
    [
      1.8160637563196933,
      -0.004221035051887756
    ],
    [
      1.8053875316660875,
      -0.004168560523657883
    ],
    [
      1.7946378041394815,
      -0.004116461863787113
    ],
    [
      1.7838430889023895,
      -0.004064801468344759
    ],
    [
      1.7730320097724857,
      -0.0040136402919266345
    ],
    [
      1.7622331804638698,
      -0.0039630376058953365
    ],
    [
      1.7514750934287102,
      -0.003913050783651673
    ],
    [
      1.7407860170488825,
      -0.0038637351135517584
    ],
    [
      1.7301939017550252,
      -0.0038151436396618443
    ],
    [
      1.7197262954806414,
      -0.003767327030075651
    ],
    [
      1.7094102686944699,
      -0.003720333472217896
    ],
    [
      1.6992723490982122,
      -0.003674208594205086
    ],
    [
      1.6893384659310438,
      -0.0036289954110034772
    ],
    [
      1.6796339036887147,
      -0.0035847342939512306
    ],
    [
      1.67018326494466,
      -0.003541462961951014
    ],
    [
      1.6610104418540041,
      -0.0034992164925037317
    ],
    [
      1.6521385958287573,
      -0.0034580273506463755
    ],
    [
      1.6435901447935266,
      -0.003417925433745861
    ],
    [
      1.635386757365248,
      -0.003378938130070841
    ],
    [
      1.6275493532465635,
      -0.00334109038905539
    ],
    [
      1.62009810907955,
      -0.0033044048011448
    ],
    [
      1.6130524689730714,
      -0.0032689016851799035
    ],
    [
      1.6064311588915285,
      -0.0032345991812797736
    ],
    [
      1.6002522040737095,
      -0.0032015133472809154
    ],
    [
      1.5945329486361597,
      -0.003169658256839236
    ],
    [
      1.5892900765042683,
      -0.0031390460973522716
    ],
    [
      1.5845396328046872,
      -0.0031096872659800434
    ],
    [
      1.580297044843098,
      -0.003081590462047923
    ],
    [
      1.5765771417804095,
      -0.003054762774255093
    ],
    [
      1.5733941721068012,
      -0.0030292097611001045
    ],
    [
      1.570761817995499,
      -0.003004935523034935
    ],
    [
      1.5686932055957676,
      -0.0029819427648708485
    ],
    [
      1.5672009102964335,
      -0.0029602328470015316
    ],
    [
      1.5662969559566746,
      -0.002939805824010766
    ],
    [
      1.5659928070594349,
      -0.0029206604692606497
    ],
    [
      1.5662993526944464,
      -0.0029027942840234022
    ],
    [
      1.567226881222648,
      -0.0028862034897162436
    ],
    [
      1.5687850444123073,
      -0.0028708830017638576
    ],
    [
      1.5709828097702978,
      -0.0028568263836081798
    ],
    [
      1.5738283997214366,
      -0.00284402577929066
    ],
    [
      1.577329216216386,
      -0.0028324718230756663
    ],
    [
      1.5814917492777452,
      -0.0028221535244774554
    ],
    [
      1.5863214679279798,
      -0.0028130581270984223
    ],
    [
      1.5918226918871403,
      -0.0028051709396625935
    ],
    [
      1.5979984423888776,
      -0.0027984751376490813
    ],
    [
      1.6048502704480114,
      -0.0027929515340492372
    ],
    [
      1.6123780609313,
      -0.0027885783178733803
    ],
    [
      1.6205798108466025,
      -0.002785330759242921
    ],
    [
      1.6294513803879411,
      -0.0027831808802062374
    ],
    [
      1.6389862154711685,
      -0.00278209709081656
    ],
    [
      1.6491750407854004,
      -0.0027820437905868856
    ],
    [
      1.660005522790099,
      -0.0027829809360737645
    ],
    [
      1.6714619026298747,
      -0.0027848635763128016
    ],
    [
      1.6835245996438257,
      -0.0027876413589182913
    ],
    [
      1.6961697870397237,
      -0.002791258010973019
    ],
    [
      1.709368942411813,
      -0.0027956508005771985
    ],
    [
      1.7230883771290917,
      -0.0028007499867184205
    ],
    [
      1.7372887502287377,
      -0.0028064782675124578
    ],
    [
      1.7519245743309346,
      -0.0028127502392578663
    ],
    [
      1.766943723248587,
      -0.0028194718817167175
    ],
    [
      1.7822869533855479,
      -0.0028265400880002067
    ],
    [
      1.797887453665568,
      -0.002833842260795083
    ],
    [
      1.8136704415495744,
      -0.002841255999882386
    ],
    [
      1.8295528255861946,
      -0.0028486489092166556
    ],
    [
      1.8454429577649472,
      -0.0028558785546778376
    ],
    [
      1.861240501524339,
      -0.002862792606028841
    ],
    [
      1.8768364433830977,
      -0.0028692291980277895
    ],
    [
      1.8921132775408624,
      -0.002875017545964198
    ],
    [
      1.9069453931260052,
      -0.0028799788493987233
    ],
    [
      1.9211996927182449,
      -0.002883927514579776
    ],
    [
      1.9347364680053831,
      -0.0028866727200125286
    ],
    [
      1.9474105536370627,
      -0.0028880203412657846
    ],
    [
      1.959072773272359,
      -0.0028877752394405043
    ],
    [
      1.9695716823542688,
      -0.0028857439034853938
    ],
    [
      1.978755600319925,
      -0.0028817374194017864
    ],
    [
      1.9864749110189996,
      -0.002875574720250129
    ],
    [
      1.9925845945621976,
      -0.0028670860503647866
    ],
    [
      1.9969469374223774,
      -0.0028561165567609903
    ],
    [
      1.9994343513846136,
      -0.002842529901586177
    ],
    [
      1.9999322171216725,
      -0.0028262117734486614
    ],
    [
      1.9983416561157792,
      -0.002807073164420304
    ],
    [
      1.9945821267162398,
      -0.0027850532747855095
    ],
    [
      1.9885937375269287,
      -0.0027601219107852293
    ],
    [
      1.9803391749572117,
      -0.002732281252336932
    ],
    [
      1.9698051520838575,
      -0.002701566888080209
    ],
    [
      1.9570033028232738,
      -0.0026680480435054
    ],
    [
      1.9419704680398107,
      -0.002631826962588457
    ],
    [
      1.9247683472516448,
      -0.0025930374423925873
    ],
    [
      1.9054825191796745,
      -0.0025518425603484607
    ],
    [
      1.8842208643413083,
      -0.002508431672622158
    ],
    [
      1.8611114509587798,
      -0.002463016796063311
    ],
    [
      1.836299969532243,
      -0.0024158285131554713
    ],
    [
      1.8099468198139093,
      -0.002367111557403656
    ],
    [
      1.782223965467857,
      -0.002317120244518023
    ],
    [
      1.7533116759311422,
      -0.002266113912775203
    ],
    [
      1.723395272096578,
      -0.00221435252462876
    ],
    [
      1.6926619832064909,
      -0.0021620925627490184
    ],
    [
      1.6612980080294042,
      -0.0021095833291218113
    ],
    [
      1.6294858555217435,
      -0.002057063728020836
    ],
    [
      1.597402020383226,
      -0.0020047595846907074
    ],
    [
      1.5652150287535394,
      -0.0019528815237230823
    ],
    [
      1.5330838701160308,
      -0.0019016234057303016
    ],
    [
      1.5011568143219338,
      -0.0018511612994499549
    ],
    [
      1.469570598239936,
      -0.001801652949422694
    ],
    [
      1.4384499552509755,
      -0.001753237687037612
    ],
    [
      1.407907452730532,
      -0.0017060367250295583
    ],
    [
      1.3780435976331118,
      -0.0016601537719184156
    ],
    [
      1.3489471679869753,
      -0.0016156759027515788
    ],
    [
      1.3206957280843183,
      -0.0015726746251938373
    ],
    [
      1.293356286930505,
      -0.0015312070847508519
    ],
    [
      1.2669860626127,
      -0.0014913173589904405
    ],
    [
      1.241633319216945,
      -0.001453037797488066
    ],
    [
      1.217338247375162,
      -0.001416390371311027
    ],
    [
      1.1941338641408996,
      -0.001381388002845374
    ],
    [
      1.1720469124278134,
      -0.001348035853308227
    ],
    [
      1.151098744520003,
      -0.0013163325511931223
    ],
    [
      1.1313061780593499,
      -0.0012862713501959888
    ],
    [
      1.112682316365258,
      -0.0012578412095418656
    ],
    [
      1.0952373279188077,
      -0.0012310277934283187
    ],
    [
      1.0789791823488297,
      -0.0012058143892373918
    ],
    [
      1.0639143423155293,
      -0.0011821827465814394
    ],
    [
      1.050048412334399,
      -0.001160113840990018
    ],
    [
      1.0373867468630493,
      -0.0011395885673354256
    ],
    [
      1.025935020931795,
      -0.0011205883689985319
    ],
    [
      1.0156997672789876,
      -0.0011030958092059784
    ],
    [
      1.0066888843935637,
      -0.0010870950913152155
    ],
    [
      0.9989121201024429,
      -0.0010725725346840131
    ],
    [
      0.9923815353934256,
      -0.0010595170126457831
    ],
    [
      0.9871119530493254,
      -0.0010479203586736263
    ],
    [
      0.9831213953893232,
      -0.0010377777462906579
    ],
    [
      0.9804315149587783,
      -0.001029088047556137
    ],
    [
      0.9790680213535159,
      -0.0010218541741041087
    ],
    [
      0.9790611064654182,
      -0.0010160834035869426
    ],
    [
      0.9804458692265606,
      -0.0010117876930059166
    ],
    [
      0.9832627393155908,
      -0.0010089839787221777
    ],
    [
      0.987557897143688,
      -0.001007694460752051
    ],
    [
      0.9933836845858888,
      -0.001007946866165621
    ],
    [
      1.0007989971386517,
      -0.0010097746828511278
    ],
    [
      1.0098696431686445,
      -0.0010132173502634956
    ],
    [
      1.0206686492865344,
      -0.0010183203877857094
    ],
    [
      1.0332764821418627,
      -0.0010251354335535368
    ],
    [
      1.0477811454733363,
      -0.0010337201565575604
    ],
    [
      1.064278096297811,
      -0.0010441379918529892
    ],
    [
      1.0828699047569865,
      -0.0010564576322027452
    ],
    [
      1.1036655572833949,
      -0.001070752188375601
    ],
    [
      1.1267792711987088,
      -0.0010870979040461526
    ],
    [
      1.152328649400376,
      -0.0011055722786114108
    ],
    [
      1.1804319553955271,
      -0.0011262514119404488
    ],
    [
      1.211204231136713,
      -0.00114920633886606
    ],
    [
      1.244751913652259,
      -0.0011744980693417784
    ],
    [
      1.2811655343701887,
      -0.0012021709958419668
    ],
    [
      1.3205100142455948,
      -0.0012322442793555322
    ],
    [
      1.3628120115426243,
      -0.0012647007914459163
    ],
    [
      1.4080437601319145,
      -0.0012994731923452463
    ],
    [
      1.4561028906135962,
      -0.0013364267952513664
    ],
    [
      1.5067879079924338,
      -0.001375339049992652
    ],
    [
      1.559769381060593,
      -0.0014158758349939182
    ],
    [
      1.614557569523385,
      -0.0014575653462971516
    ],
    [
      1.6704682667601976,
      -0.0014997712842922395
    ],
    [
      1.7265901288759022,
      -0.0015416682990211372
    ],
    [
      1.7817586614862868,
      -0.0015822242137935039
    ],
    [
      1.8345441284721282,
      -0.0016201951960755911
    ],
    [
      1.883262430695162,
      -0.0016541413376000014
    ],
    [
      1.9260186308963863,
      -0.0016824703201872016
    ],
    [
      1.9607911590657017,
      -0.0017035150692084056
    ],
    [
      1.9855597671388234,
      -0.0017156467304039191
    ],
    [
      1.9984716477915805,
      -0.0017174167879596691
    ],
    [
      1.9980288743896844,
      -0.0017077127644807844
    ],
    [
      1.983269429275442,
      -0.00168590334190033
    ],
    [
      1.9539079187187844,
      -0.0016519445645892805
    ],
    [
      1.9104046254007652,
      -0.0016064221656724165
    ],
    [
      1.8539441023216447,
      -0.0015505166607220344
    ],
    [
      1.786324102421269,
      -0.001485894767100815
    ],
    [
      1.70977578918825,
      -0.0014145472755605626
    ],
    [
      1.626749861207656,
      -0.0013386039443786801
    ],
    [
      1.5397063208558968,
      -0.0012601572398280858
    ],
    [
      1.450938594331834,
      -0.0011811196762854248
    ],
    [
      1.362449703259403,
      -0.0011031279090070178
    ],
    [
      1.2758844336736725,
      -0.0010274950703216268
    ],
    [
      1.1925108912434341,
      -0.0009552042901342928
    ],
    [
      1.1132390854651755,
      -0.0008869320354397692
    ],
    [
      1.0386628497222832,
      -0.0008230893050266141
    ],
    [
      0.9691130321889242,
      -0.0007638704912064087
    ],
    [
      0.9047129041007886,
      -0.0007093025050428081
    ],
    [
      0.8454299318853942,
      -0.0006592895677655086
    ],
    [
      0.7911207732968981,
      -0.0006136513715286895
    ],
    [
      0.741568339248319,
      -0.0005721539418430122
    ],
    [
      0.6965110327801216,
      -0.0005345335409392971
    ],
    [
      0.6556649769407238,
      -0.0005005144759461233
    ],
    [
      0.6187403443103223,
      -0.00046982187194383185
    ],
    [
      0.5854529520426148,
      -0.0004421904673838628
    ],
    [
      0.5555322001123273,
      -0.0004173703829205011
    ],
    [
      0.5287262826955397,
      -0.00039513066649554673
    ],
    [
      0.5048054395771606,
      -0.0003752612642815567
    ],
    [
      0.4835638616233812,
      -0.00035757392794794063
    ],
    [
      0.46482073370083304,
      -0.00034190245212151193
    ],
    [
      0.44842079412259006,
      -0.0003281025436010776
    ],
    [
      0.43423471182850804,
      -0.00031605155496375326
    ],
    [
      0.42215952949223196,
      -0.0003056482672488259
    ],
    [
      0.4121193908843313,
      -0.00029681287723531957
    ],
    [
      0.4040667632365663,
      -0.0002894873328343761
    ],
    [
      0.3979843807124305,
      -0.00028363616493484733
    ],
    [
      0.3938881762913876,
      -0.00027924798681269736
    ],
    [
      0.3918315424374074,
      -0.0002763378763034896
    ],
    [
      0.3919113763107971,
      -0.00027495092745880023
    ],
    [
      0.39427653997536105,
      -0.00027516736784907736
    ],
    [
      0.39913962678943077,
      -0.0002771098014337503
    ],
    [
      0.40679331347135195,
      -0.00028095338083813926
    ],
    [
      0.4176331570511599,
      -0.00028694007642673935
    ],
    [
      0.43218956389949714,
      -0.00029539875250786385
    ],
    [
      0.4511729569847577,
      -0.00030677357071648426
    ],
    [
      0.4755380945769774,
      -0.00032166443608905304
    ],
    [
      0.5065762784622674,
      -0.0003408849162900296
    ],
    [
      0.5460479550626804,
      -0.0003655453530759245
    ],
    [
      0.5963724415459037,
      -0.00039717137157202487
    ],
    [
      0.6608932705167138,
      -0.00043786872325701776
    ],
    [
      0.7442260347566596,
      -0.0004905372722114332
    ],
    [
      0.8526350258537627,
      -0.0005590970613336133
    ],
    [
      0.9941680450960164,
      -0.0006485493858295333
    ],
    [
      1.1776144837938052,
      -0.0007642719573506263
    ],
    [
      1.4076359423339557,
      -0.0009088641742662773
    ],
    [
      1.6704851690106821,
      -0.0010730437412371785
    ],
    [
      1.9067766238187493,
      -0.0012185492719187785
    ],
    [
      1.9990983712954256,
      -0.0012710078135357294
    ],
    [
      1.8509102063229317,
      -0.0011707724293257282
    ],
    [
      1.5127394305519832,
      -0.0009519774099201461
    ],
    [
      1.1345555748516287,
      -0.0007103394964166343
    ],
    [
      0.8177932032301019,
      -0.0005094055228380134
    ],
    [
      0.5849193650158598,
      -0.0003624919797252657
    ],
    [
      0.4220324745843259,
      -0.0002602152859525475
    ],
    [
      0.3092678998642895,
      -0.00018971802322131914
    ],
    [
      0.23060305720918675,
      -0.0001407433526782187
    ],
    [
      0.1748955929531727,
      -0.00010620208788496288
    ],
    [
      0.13475353913631793,
      -8.141191926842872e-05
    ],
    [
      0.1053178526404902,
      -6.330611997845681e-05
    ],
    [
      0.08337245299518613,
      -4.986139538228074e-05
    ],
    [
      0.06675923293002665,
      -3.97240564368323e-05
    ],
    [
      0.05400610079787027,
      -3.197331974903392e-05
    ],
    [
      0.04409170262853025,
      -2.5972077033170615e-05
    ],
    [
      0.03629553460362403,
      -2.127208988352003e-05
    ],
    [
      0.03010123165772254,
      -1.755297030538172e-05
    ],
    [
      0.02513321624663594,
      -1.458230063446607e-05
    ],
    [
      0.02111453544807711,
      -1.2189148598611838e-05
    ],
    [
      0.017838352634371855,
      -1.0246196417575126e-05
    ],
    [
      0.015148374405180678,
      -8.657495609069865e-06
    ],
    [
      0.01292521480861709,
      -7.349952948150322e-06
    ],
    [
      0.011076764062539697,
      -6.267328424723953e-06
    ],
    [
      0.009531297107131794,
      -5.365948866058873e-06
    ],
    [
      0.008232482395412098,
      -4.611609431408835e-06
    ],
    [
      0.007135725677342043,
      -3.977308217752162e-06
    ],
    [
      0.0062054631131046156,
      -3.441572303394206e-06
    ],
    [
      0.005413137212790034,
      -2.9872084836533863e-06
    ],
    [
      0.004735669212719885,
      -2.60036225283684e-06
    ],
    [
      0.004154296036662639,
      -2.2698027838862975e-06
    ],
    [
      0.0036536775620128028,
      -1.986375180594536e-06
    ],
    [
      0.00322120608862527,
      -1.7425776462091837e-06
    ],
    [
      0.002846468343287084,
      -1.5322327242515976e-06
    ],
    [
      0.002520823468133316,
      -1.3502299455354916e-06
    ],
    [
      0.0022370698620802166,
      -1.1923230829324893e-06
    ],
    [
      0.0019891805733134884,
      -1.0549694623501402e-06
    ],
    [
      0.001772091934067019,
      -9.352018798132987e-07
    ],
    [
      0.0015815338099340547,
      -8.305259579177932e-07
    ],
    [
      0.001413892570827553,
      -7.388374688333411e-07
    ],
    [
      0.0012660999377302573,
      -6.583554175479921e-07
    ],
    [
      0.001135542402369611,
      -5.875676321377178e-07
    ],
    [
      0.0010199870878398873,
      -5.251863302519269e-07
    ],
    [
      0.000917520812393244,
      -4.701116818794297e-07
    ],
    [
      0.0008264998056829154,
      -4.214018111310951e-07
    ],
    [
      0.0007455080577166179,
      -3.7824800599777983e-07
    ],
    [
      0.0006733226934055596,
      -3.3995415816157754e-07
    ],
    [
      0.0006088850879530999,
      -3.059196524206548e-07
    ],
    [
      0.0005512766914423681,
      -2.7562508009981593e-07
    ],
    [
      0.0004996987306918545,
      -2.486202728172143e-07
    ],
    [
      0.0004534551147538865,
      -2.2451424950672354e-07
    ],
    [
      0.00041193799647438437,
      -2.0296674638035916e-07
    ],
    [
      0.0003746155433186934,
      -1.8368106075760315e-07
    ],
    [
      0.00034102155158824063,
      -1.6639798885444926e-07
    ],
    [
      0.0003107466033787222,
      -1.5089067712938478e-07
    ],
    [
      0.00028343051840502273,
      -1.3696023874802633e-07
    ],
    [
      0.0002587558956738933,
      -1.2443201260540463e-07
    ],
    [
      0.00023644257490834696,
      -1.1315236342111866e-07
    ],
    [
      0.00021624287618256344,
      -1.0298593862087275e-07
    ],
    [
      0.00019793749964992882,
      -9.381331179551594e-08
    ],
    [
      0.00018133198652176252,
      -8.55289541092292e-08
    ],
    [
      0.00016625365836341624,
      -7.803948455372366e-08
    ],
    [
      0.00015254896494373827,
      -7.126215782858744e-08
    ],
    [
      0.00014008118180596895,
      -6.512355515554788e-08
    ],
    [
      0.00012872840782791233,
      -5.9558448759641455e-08
    ],
    [
      0.00011838182063367896,
      -5.4508815270884914e-08
    ],
    [
      0.00010894415407362873,
      -4.9922977072658446e-08
    ],
    [
      0.00010032836731912869,
      -4.5754853788786804e-08
    ],
    [
      9.245647959995168e-05,
      -4.196330874742195e-08
    ],
    [
      8.525854838872958e-05,
      -3.851157749646517e-08
    ],
    [
      7.867177202662222e-05,
      -3.536676732592383e-08
    ],
    [
      7.26397004843839e-05,
      -3.249941833818247e-08
    ],
    [
      6.711154024333083e-05,
      -2.9883117958504155e-08
    ],
    [
      6.20415412274745e-05,
      -2.7494161915453353e-08
    ],
    [
      5.7388455376107224e-05,
      -2.531125569388119e-08
    ],
    [
      5.3115057861023056e-05,
      -2.331525128875756e-08
    ],
    [
      4.918772316216905e-05,
      -2.1488914793357257e-08
    ],
    [
      4.557604925159861e-05,
      -1.9816720959661954e-08
    ],
    [
      4.225252402457402e-05,
      -1.82846713826703e-08
    ],
    [
      3.919222888076338e-05,
      -1.6880133406034173e-08
    ],
    [
      3.637257501632966e-05,
      -1.5591697224625684e-08
    ],
    [
      3.37730685550454e-05,
      -1.440904898923032e-08
    ],
    [
      3.137510113659565e-05,
      -1.3322857998638031e-08
    ],
    [
      2.9161763004154915e-05,
      -1.2324676310773863e-08
    ],
    [
      2.7117676000643644e-05,
      -1.1406849312918719e-08
    ],
    [
      2.5228844201755298e-05,
      -1.0562435974985481e-08
    ],
    [
      2.3482520190803366e-05,
      -9.785137667677187e-09
    ],
    [
      2.1867085221418866e-05,
      -9.069234564458139e-09
    ],
    [
      2.0371941724124326e-05,
      -8.409528766391641e-09
    ],
    [
      1.8987416796035483e-05,
      -7.801293392390219e-09
    ],
    [
      1.770467547302961e-05,
      -7.2402269682803435e-09
    ],
    [
      1.6515642723754962e-05,
      -6.722412527382894e-09
    ],
    [
      1.54129332275302e-05,
      -6.244280904519958e-09
    ],
    [
      1.4389788105745504e-05,
      -5.8025777655555145e-09
    ],
    [
      1.3440017870836423e-05,
      -5.3943339682260694e-09
    ],
    [
      1.2557950939924747e-05,
      -5.016838895856184e-09
    ],
    [
      1.1738387133293354e-05,
      -4.667616447199921e-09
    ],
    [
      1.0976555642237099e-05,
      -4.344403400702841e-09
    ],
    [
      1.0268077007614143e-05,
      -4.045129903892574e-09
    ],
    [
      9.608928700555892e-06,
      -3.7679018658415216e-09
    ],
    [
      8.995413941109977e-06,
      -3.510985055707222e-09
    ],
    [
      8.424133429795952e-06,
      -3.272790731464842e-09
    ],
    [
      7.891959701781257e-06,
      -3.0518626427219255e-09
    ],
    [
      7.39601384417126e-06,
      -2.8468652680531704e-09
    ],
    [
      6.93364434422782e-06,
      -2.656573162231699e-09
    ],
    [
      6.502407860598193e-06,
      -2.4798613024844437e-09
    ],
    [
      6.100051731212748e-06,
      -2.3156963341783616e-09
    ],
    [
      5.7244980507105365e-06,
      -2.1631286270917687e-09
    ],
    [
      5.373829167351815e-06,
      -2.0212850627788695e-09
    ],
    [
      5.04627446462541e-06,
      -1.8893624814904666e-09
    ],
    [
      4.740198306358839e-06,
      -1.7666217249527026e-09
    ],
    [
      4.454089036288099e-06,
      -1.6523822173789124e-09
    ],
    [
      4.1865489339004435e-06,
      -1.5460170333200145e-09
    ],
    [
      3.936285038073928e-06,
      -1.4469484059699177e-09
    ],
    [
      3.702100758731182e-06,
      -1.3546436342764853e-09
    ],
    [
      3.482888204512727e-06,
      -1.268611351352709e-09
    ],
    [
      3.2776211614572514e-06,
      -1.1883981204448408e-09
    ],
    [
      3.085348663942695e-06,
      -1.1135853280043198e-09
    ],
    [
      2.9051891047666724e-06,
      -1.043786346428095e-09
    ],
    [
      2.7363248363007368e-06,
      -9.78643941702432e-10
    ],
    [
      2.577997219198613e-06,
      -9.178279035819684e-10
    ],
    [
      2.4295020792295877e-06,
      -8.610328781156225e-10
    ],
    [
      2.290185536491791e-06,
      -8.079763842291618e-10
    ],
    [
      2.159440174580034e-06,
      -7.583969978466537e-10
    ],
    [
      2.036701520275543e-06,
      -7.120526886004539e-10
    ],
    [
      1.921444807026997e-06,
      -6.687192955655599e-10
    ],
    [
      1.8131819979300272e-06,
      -6.281891297471517e-10
    ],
    [
      1.7114590461164924e-06,
      -5.902696921725642e-10
    ],
    [
      1.6158533724567103e-06,
      -5.547824975142486e-10
    ],
    [
      1.52597154227996e-06,
      -5.215619940298031e-10
    ],
    [
      1.4414471244499381e-06,
      -4.904545715237606e-10
    ],
    [
      1.3619387176093102e-06,
      -4.6131764973737956e-10
    ],
    [
      1.287128129746696e-06,
      -4.340188402979516e-10
    ],
    [
      1.216718698453355e-06,
      -4.084351759473009e-10
    ],
    [
      1.1504337403391965e-06,
      -3.8445240136344903e-10
    ],
    [
      1.0880151190773524e-06,
      -3.6196432037021634e-10
    ],
    [
      1.0292219224555503e-06,
      -3.4087219481985603e-10
    ],
    [
      9.738292396381434e-07,
      -3.2108419081403066e-10
    ],
    [
      9.216270305935878e-07,
      -3.025148683496266e-10
    ],
    [
      8.724190803254761e-07,
      -2.850847107952342e-10
    ],
    [
      8.260220311671439e-07,
      -2.687196909033879e-10
    ],
    [
      7.822644869663208e-07,
      -2.533508703985047e-10
    ],
    [
      7.409861835027239e-07,
      -2.3891403037426936e-10
    ],
    [
      7.020372199519331e-07,
      -2.2534933001934813e-10
    ],
    [
      6.65277346638436e-07,
      -2.126009913738547e-10
    ],
    [
      6.305753047124307e-07,
      -2.006170080340843e-10
    ],
    [
      5.978082137428835e-07,
      -1.8934887587862217e-10
    ],
    [
      5.668610035461202e-07,
      -1.7875134407040918e-10
    ],
    [
      5.376258868680282e-07,
      -1.6878218472317824e-10
    ],
    [
      5.100018698110166e-07,
      -1.5940197975969516e-10
    ],
    [
      4.838942971469118e-07,
      -1.5057392361036246e-10
    ],
    [
      4.592144298855721e-07,
      -1.4226364051517425e-10
    ],
    [
      4.3587905267848457e-07,
      -1.3443901528621572e-10
    ],
    [
      4.138101088284119e-07,
      -1.2707003649568597e-10
    ],
    [
      3.9293436085203605e-07,
      -1.2012865111694453e-10
    ],
    [
      3.7318307470367955e-07,
      -1.13588629751008e-10
    ],
    [
      3.5449172591609536e-07,
      -1.0742544162058068e-10
    ],
    [
      3.367997260499856e-07,
      -1.0161613858723598e-10
    ],
    [
      3.200501679684427e-07,
      -9.613924750848424e-11
    ],
    [
      3.0418958856697803e-07,
      -9.09746703031051e-11
    ],
    [
      2.8916774769482327e-07,
      -8.610359114587677e-11
    ],
    [
      2.749374220998645e-07,
      -8.150839025296271e-11
    ],
    [
      2.614542133183703e-07,
      -7.717256377099139e-11
    ],
    [
      2.486763685123949e-07,
      -7.30806493122193e-11
    ],
    [
      2.3656461333295888e-07,
      -6.921815671784614e-11
    ],
    [
      2.2508199595631268e-07,
      -6.557150366467758e-11
    ],
    [
      2.1419374150433015e-07,
      -6.212795575973909e-11
    ],
    [
      2.038671161188806e-07,
      -5.887557079080413e-11
    ],
    [
      1.940713000140795e-07,
      -5.580314683489257e-11
    ],
    [
      1.8477726888028596e-07,
      -5.2900173939157147e-11
    ],
    [
      1.7595768305971684e-07,
      -5.015678912033905e-11
    ],
    [
      1.6758678395603694e-07,
      -4.756373443976048e-11
    ],
    [
      1.5964029717946914e-07,
      -4.511231793612694e-11
    ],
    [
      1.520953419651753e-07,
      -4.279437720917211e-11
    ],
    [
      1.4493034643606082e-07,
      -4.0602245465918596e-11
    ],
    [
      1.3812496831208118e-07,
      -3.8528719857037915e-11
    ],
    [
      1.316600206966373e-07,
      -3.656703193688085e-11
    ],
    [
      1.255174025970521e-07,
      -3.471082010139591e-11
    ],
    [
      1.1968003386053175e-07,
      -3.295410386289173e-11
    ],
    [
      1.1413179422959601e-07,
      -3.129125983433023e-11
    ],
    [
      1.0885746624185718e-07,
      -2.971699930293826e-11
    ],
    [
      1.0384268171838245e-07,
      -2.8226347283770985e-11
    ],
    [
      9.907387160277537e-08,
      -2.681462294968402e-11
    ],
    [
      9.453821892974043e-08,
      -2.54774213437796e-11
    ],
    [
      9.022361471724167e-08,
      -2.4210596285626572e-11
    ],
    [
      8.611861659064448e-08,
      -2.3010244389905972e-11
    ],
    [
      8.221240996044152e-08,
      -2.1872690121090388e-11
    ],
    [
      7.849477158742683e-08,
      -2.0794471813859996e-11
    ],
    [
      7.495603538055342e-08,
      -1.977232859422564e-11
    ],
    [
      7.1587060283273e-08,
      -1.8803188140160825e-11
    ],
    [
      6.837920011395353e-08,
      -1.7884155225103912e-11
    ],
    [
      6.532427523506336e-08,
      -1.7012500992006376e-11
    ],
    [
      6.241454593428577e-08,
      -1.6185652909374935e-11
    ],
    [
      5.964268740855345e-08,
      -1.5401185363402336e-11
    ],
    [
      5.7001766249317744e-08,
      -1.4656810844146175e-11
    ],
    [
      5.448521833413549e-08,
      -1.3950371686418333e-11
    ],
    [
      5.208682803597988e-08,
      -1.3279832329051968e-11
    ],
    [
      4.980070866754244e-08,
      -1.2643272057989752e-11
    ],
    [
      4.762128408326457e-08,
      -1.2038878201872992e-11
    ],
    [
      4.554327136690601e-08,
      -1.1464939750495405e-11
    ],
    [
      4.356166453720944e-08,
      -1.0919841368417616e-11
    ],
    [
      4.167171920860874e-08,
      -1.0402057778334695e-11
    ],
    [
      3.9868938148041055e-08,
      -9.9101484902813e-12
    ],
    [
      3.8149057672748707e-08,
      -9.442752854065902e-12
    ],
    [
      3.650803483751371e-08,
      -8.998585414522615e-12
    ],
    [
      3.494203536309558e-08,
      -8.576431550032662e-12
    ],
    [
      3.344742226073693e-08,
      -8.175143376243268e-12
    ],
    [
      3.202074511048812e-08,
      -7.793635897917574e-12
    ],
    [
      3.065872995380367e-08,
      -7.430883393682208e-12
    ],
    [
      2.9358269763368367e-08,
      -7.08591601818605e-12
    ],
    [
      2.81164154554636e-08,
      -6.757816608743012e-12
    ],
    [
      2.69303674123727e-08,
      -6.445717682962542e-12
    ],
    [
      2.5797467484369593e-08,
      -6.148798615825384e-12
    ],
    [
      2.4715191442746403e-08,
      -5.866282984617447e-12
    ],
    [
      2.3681141857118566e-08,
      -5.597436071835316e-12
    ],
    [
      2.2693041371916576e-08,
      -5.341562515434142e-12
    ],
    [
      2.1748726358527302e-08,
      -5.098004098111348e-12
    ],
    [
      2.0846140921011824e-08,
      -4.86613766648252e-12
    ],
    [
      1.9983331234682592e-08,
      -4.645373172385541e-12
    ],
    [
      1.9158440198101273e-08,
      -4.435151828851813e-12
    ]
  ],
  "enantiomer_kernels": [
    [
      1.9158440198101273e-08,
      -4.435151828851813e-12
    ],
    [
      1.9983331234682592e-08,
      -4.645373172385541e-12
    ],
    [
      2.0846140921011824e-08,
      -4.86613766648252e-12
    ],
    [
      2.1748726358527378e-08,
      -5.09800409811962e-12
    ],
    [
      2.2693041371916696e-08,
      -5.341562515445722e-12
    ],
    [
      2.3681141857118655e-08,
      -5.5974360718369706e-12
    ],
    [
      2.4715191442746343e-08,
      -5.866282984624064e-12
    ],
    [
      2.5797467484369593e-08,
      -6.148798615825384e-12
    ],
    [
      2.69303674123727e-08,
      -6.445717682962542e-12
    ],
    [
      2.81164154554636e-08,
      -6.757816608743012e-12
    ],
    [
      2.9358269763368367e-08,
      -7.08591601818605e-12
    ],
    [
      3.0658729953803786e-08,
      -7.430883393682208e-12
    ],
    [
      3.2020745110488256e-08,
      -7.7936358979275e-12
    ],
    [
      3.344742226073707e-08,
      -8.175143376249886e-12
    ],
    [
      3.494203536309574e-08,
      -8.57643155003597e-12
    ],
    [
      3.650803483751371e-08,
      -8.998585414522615e-12
    ],
    [
      3.8149057672748707e-08,
      -9.442752854065902e-12
    ],
    [
      3.9868938148041055e-08,
      -9.9101484902813e-12
    ],
    [
      4.167171920860874e-08,
      -1.0402057778334695e-11
    ],
    [
      4.356166453720963e-08,
      -1.091984136840769e-11
    ],
    [
      4.554327136690617e-08,
      -1.1464939750505331e-11
    ],
    [
      4.7621284083264726e-08,
      -1.2038878201889536e-11
    ],
    [
      4.9800708667542626e-08,
      -1.2643272057986443e-11
    ],
    [
      5.208682803597988e-08,
      -1.3279832329051968e-11
    ],
    [
      5.448521833413549e-08,
      -1.3950371686418333e-11
    ],
    [
      5.7001766249317744e-08,
      -1.4656810844146175e-11
    ],
    [
      5.964268740855345e-08,
      -1.5401185363402336e-11
    ],
    [
      6.241454593428577e-08,
      -1.6185652909374935e-11
    ],
    [
      6.532427523506367e-08,
      -1.7012500992006376e-11
    ],
    [
      6.837920011395377e-08,
      -1.7884155225103912e-11
    ],
    [
      7.158706028327332e-08,
      -1.8803188140160825e-11
    ],
    [
      7.495603538055317e-08,
      -1.9772328594258727e-11
    ],
    [
      7.849477158742683e-08,
      -2.0794471813859996e-11
    ],
    [
      8.221240996044152e-08,
      -2.1872690121090388e-11
    ],
    [
      8.611861659064448e-08,
      -2.3010244389905972e-11
    ],
    [
      9.022361471724167e-08,
      -2.4210596285626572e-11
    ],
    [
      9.453821892974086e-08,
      -2.5477421343772983e-11
    ],
    [
      9.907387160277582e-08,
      -2.6814622949743578e-11
    ],
    [
      1.0384268171838282e-07,
      -2.822634728378422e-11
    ],
    [
      1.0885746624185777e-07,
      -2.971699930288532e-11
    ],
    [
      1.1413179422959601e-07,
      -3.129125983433023e-11
    ],
    [
      1.1968003386053175e-07,
      -3.295410386289173e-11
    ],
    [
      1.255174025970521e-07,
      -3.471082010139591e-11
    ],
    [
      1.316600206966373e-07,
      -3.656703193688085e-11
    ],
    [
      1.3812496831208176e-07,
      -3.8528719857090855e-11
    ],
    [
      1.449303464360614e-07,
      -4.060224546587889e-11
    ],
    [
      1.5209534196517637e-07,
      -4.279437720906623e-11
    ],
    [
      1.596402971794699e-07,
      -4.5112317936219586e-11
    ],
    [
      1.6758678395603694e-07,
      -4.756373443976048e-11
    ],
    [
      1.7595768305971684e-07,
      -5.015678912033905e-11
    ],
    [
      1.8477726888028596e-07,
      -5.2900173939157147e-11
    ],
    [
      1.940713000140795e-07,
      -5.580314683489257e-11
    ],
    [
      2.038671161188806e-07,
      -5.887557079080413e-11
    ],
    [
      2.1419374150433142e-07,
      -6.212795575968615e-11
    ],
    [
      2.250819959563139e-07,
      -6.557150366462464e-11
    ],
    [
      2.3656461333296002e-07,
      -6.921815671770056e-11
    ],
    [
      2.486763685123949e-07,
      -7.30806493122193e-11
    ],
    [
      2.614542133183703e-07,
      -7.717256377099139e-11
    ],
    [
      2.749374220998645e-07,
      -8.150839025296271e-11
    ],
    [
      2.8916774769482327e-07,
      -8.610359114587677e-11
    ],
    [
      3.0418958856697803e-07,
      -9.09746703031051e-11
    ],
    [
      3.20050167968444e-07,
      -9.613924750859011e-11
    ],
    [
      3.367997260499872e-07,
      -1.0161613858723598e-10
    ],
    [
      3.5449172591609737e-07,
      -1.074254416204748e-10
    ],
    [
      3.731830747036779e-07,
      -1.1358862975095506e-10
    ],
    [
      3.9293436085203605e-07,
      -1.2012865111694453e-10
    ],
    [
      4.138101088284119e-07,
      -1.2707003649568597e-10
    ],
    [
      4.3587905267848457e-07,
      -1.3443901528621572e-10
    ],
    [
      4.592144298855721e-07,
      -1.4226364051517425e-10
    ],
    [
      4.838942971469137e-07,
      -1.5057392361062716e-10
    ],
    [
      5.100018698110193e-07,
      -1.5940197975964222e-10
    ],
    [
      5.376258868680314e-07,
      -1.6878218472328412e-10
    ],
    [
      5.668610035461225e-07,
      -1.7875134407040918e-10
    ],
    [
      5.978082137428835e-07,
      -1.8934887587862217e-10
    ],
    [
      6.305753047124307e-07,
      -2.006170080340843e-10
    ],
    [
      6.65277346638436e-07,
      -2.126009913738547e-10
    ],
    [
      7.020372199519331e-07,
      -2.2534933001934813e-10
    ],
    [
      7.409861835027239e-07,
      -2.3891403037426936e-10
    ],
    [
      7.822644869663247e-07,
      -2.5335087039813413e-10
    ],
    [
      8.26022031167148e-07,
      -2.687196909029114e-10
    ],
    [
      8.7241908032548e-07,
      -2.850847107950224e-10
    ],
    [
      9.216270305935878e-07,
      -3.025148683496266e-10
    ],
    [
      9.738292396381434e-07,
      -3.2108419081403066e-10
    ],
    [
      1.0292219224555503e-06,
      -3.4087219481985603e-10
    ],
    [
      1.0880151190773524e-06,
      -3.6196432037021634e-10
    ],
    [
      1.1504337403391965e-06,
      -3.8445240136344903e-10
    ],
    [
      1.2167186984533591e-06,
      -4.0843517594751264e-10
    ],
    [
      1.2871281297467025e-06,
      -4.34018840297634e-10
    ],
    [
      1.3619387176093189e-06,
      -4.6131764973685016e-10
    ],
    [
      1.441447124449928e-06,
      -4.904545715227018e-10
    ],
    [
      1.52597154227996e-06,
      -5.215619940298031e-10
    ],
    [
      1.6158533724567103e-06,
      -5.547824975142486e-10
    ],
    [
      1.7114590461164924e-06,
      -5.902696921725642e-10
    ],
    [
      1.8131819979300272e-06,
      -6.281891297471517e-10
    ],
    [
      1.921444807027009e-06,
      -6.687192955668305e-10
    ],
    [
      2.036701520275555e-06,
      -7.120526886000303e-10
    ],
    [
      2.159440174580044e-06,
      -7.583969978468655e-10
    ],
    [
      2.2901855364918074e-06,
      -8.079763842293736e-10
    ],
    [
      2.4295020792295877e-06,
      -8.610328781156225e-10
    ],
    [
      2.577997219198613e-06,
      -9.178279035819684e-10
    ],
    [
      2.7363248363007368e-06,
      -9.78643941702432e-10
    ],
    [
      2.9051891047666724e-06,
      -1.043786346428095e-09
    ],
    [
      3.085348663942695e-06,
      -1.1135853280043198e-09
    ],
    [
      3.2776211614572764e-06,
      -1.1883981204427232e-09
    ],
    [
      3.4828882045127464e-06,
      -1.2686113513508031e-09
    ],
    [
      3.702100758731206e-06,
      -1.3546436342760618e-09
    ],
    [
      3.936285038073928e-06,
      -1.4469484059699177e-09
    ],
    [
      4.1865489339004435e-06,
      -1.5460170333200145e-09
    ],
    [
      4.454089036288099e-06,
      -1.6523822173789124e-09
    ],
    [
      4.740198306358839e-06,
      -1.7666217249527026e-09
    ],
    [
      5.04627446462541e-06,
      -1.8893624814904666e-09
    ],
    [
      5.373829167351854e-06,
      -2.021285062777599e-09
    ],
    [
      5.724498050710572e-06,
      -2.163128627087957e-09
    ],
    [
      6.100051731212781e-06,
      -2.3156963341758205e-09
    ],
    [
      6.502407860598193e-06,
      -2.4798613024844437e-09
    ],
    [
      6.93364434422782e-06,
      -2.656573162231699e-09
    ],
    [
      7.39601384417126e-06,
      -2.8468652680531704e-09
    ],
    [
      7.891959701781257e-06,
      -3.0518626427219255e-09
    ],
    [
      8.424133429795952e-06,
      -3.272790731464842e-09
    ],
    [
      8.995413941109977e-06,
      -3.510985055707222e-09
    ],
    [
      9.608928700555958e-06,
      -3.767901865843216e-09
    ],
    [
      1.0268077007614202e-05,
      -4.045129903890033e-09
    ],
    [
      1.097655564223716e-05,
      -4.344403400706229e-09
    ],
    [
      1.1738387133293354e-05,
      -4.667616447199921e-09
    ],
    [
      1.2557950939924747e-05,
      -5.016838895856184e-09
    ],
    [
      1.3440017870836423e-05,
      -5.3943339682260694e-09
    ],
    [
      1.4389788105745504e-05,
      -5.8025777655555145e-09
    ],
    [
      1.54129332275302e-05,
      -6.244280904519958e-09
    ],
    [
      1.6515642723755054e-05,
      -6.722412527384588e-09
    ],
    [
      1.7704675473029735e-05,
      -7.240226968285426e-09
    ],
    [
      1.898741679603562e-05,
      -7.801293392395301e-09
    ],
    [
      2.0371941724124326e-05,
      -8.409528766391641e-09
    ],
    [
      2.1867085221418866e-05,
      -9.069234564458139e-09
    ],
    [
      2.3482520190803366e-05,
      -9.785137667677187e-09
    ],
    [
      2.5228844201755298e-05,
      -1.0562435974985481e-08
    ],
    [
      2.7117676000643644e-05,
      -1.1406849312918719e-08
    ],
    [
      2.916176300415507e-05,
      -1.2324676310765392e-08
    ],
    [
      3.1375101136595847e-05,
      -1.3322857998607538e-08
    ],
    [
      3.377306855504562e-05,
      -1.4409048989189662e-08
    ],
    [
      3.637257501632966e-05,
      -1.5591697224625684e-08
    ],
    [
      3.919222888076338e-05,
      -1.6880133406034173e-08
    ],
    [
      4.225252402457402e-05,
      -1.82846713826703e-08
    ],
    [
      4.557604925159861e-05,
      -1.9816720959661954e-08
    ],
    [
      4.918772316216905e-05,
      -2.1488914793357257e-08
    ],
    [
      5.3115057861023056e-05,
      -2.331525128875756e-08
    ],
    [
      5.738845537610766e-05,
      -2.531125569389813e-08
    ],
    [
      6.204154122747488e-05,
      -2.7494161915433025e-08
    ],
    [
      6.71115402433313e-05,
      -2.988311795847705e-08
    ],
    [
      7.26397004843839e-05,
      -3.249941833818247e-08
    ],
    [
      7.867177202662222e-05,
      -3.536676732592383e-08
    ],
    [
      8.525854838872958e-05,
      -3.851157749646517e-08
    ],
    [
      9.245647959995168e-05,
      -4.196330874742195e-08
    ],
    [
      0.00010032836731912869,
      -4.5754853788786804e-08
    ],
    [
      0.00010894415407362954,
      -4.9922977072658446e-08
    ],
    [
      0.00011838182063367991,
      -5.4508815270939124e-08
    ],
    [
      0.00012872840782791322,
      -5.955844875968211e-08
    ],
    [
      0.00014008118180596895,
      -6.512355515554788e-08
    ],
    [
      0.00015254896494373827,
      -7.126215782858744e-08
    ],
    [
      0.00016625365836341624,
      -7.803948455372366e-08
    ],
    [
      0.00018133198652176252,
      -8.55289541092292e-08
    ],
    [
      0.00019793749964992882,
      -9.381331179551594e-08
    ],
    [
      0.00021624287618256493,
      -1.0298593862083209e-07
    ],
    [
      0.00023644257490834837,
      -1.13152363421078e-07
    ],
    [
      0.0002587558956738946,
      -1.24432012605242e-07
    ],
    [
      0.00028343051840502273,
      -1.3696023874802633e-07
    ],
    [
      0.0003107466033787222,
      -1.5089067712938478e-07
    ],
    [
      0.00034102155158824063,
      -1.6639798885444926e-07
    ],
    [
      0.0003746155433186934,
      -1.8368106075760315e-07
    ],
    [
      0.00041193799647438437,
      -2.0296674638035916e-07
    ],
    [
      0.0004534551147538865,
      -2.2451424950672354e-07
    ],
    [
      0.0004996987306918586,
      -2.4862027281732273e-07
    ],
    [
      0.000551276691442373,
      -2.7562508010041224e-07
    ],
    [
      0.0006088850879531057,
      -3.0591965242081744e-07
    ],
    [
      0.0006733226934055596,
      -3.3995415816157754e-07
    ],
    [
      0.0007455080577166179,
      -3.7824800599777983e-07
    ],
    [
      0.0008264998056829154,
      -4.214018111310951e-07
    ],
    [
      0.000917520812393244,
      -4.701116818794297e-07
    ],
    [
      0.0010199870878398873,
      -5.251863302519269e-07
    ],
    [
      0.0011355424023696242,
      -5.875676321372841e-07
    ],
    [
      0.0012660999377302683,
      -6.583554175486426e-07
    ],
    [
      0.0014138925708275683,
      -7.388374688335579e-07
    ],
    [
      0.0015815338099340547,
      -8.305259579177932e-07
    ],
    [
      0.001772091934067019,
      -9.352018798132987e-07
    ],
    [
      0.0019891805733134884,
      -1.0549694623501402e-06
    ],
    [
      0.0022370698620802166,
      -1.1923230829324893e-06
    ],
    [
      0.002520823468133316,
      -1.3502299455354916e-06
    ],
    [
      0.0028464683432871166,
      -1.5322327242494292e-06
    ],
    [
      0.0032212060886252997,
      -1.74257764621287e-06
    ],
    [
      0.0036536775620128487,
      -1.986375180601258e-06
    ],
    [
      0.004154296036662639,
      -2.2698027838862975e-06
    ],
    [
      0.004735669212719885,
      -2.60036225283684e-06
    ],
    [
      0.005413137212790034,
      -2.9872084836533863e-06
    ],
    [
      0.0062054631131046156,
      -3.441572303394206e-06
    ],
    [
      0.007135725677342043,
      -3.977308217752162e-06
    ],
    [
      0.008232482395412098,
      -4.611609431408835e-06
    ],
    [
      0.009531297107131922,
      -5.365948866061475e-06
    ],
    [
      0.011076764062539853,
      -6.267328424710075e-06
    ],
    [
      0.012925214808617212,
      -7.3499529481728734e-06
    ],
    [
      0.015148374405180678,
      -8.657495609069865e-06
    ],
    [
      0.017838352634371855,
      -1.0246196417575126e-05
    ],
    [
      0.02111453544807711,
      -1.2189148598611838e-05
    ],
    [
      0.02513321624663594,
      -1.458230063446607e-05
    ],
    [
      0.03010123165772254,
      -1.755297030538172e-05
    ],
    [
      0.036295534603624724,
      -2.12720898835235e-05
    ],
    [
      0.044091702628530884,
      -2.5972077033163676e-05
    ],
    [
      0.05400610079787114,
      -3.197331974894024e-05
    ],
    [
      0.06675923293002665,
      -3.97240564368323e-05
    ],
    [
      0.08337245299518613,
      -4.986139538228074e-05
    ],
    [
      0.1053178526404902,
      -6.330611997845681e-05
    ],
    [
      0.13475353913631793,
      -8.141191926842872e-05
    ],
    [
      0.1748955929531727,
      -0.00010620208788496288
    ],
    [
      0.23060305720918675,
      -0.0001407433526782187
    ],
    [
      0.30926789986429737,
      -0.00018971802322145792
    ],
    [
      0.4220324745843384,
      -0.0002602152859511597
    ],
    [
      0.5849193650158598,
      -0.0003624919797252657
    ],
    [
      0.8177932032301019,
      -0.0005094055228380134
    ],
    [
      1.1345555748516287,
      -0.0007103394964166343
    ],
    [
      1.5127394305519832,
      -0.0009519774099201461
    ],
    [
      1.8509102063229317,
      -0.0011707724293257282
    ],
    [
      1.9990983712954256,
      -0.0012710078135357294
    ],
    [
      1.9067766238187294,
      -0.0012185492719186675
    ],
    [
      1.6704851690106577,
      -0.0010730437412379557
    ],
    [
      1.4076359423339118,
      -0.0009088641742670545
    ],
    [
      1.1776144837938052,
      -0.0007642719573506263
    ],
    [
      0.9941680450960164,
      -0.0006485493858295333
    ],
    [
      0.8526350258537627,
      -0.0005590970613336133
    ],
    [
      0.7442260347566596,
      -0.0004905372722114332
    ],
    [
      0.6608932705167138,
      -0.00043786872325701776
    ],
    [
      0.5963724415458975,
      -0.00039717137157135873
    ],
    [
      0.5460479550626758,
      -0.0003655453530759245
    ],
    [
      0.5065762784622609,
      -0.0003408849162884753
    ],
    [
      0.4755380945769774,
      -0.00032166443608905304
    ],
    [
      0.4511729569847577,
      -0.00030677357071648426
    ],
    [
      0.43218956389949714,
      -0.00029539875250786385
    ],
    [
      0.4176331570511599,
      -0.00028694007642673935
    ],
    [
      0.40679331347135195,
      -0.00028095338083813926
    ],
    [
      0.39913962678943077,
      -0.0002771098014337503
    ],
    [
      0.3942765399753603,
      -0.00027516736784913287
    ],
    [
      0.391911376310797,
      -0.0002749509274589945
    ],
    [
      0.3918315424374074,
      -0.0002763378763034896
    ],
    [
      0.3938881762913876,
      -0.00027924798681269736
    ],
    [
      0.3979843807124305,
      -0.00028363616493484733
    ],
    [
      0.4040667632365663,
      -0.0002894873328343761
    ],
    [
      0.4121193908843313,
      -0.00029681287723531957
    ],
    [
      0.42215952949223196,
      -0.0003056482672488259
    ],
    [
      0.43423471182850837,
      -0.0003160515549639198
    ],
    [
      0.44842079412259167,
      -0.0003281025436014384
    ],
    [
      0.46482073370083554,
      -0.0003419024521215397
    ],
    [
      0.4835638616233812,
      -0.00035757392794794063
    ],
    [
      0.5048054395771606,
      -0.0003752612642815567
    ],
    [
      0.5287262826955397,
      -0.00039513066649554673
    ],
    [
      0.5555322001123273,
      -0.0004173703829205011
    ],
    [
      0.5854529520426148,
      -0.0004421904673838628
    ],
    [
      0.6187403443103261,
      -0.0004698218719434988
    ],
    [
      0.6556649769407281,
      -0.0005005144759456237
    ],
    [
      0.6965110327801294,
      -0.0005345335409398522
    ],
    [
      0.741568339248319,
      -0.0005721539418430122
    ],
    [
      0.7911207732968981,
      -0.0006136513715286895
    ],
    [
      0.8454299318853942,
      -0.0006592895677655086
    ],
    [
      0.9047129041007886,
      -0.0007093025050428081
    ],
    [
      0.9691130321889242,
      -0.0007638704912064087
    ],
    [
      1.0386628497222832,
      -0.0008230893050266141
    ],
    [
      1.1132390854651821,
      -0.0008869320354395471
    ],
    [
      1.192510891243441,
      -0.0009552042901346258
    ],
    [
      1.2758844336736725,
      -0.0010274950703216268
    ],
    [
      1.362449703259403,
      -0.0011031279090070178
    ],
    [
      1.450938594331834,
      -0.0011811196762854248
    ],
    [
      1.5397063208558968,
      -0.0012601572398280858
    ],
    [
      1.626749861207656,
      -0.0013386039443786801
    ],
    [
      1.70977578918825,
      -0.0014145472755605626
    ],
    [
      1.7863241024212761,
      -0.0014858947670988165
    ],
    [
      1.8539441023216505,
      -0.0015505166607228116
    ],
    [
      1.9104046254007723,
      -0.0016064221656727495
    ],
    [
      1.9539079187187844,
      -0.0016519445645892805
    ],
    [
      1.983269429275442,
      -0.00168590334190033
    ],
    [
      1.9980288743896844,
      -0.0017077127644807844
    ],
    [
      1.9984716477915805,
      -0.0017174167879596691
    ],
    [
      1.9855597671388234,
      -0.0017156467304039191
    ],
    [
      1.9607911590656997,
      -0.0017035150692081835
    ],
    [
      1.9260186308963814,
      -0.0016824703201875346
    ],
    [
      1.8832624306951533,
      -0.0016541413375998903
    ],
    [
      1.8345441284721282,
      -0.0016201951960755911
    ],
    [
      1.7817586614862868,
      -0.0015822242137935039
    ],
    [
      1.7265901288759022,
      -0.0015416682990211372
    ],
    [
      1.6704682667601976,
      -0.0014997712842922395
    ],
    [
      1.614557569523385,
      -0.0014575653462971516
    ],
    [
      1.559769381060593,
      -0.0014158758349939182
    ],
    [
      1.5067879079924298,
      -0.001375339049992319
    ],
    [
      1.4561028906135904,
      -0.0013364267952521436
    ],
    [
      1.4080437601319145,
      -0.0012994731923452463
    ],
    [
      1.3628120115426243,
      -0.0012647007914459163
    ],
    [
      1.3205100142455948,
      -0.0012322442793555322
    ],
    [
      1.2811655343701887,
      -0.0012021709958419668
    ],
    [
      1.244751913652259,
      -0.0011744980693417784
    ],
    [
      1.211204231136713,
      -0.00114920633886606
    ],
    [
      1.1804319553955227,
      -0.001126251411941226
    ],
    [
      1.1523286494003742,
      -0.0011055722786111888
    ],
    [
      1.1267792711987057,
      -0.0010870979040465967
    ],
    [
      1.1036655572833949,
      -0.001070752188375601
    ],
    [
      1.0828699047569865,
      -0.0010564576322027452
    ],
    [
      1.064278096297811,
      -0.0010441379918529892
    ],
    [
      1.0477811454733363,
      -0.0010337201565575604
    ],
    [
      1.0332764821418627,
      -0.0010251354335535368
    ],
    [
      1.0206686492865331,
      -0.0010183203877850433
    ],
    [
      1.0098696431686447,
      -0.0010132173502636066
    ],
    [
      1.0007989971386504,
      -0.0010097746828510168
    ],
    [
      0.9933836845858888,
      -0.001007946866165621
    ],
    [
      0.987557897143688,
      -0.001007694460752051
    ],
    [
      0.9832627393155908,
      -0.0010089839787221777
    ],
    [
      0.9804458692265606,
      -0.0010117876930059166
    ],
    [
      0.9790611064654182,
      -0.0010160834035869426
    ],
    [
      0.9790680213535159,
      -0.0010218541741041087
    ],
    [
      0.9804315149587792,
      -0.001029088047555915
    ],
    [
      0.9831213953893239,
      -0.0010377777462906024
    ],
    [
      0.9871119530493254,
      -0.0010479203586736263
    ],
    [
      0.9923815353934256,
      -0.0010595170126457831
    ],
    [
      0.9989121201024429,
      -0.0010725725346840131
    ],
    [
      1.0066888843935637,
      -0.0010870950913152155
    ],
    [
      1.0156997672789876,
      -0.0011030958092059784
    ],
    [
      1.025935020931795,
      -0.0011205883689985319
    ],
    [
      1.0373867468630498,
      -0.0011395885673360917
    ],
    [
      1.0500484123344,
      -0.0011601138409891298
    ],
    [
      1.063914342315532,
      -0.0011821827465817725
    ],
    [
      1.0789791823488297,
      -0.0012058143892373918
    ],
    [
      1.0952373279188077,
      -0.0012310277934283187
    ],
    [
      1.112682316365258,
      -0.0012578412095418656
    ],
    [
      1.1313061780593499,
      -0.0012862713501959888
    ],
    [
      1.151098744520003,
      -0.0013163325511931223
    ],
    [
      1.1720469124278146,
      -0.001348035853308005
    ],
    [
      1.1941338641409005,
      -0.001381388002845374
    ],
    [
      1.2173382473751664,
      -0.00141639037131025
    ],
    [
      1.241633319216945,
      -0.001453037797488066
    ],
    [
      1.2669860626127,
      -0.0014913173589904405
    ],
    [
      1.293356286930505,
      -0.0015312070847508519
    ],
    [
      1.3206957280843183,
      -0.0015726746251938373
    ],
    [
      1.3489471679869753,
      -0.0016156759027515788
    ],
    [
      1.3780435976331118,
      -0.0016601537719184156
    ],
    [
      1.4079074527305349,
      -0.001706036725028559
    ],
    [
      1.438449955250979,
      -0.001753237687037168
    ],
    [
      1.469570598239936,
      -0.001801652949422694
    ],
    [
      1.5011568143219338,
      -0.0018511612994499549
    ],
    [
      1.5330838701160308,
      -0.0019016234057303016
    ],
    [
      1.5652150287535394,
      -0.0019528815237230823
    ],
    [
      1.597402020383226,
      -0.0020047595846907074
    ],
    [
      1.6294858555217435,
      -0.002057063728020836
    ],
    [
      1.6612980080294084,
      -0.0021095833291220334
    ],
    [
      1.692661983206495,
      -0.0021620925627502396
    ],
    [
      1.7233952720965826,
      -0.002214352524628982
    ],
    [
      1.7533116759311422,
      -0.002266113912775203
    ],
    [
      1.782223965467857,
      -0.002317120244518023
    ],
    [
      1.8099468198139093,
      -0.002367111557403656
    ],
    [
      1.836299969532243,
      -0.0024158285131554713
    ],
    [
      1.8611114509587798,
      -0.002463016796063311
    ],
    [
      1.88422086434131,
      -0.002508431672622824
    ],
    [
      1.9054825191796758,
      -0.0025518425603474615
    ],
    [
      1.9247683472516477,
      -0.0025930374423933644
    ],
    [
      1.9419704680398107,
      -0.002631826962588457
    ],
    [
      1.9570033028232738,
      -0.0026680480435054
    ],
    [
      1.9698051520838575,
      -0.002701566888080209
    ],
    [
      1.9803391749572117,
      -0.002732281252336932
    ],
    [
      1.9885937375269287,
      -0.0027601219107852293
    ],
    [
      1.9945821267162398,
      -0.0027850532747855095
    ],
    [
      1.9983416561157776,
      -0.0028070731644187497
    ],
    [
      1.999932217121674,
      -0.0028262117734481063
    ],
    [
      1.9994343513846136,
      -0.002842529901586177
    ],
    [
      1.9969469374223774,
      -0.0028561165567609903
    ],
    [
      1.9925845945621976,
      -0.0028670860503647866
    ],
    [
      1.9864749110189996,
      -0.002875574720250129
    ],
    [
      1.978755600319925,
      -0.0028817374194017864
    ],
    [
      1.9695716823542688,
      -0.0028857439034853938
    ],
    [
      1.9590727732723585,
      -0.0028877752394409484
    ],
    [
      1.947410553637061,
      -0.0028880203412657846
    ],
    [
      1.9347364680053811,
      -0.0028866727200133058
    ],
    [
      1.9211996927182449,
      -0.002883927514579776
    ],
    [
      1.9069453931260052,
      -0.0028799788493987233
    ],
    [
      1.8921132775408624,
      -0.002875017545964198
    ],
    [
      1.8768364433830977,
      -0.0028692291980277895
    ],
    [
      1.861240501524339,
      -0.002862792606028841
    ],
    [
      1.845442957764945,
      -0.0028558785546786147
    ],
    [
      1.8295528255861941,
      -0.0028486489092154343
    ],
    [
      1.8136704415495724,
      -0.002841255999881609
    ],
    [
      1.797887453665568,
      -0.002833842260795083
    ],
    [
      1.7822869533855479,
      -0.0028265400880002067
    ],
    [
      1.766943723248587,
      -0.0028194718817167175
    ],
    [
      1.7519245743309346,
      -0.0028127502392578663
    ],
    [
      1.7372887502287377,
      -0.0028064782675124578
    ],
    [
      1.7230883771290917,
      -0.0028007499867184205
    ],
    [
      1.7093689424118113,
      -0.0027956508005770875
    ],
    [
      1.6961697870397219,
      -0.0027912580109743512
    ],
    [
      1.6835245996438257,
      -0.0027876413589182913
    ],
    [
      1.6714619026298747,
      -0.0027848635763128016
    ],
    [
      1.660005522790099,
      -0.0027829809360737645
    ],
    [
      1.6491750407854004,
      -0.0027820437905868856
    ],
    [
      1.6389862154711685,
      -0.00278209709081656
    ],
    [
      1.6294513803879411,
      -0.0027831808802062374
    ],
    [
      1.6205798108466012,
      -0.002785330759243365
    ],
    [
      1.6123780609313,
      -0.0027885783178743795
    ],
    [
      1.6048502704480094,
      -0.002792951534048793
    ],
    [
      1.5979984423888776,
      -0.0027984751376490813
    ],
    [
      1.5918226918871403,
      -0.0028051709396625935
    ],
    [
      1.5863214679279798,
      -0.0028130581270984223
    ],
    [
      1.5814917492777452,
      -0.0028221535244774554
    ],
    [
      1.5773292162163846,
      -0.0028324718230757773
    ],
    [
      1.5738283997214362,
      -0.002844025779291104
    ],
    [
      1.5709828097702978,
      -0.0028568263836081798
    ],
    [
      1.5687850444123064,
      -0.0028708830017631914
    ],
    [
      1.567226881222648,
      -0.0028862034897162436
    ],
    [
      1.5662993526944464,
      -0.0029027942840234022
    ],
    [
      1.5659928070594349,
      -0.0029206604692606497
    ],
    [
      1.5662969559566746,
      -0.002939805824010766
    ],
    [
      1.5672009102964335,
      -0.0029602328470015316
    ],
    [
      1.5686932055957672,
      -0.0029819427648710706
    ],
    [
      1.570761817995499,
      -0.00300493552303438
    ],
    [
      1.5733941721068012,
      -0.0030292097611003266
    ],
    [
      1.5765771417804093,
      -0.003054762774253428
    ],
    [
      1.580297044843098,
      -0.003081590462047923
    ],
    [
      1.5845396328046872,
      -0.0031096872659800434
    ],
    [
      1.5892900765042683,
      -0.0031390460973522716
    ],
    [
      1.5945329486361597,
      -0.003169658256839236
    ],
    [
      1.6002522040737106,
      -0.0032015133472814705
    ],
    [
      1.6064311588915292,
      -0.0032345991812789965
    ],
    [
      1.613052468973072,
      -0.0032689016851793484
    ],
    [
      1.6200981090795488,
      -0.0033044048011459104
    ],
    [
      1.6275493532465635,
      -0.00334109038905539
    ],
    [
      1.635386757365248,
      -0.003378938130070841
    ],
    [
      1.6435901447935266,
      -0.003417925433745861
    ],
    [
      1.6521385958287573,
      -0.0034580273506463755
    ],
    [
      1.6610104418540046,
      -0.0034992164925028435
    ],
    [
      1.6701832649446606,
      -0.003541462961951347
    ],
    [
      1.6796339036887158,
      -0.003584734293952674
    ],
    [
      1.6893384659310435,
      -0.0036289954110040323
    ],
    [
      1.6992723490982122,
      -0.003674208594205086
    ],
    [
      1.7094102686944699,
      -0.003720333472217896
    ],
    [
      1.7197262954806414,
      -0.003767327030075651
    ],
    [
      1.7301939017550252,
      -0.0038151436396618443
    ],
    [
      1.7407860170488831,
      -0.0038637351135520914
    ],
    [
      1.7514750934287107,
      -0.003913050783650007
    ],
    [
      1.7622331804638713,
      -0.0039630376058956696
    ],
    [
      1.7730320097724865,
      -0.004013640291927079
    ],
    [
      1.7838430889023895,
      -0.0040648014683440925
    ],
    [
      1.7946378041394815,
      -0.004116461863787113
    ],
    [
      1.8053875316660875,
      -0.004168560523657883
    ],
    [
      1.8160637563196933,
      -0.004221035051887756
    ],
    [
      1.826638197031822,
      -0.004273821878681638
    ],
    [
      1.837082937861569,
      -0.004326856552711811
    ],
    [
      1.847370563382901,
      -0.0043800740557361495
    ],
    [
      1.8574742970435931,
      -0.004433409137186484
    ],
    [
      1.8673681409909721,
      -0.004486796665795545
    ],
    [
      1.877027015759774,
      -0.004540171994933728
    ],
    [
      1.8864268981440855,
      -0.004593471337919763
    ],
    [
      1.8955449555319355,
      -0.004646632149337582
    ],
    [
      1.9043596749701028,
      -0.004699593508021405
    ],
    [
      1.9128509852500892,
      -0.0047522964973042425
    ],
    [
      1.9210003703644782,
      -0.004804684577975005
    ],
    [
      1.9287909727762325,
      -0.004856703949389862
    ],
    [
      1.9362076850702103,
      -0.004908303894299082
    ],
    [
      1.9432372287142945,
      -0.004959437103085662
    ],
    [
      1.9498682188435135,
      -0.005010059973422298
    ],
    [
      1.9560912141901423,
      -0.005060132881664514
    ],
    [
      1.9618987515110464,
      -0.005109620422739436
    ],
    [
      1.9672853641048984,
      -0.0051584916157783045
    ],
    [
      1.9722475842600153,
      -0.0052067200732838215
    ],
    [
      1.9767839297228695,
      -0.005254284132169662
    ],
    [
      1.9808948745208528,
      -0.005301166945676505
    ],
    [
      1.9845828047055316,
      -0.005347356535705727
    ],
    [
      1.9878519597984532,
      -0.005392845805773816
    ],
    [
      1.9907083609160252,
      -0.005437632515333912
    ],
    [
      1.9931597267191918,
      -0.0054817192168029605
    ],
    [
      1.995215378474277,
      -0.005525113157078598
    ],
    [
      1.9968861356216498,
      -0.005567826145835397
    ],
    [
      1.9981842033274846,
      -0.00560987439321603
    ],
    [
      1.999123053540785,
      -0.005651278319894759
    ],
    [
      1.9997173010938036,
      -0.005692062342707138
    ],
    [
      1.9999825763706536,
      -0.005732254639193246
    ],
    [
      1.9999353960284485,
      -0.00577188689452901
    ],
    [
      1.9995930331907859,
      -0.005810994034310513
    ],
    [
      1.998973388448006,
      -0.005849613946656285
    ],
    [
      1.9980948628960031,
      -0.005887787196931726
    ],
    [
      1.996976234329202,
      -0.005925556738343385
    ],
    [
      1.9956365375774463,
      -0.005962967621344961
    ],
    [
      1.9940949498443825,
      -0.00600006670469333
    ],
    [
      1.9923706817701978,
      -0.006036902370606723
    ],
    [
      1.9904828748070826,
      -0.006073524246335671
    ],
    [
      1.9884505053645571,
      -0.006109982934046854
    ],
    [
      1.986292296056031,
      -0.006146329750758461
    ],
    [
      1.9840266342597532,
      -0.006182616479644243
    ],
    [
      1.9816714980980454,
      -0.006218895133877855
    ],
    [
      1.979244389839693,
      -0.006255217733824314
    ],
    [
      1.9767622766422228,
      -0.006291636098170739
    ],
    [
      1.9742415384739886,
      -0.00632820164939496
    ],
    [
      1.9716979229905784,
      -0.006364965233689235
    ],
    [
      1.9691465070858492,
      -0.006401976955335509
    ],
    [
      1.9666016647945717,
      -0.0064392860253382755
    ],
    [
      1.9640770411904485,
      -0.006476940623976968
    ],
    [
      1.961585531899656,
      -0.006514987776835124
    ],
    [
      1.959139267835031,
      -0.006553473243803176
    ],
    [
      1.9567496047488262,
      -0.006592441420386397
    ],
    [
      1.9544271172015257,
      -0.00663193525070882
    ],
    [
      1.9521815965498224,
      -0.006671996151520254
    ],
    [
      1.950022052567367,
      -0.006712663946432773
    ],
    [
      1.9479567183265987,
      -0.00675397680976797
    ],
    [
      1.945993057988024,
      -0.006795971219224706
    ],
    [
      1.9441377771637984,
      -0.0068386819167221
    ],
    [
      1.9423968355449968,
      -0.006882141876761061
    ],
    [
      1.9407754615054857,
      -0.00692638228167064
    ],
    [
      1.9392781684197424,
      -0.006971432503167896
    ],
    [
      1.9379087724563822,
      -0.007017320089695356
    ],
    [
      1.9366704116334392,
      -0.007064070759067009
    ],
    [
      1.9355655659451387,
      -0.007111708395983185
    ],
    [
      1.9345960783925786,
      -0.007160255054026621
    ],
    [
      1.9337631767724481,
      -0.0072097309618509575
    ],
    [
      1.933067496098121,
      -0.007260154533247798
    ],
    [
      1.9325091015462839,
      -0.0073115423809074764
    ],
    [
      1.9320875118394842,
      -0.007363909333678809
    ],
    [
      1.9318017229904458,
      -0.007417268457198922
    ],
    [
      1.9316502323478741,
      -0.007471631077824448
    ],
    [
      1.9316310628954825,
      -0.007527006809805559
    ],
    [
      1.9317417877663492,
      -0.007583403585680881
    ],
    [
      1.931979554943299,
      -0.007640827689937457
    ],
    [
      1.9323411121229812,
      -0.007699283795932099
    ],
    [
      1.932822831726615,
      -0.00775877500619504
    ],
    [
      1.9334207360442097,
      -0.007819302896133973
    ],
    [
      1.9341305225013317,
      -0.007880867561286031
    ],
    [
      1.9349475890384495,
      -0.00794346766814269
    ],
    [
      1.9358670595925893,
      -0.008007100508733211
    ],
    [
      1.9368838096694532,
      -0.008071762058952991
    ],
    [
      1.9379924919916331,
      -0.008137447040811208
    ],
    [
      1.9391875622050658,
      -0.008204148988619098
    ],
    [
      1.940463304621535,
      -0.008271860319159274
    ],
    [
      1.941813857970057,
      -0.00834057240591235
    ],
    [
      1.9432332411245143,
      -0.008410275657286359
    ],
    [
      1.9447153787689295,
      -0.008480959598871518
    ],
    [
      1.9462541269556688,
      -0.008552612959622397
    ],
    [
      1.9478432985055973,
      -0.00862522376189434
    ],
    [
      1.9494766881929524,
      -0.008698779415199143
    ],
    [
      1.9511480976517508,
      -0.00877326681349655
    ],
    [
      1.9528513599347486,
      -0.008848672435833316
    ],
    [
      1.9545803636508239,
      -0.008924982450044583
    ],
    [
      1.956329076601958,
      -0.009002182819269011
    ],
    [
      1.9580915688371174,
      -0.009080259410916725
    ],
    [
      1.9598620350372236,
      -0.00915919810772492
    ],
    [
      1.9616348161432637,
      -0.009238984920518778
    ],
    [
      1.9634044201385021,
      -0.009319606102234035
    ],
    [
      1.9651655418956828,
      -0.009401048262711043
    ],
    [
      1.9669130820012999,
      -0.009483298483833114
    ],
    [
      1.9686421644713057,
      -0.009566344434437601
    ],
    [
      1.9703481532762401,
      -0.009650174484520213
    ],
    [
      1.9720266675984819,
      -0.009734777818179552
    ],
    [
      1.973673595750411,
      -0.009820144544774312
    ],
    [
      1.975285107689389,
      -0.009906265807763326
    ],
    [
      1.9768576660739314,
      -0.00999313389067813
    ],
    [
      1.978388035814709,
      -0.01008074231976086
    ],
    [
      1.9798732920846485,
      -0.010169085962722146
    ],
    [
      1.9813108267636865,
      -0.010258161123206544
    ],
    [
      1.9826983533060552,
      -0.010347965630473355
    ],
    [
      1.9840339100309168,
      -0.010438498923952766
    ],
    [
      1.9853158618510032,
      -0.010529762132278853
    ],
    [
      1.986542900468069,
      -0.01062175814648425
    ],
    [
      1.9877140430789835,
      -0.01071449168712757
    ],
    [
      1.988828629651477,
      -0.010807969365085879
    ],
    [
      1.989886318844496,
      -0.010902199735880913
    ],
    [
      1.9908870826643168,
      -0.010997193347394019
    ],
    [
      1.9918311999644216,
      -0.011092962780926419
    ],
    [
      1.9927192489145917,
      -0.011189522685551623
    ],
    [
      1.9935520985828612,
      -0.011286889805782074
    ],
    [
      1.9943308997933036,
      -0.011385083002606322
    ],
    [
      1.9950570754431711,
      -0.011484123267958557
    ],
    [
      1.9957323104854652,
      -0.011584033732680354
    ],
    [
      1.996358541807692,
      -0.011684839668074543
    ],
    [
      1.996937948265748,
      -0.011786568481080173
    ],
    [
      1.9974729411637755,
      -0.011889249703056493
    ],
    [
      1.9979661555084902,
      -0.011992914972090096
    ],
    [
      1.9984204424107008,
      -0.012097598008588561
    ],
    [
      1.9988388630601188,
      -0.012203334583760439
    ],
    [
      1.9992246847642199,
      -0.012310162480325126
    ],
    [
      1.9995813796212287,
      -0.012418121444436436
    ],
    [
      1.999912626495431,
      -0.012527253127400995
    ],
    [
      2.000222317085025,
      -0.012637601015113242
    ],
    [
      2.0005145670256517,
      -0.012749210342405615
    ],
    [
      2.000793733165211,
      -0.012862127988414684
    ],
    [
      2.001064438389105,
      -0.012976402347789184
    ],
    [
      2.001331605684696,
      -0.013092083170679891
    ],
    [
      2.0016005035293936,
      -0.013209221362192936
    ],
    [
      2.0018768051944,
      -0.013327868728817527
    ],
    [
      2.0021666652112877,
      -0.013448077655270785
    ],
    [
      2.00247681709782,
      -0.01356990068966435
    ],
    [
      2.002814697546842,
      -0.01369339000760883
    ],
    [
      2.0031886037343725,
      -0.013818596716036469
    ],
    [
      2.0036078923189855,
      -0.013945569944161518
    ],
    [
      2.004083231249147,
      -0.01407435565096371
    ],
    [
      2.0046269188972037,
      -0.014204995053896496
    ],
    [
      2.005253289620579,
      -0.014337522549384474
    ],
    [
      2.00597923106847,
      -0.014471962948675143
    ],
    [
      2.0068248470584718,
      -0.014608327786535202
    ],
    [
      2.007814311583458,
      -0.014746610367633473
    ],
    [
      2.008976975846558,
      -0.014886779083473134
    ],
    [
      2.010348813181109,
      -0.015028768343805066
    ],
    [
      2.01197431929817,
      -0.015172466192610479
    ],
    [
      2.0139090320374033,
      -0.015317697278419029
    ],
    [
      2.0162229025570397,
      -0.015464199256312705
    ],
    [
      2.0190048492735513,
      -0.015611589812693172
    ],
    [
      2.0223689733451895,
      -0.015759320161264023
    ],
    [
      2.0264631360786876,
      -0.015906608798610833
    ],
    [
      2.0314809357590153,
      -0.016052346104596715
    ],
    [
      2.037678640797274,
      -0.016194955323048266
    ],
    [
      2.045399446188494,
      -0.01633218738630915
    ],
    [
      2.055108698130171,
      -0.01646081396748511
    ],
    [
      2.0674457660478076,
      -0.01657616167989695
    ],
    [
      2.083301496844032,
      -0.01667139475365098
    ],
    [
      2.1039353818407838,
      -0.016736394171638302
    ],
    [
      2.1311547066046703,
      -0.016755982638818834
    ],
    [
      2.1675900403672363,
      -0.016707084633312164
    ],
    [
      2.217116863907841,
      -0.016554167852157464
    ],
    [
      2.2854834996891875,
      -0.016242012052611
    ],
    [
      2.38117306588272,
      -0.01568475343894371
    ],
    [
      2.516318968194187,
      -0.014751406860924021
    ],
    [
      2.706715381922037,
      -0.01325462165391511
    ],
    [
      2.967761014101572,
      -0.010971523200652422
    ],
    [
      3.2992819187618503,
      -0.007774101822201285
    ],
    [
      3.65442272471833,
      -0.003960678837109599
    ],
    [
      3.921707189515841,
      -0.0005733965585870138
    ],
    [
      3.9910529816977682,
      0.0010871086507489025
    ],
    [
      3.8629519264513927,
      0.0006624930338623436
    ],
    [
      3.63283889794928,
      -0.0011058178056779777
    ],
    [
      3.3904037172008183,
      -0.003312811647897984
    ],
    [
      3.1784411914852564,
      -0.005433994489734362
    ],
    [
      3.0068210243115407,
      -0.007281596677639612
    ],
    [
      2.871850080663524,
      -0.008833886978336203
    ],
    [
      2.7664672740870193,
      -0.010127519316698086
    ],
    [
      2.683981507431497,
      -0.011210869276347069
    ],
    [
      2.619013965621188,
      -0.012127971335646137
    ],
    [
      2.567488446164732,
      -0.012914673183288983
    ],
    [
      2.5263801038121922,
      -0.013598952808981934
    ],
    [
      2.49345453790989,
      -0.01420233038707841
    ],
    [
      2.4670565555666255,
      -0.01474133050934201
    ],
    [
      2.4459528220641995,
      -0.015228702481689727
    ],
    [
      2.429218373583027,
      -0.015674363796237767
    ],
    [
      2.4161556573236274,
      -0.01608610737558247
    ],
    [
      2.406236827755885,
      -0.016470125881270725
    ],
    [
      2.3990624542584236,
      -0.01683139995424643
    ],
    [
      2.3943317905339727,
      -0.017173986944058584
    ],
    [
      2.391821224773021,
      -0.017501237272110615
    ],
    [
      2.3913685628310493,
      -0.01781595816476944
    ],
    [
      2.392861510036179,
      -0.018120538997137725
    ],
    [
      2.39622920640692,
      -0.018417048520691814
    ],
    [
      2.401436005158201,
      -0.018707311414865035
    ],
    [
      2.408476914118152,
      -0.018992969585015507
    ],
    [
      2.4173742770542366,
      -0.019275532188309352
    ],
    [
      2.428175378947315,
      -0.019556417332290632
    ],
    [
      2.4409507305096,
      -0.019836987635619696
    ],
    [
      2.455792832192703,
      -0.020118581278428138
    ],
    [
      2.4728152425793253,
      -0.02040253973723538
    ],
    [
      2.4921517840060314,
      -0.020690233048438644
    ],
    [
      2.5139557114763016,
      -0.020983083136855374
    ],
    [
      2.53839865022921,
      -0.02128258545032491
    ],
    [
      2.5656690729233658,
      -0.021590328828435146
    ],
    [
      2.5959700393405933,
      -0.02190801317633362
    ],
    [
      2.629515860402183,
      -0.0222374640863654
    ],
    [
      2.6665272761977965,
      -0.02258064302720375
    ],
    [
      2.707224659578546,
      -0.022939651083463186
    ],
    [
      2.751818682363747,
      -0.02331672347385294
    ],
    [
      2.8004978273576118,
      -0.02371421122260542
    ],
    [
      2.8534121234522587,
      -0.024134545471588442
    ],
    [
      2.910652563539932,
      -0.024580179132331237
    ],
    [
      2.9722258908056016,
      -0.025053500120565397
    ],
    [
      3.038024875496,
      -0.025556710649375036
    ],
    [
      3.1077949210900107,
      -0.026091668474415686
    ],
    [
      3.1810988858424247,
      -0.02665968917712913
    ],
    [
      3.257283375043554,
      -0.027261314107154266
    ],
    [
      3.3354513320094163,
      -0.027896056782404477
    ],
    [
      3.4144472448270404,
      -0.028562151021801485
    ],
    [
      3.492862205044712,
      -0.029256335436328218
    ],
    [
      3.5690657595099378,
      -0.029973718315588593
    ],
    [
      3.641269347720718,
      -0.0307077703653591
    ],
    [
      3.707621777063706,
      -0.031450485833524056
    ],
    [
      3.7663309813227466,
      -0.03219273251151211
    ],
    [
      3.8157994540617426,
      -0.03292477889711831
    ],
    [
      3.854755235911201,
      -0.03363694863779587
    ],
    [
      3.882358300123416,
      -0.034320318869809796
    ],
    [
      3.8982649630002677,
      -0.034967361789875806
    ],
    [
      3.9026402872136363,
      -0.03557243517538167
    ],
    [
      3.8961183708108496,
      -0.03613205698831701
    ],
    [
      3.879719970808271,
      -0.036644942731156815
    ],
    [
      3.854743411702609,
      -0.037111828463805674
    ],
    [
      3.822646806632927,
      -0.037535135192571456
    ],
    [
      3.7849375438343693,
      -0.037918545264461034
    ],
    [
      3.7430802327927504,
      -0.03826655885539054
    ],
    [
      3.6984287092581294,
      -0.03858408395478996
    ],
    [
      3.652182769382482,
      -0.03887609340940679
    ],
    [
      3.6053668555829197,
      -0.03914736350843695
    ],
    [
      3.558826100927982,
      -0.03940229379218296
    ],
    [
      3.513234671455286,
      -0.03964479838679691
    ],
    [
      3.4691117705514656,
      -0.03987825470004669
    ],
    [
      3.4268415467429434,
      -0.04010549447072931
    ],
    [
      3.3866941463635225,
      -0.04032882354123157
    ],
    [
      3.3488460746580673,
      -0.04055005915562049
    ],
    [
      3.313398778795686,
      -0.04077057627316716
    ],
    [
      3.2803949217793704,
      -0.04099135686409072
    ],
    [
      3.2498321950724147,
      -0.041213038207941866
    ],
    [
      3.22167475442195,
      -0.04143595779445253
    ],
    [
      3.1958624950744,
      -0.04166019356907258
    ],
    [
      3.172318442230033,
      -0.041885599046012745
    ],
    [
      3.1509545461444306,
      -0.04211183331351265
    ],
    [
      3.1316761577299275,
      -0.04233838625514608
    ],
    [
      3.1143854328504927,
      -0.04256459946914681
    ],
    [
      3.098983880144883,
      -0.04278968343289513
    ],
    [
      3.0853742332392233,
      -0.04301273146653606
    ],
    [
      3.07346179644044,
      -0.04323273102249736
    ],
    [
      3.0631553847868878,
      -0.04344857278259906
    ],
    [
      3.0543679551200817,
      -0.04365905799235459
    ],
    [
      3.0470170045619223,
      -0.043862904408926706
    ],
    [
      3.0410247960953645,
      -0.04405875118919367
    ],
    [
      3.0363184573981927,
      -0.04424516299894177
    ],
    [
      3.0328299881899694,
      -0.04442063358450632
    ],
    [
      3.030496202666297,
      -0.044583589014052905
    ],
    [
      3.0292586267067994,
      -0.044732390766926144
    ],
    [
      3.0290633641044957,
      -0.0448653388257354
    ],
    [
      3.029860941783807,
      -0.04498067490629554
    ],
    [
      3.0316061406133894,
      -0.045076585945080794
    ],
    [
      3.0342578157865634,
      -0.04515120795151484
    ],
    [
      3.0377787086838635,
      -0.045202630323208925
    ],
    [
      3.0421352505301735,
      -0.04522890071548069
    ],
    [
      3.047297356920849,
      -0.045228030551999865
    ],
    [
      3.053238211347975,
      -0.04519800126082463
    ],
    [
      3.059934035157821,
      -0.04513677131907734
    ],
    [
      3.0673638408772472,
      -0.04504228418991496
    ],
    [
      3.075509165535244,
      -0.04491247723674485
    ],
    [
      3.084353780461425,
      -0.04474529170161334
    ],
    [
      3.09388337405867,
      -0.04453868383670434
    ],
    [
      3.1040852042218665,
      -0.04429063727955351
    ],
    [
      3.1149477174131275,
      -0.0439991767629917
    ],
    [
      3.126460131914621,
      -0.04366238324928373
    ],
    [
      3.1386119834744886,
      -0.04327841057340609
    ],
    [
      3.1513926324520654,
      -0.042845503671663954
    ],
    [
      3.1647907326691103,
      -0.042362018457700046
    ],
    [
      3.1787936634954317,
      -0.04182644338685182
    ],
    [
      3.1933869282482625,
      -0.04123742272040243
    ],
    [
      3.208553523767259,
      -0.04059378146189885
    ],
    [
      3.2242732880338045,
      -0.03989455188712876
    ],
    [
      3.2405222349159195,
      -0.039139001526175665
    ],
    [
      3.2572718875028337,
      -0.03832666237973337
    ],
    [
      3.2744886239922395,
      -0.037457361062036565
    ],
    [
      3.292133052629749,
      -0.036531249460161286
    ],
    [
      3.3101594346706924,
      -0.035548835385835975
    ],
    [
      3.328515176606412,
      -0.03451101257386879
    ],
    [
      3.347140414810617,
      -0.03341908925569337
    ],
    [
      3.3659677171313453,
      -0.03227481441309754
    ],
    [
      3.3849219265754527,
      -0.031080400703619393
    ],
    [
      3.4039201718936662,
      -0.029838542954820912
    ],
    [
      3.42287206836696,
      -0.028552431059657435
    ],
    [
      3.441680129238346,
      -0.027225756080989427
    ],
    [
      3.460240403893776,
      -0.025862708400665513
    ],
    [
      3.4784433530108667,
      -0.024467966837567356
    ],
    [
      3.4961749635005868,
      -0.02304667781728642
    ],
    [
      3.513318097321248,
      -0.021604423907890302
    ],
    [
      3.5297540584346185,
      -0.020147181340874454
    ],
    [
      3.545364351728335,
      -0.01868126650771318
    ],
    [
      3.56003259720036,
      -0.017213271847736245
    ],
    [
      3.5736465527449846,
      -0.015749992002990876
    ],
    [
      3.5861001902064995,
      -0.01429834158579868
    ],
    [
      3.5972957626875273,
      -0.012865266355232885
    ],
    [
      3.607145797055698,
      -0.011457649998348085
    ],
    [
      3.6155749446891434,
      -0.010082219029833306
    ],
    [
      3.6225216260396844,
      -0.008745448532117006
    ],
    [
      3.627939410624833,
      -0.007453471536220224
    ],
    [
      3.6317980833628773,
      -0.006211994779662611
    ],
    [
      3.6340843602474164,
      -0.0050262233704956305
    ],
    [
      3.6348022304920327,
      -0.003900796546051577
    ],
    [
      3.633972917563541,
      -0.0028397362621572775
    ],
    [
      3.6316344669754628,
      -0.0018464098126473871
    ],
    [
      3.6278409833473324,
      -0.0009235070958959479
    ],
    [
      3.6226615521585677,
      -7.30325523854436e-05
    ],
    [
      3.616178892117764,
      0.0007036887675238024
    ],
    [
      3.60848779163387,
      0.0014059920509297275
    ],
    [
      3.599693387272732,
      0.0020338419482608394
    ],
    [
      3.589909343321049,
      0.002587791955559471
    ],
    [
      3.579255989894185,
      0.003068935933457695
    ],
    [
      3.5678584728299265,
      0.0034788538344106
    ],
    [
      3.5558449624428423,
      0.0038195536976726174
    ],
    [
      3.5433449606715293,
      0.004093411870575769
    ],
    [
      3.5304877378344885,
      0.004303113242507095
    ],
    [
      3.517400921677563,
      0.004451593054503933
    ],
    [
      3.5042092531254916,
      0.004541981592234734
    ],
    [
      3.491033515520121,
      0.004577552801626528
    ],
    [
      3.4779896374087422,
      0.004561677600148695
    ],
    [
      3.4651879633010614,
      0.004497782405381123
    ],
    [
      3.452732682312134,
      0.004389313174963716
    ],
    [
      3.4407214012407774,
      0.004239705054522425
    ],
    [
      3.4292448463285994,
      0.004052357565243803
    ],
    [
      3.4183866765915845,
      0.003830615131176218
    ],
    [
      3.4082233910782502,
      0.0035777526466196363
    ],
    [
      3.3988243125391246,
      0.0032969657129120478
    ],
    [
      3.3902516306479393,
      0.002991365128488077
    ],
    [
      3.38256048896124,
      0.0026639751913950516
    ],
    [
      3.3757991011217925,
      0.0023177353656802513
    ],
    [
      3.3700088833034325,
      0.00195550486795959
    ],
    [
      3.3652245914810788,
      0.0015800697440109257
    ],
    [
      3.361474453730013,
      0.0011941520242870762
    ],
    [
      3.3587802893714938,
      0.0008004205685989696
    ],
    [
      3.3571576083615704,
      0.00040150323159293677
    ],
    [
      3.356615685854641,
      8.881784197001252e-16
    ],
    [
      3.357157608361571,
      -0.0004015032315911604
    ],
    [
      3.3587802893714924,
      -0.0008004205685989696
    ],
    [
      3.3614744537300116,
      -0.0011941520242868542
    ],
    [
      3.3652245914810788,
      -0.0015800697440095934
    ],
    [
      3.3700088833034343,
      -0.0019555048679584797
    ],
    [
      3.3757991011217934,
      -0.0023177353656809174
    ],
    [
      3.3825604889612424,
      -0.002663975191393053
    ],
    [
      3.390251630647939,
      -0.002991365128487633
    ],
    [
      3.3988243125391238,
      -0.0032969657129104935
    ],
    [
      3.408223391078254,
      -0.0035777526466198584
    ],
    [
      3.418386676591583,
      -0.0038306151311764403
    ],
    [
      3.429244846328599,
      -0.004052357565241138
    ],
    [
      3.440721401240779,
      -0.004239705054522647
    ],
    [
      3.4527326823121354,
      -0.004389313174961718
    ],
    [
      3.465187963301063,
      -0.004497782405379125
    ],
    [
      3.477989637408744,
      -0.004561677600148695
    ],
    [
      3.4910335155201215,
      -0.0045775528016258615
    ],
    [
      3.504209253125493,
      -0.004541981592234734
    ],
    [
      3.5174009216775635,
      -0.00445159305450149
    ],
    [
      3.530487737834486,
      -0.004303113242503764
    ],
    [
      3.54334496067153,
      -0.004093411870573105
    ],
    [
      3.555844962442843,
      -0.0038195536976719513
    ],
    [
      3.5678584728299283,
      -0.0034788538344106
    ],
    [
      3.579255989894185,
      -0.0030689359334568067
    ],
    [
      3.589909343321049,
      -0.0025877919555576945
    ],
    [
      3.5996933872727306,
      -0.0020338419482601733
    ],
    [
      3.608487791633872,
      -0.0014059920509290613
    ],
    [
      3.6161788921177633,
      -0.0007036887675253567
    ],
    [
      3.6226615521585668,
      7.30325523849995e-05
    ],
    [
      3.627840983347334,
      0.0009235070958952818
    ],
    [
      3.6316344669754645,
      0.001846409812646721
    ],
    [
      3.633972917563539,
      0.0028397362621577216
    ],
    [
      3.634802230492033,
      0.003900796546052021
    ],
    [
      3.634084360247417,
      0.0050262233704958525
    ],
    [
      3.63179808336288,
      0.006211994779665497
    ],
    [
      3.627939410624832,
      0.007453471536221112
    ],
    [
      3.622521626039685,
      0.008745448532118116
    ],
    [
      3.6155749446891416,
      0.010082219029834638
    ],
    [
      3.607145797055698,
      0.011457649998348751
    ],
    [
      3.597295762687524,
      0.012865266355231775
    ],
    [
      3.586100190206501,
      0.01429834158579979
    ],
    [
      3.573646552744985,
      0.015749992002991098
    ],
    [
      3.56003259720036,
      0.01721327184773802
    ],
    [
      3.5453643517283355,
      0.01868126650771318
    ],
    [
      3.529754058434621,
      0.02014718134087512
    ],
    [
      3.5133180973212457,
      0.0216044239078923
    ],
    [
      3.4961749635005854,
      0.023046677817287087
    ],
    [
      3.4784433530108663,
      0.024467966837566024
    ],
    [
      3.460240403893779,
      0.025862708400664847
    ],
    [
      3.441680129238346,
      0.02722575608098854
    ],
    [
      3.4228720683669613,
      0.0285524310596581
    ],
    [
      3.403920171893666,
      0.029838542954822467
    ],
    [
      3.384921926575455,
      0.031080400703619393
    ],
    [
      3.365967717131344,
      0.03227481441309887
    ],
    [
      3.347140414810617,
      0.03341908925569603
    ],
    [
      3.328515176606411,
      0.034511012573867905
    ],
    [
      3.3101594346706933,
      0.035548835385835975
    ],
    [
      3.2921330526297505,
      0.03653124946016151
    ],
    [
      3.2744886239922404,
      0.03745736106203834
    ],
    [
      3.2572718875028337,
      0.03832666237973337
    ],
    [
      3.2405222349159164,
      0.03913900152617589
    ],
    [
      3.2242732880338045,
      0.03989455188712965
    ],
    [
      3.208553523767258,
      0.04059378146189885
    ],
    [
      3.19338692824826,
      0.04123742272040043
    ],
    [
      3.17879366349543,
      0.04182644338685271
    ],
    [
      3.164790732669111,
      0.042362018457700934
    ],
    [
      3.151392632452065,
      0.04284550367166373
    ],
    [
      3.138611983474488,
      0.04327841057340498
    ],
    [
      3.126460131914622,
      0.04366238324928218
    ],
    [
      3.1149477174131266,
      0.04399917676299081
    ],
    [
      3.1040852042218683,
      0.04429063727955351
    ],
    [
      3.0938833740586715,
      0.04453868383670434
    ],
    [
      3.0843537804614236,
      0.0447452917016149
    ],
    [
      3.0755091655352444,
      0.04491247723674707
    ],
    [
      3.067363840877247,
      0.04504228418991563
    ],
    [
      3.0599340351578204,
      0.045136771319077784
    ],
    [
      3.053238211347974,
      0.04519800126082529
    ],
    [
      3.0472973569208497,
      0.045228030551999865
    ],
    [
      3.042135250530175,
      0.04522890071547936
    ],
    [
      3.0377787086838626,
      0.045202630323208925
    ],
    [
      3.0342578157865647,
      0.045151207951513506
    ],
    [
      3.0316061406133885,
      0.045076585945079906
    ],
    [
      3.029860941783805,
      0.04498067490629598
    ],
    [
      3.0290633641044957,
      0.044865338825736734
    ],
    [
      3.029258626706801,
      0.044732390766928365
    ],
    [
      3.0304962026662983,
      0.04458358901405224
    ],
    [
      3.0328299881899703,
      0.04442063358450654
    ],
    [
      3.0363184573981936,
      0.04424516299894132
    ],
    [
      3.041024796095366,
      0.044058751189193446
    ],
    [
      3.047017004561923,
      0.043862904408926706
    ],
    [
      3.054367955120079,
      0.04365905799235481
    ],
    [
      3.063155384786888,
      0.04344857278260017
    ],
    [
      3.0734617964404407,
      0.04323273102249647
    ],
    [
      3.0853742332392216,
      0.04301273146653606
    ],
    [
      3.098983880144884,
      0.04278968343289469
    ],
    [
      3.114385432850493,
      0.042564599469149034
    ],
    [
      3.131676157729931,
      0.04233838625514563
    ],
    [
      3.150954546144432,
      0.04211183331351043
    ],
    [
      3.1723184422300337,
      0.04188559904601341
    ],
    [
      3.1958624950744015,
      0.0416601935690748
    ],
    [
      3.221674754421948,
      0.04143595779445364
    ],
    [
      3.2498321950724165,
      0.041213038207941866
    ],
    [
      3.280394921779365,
      0.040991356864092054
    ],
    [
      3.3133987787956887,
      0.04077057627316716
    ],
    [
      3.348846074658071,
      0.0405500591556196
    ],
    [
      3.3866941463635265,
      0.04032882354123224
    ],
    [
      3.4268415467429416,
      0.04010549447072931
    ],
    [
      3.4691117705514647,
      0.03987825470004713
    ],
    [
      3.5132346714552867,
      0.03964479838679691
    ],
    [
      3.558826100927981,
      0.039402293792184295
    ],
    [
      3.605366855582918,
      0.03914736350843784
    ],
    [
      3.652182769382486,
      0.03887609340940701
    ],
    [
      3.6984287092581356,
      0.03858408395478996
    ],
    [
      3.743080232792755,
      0.03826655885538677
    ],
    [
      3.784937543834372,
      0.037918545264461034
    ],
    [
      3.8226468066329287,
      0.03753513519256968
    ],
    [
      3.854743411702608,
      0.03711182846380434
    ],
    [
      3.8797199708082735,
      0.03664494273115615
    ],
    [
      3.896118370810851,
      0.036132056988320116
    ],
    [
      3.9026402872136368,
      0.03557243517538011
    ],
    [
      3.8982649630002673,
      0.034967361789874474
    ],
    [
      3.882358300123411,
      0.03432031886981113
    ],
    [
      3.854755235911198,
      0.03363694863779587
    ],
    [
      3.815799454061742,
      0.03292477889712231
    ],
    [
      3.7663309813227435,
      0.03219273251151611
    ],
    [
      3.707621777063704,
      0.03145048583352272
    ],
    [
      3.6412693477207183,
      0.030707770365358877
    ],
    [
      3.5690657595099453,
      0.02997371831558837
    ],
    [
      3.492862205044708,
      0.029256335436328662
    ],
    [
      3.414447244827035,
      0.028562151021801485
    ],
    [
      3.3354513320094084,
      0.02789605678240825
    ],
    [
      3.257283375043556,
      0.027261314107155155
    ],
    [
      3.1810988858424265,
      0.02665968917713113
    ],
    [
      3.1077949210900124,
      0.026091668474415464
    ],
    [
      3.0380248754959984,
      0.025556710649374148
    ],
    [
      2.9722258908056007,
      0.025053500120564953
    ],
    [
      2.9106525635399256,
      0.024580179132332347
    ],
    [
      2.853412123452254,
      0.024134545471588442
    ],
    [
      2.800497827357609,
      0.02371421122260653
    ],
    [
      2.7518186823637416,
      0.023316723473853607
    ],
    [
      2.7072246595785456,
      0.022939651083464296
    ],
    [
      2.6665272761977974,
      0.02258064302720264
    ],
    [
      2.6295158604021847,
      0.0222374640863654
    ],
    [
      2.5959700393405933,
      0.02190801317633273
    ],
    [
      2.565669072923364,
      0.021590328828437144
    ],
    [
      2.538398650229205,
      0.02128258545032402
    ],
    [
      2.513955711476302,
      0.020983083136855152
    ],
    [
      2.492151784006028,
      0.0206902330484402
    ],
    [
      2.472815242579325,
      0.02040253973723649
    ],
    [
      2.4557928321927025,
      0.02011858127842725
    ],
    [
      2.4409507305096008,
      0.019836987635619696
    ],
    [
      2.4281753789473157,
      0.019556417332290854
    ],
    [
      2.4173742770542352,
      0.01927553218830913
    ],
    [
      2.4084769141181512,
      0.01899296958501573
    ],
    [
      2.4014360051582,
      0.018707311414865035
    ],
    [
      2.3962292064069173,
      0.018417048520691814
    ],
    [
      2.392861510036181,
      0.01812053899713817
    ],
    [
      2.3913685628310493,
      0.017815958164770107
    ],
    [
      2.391821224773021,
      0.01750123727211128
    ],
    [
      2.394331790533973,
      0.01717398694405814
    ],
    [
      2.399062454258423,
      0.01683139995424776
    ],
    [
      2.406236827755886,
      0.016470125881269615
    ],
    [
      2.416155657323631,
      0.01608610737558358
    ],
    [
      2.429218373583028,
      0.0156743637962371
    ],
    [
      2.445952822064199,
      0.015228702481689282
    ],
    [
      2.4670565555666264,
      0.014741330509342898
    ],
    [
      2.4934545379098907,
      0.014202330387079298
    ],
    [
      2.526380103812194,
      0.013598952808981934
    ],
    [
      2.567488446164731,
      0.012914673183286984
    ],
    [
      2.6190139656211944,
      0.01212797133564436
    ],
    [
      2.683981507431503,
      0.011210869276347957
    ],
    [
      2.7664672740870264,
      0.010127519316699862
    ],
    [
      2.871850080663535,
      0.008833886978335759
    ],
    [
      3.0068210243115407,
      0.00728159667763939
    ],
    [
      3.1784411914852564,
      0.005433994489735028
    ],
    [
      3.3904037172008152,
      0.0033128116478986502
    ],
    [
      3.6328388979492834,
      0.0011058178056828627
    ],
    [
      3.862951926451379,
      -0.0006624930338596791
    ],
    [
      3.9910529816977713,
      -0.001087108650746682
    ],
    [
      3.921707189515817,
      0.0005733965585872358
    ],
    [
      3.6544227247182968,
      0.00396067883710538
    ],
    [
      3.299281918761854,
      0.00777410182220617
    ],
    [
      2.967761014101571,
      0.010971523200653754
    ],
    [
      2.7067153819220375,
      0.013254621653912668
    ],
    [
      2.5163189681941844,
      0.014751406860924243
    ],
    [
      2.3811730658827184,
      0.015684753438943266
    ],
    [
      2.2854834996891795,
      0.016242012052611887
    ],
    [
      2.217116863907836,
      0.016554167852157242
    ],
    [
      2.1675900403672337,
      0.016707084633310387
    ],
    [
      2.1311547066046685,
      0.016755982638819056
    ],
    [
      2.1039353818407847,
      0.016736394171637414
    ],
    [
      2.0833014968440327,
      0.016671394753651203
    ],
    [
      2.067445766047807,
      0.016576161679897172
    ],
    [
      2.0551086981301716,
      0.01646081396748711
    ],
    [
      2.045399446188493,
      0.01633218738630937
    ],
    [
      2.0376786407972727,
      0.01619495532304871
    ],
    [
      2.0314809357590153,
      0.016052346104597603
    ],
    [
      2.026463136078687,
      0.0159066087986095
    ],
    [
      2.0223689733451886,
      0.0157593201612638
    ],
    [
      2.019004849273551,
      0.015611589812692728
    ],
    [
      2.0162229025570397,
      0.015464199256311817
    ],
    [
      2.013909032037403,
      0.015317697278420694
    ],
    [
      2.0119743192981696,
      0.015172466192610479
    ],
    [
      2.0103488131811096,
      0.01502876834380562
    ],
    [
      2.0089769758465574,
      0.014886779083473911
    ],
    [
      2.007814311583458,
      0.014746610367632917
    ],
    [
      2.0068248470584726,
      0.014608327786536646
    ],
    [
      2.0059792310684705,
      0.014471962948674477
    ],
    [
      2.0052532896205792,
      0.014337522549384363
    ],
    [
      2.0046269188972046,
      0.014204995053894942
    ],
    [
      2.0040832312491466,
      0.014074355650964154
    ],
    [
      2.003607892318985,
      0.013945569944161185
    ],
    [
      2.0031886037343702,
      0.013818596716037468
    ],
    [
      2.0028146975468415,
      0.013693390007607498
    ],
    [
      2.002476817097819,
      0.013569900689662795
    ],
    [
      2.0021666652112877,
      0.013448077655271118
    ],
    [
      2.0018768051944,
      0.013327868728817638
    ],
    [
      2.001600503529394,
      0.013209221362192825
    ],
    [
      2.0013316056846975,
      0.013092083170680668
    ],
    [
      2.001064438389104,
      0.01297640234778874
    ],
    [
      2.000793733165211,
      0.012862127988414462
    ],
    [
      2.0005145670256512,
      0.01274921034240517
    ],
    [
      2.0002223170850244,
      0.012637601015114353
    ],
    [
      1.99991262649543,
      0.012527253127401106
    ],
    [
      1.9995813796212287,
      0.012418121444436214
    ],
    [
      1.9992246847642197,
      0.012310162480325237
    ],
    [
      1.9988388630601197,
      0.012203334583759995
    ],
    [
      1.9984204424107,
      0.01209759800858723
    ],
    [
      1.9979661555084898,
      0.011992914972089208
    ],
    [
      1.9974729411637748,
      0.011889249703056715
    ],
    [
      1.9969379482657477,
      0.01178656848107984
    ],
    [
      1.9963585418076932,
      0.011684839668074876
    ],
    [
      1.9957323104854647,
      0.01158403373268102
    ],
    [
      1.995057075443171,
      0.011484123267958779
    ],
    [
      1.9943308997933031,
      0.01138508300260721
    ],
    [
      1.9935520985828616,
      0.01128688980578163
    ],
    [
      1.9927192489145906,
      0.0111895226855514
    ],
    [
      1.9918311999644214,
      0.011092962780927529
    ],
    [
      1.9908870826643168,
      0.010997193347394019
    ],
    [
      1.9898863188444957,
      0.010902199735882023
    ],
    [
      1.9888286296514766,
      0.010807969365085657
    ],
    [
      1.9877140430789821,
      0.010714491687126682
    ],
    [
      1.9865429004680697,
      0.01062175814648425
    ],
    [
      1.9853158618510018,
      0.010529762132277964
    ],
    [
      1.9840339100309157,
      0.010438498923953099
    ],
    [
      1.9826983533060538,
      0.010347965630473244
    ],
    [
      1.9813108267636894,
      0.010258161123206877
    ],
    [
      1.9798732920846491,
      0.010169085962722146
    ],
    [
      1.9783880358147106,
      0.010080742319759417
    ],
    [
      1.976857666073932,
      0.009993133890679351
    ],
    [
      1.9752851076893876,
      0.00990626580776277
    ],
    [
      1.9736735957504086,
      0.009820144544775422
    ],
    [
      1.9720266675984832,
      0.009734777818179552
    ],
    [
      1.970348153276241,
      0.009650174484522545
    ],
    [
      1.968642164471305,
      0.009566344434438268
    ],
    [
      1.966913082001299,
      0.009483298483832558
    ],
    [
      1.9651655418956828,
      0.00940104826271082
    ],
    [
      1.9634044201385024,
      0.009319606102232925
    ],
    [
      1.961634816143264,
      0.009238984920519444
    ],
    [
      1.9598620350372227,
      0.00915919810772381
    ],
    [
      1.9580915688371179,
      0.009080259410917502
    ],
    [
      1.956329076601956,
      0.009002182819269233
    ],
    [
      1.954580363650824,
      0.00892498245004536
    ],
    [
      1.9528513599347497,
      0.008848672435833427
    ],
    [
      1.9511480976517515,
      0.008773266813497105
    ],
    [
      1.9494766881929515,
      0.008698779415199143
    ],
    [
      1.947843298505597,
      0.008625223761893897
    ],
    [
      1.9462541269556692,
      0.008552612959622508
    ],
    [
      1.9447153787689295,
      0.008480959598871518
    ],
    [
      1.9432332411245135,
      0.008410275657287691
    ],
    [
      1.9418138579700557,
      0.008340572405911684
    ],
    [
      1.9404633046215343,
      0.00827186031915983
    ],
    [
      1.9391875622050665,
      0.008204148988617876
    ],
    [
      1.9379924919916345,
      0.00813744704081154
    ],
    [
      1.936883809669454,
      0.00807176205895177
    ],
    [
      1.9358670595925895,
      0.008007100508732545
    ],
    [
      1.9349475890384484,
      0.007943467668143689
    ],
    [
      1.9341305225013299,
      0.007880867561284699
    ],
    [
      1.93342073604421,
      0.007819302896134861
    ],
    [
      1.932822831726615,
      0.007758775006194374
    ],
    [
      1.9323411121229803,
      0.007699283795932321
    ],
    [
      1.9319795549433003,
      0.007640827689937679
    ],
    [
      1.931741787766349,
      0.007583403585680992
    ],
    [
      1.9316310628954816,
      0.0075270068098044485
    ],
    [
      1.931650232347874,
      0.0074716310778237816
    ],
    [
      1.931801722990446,
      0.007417268457198256
    ],
    [
      1.932087511839483,
      0.007363909333679697
    ],
    [
      1.9325091015462834,
      0.007311542380908143
    ],
    [
      1.9330674960981193,
      0.007260154533247687
    ],
    [
      1.9337631767724488,
      0.0072097309618508465
    ],
    [
      1.9345960783925769,
      0.007160255054027953
    ],
    [
      1.9355655659451392,
      0.007111708395984517
    ],
    [
      1.9366704116334386,
      0.007064070759067453
    ],
    [
      1.9379087724563826,
      0.007017320089695134
    ],
    [
      1.9392781684197438,
      0.006971432503168784
    ],
    [
      1.940775461505486,
      0.006926382281670973
    ],
    [
      1.9423968355449963,
      0.006882141876760728
    ],
    [
      1.9441377771637982,
      0.006838681916721878
    ],
    [
      1.9459930579880234,
      0.006795971219224484
    ],
    [
      1.9479567183265998,
      0.006753976809768192
    ],
    [
      1.9500220525673677,
      0.006712663946432551
    ],
    [
      1.9521815965498226,
      0.006671996151519144
    ],
    [
      1.9544271172015255,
      0.0066319352507098195
    ],
    [
      1.9567496047488282,
      0.0065924414203847315
    ],
    [
      1.9591392678350321,
      0.006553473243803287
    ],
    [
      1.9615855318996558,
      0.006514987776836123
    ],
    [
      1.9640770411904476,
      0.006476940623974747
    ],
    [
      1.9666016647945708,
      0.006439286025337609
    ],
    [
      1.9691465070858485,
      0.006401976955335398
    ],
    [
      1.9716979229905789,
      0.006364965233688902
    ],
    [
      1.9742415384739886,
      0.006328201649395293
    ],
    [
      1.9767622766422215,
      0.006291636098170295
    ],
    [
      1.979244389839693,
      0.006255217733824314
    ],
    [
      1.9816714980980454,
      0.0062188951338785214
    ],
    [
      1.9840266342597528,
      0.006182616479643355
    ],
    [
      1.9862922960560316,
      0.006146329750758239
    ],
    [
      1.9884505053645576,
      0.006109982934046854
    ],
    [
      1.9904828748070833,
      0.006073524246336004
    ],
    [
      1.9923706817701987,
      0.006036902370608055
    ],
    [
      1.9940949498443816,
      0.006000066704692442
    ],
    [
      1.9956365375774467,
      0.005962967621345516
    ],
    [
      1.9969762343292012,
      0.005925556738341831
    ],
    [
      1.998094862896003,
      0.0058877871969327256
    ],
    [
      1.9989733884480072,
      0.005849613946655952
    ],
    [
      1.9995930331907856,
      0.005810994034311512
    ],
    [
      1.9999353960284492,
      0.005771886894528455
    ],
    [
      1.999982576370655,
      0.005732254639193801
    ],
    [
      1.9997173010938039,
      0.005692062342707471
    ],
    [
      1.9991230535407842,
      0.005651278319895869
    ],
    [
      1.998184203327483,
      0.005609874393216363
    ],
    [
      1.9968861356216494,
      0.005567826145835841
    ],
    [
      1.9952153784742772,
      0.005525113157078376
    ],
    [
      1.9931597267191918,
      0.005481719216800629
    ],
    [
      1.990708360916027,
      0.005437632515333135
    ],
    [
      1.9878519597984534,
      0.005392845805772373
    ],
    [
      1.9845828047055323,
      0.005347356535706949
    ],
    [
      1.9808948745208526,
      0.005301166945676616
    ],
    [
      1.9767839297228693,
      0.005254284132168996
    ],
    [
      1.9722475842600165,
      0.005206720073283266
    ],
    [
      1.9672853641048962,
      0.005158491615779637
    ],
    [
      1.9618987515110478,
      0.005109620422738326
    ],
    [
      1.956091214190141,
      0.005060132881664736
    ],
    [
      1.949868218843513,
      0.00501005997342352
    ],
    [
      1.9432372287142936,
      0.004959437103085329
    ],
    [
      1.9362076850702088,
      0.004908303894299637
    ],
    [
      1.9287909727762327,
      0.004856703949390528
    ],
    [
      1.9210003703644776,
      0.004804684577975005
    ],
    [
      1.9128509852500881,
      0.004752296497303465
    ],
    [
      1.9043596749701022,
      0.0046995935080207385
    ],
    [
      1.895544955531935,
      0.004646632149337915
    ],
    [
      1.8864268981440855,
      0.004593471337919985
    ],
    [
      1.8770270157597744,
      0.004540171994933395
    ],
    [
      1.867368140990974,
      0.004486796665795989
    ],
    [
      1.8574742970435913,
      0.004433409137184596
    ],
    [
      1.847370563382901,
      0.00438007405573515
    ],
    [
      1.8370829378615683,
      0.004326856552711034
    ],
    [
      1.8266381970318224,
      0.0042738218786817495
    ],
    [
      1.8160637563196924,
      0.004221035051886868
    ],
    [
      1.8053875316660875,
      0.0041685605236574386
    ],
    [
      1.7946378041394815,
      0.004116461863786891
    ],
    [
      1.783843088902391,
      0.004064801468344426
    ],
    [
      1.773032009772485,
      0.0040136402919264125
    ],
    [
      1.7622331804638691,
      0.0039630376058952255
    ],
    [
      1.7514750934287104,
      0.0039130507836511175
    ],
    [
      1.7407860170488836,
      0.0038637351135517584
    ],
    [
      1.7301939017550256,
      0.0038151436396627325
    ],
    [
      1.7197262954806414,
      0.00376732703007443
    ],
    [
      1.7094102686944699,
      0.003720333472217452
    ],
    [
      1.6992723490982116,
      0.003674208594203643
    ],
    [
      1.689338465931044,
      0.003628995411003144
    ],
    [
      1.679633903688715,
      0.0035847342939518967
    ],
    [
      1.6701832649446604,
      0.003541462961951014
    ],
    [
      1.661010441854005,
      0.0034992164925030655
    ],
    [
      1.6521385958287569,
      0.0034580273506458203
    ],
    [
      1.6435901447935264,
      0.0034179254337451948
    ],
    [
      1.6353867573652479,
      0.003378938130071618
    ],
    [
      1.6275493532465624,
      0.003341090389055279
    ],
    [
      1.6200981090795499,
      0.0033044048011460214
    ],
    [
      1.6130524689730719,
      0.0032689016851807917
    ],
    [
      1.606431158891529,
      0.0032345991812791075
    ],
    [
      1.6002522040737093,
      0.0032015133472809154
    ],
    [
      1.59453294863616,
      0.003169658256839236
    ],
    [
      1.5892900765042692,
      0.0031390460973530487
    ],
    [
      1.5845396328046868,
      0.0031096872659807095
    ],
    [
      1.5802970448430984,
      0.003081590462047923
    ],
    [
      1.5765771417804098,
      0.003054762774253872
    ],
    [
      1.5733941721068012,
      0.0030292097610994384
    ],
    [
      1.5707618179954987,
      0.0030049355230332697
    ],
    [
      1.5686932055957667,
      0.0029819427648707375
    ],
    [
      1.567200910296433,
      0.0029602328470020867
    ],
    [
      1.5662969559566746,
      0.002939805824010322
    ],
    [
      1.565992807059434,
      0.002920660469261649
    ],
    [
      1.5662993526944469,
      0.0029027942840248455
    ],
    [
      1.5672268812226484,
      0.0028862034897162436
    ],
    [
      1.5687850444123055,
      0.0028708830017646347
    ],
    [
      1.5709828097702976,
      0.0028568263836079577
    ],
    [
      1.5738283997214375,
      0.002844025779291881
    ],
    [
      1.5773292162163854,
      0.0028324718230755552
    ],
    [
      1.5814917492777445,
      0.0028221535244771223
    ],
    [
      1.5863214679279802,
      0.0028130581270991994
    ],
    [
      1.59182269188714,
      0.0028051709396631486
    ],
    [
      1.597998442388877,
      0.0027984751376497474
    ],
    [
      1.6048502704480112,
      0.002792951534049015
    ],
    [
      1.6123780609312997,
      0.0027885783178742685
    ],
    [
      1.6205798108466036,
      0.002785330759243587
    ],
    [
      1.6294513803879411,
      0.0027831808802054603
    ],
    [
      1.6389862154711676,
      0.002782097090816227
    ],
    [
      1.6491750407854018,
      0.0027820437905864415
    ],
    [
      1.6600055227901,
      0.0027829809360726543
    ],
    [
      1.671461902629876,
      0.0027848635763126905
    ],
    [
      1.6835245996438268,
      0.002787641358916515
    ],
    [
      1.6961697870397234,
      0.00279125801097424
    ],
    [
      1.7093689424118126,
      0.0027956508005769765
    ],
    [
      1.723088377129092,
      0.0028007499867175323
    ],
    [
      1.7372887502287373,
      0.0028064782675110145
    ],
    [
      1.7519245743309346,
      0.0028127502392587544
    ],
    [
      1.7669437232485867,
      0.0028194718817157183
    ],
    [
      1.7822869533855488,
      0.002826540088000762
    ],
    [
      1.7978874536655685,
      0.002833842260795305
    ],
    [
      1.8136704415495752,
      0.002841255999882386
    ],
    [
      1.8295528255861946,
      0.0028486489092167666
    ],
    [
      1.8454429577649472,
      0.0028558785546781706
    ],
    [
      1.8612405015243414,
      0.002862792606028508
    ],
    [
      1.8768364433830977,
      0.0028692291980282336
    ],
    [
      1.8921132775408624,
      0.002875017545963865
    ],
    [
      1.906945393126005,
      0.0028799788493988343
    ],
    [
      1.9211996927182455,
      0.0028839275145781107
    ],
    [
      1.9347364680053833,
      0.002886672720013528
    ],
    [
      1.9474105536370634,
      0.0028880203412660066
    ],
    [
      1.959072773272359,
      0.0028877752394409484
    ],
    [
      1.969571682354268,
      0.0028857439034837284
    ],
    [
      1.9787556003199254,
      0.0028817374194028966
    ],
    [
      1.9864749110189996,
      0.0028755747202512394
    ],
    [
      1.9925845945621985,
      0.0028670860503634543
    ],
    [
      1.9969469374223767,
      0.0028561165567624336
    ],
    [
      1.9994343513846125,
      0.0028425299015876204
    ],
    [
      1.9999322171216745,
      0.002826211773447662
    ],
    [
      1.998341656115779,
      0.0028070731644179725
    ],
    [
      1.9945821267162396,
      0.0027850532747852874
    ],
    [
      1.9885937375269305,
      0.0027601219107852293
    ],
    [
      1.980339174957211,
      0.002732281252335822
    ],
    [
      1.969805152083857,
      0.0027015668880809862
    ],
    [
      1.9570033028232727,
      0.002668048043505955
    ],
    [
      1.9419704680398118,
      0.002631826962588568
    ],
    [
      1.924768347251646,
      0.0025930374423924762
    ],
    [
      1.9054825191796736,
      0.0025518425603475725
    ],
    [
      1.884220864341308,
      0.002508431672622491
    ],
    [
      1.8611114509587776,
      0.0024630167960625338
    ],
    [
      1.8362999695322424,
      0.0024158285131560264
    ],
    [
      1.8099468198139075,
      0.002367111557403212
    ],
    [
      1.7822239654678567,
      0.002317120244518689
    ],
    [
      1.7533116759311442,
      0.0022661139127750918
    ],
    [
      1.723395272096578,
      0.00221435252462876
    ],
    [
      1.692661983206492,
      0.0021620925627483523
    ],
    [
      1.6612980080294037,
      0.0021095833291221444
    ],
    [
      1.6294858555217429,
      0.0020570637280199477
    ],
    [
      1.597402020383225,
      0.0020047595846907074
    ],
    [
      1.5652150287535398,
      0.0019528815237236374
    ],
    [
      1.5330838701160299,
      0.0019016234057307457
    ],
    [
      1.5011568143219336,
      0.0018511612994498439
    ],
    [
      1.4695705982399363,
      0.0018016529494243594
    ],
    [
      1.4384499552509749,
      0.001753237687037279
    ],
    [
      1.4079074527305324,
      0.0017060367250291142
    ],
    [
      1.3780435976331118,
      0.0016601537719181936
    ],
    [
      1.3489471679869758,
      0.0016156759027520229
    ],
    [
      1.320695728084318,
      0.0015726746251932822
    ],
    [
      1.2933562869305049,
      0.0015312070847506298
    ],
    [
      1.2669860626127005,
      0.0014913173589908846
    ],
    [
      1.241633319216944,
      0.0014530377974877329
    ],
    [
      1.2173382473751615,
      0.001416390371310139
    ],
    [
      1.1941338641408992,
      0.0013813880028463732
    ],
    [
      1.1720469124278123,
      0.00134803585330745
    ],
    [
      1.151098744520003,
      0.0013163325511931223
    ],
    [
      1.1313061780593499,
      0.0012862713501959888
    ],
    [
      1.112682316365257,
      0.0012578412095415326
    ],
    [
      1.0952373279188068,
      0.0012310277934286518
    ],
    [
      1.0789791823488302,
      0.0012058143892370587
    ],
    [
      1.0639143423155288,
      0.0011821827465811063
    ],
    [
      1.050048412334399,
      0.001160113840989907
    ],
    [
      1.037386746863049,
      0.0011395885673362027
    ],
    [
      1.0259350209317948,
      0.0011205883689984208
    ],
    [
      1.0156997672789883,
      0.0011030958092068666
    ],
    [
      1.0066888843935642,
      0.0010870950913153266
    ],
    [
      0.9989121201024441,
      0.0010725725346835135
    ],
    [
      0.9923815353934258,
      0.0010595170126455056
    ],
    [
      0.9871119530493252,
      0.0010479203586739594
    ],
    [
      0.9831213953893225,
      0.0010377777462908244
    ],
    [
      0.9804315149587784,
      0.0010290880475559705
    ],
    [
      0.9790680213535161,
      0.0010218541741053855
    ],
    [
      0.9790611064654176,
      0.001016083403586887
    ],
    [
      0.9804458692265612,
      0.0010117876930057501
    ],
    [
      0.9832627393155906,
      0.0010089839787221777
    ],
    [
      0.9875578971436885,
      0.001007694460751496
    ],
    [
      0.993383684585889,
      0.0010079468661651214
    ],
    [
      1.0007989971386522,
      0.0010097746828506837
    ],
    [
      1.0098696431686442,
      0.0010132173502634956
    ],
    [
      1.020668649286535,
      0.0010183203877851543
    ],
    [
      1.0332764821418623,
      0.001025135433554536
    ],
    [
      1.0477811454733368,
      0.0010337201565568943
    ],
    [
      1.064278096297811,
      0.0010441379918533222
    ],
    [
      1.0828699047569859,
      0.0010564576322029673
    ],
    [
      1.1036655572833949,
      0.001070752188375823
    ],
    [
      1.1267792711987084,
      0.0010870979040465967
    ],
    [
      1.1523286494003764,
      0.0011055722786110778
    ],
    [
      1.1804319553955258,
      0.001126251411941337
    ],
    [
      1.2112042311367135,
      0.0011492063388669482
    ],
    [
      1.244751913652259,
      0.0011744980693422225
    ],
    [
      1.2811655343701878,
      0.0012021709958407456
    ],
    [
      1.3205100142455954,
      0.0012322442793559762
    ],
    [
      1.362812011542625,
      0.0012647007914461383
    ],
    [
      1.4080437601319158,
      0.0012994731923453573
    ],
    [
      1.4561028906135962,
      0.0013364267952519215
    ],
    [
      1.5067879079924333,
      0.0013753390499909868
    ],
    [
      1.5597693810605935,
      0.0014158758349945844
    ],
    [
      1.614557569523385,
      0.0014575653462975957
    ],
    [
      1.6704682667601969,
      0.0014997712842925726
    ],
    [
      1.7265901288759018,
      0.0015416682990219144
    ],
    [
      1.781758661486287,
      0.0015822242137936149
    ],
    [
      1.8345441284721287,
      0.0016201951960754801
    ],
    [
      1.8832624306951615,
      0.0016541413375995573
    ],
    [
      1.9260186308963858,
      0.0016824703201882008
    ],
    [
      1.9607911590657032,
      0.0017035150692081835
    ],
    [
      1.9855597671388217,
      0.001715646730403808
    ],
    [
      1.9984716477915803,
      0.0017174167879604463
    ],
    [
      1.998028874389684,
      0.0017077127644816725
    ],
    [
      1.9832694292754427,
      0.0016859033419009961
    ],
    [
      1.9539079187187842,
      0.0016519445645891695
    ],
    [
      1.9104046254007652,
      0.0016064221656724165
    ],
    [
      1.853944102321643,
      0.0015505166607232557
    ],
    [
      1.78632410242127,
      0.0014858947671003708
    ],
    [
      1.709775789188249,
      0.0014145472755595634
    ],
    [
      1.6267498612076563,
      0.0013386039443796793
    ],
    [
      1.5397063208558954,
      0.001260157239828974
    ],
    [
      1.4509385943318343,
      0.0011811196762847587
    ],
    [
      1.3624497032594032,
      0.001103127909007684
    ],
    [
      1.275884433673672,
      0.0010274950703215158
    ],
    [
      1.1925108912434323,
      0.0009552042901348479
    ],
    [
      1.113239085465175,
      0.000886932035439103
    ],
    [
      1.038662849722284,
      0.0008230893050270582
    ],
    [
      0.9691130321889239,
      0.0007638704912074634
    ],
    [
      0.9047129041007886,
      0.0007093025050429191
    ],
    [
      0.8454299318853944,
      0.0006592895677656752
    ],
    [
      0.791120773296898,
      0.0006136513715282454
    ],
    [
      0.7415683392483193,
      0.0005721539418427346
    ],
    [
      0.6965110327801218,
      0.0005345335409396301
    ],
    [
      0.6556649769407241,
      0.0005005144759458457
    ],
    [
      0.6187403443103225,
      0.0004698218719430547
    ],
    [
      0.5854529520426146,
      0.00044219046738397383
    ],
    [
      0.5555322001123271,
      0.0004173703829195574
    ],
    [
      0.5287262826955396,
      0.00039513066649610185
    ],
    [
      0.5048054395771604,
      0.0003752612642819453
    ],
    [
      0.48356386162338083,
      0.0003575739279480794
    ],
    [
      0.4648207337008329,
      0.0003419024521215952
    ],
    [
      0.44842079412259045,
      0.0003281025436007723
    ],
    [
      0.43423471182850776,
      0.00031605155496394755
    ],
    [
      0.4221595294922317,
      0.00030564826724885363
    ],
    [
      0.41211939088433136,
      0.00029681287723540284
    ],
    [
      0.4040667632365662,
      0.00028948733283459815
    ],
    [
      0.39798438071243075,
      0.0002836361649344865
    ],
    [
      0.39388817629138767,
      0.0002792479868125586
    ],
    [
      0.3918315424374073,
      0.0002763378763033786
    ],
    [
      0.3919113763107973,
      0.0002749509274587725
    ],
    [
      0.39427653997536116,
      0.0002751673678491606
    ],
    [
      0.3991396267894308,
      0.0002771098014338058
    ],
    [
      0.406793313471352,
      0.000280953380838056
    ],
    [
      0.41763315705115983,
      0.00028694007642698915
    ],
    [
      0.43218956389949703,
      0.00029539875250822467
    ],
    [
      0.451172956984758,
      0.0003067735707162622
    ],
    [
      0.4755380945769774,
      0.00032166443608905304
    ],
    [
      0.5065762784622669,
      0.0003408849162886973
    ],
    [
      0.54604795506268,
      0.0003655453530754804
    ],
    [
      0.5963724415459033,
      0.0003971713715716363
    ],
    [
      0.6608932705167148,
      0.00043786872325846105
    ],
    [
      0.7442260347566623,
      0.0004905372722123214
    ],
    [
      0.8526350258537617,
      0.0005590970613335022
    ],
    [
      0.9941680450960166,
      0.0006485493858288116
    ],
    [
      1.1776144837938038,
      0.0007642719573498491
    ],
    [
      1.407635942333956,
      0.0009088641742673875
    ],
    [
      1.6704851690106821,
      0.0010730437412372895
    ],
    [
      1.9067766238187485,
      0.0012185492719188895
    ],
    [
      1.9990983712954238,
      0.001271007813533842
    ],
    [
      1.8509102063229261,
      0.0011707724293229527
    ],
    [
      1.512739430551983,
      0.0009519774099222555
    ],
    [
      1.134555574851631,
      0.00071033949641508
    ],
    [
      0.8177932032301033,
      0.0005094055228377359
    ],
    [
      0.5849193650158593,
      0.0003624919797247661
    ],
    [
      0.42203247458432636,
      0.00026021528595313037
    ],
    [
      0.3092678998642898,
      0.00018971802322162445
    ],
    [
      0.23060305720918708,
      0.0001407433526784685
    ],
    [
      0.1748955929531728,
      0.00010620208788486574
    ],
    [
      0.13475353913631813,
      8.141191926797076e-05
    ],
    [
      0.10531785264049026,
      6.330611997842212e-05
    ],
    [
      0.08337245299518628,
      4.98613953822738e-05
    ],
    [
      0.06675923293002675,
      3.9724056436811483e-05
    ],
    [
      0.05400610079787015,
      3.197331974895412e-05
    ],
    [
      0.044091702628530176,
      2.5972077033038776e-05
    ],
    [
      0.036295534603624,
      2.1272089883537376e-05
    ],
    [
      0.03010123165772253,
      1.755297030536264e-05
    ],
    [
      0.025133216246635903,
      1.4582300634450457e-05
    ],
    [
      0.021114535448077128,
      1.2189148598606633e-05
    ],
    [
      0.01783835263437187,
      1.0246196417582065e-05
    ],
    [
      0.01514837440518067,
      8.657495609062926e-06
    ],
    [
      0.012925214808617094,
      7.349952948157261e-06
    ],
    [
      0.011076764062539685,
      6.267328424726555e-06
    ],
    [
      0.009531297107131794,
      5.36594886606321e-06
    ],
    [
      0.008232482395412088,
      4.611609431421845e-06
    ],
    [
      0.007135725677342043,
      3.977308217756933e-06
    ],
    [
      0.006205463113104618,
      3.441572303399844e-06
    ],
    [
      0.005413137212790034,
      2.9872084836533863e-06
    ],
    [
      0.0047356692127198865,
      2.600362252837274e-06
    ],
    [
      0.00415429603666264,
      2.269802783886731e-06
    ],
    [
      0.0036536775620127997,
      1.986375180593452e-06
    ],
    [
      0.0032212060886252724,
      1.742577646208967e-06
    ],
    [
      0.002846468343287084,
      1.5322327242505134e-06
    ],
    [
      0.0025208234681333144,
      1.3502299455344074e-06
    ],
    [
      0.0022370698620802158,
      1.1923230829359588e-06
    ],
    [
      0.001989180573313487,
      1.0549694623501402e-06
    ],
    [
      0.0017720919340670183,
      9.352018798130819e-07
    ],
    [
      0.0015815338099340547,
      8.3052595791801e-07
    ],
    [
      0.0014138925708275531,
      7.388374688336663e-07
    ],
    [
      0.0012660999377302569,
      6.583554175489678e-07
    ],
    [
      0.0011355424023696112,
      5.87567632137501e-07
    ],
    [
      0.0010199870878398875,
      5.251863302512764e-07
    ],
    [
      0.0009175208123932436,
      4.701116818793213e-07
    ],
    [
      0.0008264998056829149,
      4.21401811132884e-07
    ],
    [
      0.000745508057716618,
      3.7824800599788825e-07
    ],
    [
      0.0006733226934055607,
      3.3995415816271595e-07
    ],
    [
      0.0006088850879530994,
      3.0591965242027534e-07
    ],
    [
      0.000551276691442368,
      2.756250800996533e-07
    ],
    [
      0.0004996987306918543,
      2.4862027281743115e-07
    ],
    [
      0.0004534551147538865,
      2.2451424950664222e-07
    ],
    [
      0.00041193799647438426,
      2.0296674638016943e-07
    ],
    [
      0.00037461554331869344,
      1.836810607578471e-07
    ],
    [
      0.00034102155158824063,
      1.6639798885455769e-07
    ],
    [
      0.00031074660337872224,
      1.5089067712930346e-07
    ],
    [
      0.00028343051840502273,
      1.3696023874797212e-07
    ],
    [
      0.0002587558956738935,
      1.244320126052962e-07
    ],
    [
      0.0002364425749083469,
      1.1315236342102379e-07
    ],
    [
      0.00021624287618256347,
      1.0298593862087275e-07
    ],
    [
      0.0001979374996499288,
      9.381331179548883e-08
    ],
    [
      0.00018133198652176254,
      8.552895410925631e-08
    ],
    [
      0.00016625365836341622,
      7.80394845537101e-08
    ],
    [
      0.0001525489649437382,
      7.126215782854678e-08
    ],
    [
      0.00014008118180596884,
      6.512355515538525e-08
    ],
    [
      0.00012872840782791233,
      5.955844875973632e-08
    ],
    [
      0.00011838182063367896,
      5.450881527087136e-08
    ],
    [
      0.00010894415407362875,
      4.992297707268555e-08
    ],
    [
      0.00010032836731912873,
      4.575485378878003e-08
    ],
    [
      9.245647959995163e-05,
      4.196330874736774e-08
    ],
    [
      8.52585483887295e-05,
      3.851157749646517e-08
    ],
    [
      7.867177202662223e-05,
      3.536676732591705e-08
    ],
    [
      7.263970048438391e-05,
      3.24994183382028e-08
    ],
    [
      6.711154024333085e-05,
      2.988311795849738e-08
    ],
    [
      6.204154122747448e-05,
      2.74941619154398e-08
    ],
    [
      5.738845537610721e-05,
      2.5311255693908296e-08
    ],
    [
      5.3115057861023056e-05,
      2.331525128875756e-08
    ],
    [
      4.918772316216905e-05,
      2.148891479337081e-08
    ],
    [
      4.557604925159861e-05,
      1.9816720959665342e-08
    ],
    [
      4.225252402457404e-05,
      1.8284671382663524e-08
    ],
    [
      3.919222888076341e-05,
      1.6880133405996903e-08
    ],
    [
      3.637257501632965e-05,
      1.559169722463585e-08
    ],
    [
      3.377306855504541e-05,
      1.440904898920999e-08
    ],
    [
      3.137510113659564e-05,
      1.3322857998614314e-08
    ],
    [
      2.9161763004154908e-05,
      1.2324676310756922e-08
    ],
    [
      2.711767600064363e-05,
      1.1406849312903472e-08
    ],
    [
      2.5228844201755298e-05,
      1.0562435974983787e-08
    ],
    [
      2.3482520190803362e-05,
      9.785137667672105e-09
    ],
    [
      2.1867085221418863e-05,
      9.069234564449669e-09
    ],
    [
      2.0371941724124322e-05,
      8.409528766395029e-09
    ],
    [
      1.8987416796035483e-05,
      7.801293392396995e-09
    ],
    [
      1.77046754730296e-05,
      7.240226968268485e-09
    ],
    [
      1.6515642723754976e-05,
      6.7224125273930585e-09
    ],
    [
      1.54129332275302e-05,
      6.24428090451657e-09
    ],
    [
      1.4389788105745509e-05,
      5.802577765557209e-09
    ],
    [
      1.3440017870836426e-05,
      5.394333968223528e-09
    ],
    [
      1.2557950939924747e-05,
      5.016838895857031e-09
    ],
    [
      1.1738387133293352e-05,
      4.667616447193992e-09
    ],
    [
      1.09765556422371e-05,
      4.34440340070877e-09
    ],
    [
      1.0268077007614136e-05,
      4.045129903888339e-09
    ],
    [
      9.608928700555898e-06,
      3.767901865845757e-09
    ],
    [
      8.99541394110998e-06,
      3.510985055708069e-09
    ],
    [
      8.424133429795952e-06,
      3.27279073145976e-09
    ],
    [
      7.891959701781255e-06,
      3.0518626427253136e-09
    ],
    [
      7.396013844171265e-06,
      2.8468652680514763e-09
    ],
    [
      6.933644344227826e-06,
      2.65657316223424e-09
    ],
    [
      6.502407860598195e-06,
      2.4798613024840202e-09
    ],
    [
      6.100051731212751e-06,
      2.315696334173703e-09
    ],
    [
      5.724498050710537e-06,
      2.163128627092192e-09
    ],
    [
      5.3738291673518166e-06,
      2.0212850627771754e-09
    ],
    [
      5.0462744646254085e-06,
      1.8893624814913137e-09
    ],
    [
      4.74019830635884e-06,
      1.766621724952279e-09
    ],
    [
      4.4540890362881e-06,
      1.6523822173763713e-09
    ],
    [
      4.186548933900444e-06,
      1.5460170333200145e-09
    ],
    [
      3.9362850380739265e-06,
      1.4469484059682237e-09
    ],
    [
      3.7021007587311814e-06,
      1.3546436342769088e-09
    ],
    [
      3.4828882045127274e-06,
      1.2686113513522855e-09
    ],
    [
      3.277621161457256e-06,
      1.188398120443782e-09
    ],
    [
      3.085348663942695e-06,
      1.1135853280036845e-09
    ],
    [
      2.9051891047666716e-06,
      1.0437863464278832e-09
    ],
    [
      2.736324836300736e-06,
      9.78643941701585e-10
    ],
    [
      2.5779972191986135e-06,
      9.178279035819684e-10
    ],
    [
      2.4295020792295877e-06,
      8.610328781156225e-10
    ],
    [
      2.2901855364917905e-06,
      8.079763842293736e-10
    ],
    [
      2.159440174580035e-06,
      7.583969978458067e-10
    ],
    [
      2.0367015202755423e-06,
      7.120526885993951e-10
    ],
    [
      1.9214448070269974e-06,
      6.687192955653482e-10
    ],
    [
      1.8131819979300264e-06,
      6.281891297463047e-10
    ],
    [
      1.7114590461164924e-06,
      5.90269692171823e-10
    ],
    [
      1.6158533724567097e-06,
      5.547824975140369e-10
    ],
    [
      1.5259715422799596e-06,
      5.215619940293795e-10
    ],
    [
      1.4414471244499385e-06,
      4.904545715234429e-10
    ],
    [
      1.3619387176093108e-06,
      4.6131764973695604e-10
    ],
    [
      1.2871281297466966e-06,
      4.340188402974222e-10
    ],
    [
      1.2167186984533557e-06,
      4.0843517594708913e-10
    ],
    [
      1.150433740339196e-06,
      3.844524013640843e-10
    ],
    [
      1.0880151190773522e-06,
      3.6196432036958106e-10
    ],
    [
      1.0292219224555508e-06,
      3.4087219481985603e-10
    ],
    [
      9.738292396381434e-07,
      3.2108419081403066e-10
    ],
    [
      9.216270305935875e-07,
      3.0251486834994425e-10
    ],
    [
      8.724190803254762e-07,
      2.8508471079491654e-10
    ],
    [
      8.260220311671438e-07,
      2.6871969090322906e-10
    ],
    [
      7.822644869663211e-07,
      2.5335087039818707e-10
    ],
    [
      7.40986183502724e-07,
      2.389140303744282e-10
    ],
    [
      7.020372199519331e-07,
      2.2534933001924225e-10
    ],
    [
      6.652773466384359e-07,
      2.1260099137380176e-10
    ],
    [
      6.305753047124307e-07,
      2.0061700803403135e-10
    ],
    [
      5.978082137428831e-07,
      1.8934887587841042e-10
    ],
    [
      5.668610035461202e-07,
      1.7875134407051506e-10
    ],
    [
      5.376258868680282e-07,
      1.6878218472333706e-10
    ],
    [
      5.100018698110166e-07,
      1.5940197975980104e-10
    ],
    [
      4.838942971469114e-07,
      1.5057392361036246e-10
    ],
    [
      4.592144298855721e-07,
      1.4226364051517425e-10
    ],
    [
      4.3587905267848436e-07,
      1.344390152865863e-10
    ],
    [
      4.13810108828412e-07,
      1.2707003649563303e-10
    ],
    [
      3.9293436085203605e-07,
      1.2012865111686512e-10
    ],
    [
      3.731830747036796e-07,
      1.1358862975084918e-10
    ],
    [
      3.5449172591609536e-07,
      1.0742544162050127e-10
    ],
    [
      3.367997260499856e-07,
      1.0161613858723598e-10
    ],
    [
      3.20050167968443e-07,
      9.613924750856364e-11
    ],
    [
      3.0418958856697803e-07,
      9.097467030313157e-11
    ],
    [
      2.891677476948231e-07,
      8.610359114582383e-11
    ],
    [
      2.7493742209986457e-07,
      8.150839025290977e-11
    ],
    [
      2.6145421331837034e-07,
      7.717256377101786e-11
    ],
    [
      2.486763685123948e-07,
      7.308064931227224e-11
    ],
    [
      2.3656461333295888e-07,
      6.921815671763439e-11
    ],
    [
      2.2508199595631257e-07,
      6.557150366470405e-11
    ],
    [
      2.1419374150433015e-07,
      6.212795575963321e-11
    ],
    [
      2.0386711611888063e-07,
      5.88755707908703e-11
    ],
    [
      1.9407130001407956e-07,
      5.580314683491904e-11
    ],
    [
      1.8477726888028593e-07,
      5.2900173939183616e-11
    ],
    [
      1.759576830597169e-07,
      5.0156789120352284e-11
    ],
    [
      1.67586783956037e-07,
      4.756373443978695e-11
    ],
    [
      1.5964029717946911e-07,
      4.511231793614018e-11
    ],
    [
      1.520953419651753e-07,
      4.279437720914564e-11
    ],
    [
      1.4493034643606082e-07,
      4.0602245465918596e-11
    ],
    [
      1.3812496831208118e-07,
      3.852871985705115e-11
    ],
    [
      1.3166002069663724e-07,
      3.656703193697349e-11
    ],
    [
      1.255174025970521e-07,
      3.471082010144885e-11
    ],
    [
      1.1968003386053167e-07,
      3.2954103862852024e-11
    ],
    [
      1.1413179422959604e-07,
      3.1291259834323614e-11
    ],
    [
      1.0885746624185721e-07,
      2.971699930290517e-11
    ],
    [
      1.0384268171838248e-07,
      2.8226347283751133e-11
    ],
    [
      9.90738716027754e-08,
      2.6814622949670786e-11
    ],
    [
      9.453821892974044e-08,
      2.5477421343739895e-11
    ],
    [
      9.022361471724172e-08,
      2.4210596285646424e-11
    ],
    [
      8.611861659064453e-08,
      2.3010244389978764e-11
    ],
    [
      8.221240996044154e-08,
      2.1872690121123475e-11
    ],
    [
      7.849477158742687e-08,
      2.079447181384676e-11
    ],
    [
      7.495603538055342e-08,
      1.977232859422564e-11
    ],
    [
      7.158706028327301e-08,
      1.8803188140154207e-11
    ],
    [
      6.837920011395352e-08,
      1.7884155225097295e-11
    ],
    [
      6.532427523506337e-08,
      1.701250099201961e-11
    ],
    [
      6.241454593428576e-08,
      1.6185652909368317e-11
    ],
    [
      5.964268740855345e-08,
      1.540118536341557e-11
    ],
    [
      5.7001766249317744e-08,
      1.465681084413294e-11
    ],
    [
      5.4485218334135484e-08,
      1.3950371686434877e-11
    ],
    [
      5.208682803597989e-08,
      1.3279832329055276e-11
    ],
    [
      4.980070866754243e-08,
      1.2643272057986443e-11
    ],
    [
      4.762128408326458e-08,
      1.20388782018763e-11
    ],
    [
      4.554327136690602e-08,
      1.1464939750495405e-11
    ],
    [
      4.3561664537209446e-08,
      1.091984136840769e-11
    ],
    [
      4.1671719208608734e-08,
      1.0402057778364474e-11
    ],
    [
      3.986893814804107e-08,
      9.910148490297843e-12
    ],
    [
      3.8149057672748693e-08,
      9.442752854082446e-12
    ],
    [
      3.6508034837513716e-08,
      8.998585414525924e-12
    ],
    [
      3.4942035363095566e-08,
      8.57643155003597e-12
    ],
    [
      3.3447422260736935e-08,
      8.175143376249886e-12
    ],
    [
      3.202074511048812e-08,
      7.793635897920883e-12
    ],
    [
      3.0658729953803673e-08,
      7.43088339367559e-12
    ],
    [
      2.935826976336836e-08,
      7.085916018189359e-12
    ],
    [
      2.8116415455463593e-08,
      6.757816608728123e-12
    ],
    [
      2.6930367412372714e-08,
      6.445717682975777e-12
    ],
    [
      2.57974674843696e-08,
      6.148798615830347e-12
    ],
    [
      2.4715191442746403e-08,
      5.8662829846207556e-12
    ],
    [
      2.3681141857118563e-08,
      5.597436071833662e-12
    ],
    [
      2.269304137191658e-08,
      5.341562515435796e-12
    ],
    [
      2.1748726358527305e-08,
      5.0980040981130025e-12
    ],
    [
      2.0846140921011824e-08,
      4.866137666479212e-12
    ],
    [
      1.9983331234682592e-08,
      4.645373172390504e-12
    ],
    [
      1.915844019810128e-08,
      4.435151828850159e-12
    ]
  ],
  "reverse_kernels": [
    [
      1.9158440198101286e-08,
      -4.435151828848505e-12
    ],
    [
      1.9983331234682582e-08,
      -4.645373172387195e-12
    ],
    [
      2.0846140921011844e-08,
      -4.866137666465977e-12
    ],
    [
      2.174872635852737e-08,
      -5.098004098114657e-12
    ],
    [
      2.269304137191669e-08,
      -5.341562515427524e-12
    ],
    [
      2.3681141857118652e-08,
      -5.597436071828699e-12
    ],
    [
      2.471519144274633e-08,
      -5.866282984625719e-12
    ],
    [
      2.57974674843696e-08,
      -6.148798615810495e-12
    ],
    [
      2.6930367412372708e-08,
      -6.445717682977432e-12
    ],
    [
      2.8116415455463587e-08,
      -6.757816608759556e-12
    ],
    [
      2.9358269763368347e-08,
      -7.08591601818605e-12
    ],
    [
      3.065872995380377e-08,
      -7.430883393665664e-12
    ],
    [
      3.202074511048825e-08,
      -7.793635897947353e-12
    ],
    [
      3.344742226073706e-08,
      -8.175143376226725e-12
    ],
    [
      3.494203536309575e-08,
      -8.576431550055823e-12
    ],
    [
      3.650803483751373e-08,
      -8.998585414529232e-12
    ],
    [
      3.8149057672748693e-08,
      -9.442752854049359e-12
    ],
    [
      3.9868938148041075e-08,
      -9.910148490284608e-12
    ],
    [
      4.1671719208608714e-08,
      -1.0402057778341313e-11
    ],
    [
      4.356166453720963e-08,
      -1.0919841368427542e-11
    ],
    [
      4.554327136690617e-08,
      -1.1464939750498714e-11
    ],
    [
      4.762128408326471e-08,
      -1.2038878201899462e-11
    ],
    [
      4.9800708667542626e-08,
      -1.2643272057986443e-11
    ],
    [
      5.20868280359799e-08,
      -1.3279832329058585e-11
    ],
    [
      5.448521833413546e-08,
      -1.3950371686421642e-11
    ],
    [
      5.700176624931778e-08,
      -1.4656810844142867e-11
    ],
    [
      5.964268740855347e-08,
      -1.540118536342219e-11
    ],
    [
      6.241454593428574e-08,
      -1.618565290938817e-11
    ],
    [
      6.532427523506371e-08,
      -1.7012500991960054e-11
    ],
    [
      6.837920011395377e-08,
      -1.7884155225090677e-11
    ],
    [
      7.158706028327329e-08,
      -1.8803188140213764e-11
    ],
    [
      7.495603538055316e-08,
      -1.9772328594245492e-11
    ],
    [
      7.849477158742683e-08,
      -2.0794471813859996e-11
    ],
    [
      8.221240996044154e-08,
      -2.1872690121123475e-11
    ],
    [
      8.611861659064453e-08,
      -2.3010244389978764e-11
    ],
    [
      9.022361471724176e-08,
      -2.421059628563319e-11
    ],
    [
      9.453821892974084e-08,
      -2.5477421343772983e-11
    ],
    [
      9.907387160277582e-08,
      -2.6814622949697256e-11
    ],
    [
      1.0384268171838282e-07,
      -2.8226347283724663e-11
    ],
    [
      1.0885746624185769e-07,
      -2.971699930293164e-11
    ],
    [
      1.1413179422959602e-07,
      -3.129125983428391e-11
    ],
    [
      1.1968003386053165e-07,
      -3.295410386289173e-11
    ],
    [
      1.2551740259705208e-07,
      -3.471082010144885e-11
    ],
    [
      1.316600206966372e-07,
      -3.656703193698673e-11
    ],
    [
      1.3812496831208176e-07,
      -3.8528719857037915e-11
    ],
    [
      1.449303464360614e-07,
      -4.060224546590536e-11
    ],
    [
      1.520953419651764e-07,
      -4.2794377209026526e-11
    ],
    [
      1.5964029717946993e-07,
      -4.511231793610047e-11
    ],
    [
      1.67586783956037e-07,
      -4.756373443974724e-11
    ],
    [
      1.7595768305971686e-07,
      -5.015678912025964e-11
    ],
    [
      1.8477726888028593e-07,
      -5.2900173939236556e-11
    ],
    [
      1.940713000140796e-07,
      -5.5803146835011684e-11
    ],
    [
      2.0386711611888066e-07,
      -5.887557079089677e-11
    ],
    [
      2.1419374150433147e-07,
      -6.212795575975232e-11
    ],
    [
      2.2508199595631387e-07,
      -6.55715036646114e-11
    ],
    [
      2.3656461333295992e-07,
      -6.921815671777997e-11
    ],
    [
      2.4867636851239493e-07,
      -7.308064931213989e-11
    ],
    [
      2.6145421331837024e-07,
      -7.717256377104433e-11
    ],
    [
      2.749374220998646e-07,
      -8.150839025285683e-11
    ],
    [
      2.891677476948232e-07,
      -8.610359114587677e-11
    ],
    [
      3.0418958856697814e-07,
      -9.09746703031051e-11
    ],
    [
      3.200501679684441e-07,
      -9.613924750827248e-11
    ],
    [
      3.3679972604998697e-07,
      -1.0161613858720951e-10
    ],
    [
      3.544917259160975e-07,
      -1.074254416204748e-10
    ],
    [
      3.731830747036779e-07,
      -1.1358862975087565e-10
    ],
    [
      3.929343608520363e-07,
      -1.2012865111667983e-10
    ],
    [
      4.13810108828412e-07,
      -1.2707003649584479e-10
    ],
    [
      4.3587905267848436e-07,
      -1.344390152865863e-10
    ],
    [
      4.592144298855722e-07,
      -1.4226364051520072e-10
    ],
    [
      4.838942971469137e-07,
      -1.5057392361052128e-10
    ],
    [
      5.100018698110195e-07,
      -1.5940197975969516e-10
    ],
    [
      5.376258868680311e-07,
      -1.6878218472317824e-10
    ],
    [
      5.668610035461225e-07,
      -1.7875134407040918e-10
    ],
    [
      5.978082137428833e-07,
      -1.89348875878781e-10
    ],
    [
      6.305753047124307e-07,
      -2.0061700803413723e-10
    ],
    [
      6.652773466384363e-07,
      -2.1260099137406646e-10
    ],
    [
      7.020372199519333e-07,
      -2.253493300190305e-10
    ],
    [
      7.409861835027239e-07,
      -2.3891403037411054e-10
    ],
    [
      7.82264486966324e-07,
      -2.533508703987694e-10
    ],
    [
      8.260220311671469e-07,
      -2.6871969090307024e-10
    ],
    [
      8.724190803254798e-07,
      -2.8508471079491654e-10
    ],
    [
      9.216270305935875e-07,
      -3.0251486835057953e-10
    ],
    [
      9.738292396381432e-07,
      -3.21084190813713e-10
    ],
    [
      1.0292219224555503e-06,
      -3.408721948204913e-10
    ],
    [
      1.0880151190773518e-06,
      -3.6196432037127513e-10
    ],
    [
      1.1504337403391959e-06,
      -3.8445240136291964e-10
    ],
    [
      1.2167186984533596e-06,
      -4.084351759466656e-10
    ],
    [
      1.2871281297467034e-06,
      -4.3401884029721046e-10
    ],
    [
      1.361938717609318e-06,
      -4.61317649736109e-10
    ],
    [
      1.4414471244499286e-06,
      -4.904545715231253e-10
    ],
    [
      1.525971542279959e-06,
      -5.215619940295913e-10
    ],
    [
      1.61585337245671e-06,
      -5.54782497513931e-10
    ],
    [
      1.711459046116492e-06,
      -5.902696921723524e-10
    ],
    [
      1.8131819979300257e-06,
      -6.281891297465164e-10
    ],
    [
      1.921444807027009e-06,
      -6.687192955651364e-10
    ],
    [
      2.036701520275555e-06,
      -7.120526885993951e-10
    ],
    [
      2.159440174580045e-06,
      -7.58396997846442e-10
    ],
    [
      2.2901855364918082e-06,
      -8.079763842278913e-10
    ],
    [
      2.429502079229588e-06,
      -8.610328781158342e-10
    ],
    [
      2.577997219198613e-06,
      -9.178279035800626e-10
    ],
    [
      2.7363248363007363e-06,
      -9.786439417009497e-10
    ],
    [
      2.9051891047666716e-06,
      -1.0437863464295773e-09
    ],
    [
      3.0853486639426947e-06,
      -1.113585328004108e-09
    ],
    [
      3.277621161457278e-06,
      -1.1883981204442056e-09
    ],
    [
      3.482888204512746e-06,
      -1.2686113513539795e-09
    ],
    [
      3.7021007587312085e-06,
      -1.3546436342764853e-09
    ],
    [
      3.9362850380739265e-06,
      -1.4469484059716118e-09
    ],
    [
      4.186548933900444e-06,
      -1.546017033320438e-09
    ],
    [
      4.454089036288101e-06,
      -1.652382217381877e-09
    ],
    [
      4.740198306358838e-06,
      -1.7666217249548202e-09
    ],
    [
      5.04627446462541e-06,
      -1.8893624814913137e-09
    ],
    [
      5.373829167351852e-06,
      -2.021285062774211e-09
    ],
    [
      5.724498050710569e-06,
      -2.1631286270930392e-09
    ],
    [
      6.100051731212785e-06,
      -2.315696334176244e-09
    ],
    [
      6.502407860598196e-06,
      -2.4798613024899495e-09
    ],
    [
      6.933644344227825e-06,
      -2.6565731622321226e-09
    ],
    [
      7.396013844171264e-06,
      -2.8468652680557115e-09
    ],
    [
      7.891959701781257e-06,
      -3.0518626427193844e-09
    ],
    [
      8.424133429795952e-06,
      -3.2727907314538307e-09
    ],
    [
      8.995413941109984e-06,
      -3.510985055703834e-09
    ],
    [
      9.608928700555962e-06,
      -3.767901865847451e-09
    ],
    [
      1.0268077007614207e-05,
      -4.04512990389088e-09
    ],
    [
      1.0976555642237158e-05,
      -4.344403400707076e-09
    ],
    [
      1.173838713329335e-05,
      -4.667616447208391e-09
    ],
    [
      1.2557950939924752e-05,
      -5.016838895850254e-09
    ],
    [
      1.3440017870836426e-05,
      -5.394333968212517e-09
    ],
    [
      1.4389788105745505e-05,
      -5.802577765557209e-09
    ],
    [
      1.5412933227530207e-05,
      -6.24428090452504e-09
    ],
    [
      1.651564272375506e-05,
      -6.722412527391364e-09
    ],
    [
      1.770467547302973e-05,
      -7.2402269682786494e-09
    ],
    [
      1.8987416796035612e-05,
      -7.801293392403771e-09
    ],
    [
      2.037194172412432e-05,
      -8.409528766388253e-09
    ],
    [
      2.186708522141887e-05,
      -9.069234564458139e-09
    ],
    [
      2.348252019080336e-05,
      -9.785137667683963e-09
    ],
    [
      2.5228844201755305e-05,
      -1.0562435975007504e-08
    ],
    [
      2.7117676000643617e-05,
      -1.1406849312925495e-08
    ],
    [
      2.9161763004155077e-05,
      -1.2324676310758616e-08
    ],
    [
      3.137510113659586e-05,
      -1.3322857998624479e-08
    ],
    [
      3.3773068555045636e-05,
      -1.4409048989233708e-08
    ],
    [
      3.637257501632967e-05,
      -1.559169722463246e-08
    ],
    [
      3.919222888076342e-05,
      -1.6880133406007067e-08
    ],
    [
      4.225252402457405e-05,
      -1.8284671382656748e-08
    ],
    [
      4.55760492515986e-05,
      -1.9816720959655177e-08
    ],
    [
      4.918772316216905e-05,
      -2.148891479335048e-08
    ],
    [
      5.311505786102306e-05,
      -2.3315251288760948e-08
    ],
    [
      5.7388455376107624e-05,
      -2.5311255693874414e-08
    ],
    [
      6.204154122747488e-05,
      -2.7494161915453353e-08
    ],
    [
      6.71115402433313e-05,
      -2.9883117958504155e-08
    ],
    [
      7.263970048438387e-05,
      -3.249941833814181e-08
    ],
    [
      7.86717720266222e-05,
      -3.536676732588995e-08
    ],
    [
      8.52585483887295e-05,
      -3.851157749649905e-08
    ],
    [
      9.245647959995166e-05,
      -4.196330874739484e-08
    ],
    [
      0.00010032836731912873,
      -4.575485378895621e-08
    ],
    [
      0.00010894415407362959,
      -4.992297707269233e-08
    ],
    [
      0.00011838182063367996,
      -5.450881527076972e-08
    ],
    [
      0.00012872840782791325,
      -5.9558448759749875e-08
    ],
    [
      0.00014008118180596884,
      -6.512355515566985e-08
    ],
    [
      0.00015254896494373827,
      -7.126215782857388e-08
    ],
    [
      0.0001662536583634162,
      -7.803948455364234e-08
    ],
    [
      0.00018133198652176252,
      -8.552895410903947e-08
    ],
    [
      0.00019793749964992874,
      -9.381331179535331e-08
    ],
    [
      0.0002162428761825651,
      -1.0298593862081854e-07
    ],
    [
      0.00023644257490834845,
      -1.1315236342105089e-07
    ],
    [
      0.0002587558956738946,
      -1.2443201260497094e-07
    ],
    [
      0.0002834305184050227,
      -1.3696023874778238e-07
    ],
    [
      0.0003107466033787223,
      -1.5089067712927636e-07
    ],
    [
      0.0003410215515882407,
      -1.663979888546119e-07
    ],
    [
      0.00037461554331869366,
      -1.8368106075776578e-07
    ],
    [
      0.0004119379964743842,
      -2.0296674638041337e-07
    ],
    [
      0.00045345511475388675,
      -2.2451424950691327e-07
    ],
    [
      0.0004996987306918586,
      -2.4862027281688905e-07
    ],
    [
      0.0005512766914423735,
      -2.7562508010057487e-07
    ],
    [
      0.0006088850879531058,
      -3.059196524206548e-07
    ],
    [
      0.0006733226934055611,
      -3.3995415816054754e-07
    ],
    [
      0.0007455080577166179,
      -3.7824800599848456e-07
    ],
    [
      0.0008264998056829152,
      -4.214018111312577e-07
    ],
    [
      0.000917520812393244,
      -4.701116818804055e-07
    ],
    [
      0.0010199870878398877,
      -5.251863302507343e-07
    ],
    [
      0.0011355424023696248,
      -5.875676321373926e-07
    ],
    [
      0.001266099937730269,
      -6.583554175478836e-07
    ],
    [
      0.0014138925708275679,
      -7.388374688343169e-07
    ],
    [
      0.0015815338099340543,
      -8.305259579162753e-07
    ],
    [
      0.0017720919340670183,
      -9.352018798126482e-07
    ],
    [
      0.0019891805733134875,
      -1.0549694623492728e-06
    ],
    [
      0.0022370698620802158,
      -1.1923230829348746e-06
    ],
    [
      0.002520823468133313,
      -1.3502299455346242e-06
    ],
    [
      0.0028464683432871175,
      -1.5322327242507303e-06
    ],
    [
      0.003221206088625299,
      -1.7425776462052806e-06
    ],
    [
      0.003653677562012847,
      -1.986375180585212e-06
    ],
    [
      0.00415429603666264,
      -2.2698027838997416e-06
    ],
    [
      0.004735669212719888,
      -2.6003622528299013e-06
    ],
    [
      0.005413137212790036,
      -2.9872084836516516e-06
    ],
    [
      0.00620546311310462,
      -3.4415723034033133e-06
    ],
    [
      0.007135725677342041,
      -3.977308217733514e-06
    ],
    [
      0.008232482395412088,
      -4.611609431437458e-06
    ],
    [
      0.009531297107131916,
      -5.3659488660727506e-06
    ],
    [
      0.011076764062539855,
      -6.267328424709208e-06
    ],
    [
      0.01292521480861723,
      -7.349952948183282e-06
    ],
    [
      0.01514837440518068,
      -8.657495609052518e-06
    ],
    [
      0.01783835263437187,
      -1.024619641758033e-05
    ],
    [
      0.021114535448077128,
      -1.2189148598670818e-05
    ],
    [
      0.02513321624663592,
      -1.4582300634507703e-05
    ],
    [
      0.030101231657722514,
      -1.7552970305374782e-05
    ],
    [
      0.036295534603624655,
      -2.1272089883547785e-05
    ],
    [
      0.04409170262853079,
      -2.5972077033184493e-05
    ],
    [
      0.05400610079787119,
      -3.1973319748992285e-05
    ],
    [
      0.06675923293002672,
      -3.972405643663801e-05
    ],
    [
      0.08337245299518627,
      -4.986139538233625e-05
    ],
    [
      0.10531785264049028,
      -6.330611997841518e-05
    ],
    [
      0.1347535391363182,
      -8.141191926826219e-05
    ],
    [
      0.17489559295317283,
      -0.000106202087884949
    ],
    [
      0.23060305720918706,
      -0.00014074335267849625
    ],
    [
      0.3092678998642981,
      -0.00018971802322237385
    ],
    [
      0.42203247458433896,
      -0.0002602152859554896
    ],
    [
      0.5849193650158593,
      -0.00036249197972249014
    ],
    [
      0.8177932032301031,
      -0.00050940552283818
    ],
    [
      1.1345555748516314,
      -0.0007103394964188547
    ],
    [
      1.512739430551983,
      -0.0009519774099198131
    ],
    [
      1.8509102063229257,
      -0.001170772429329503
    ],
    [
      1.9990983712954238,
      -0.0012710078135351743
    ],
    [
      1.9067766238187307,
      -0.0012185492719199997
    ],
    [
      1.6704851690106581,
      -0.0010730437412374005
    ],
    [
      1.4076359423339109,
      -0.0009088641742667214
    ],
    [
      1.1776144837938045,
      -0.0007642719573472956
    ],
    [
      0.9941680450960163,
      -0.0006485493858299218
    ],
    [
      0.8526350258537623,
      -0.0005590970613336688
    ],
    [
      0.7442260347566625,
      -0.0004905372722101009
    ],
    [
      0.6608932705167148,
      -0.00043786872325690673
    ],
    [
      0.5963724415458977,
      -0.00039717137157085913
    ],
    [
      0.546047955062675,
      -0.0003655453530748698
    ],
    [
      0.5065762784622602,
      -0.0003408849162894745
    ],
    [
      0.47553809457697743,
      -0.00032166443608966366
    ],
    [
      0.4511729569847581,
      -0.000306773570717761
    ],
    [
      0.43218956389949703,
      -0.0002953987525072532
    ],
    [
      0.4176331570511598,
      -0.00028694007642729447
    ],
    [
      0.40679331347135184,
      -0.00028095338083808374
    ],
    [
      0.39913962678943093,
      -0.00027710980143333397
    ],
    [
      0.3942765399753603,
      -0.0002751673678492994
    ],
    [
      0.39191137631079714,
      -0.0002749509274589945
    ],
    [
      0.39183154243740737,
      -0.0002763378763036839
    ],
    [
      0.3938881762913877,
      -0.00027924798681269736
    ],
    [
      0.39798438071243064,
      -0.0002836361649343755
    ],
    [
      0.40406676323656593,
      -0.00028948733283429284
    ],
    [
      0.4121193908843315,
      -0.000296812877234931
    ],
    [
      0.422159529492232,
      -0.00030564826724890914
    ],
    [
      0.4342347118285082,
      -0.000316051554963781
    ],
    [
      0.44842079412259195,
      -0.00032810254360135516
    ],
    [
      0.4648207337008354,
      -0.0003419024521214564
    ],
    [
      0.48356386162338116,
      -0.0003575739279480794
    ],
    [
      0.5048054395771604,
      -0.0003752612642820008
    ],
    [
      0.5287262826955401,
      -0.0003951306664957688
    ],
    [
      0.5555322001123273,
      -0.00041737038292027906
    ],
    [
      0.5854529520426142,
      -0.0004421904673844179
    ],
    [
      0.6187403443103258,
      -0.00046982187194377634
    ],
    [
      0.6556649769407282,
      -0.0005005144759459013
    ],
    [
      0.6965110327801296,
      -0.0005345335409396856
    ],
    [
      0.7415683392483196,
      -0.0005721539418425126
    ],
    [
      0.7911207732968977,
      -0.0006136513715280789
    ],
    [
      0.8454299318853944,
      -0.0006592895677666744
    ],
    [
      0.9047129041007893,
      -0.0007093025050428081
    ],
    [
      0.9691130321889238,
      -0.0007638704912059646
    ],
    [
      1.0386628497222836,
      -0.000823089305025948
    ],
    [
      1.1132390854651835,
      -0.0008869320354397692
    ],
    [
      1.1925108912434417,
      -0.0009552042901345148
    ],
    [
      1.275884433673672,
      -0.0010274950703212937
    ],
    [
      1.3624497032594043,
      -0.0011031279090070178
    ],
    [
      1.4509385943318334,
      -0.0011811196762850917
    ],
    [
      1.5397063208558954,
      -0.001260157239828974
    ],
    [
      1.6267498612076559,
      -0.0013386039443743503
    ],
    [
      1.7097757891882504,
      -0.0014145472755603405
    ],
    [
      1.7863241024212768,
      -0.0014858947670998157
    ],
    [
      1.8539441023216505,
      -0.0015505166607211462
    ],
    [
      1.9104046254007727,
      -0.0016064221656723054
    ],
    [
      1.9539079187187836,
      -0.0016519445645897246
    ],
    [
      1.9832694292754423,
      -0.0016859033419022174
    ],
    [
      1.9980288743896821,
      -0.0017077127644804513
    ],
    [
      1.998471647791579,
      -0.001717416787959447
    ],
    [
      1.985559767138822,
      -0.0017156467304048073
    ],
    [
      1.9607911590656995,
      -0.0017035150692079615
    ],
    [
      1.9260186308963816,
      -0.0016824703201874236
    ],
    [
      1.8832624306951526,
      -0.0016541413375992242
    ],
    [
      1.834544128472128,
      -0.0016201951960759242
    ],
    [
      1.7817586614862866,
      -0.0015822242137936149
    ],
    [
      1.7265901288759027,
      -0.0015416682990238018
    ],
    [
      1.6704682667601967,
      -0.0014997712842910182
    ],
    [
      1.6145575695233843,
      -0.0014575653462980398
    ],
    [
      1.5597693810605935,
      -0.0014158758349943623
    ],
    [
      1.5067879079924287,
      -0.0013753390499913198
    ],
    [
      1.45610289061359,
      -0.0013364267952522546
    ],
    [
      1.4080437601319158,
      -0.0012994731923449132
    ],
    [
      1.362812011542625,
      -0.0012647007914470265
    ],
    [
      1.3205100142455959,
      -0.001232244279355199
    ],
    [
      1.2811655343701887,
      -0.001202170995842633
    ],
    [
      1.2447519136522587,
      -0.0011744980693420004
    ],
    [
      1.2112042311367146,
      -0.001149206338866282
    ],
    [
      1.1804319553955231,
      -0.0011262514119407818
    ],
    [
      1.1523286494003742,
      -0.0011055722786110778
    ],
    [
      1.1267792711987048,
      -0.0010870979040473738
    ],
    [
      1.1036655572833942,
      -0.0010707521883770443
    ],
    [
      1.0828699047569859,
      -0.0010564576322020791
    ],
    [
      1.064278096297811,
      -0.0010441379918538773
    ],
    [
      1.0477811454733361,
      -0.0010337201565572274
    ],
    [
      1.0332764821418627,
      -0.0010251354335532037
    ],
    [
      1.0206686492865331,
      -0.0010183203877853764
    ],
    [
      1.009869643168644,
      -0.0010132173502637176
    ],
    [
      1.00079899713865,
      -0.0010097746828505727
    ],
    [
      0.9933836845858888,
      -0.0010079468661660096
    ],
    [
      0.9875578971436885,
      -0.0010076944607519955
    ],
    [
      0.9832627393155912,
      -0.0010089839787218446
    ],
    [
      0.9804458692265609,
      -0.0010117876930054726
    ],
    [
      0.9790611064654178,
      -0.0010160834035874977
    ],
    [
      0.9790680213535156,
      -0.0010218541741037201
    ],
    [
      0.9804315149587779,
      -0.0010290880475553599
    ],
    [
      0.9831213953893239,
      -0.0010377777462906579
    ],
    [
      0.9871119530493243,
      -0.0010479203586744035
    ],
    [
      0.9923815353934251,
      -0.001059517012645672
    ],
    [
      0.998912120102444,
      -0.001072572534683569
    ],
    [
      1.0066888843935646,
      -0.0010870950913148825
    ],
    [
      1.0156997672789883,
      -0.0011030958092057563
    ],
    [
      1.0259350209317954,
      -0.0011205883689978657
    ],
    [
      1.03738674686305,
      -0.0011395885673366468
    ],
    [
      1.0500484123344007,
      -0.0011601138409891298
    ],
    [
      1.063914342315532,
      -0.0011821827465809953
    ],
    [
      1.0789791823488297,
      -0.001205814389237947
    ],
    [
      1.0952373279188077,
      -0.0012310277934282077
    ],
    [
      1.112682316365258,
      -0.0012578412095427538
    ],
    [
      1.1313061780593499,
      -0.0012862713501955447
    ],
    [
      1.1510987445200023,
      -0.0013163325511924562
    ],
    [
      1.172046912427815,
      -0.001348035853308227
    ],
    [
      1.194133864140901,
      -0.001381388002845818
    ],
    [
      1.2173382473751655,
      -0.001416390371310361
    ],
    [
      1.2416333192169433,
      -0.001453037797488288
    ],
    [
      1.2669860626127003,
      -0.0014913173589916617
    ],
    [
      1.2933562869305055,
      -0.0015312070847508519
    ],
    [
      1.3206957280843177,
      -0.0015726746251931711
    ],
    [
      1.3489471679869758,
      -0.0016156759027499135
    ],
    [
      1.3780435976331116,
      -0.0016601537719187487
    ],
    [
      1.4079074527305346,
      -0.0017060367250311126
    ],
    [
      1.4384499552509782,
      -0.0017532376870378341
    ],
    [
      1.4695705982399359,
      -0.0018016529494215838
    ],
    [
      1.5011568143219334,
      -0.001851161299450288
    ],
    [
      1.5330838701160299,
      -0.0019016234057306347
    ],
    [
      1.5652150287535402,
      -0.0019528815237240815
    ],
    [
      1.5974020203832253,
      -0.002004759584689708
    ],
    [
      1.6294858555217449,
      -0.0020570637280199477
    ],
    [
      1.6612980080294069,
      -0.0021095833291218113
    ],
    [
      1.6926619832064944,
      -0.0021620925627499066
    ],
    [
      1.723395272096583,
      -0.002214352524629759
    ],
    [
      1.7533116759311431,
      -0.0022661139127745367
    ],
    [
      1.7822239654678578,
      -0.0023171202445172456
    ],
    [
      1.8099468198139073,
      -0.0023671115574066537
    ],
    [
      1.836299969532241,
      -0.0024158285131578028
    ],
    [
      1.861111450958779,
      -0.002463016796063644
    ],
    [
      1.8842208643413092,
      -0.0025084316726204925
    ],
    [
      1.9054825191796767,
      -0.0025518425603477946
    ],
    [
      1.9247683472516488,
      -0.0025930374423934754
    ],
    [
      1.941970468039811,
      -0.0026318269625893453
    ],
    [
      1.9570033028232732,
      -0.002668048043506177
    ],
    [
      1.969805152083857,
      -0.002701566888079987
    ],
    [
      1.9803391749572112,
      -0.002732281252335489
    ],
    [
      1.9885937375269296,
      -0.0027601219107864505
    ],
    [
      1.99458212671624,
      -0.0027850532747860646
    ],
    [
      1.998341656115779,
      -0.0028070731644188607
    ],
    [
      1.9999322171216734,
      -0.0028262117734483283
    ],
    [
      1.9994343513846133,
      -0.0028425299015871763
    ],
    [
      1.9969469374223778,
      -0.0028561165567621005
    ],
    [
      1.9925845945621983,
      -0.0028670860503645645
    ],
    [
      1.9864749110189976,
      -0.0028755747202506843
    ],
    [
      1.978755600319925,
      -0.0028817374194020084
    ],
    [
      1.9695716823542686,
      -0.00288574390348173
    ],
    [
      1.9590727732723605,
      -0.0028877752394411704
    ],
    [
      1.947410553637061,
      -0.0028880203412664507
    ],
    [
      1.9347364680053802,
      -0.0028866727200115294
    ],
    [
      1.921199692718246,
      -0.002883927514579554
    ],
    [
      1.9069453931260063,
      -0.0028799788494001666
    ],
    [
      1.892113277540863,
      -0.002875017545963643
    ],
    [
      1.8768364433830984,
      -0.0028692291980274565
    ],
    [
      1.8612405015243398,
      -0.002862792606028175
    ],
    [
      1.845442957764945,
      -0.002855878554679059
    ],
    [
      1.8295528255861937,
      -0.0028486489092170997
    ],
    [
      1.8136704415495737,
      -0.002841255999881831
    ],
    [
      1.797887453665568,
      -0.002833842260795638
    ],
    [
      1.7822869533855472,
      -0.0028265400880000957
    ],
    [
      1.7669437232485863,
      -0.002819471881715052
    ],
    [
      1.7519245743309353,
      -0.0028127502392576442
    ],
    [
      1.7372887502287375,
      -0.0028064782675121247
    ],
    [
      1.7230883771290921,
      -0.0028007499867178653
    ],
    [
      1.7093689424118121,
      -0.0027956508005765324
    ],
    [
      1.6961697870397217,
      -0.0027912580109744622
    ],
    [
      1.6835245996438266,
      -0.0027876413589185134
    ],
    [
      1.6714619026298756,
      -0.0027848635763135787
    ],
    [
      1.6600055227901005,
      -0.0027829809360723212
    ],
    [
      1.6491750407854011,
      -0.0027820437905863304
    ],
    [
      1.6389862154711683,
      -0.0027820970908158937
    ],
    [
      1.6294513803879411,
      -0.002783180880205127
    ],
    [
      1.6205798108466012,
      -0.0027853307592439203
    ],
    [
      1.6123780609312988,
      -0.0027885783178741574
    ],
    [
      1.6048502704480114,
      -0.0027929515340492372
    ],
    [
      1.597998442388878,
      -0.0027984751376490813
    ],
    [
      1.59182269188714,
      -0.0028051709396622604
    ],
    [
      1.5863214679279802,
      -0.002813058127097978
    ],
    [
      1.581491749277744,
      -0.002822153524476345
    ],
    [
      1.577329216216385,
      -0.0028324718230756663
    ],
    [
      1.5738283997214357,
      -0.00284402577929066
    ],
    [
      1.5709828097702974,
      -0.0028568263836081798
    ],
    [
      1.5687850444123064,
      -0.0028708830017641906
    ],
    [
      1.567226881222649,
      -0.0028862034897161326
    ],
    [
      1.5662993526944466,
      -0.0029027942840234022
    ],
    [
      1.5659928070594349,
      -0.0029206604692607607
    ],
    [
      1.5662969559566748,
      -0.002939805824010433
    ],
    [
      1.5672009102964322,
      -0.0029602328470014205
    ],
    [
      1.5686932055957663,
      -0.0029819427648716257
    ],
    [
      1.5707618179954994,
      -0.003004935523033603
    ],
    [
      1.5733941721068003,
      -0.0030292097610986612
    ],
    [
      1.576577141780409,
      -0.003054762774254538
    ],
    [
      1.580297044843098,
      -0.003081590462048256
    ],
    [
      1.5845396328046881,
      -0.0031096872659799324
    ],
    [
      1.5892900765042692,
      -0.0031390460973524936
    ],
    [
      1.5945329486361604,
      -0.0031696582568394582
    ],
    [
      1.600252204073711,
      -0.003201513347279583
    ],
    [
      1.6064311588915294,
      -0.0032345991812793295
    ],
    [
      1.613052468973072,
      -0.0032689016851797925
    ],
    [
      1.6200981090795492,
      -0.0033044048011456884
    ],
    [
      1.6275493532465628,
      -0.003341090389055501
    ],
    [
      1.6353867573652472,
      -0.0033789381300721733
    ],
    [
      1.6435901447935257,
      -0.003417925433745861
    ],
    [
      1.6521385958287578,
      -0.0034580273506477077
    ],
    [
      1.6610104418540048,
      -0.0034992164925029545
    ],
    [
      1.6701832649446609,
      -0.00354146296195057
    ],
    [
      1.679633903688715,
      -0.0035847342939511195
    ],
    [
      1.6893384659310438,
      -0.0036289954110034772
    ],
    [
      1.6992723490982113,
      -0.003674208594204864
    ],
    [
      1.70941026869447,
      -0.003720333472218451
    ],
    [
      1.7197262954806423,
      -0.0037673270300760953
    ],
    [
      1.7301939017550254,
      -0.0038151436396625105
    ],
    [
      1.7407860170488836,
      -0.0038637351135522024
    ],
    [
      1.7514750934287102,
      -0.0039130507836513395
    ],
    [
      1.7622331804638693,
      -0.003963037605895892
    ],
    [
      1.773032009772487,
      -0.0040136402919263015
    ],
    [
      1.7838430889023895,
      -0.0040648014683438705
    ],
    [
      1.7946378041394815,
      -0.004116461863787779
    ],
    [
      1.8053875316660881,
      -0.004168560523658105
    ],
    [
      1.8160637563196929,
      -0.004221035051887312
    ],
    [
      1.8266381970318215,
      -0.0042738218786820825
    ],
    [
      1.8370829378615676,
      -0.004326856552712144
    ],
    [
      1.8473705633829005,
      -0.004380074055734595
    ],
    [
      1.8574742970435962,
      -0.004433409137184263
    ],
    [
      1.8673681409909726,
      -0.004486796665794546
    ],
    [
      1.877027015759773,
      -0.00454017199493284
    ],
    [
      1.8864268981440864,
      -0.004593471337919985
    ],
    [
      1.8955449555319341,
      -0.00464663214933736
    ],
    [
      1.904359674970101,
      -0.004699593508022848
    ],
    [
      1.9128509852500883,
      -0.00475229649730613
    ],
    [
      1.9210003703644793,
      -0.004804684577976115
    ],
    [
      1.9287909727762322,
      -0.004856703949390528
    ],
    [
      1.93620768507021,
      -0.004908303894297639
    ],
    [
      1.943237228714295,
      -0.004959437103085551
    ],
    [
      1.949868218843514,
      -0.005010059973423853
    ],
    [
      1.9560912141901414,
      -0.0050601328816662905
    ],
    [
      1.9618987515110478,
      -0.005109620422739547
    ],
    [
      1.9672853641048986,
      -0.00515849161577997
    ],
    [
      1.9722475842600165,
      -0.005206720073282378
    ],
    [
      1.9767839297228693,
      -0.005254284132169218
    ],
    [
      1.980894874520852,
      -0.005301166945676505
    ],
    [
      1.9845828047055307,
      -0.0053473565357063935
    ],
    [
      1.987851959798455,
      -0.005392845805773483
    ],
    [
      1.9907083609160252,
      -0.005437632515332247
    ],
    [
      1.9931597267191907,
      -0.005481719216802183
    ],
    [
      1.995215378474277,
      -0.005525113157078598
    ],
    [
      1.996886135621648,
      -0.005567826145836174
    ],
    [
      1.9981842033274855,
      -0.005609874393215586
    ],
    [
      1.9991230535407838,
      -0.005651278319895869
    ],
    [
      1.9997173010938034,
      -0.005692062342707915
    ],
    [
      1.999982576370655,
      -0.005732254639193357
    ],
    [
      1.9999353960284503,
      -0.005771886894529121
    ],
    [
      1.9995930331907867,
      -0.005810994034311401
    ],
    [
      1.9989733884480068,
      -0.00584961394665684
    ],
    [
      1.9980948628960036,
      -0.005887787196933059
    ],
    [
      1.9969762343292028,
      -0.005925556738342386
    ],
    [
      1.9956365375774467,
      -0.005962967621345627
    ],
    [
      1.9940949498443818,
      -0.006000066704693108
    ],
    [
      1.9923706817701985,
      -0.006036902370607278
    ],
    [
      1.9904828748070824,
      -0.006073524246335005
    ],
    [
      1.988450505364557,
      -0.006109982934047853
    ],
    [
      1.9862922960560319,
      -0.006146329750756685
    ],
    [
      1.9840266342597528,
      -0.0061826164796418
    ],
    [
      1.9816714980980443,
      -0.006218895133879299
    ],
    [
      1.979244389839693,
      -0.006255217733824647
    ],
    [
      1.9767622766422228,
      -0.006291636098172071
    ],
    [
      1.9742415384739893,
      -0.006328201649394183
    ],
    [
      1.971697922990578,
      -0.006364965233688569
    ],
    [
      1.9691465070858511,
      -0.006401976955336286
    ],
    [
      1.9666016647945699,
      -0.00643928602533983
    ],
    [
      1.964077041190449,
      -0.006476940623976635
    ],
    [
      1.9615855318996553,
      -0.006514987776836345
    ],
    [
      1.959139267835032,
      -0.006553473243803176
    ],
    [
      1.9567496047488269,
      -0.006592441420385398
    ],
    [
      1.9544271172015262,
      -0.006631935250709264
    ],
    [
      1.9521815965498215,
      -0.00667199615151981
    ],
    [
      1.9500220525673668,
      -0.006712663946432551
    ],
    [
      1.947956718326598,
      -0.00675397680976908
    ],
    [
      1.945993057988025,
      -0.006795971219224706
    ],
    [
      1.9441377771637978,
      -0.006838681916722211
    ],
    [
      1.9423968355449963,
      -0.006882141876761616
    ],
    [
      1.9407754615054857,
      -0.006926382281670751
    ],
    [
      1.9392781684197429,
      -0.006971432503168451
    ],
    [
      1.9379087724563813,
      -0.007017320089695356
    ],
    [
      1.9366704116334397,
      -0.00706407075906923
    ],
    [
      1.935565565945138,
      -0.00711170839598263
    ],
    [
      1.9345960783925769,
      -0.007160255054027842
    ],
    [
      1.9337631767724475,
      -0.0072097309618508465
    ],
    [
      1.933067496098118,
      -0.00726015453324802
    ],
    [
      1.9325091015462834,
      -0.007311542380909031
    ],
    [
      1.9320875118394845,
      -0.007363909333679475
    ],
    [
      1.9318017229904454,
      -0.007417268457198811
    ],
    [
      1.9316502323478741,
      -0.007471631077824892
    ],
    [
      1.9316310628954798,
      -0.007527006809805226
    ],
    [
      1.9317417877663494,
      -0.0075834035856823245
    ],
    [
      1.931979554943299,
      -0.007640827689937346
    ],
    [
      1.9323411121229808,
      -0.007699283795931544
    ],
    [
      1.9328228317266163,
      -0.007758775006195151
    ],
    [
      1.933420736044211,
      -0.007819302896134639
    ],
    [
      1.9341305225013314,
      -0.007880867561284033
    ],
    [
      1.9349475890384489,
      -0.007943467668144244
    ],
    [
      1.9358670595925893,
      -0.008007100508732767
    ],
    [
      1.936883809669452,
      -0.00807176205895166
    ],
    [
      1.9379924919916343,
      -0.008137447040812207
    ],
    [
      1.9391875622050674,
      -0.008204148988619209
    ],
    [
      1.940463304621536,
      -0.00827186031915983
    ],
    [
      1.9418138579700566,
      -0.008340572405910573
    ],
    [
      1.9432332411245146,
      -0.008410275657286581
    ],
    [
      1.9447153787689304,
      -0.008480959598871629
    ],
    [
      1.9462541269556706,
      -0.008552612959622174
    ],
    [
      1.9478432985055956,
      -0.008625223761894563
    ],
    [
      1.9494766881929522,
      -0.00869877941519892
    ],
    [
      1.9511480976517521,
      -0.008773266813496772
    ],
    [
      1.952851359934749,
      -0.008848672435833649
    ],
    [
      1.9545803636508223,
      -0.008924982450044472
    ],
    [
      1.9563290766019557,
      -0.009002182819269788
    ],
    [
      1.9580915688371157,
      -0.00908025941091628
    ],
    [
      1.9598620350372224,
      -0.00915919810772392
    ],
    [
      1.9616348161432646,
      -0.009238984920518667
    ],
    [
      1.9634044201385021,
      -0.00931960610223359
    ],
    [
      1.965165541895682,
      -0.009401048262711154
    ],
    [
      1.9669130820012992,
      -0.009483298483832892
    ],
    [
      1.9686421644713068,
      -0.009566344434438045
    ],
    [
      1.9703481532762401,
      -0.009650174484520768
    ],
    [
      1.9720266675984823,
      -0.009734777818180551
    ],
    [
      1.9736735957504092,
      -0.0098201445447762
    ],
    [
      1.9752851076893876,
      -0.009906265807763326
    ],
    [
      1.9768576660739328,
      -0.009993133890677797
    ],
    [
      1.9783880358147108,
      -0.010080742319760416
    ],
    [
      1.979873292084649,
      -0.010169085962723812
    ],
    [
      1.981310826763686,
      -0.010258161123206322
    ],
    [
      1.9826983533060536,
      -0.010347965630473244
    ],
    [
      1.9840339100309152,
      -0.010438498923952988
    ],
    [
      1.9853158618510012,
      -0.010529762132277853
    ],
    [
      1.986542900468069,
      -0.010621758146483917
    ],
    [
      1.9877140430789826,
      -0.01071449168712657
    ],
    [
      1.988828629651476,
      -0.010807969365087211
    ],
    [
      1.989886318844496,
      -0.010902199735880025
    ],
    [
      1.990887082664317,
      -0.010997193347395462
    ],
    [
      1.9918311999644212,
      -0.011092962780926863
    ],
    [
      1.9927192489145897,
      -0.011189522685552289
    ],
    [
      1.9935520985828616,
      -0.011286889805779854
    ],
    [
      1.9943308997933027,
      -0.011385083002604102
    ],
    [
      1.9950570754431727,
      -0.011484123267959223
    ],
    [
      1.995732310485464,
      -0.011584033732680021
    ],
    [
      1.9963585418076915,
      -0.011684839668074876
    ],
    [
      1.9969379482657468,
      -0.01178656848107984
    ],
    [
      1.9974729411637766,
      -0.011889249703057159
    ],
    [
      1.99796615550849,
      -0.011992914972090873
    ],
    [
      1.998420442410699,
      -0.012097598008588561
    ],
    [
      1.9988388630601197,
      -0.012203334583759107
    ],
    [
      1.9992246847642203,
      -0.012310162480324238
    ],
    [
      1.9995813796212296,
      -0.012418121444434882
    ],
    [
      1.9999126264954312,
      -0.012527253127398552
    ],
    [
      2.0002223170850244,
      -0.012637601015113575
    ],
    [
      2.0005145670256517,
      -0.012749210342403061
    ],
    [
      2.0007937331652097,
      -0.012862127988414573
    ],
    [
      2.001064438389105,
      -0.01297640234778985
    ],
    [
      2.0013316056846975,
      -0.013092083170680335
    ],
    [
      2.0016005035293936,
      -0.013209221362191825
    ],
    [
      2.0018768051944003,
      -0.013327868728817416
    ],
    [
      2.002166665211288,
      -0.013448077655272228
    ],
    [
      2.0024768170978193,
      -0.013569900689664793
    ],
    [
      2.002814697546841,
      -0.01369339000760983
    ],
    [
      2.003188603734371,
      -0.013818596716036802
    ],
    [
      2.003607892318986,
      -0.013945569944161185
    ],
    [
      2.0040832312491466,
      -0.01407435565096471
    ],
    [
      2.004626918897205,
      -0.01420499505389572
    ],
    [
      2.005253289620579,
      -0.014337522549383364
    ],
    [
      2.005979231068471,
      -0.0144719629486747
    ],
    [
      2.0068248470584718,
      -0.014608327786535202
    ],
    [
      2.0078143115834592,
      -0.014746610367631696
    ],
    [
      2.008976975846557,
      -0.014886779083473689
    ],
    [
      2.010348813181111,
      -0.015028768343804177
    ],
    [
      2.0119743192981696,
      -0.015172466192611589
    ],
    [
      2.013909032037403,
      -0.01531769727842014
    ],
    [
      2.0162229025570406,
      -0.015464199256312705
    ],
    [
      2.0190048492735517,
      -0.015611589812694726
    ],
    [
      2.022368973345191,
      -0.015759320161264245
    ],
    [
      2.0264631360786844,
      -0.0159066087986095
    ],
    [
      2.031480935759016,
      -0.01605234610459716
    ],
    [
      2.0376786407972736,
      -0.016194955323049598
    ],
    [
      2.045399446188494,
      -0.016332187386309593
    ],
    [
      2.055108698130171,
      -0.016460813967486665
    ],
    [
      2.0674457660478067,
      -0.016576161679899393
    ],
    [
      2.083301496844033,
      -0.016671394753651647
    ],
    [
      2.1039353818407864,
      -0.016736394171637414
    ],
    [
      2.1311547066046685,
      -0.016755982638819278
    ],
    [
      2.1675900403672372,
      -0.016707084633310165
    ],
    [
      2.2171168639078407,
      -0.016554167852156798
    ],
    [
      2.285483499689188,
      -0.01624201205261122
    ],
    [
      2.3811730658827157,
      -0.015684753438945487
    ],
    [
      2.516318968194189,
      -0.014751406860927574
    ],
    [
      2.7067153819220366,
      -0.013254621653912668
    ],
    [
      2.967761014101569,
      -0.010971523200650646
    ],
    [
      3.2992819187618494,
      -0.007774101822201063
    ],
    [
      3.654422724718331,
      -0.003960678837117371
    ],
    [
      3.9217071895158355,
      -0.0005733965585905665
    ],
    [
      3.9910529816977625,
      0.0010871086507635574
    ],
    [
      3.8629519264514,
      0.0006624930338716695
    ],
    [
      3.6328388979492843,
      -0.0011058178056781998
    ],
    [
      3.390403717200817,
      -0.0033128116479046454
    ],
    [
      3.178441191485256,
      -0.005433994489737248
    ],
    [
      3.00682102431154,
      -0.007281596677638724
    ],
    [
      2.8718500806635223,
      -0.008833886978334204
    ],
    [
      2.766467274087019,
      -0.010127519316698308
    ],
    [
      2.683981507431495,
      -0.011210869276346846
    ],
    [
      2.6190139656211895,
      -0.012127971335643917
    ],
    [
      2.56748844616473,
      -0.012914673183288095
    ],
    [
      2.526380103812191,
      -0.013598952808982379
    ],
    [
      2.49345453790989,
      -0.014202330387079298
    ],
    [
      2.467056555566627,
      -0.01474133050934312
    ],
    [
      2.445952822064199,
      -0.015228702481689504
    ],
    [
      2.4292183735830277,
      -0.01567436379623688
    ],
    [
      2.4161556573236274,
      -0.016086107375582692
    ],
    [
      2.406236827755886,
      -0.016470125881269837
    ],
    [
      2.399062454258424,
      -0.016831399954246873
    ],
    [
      2.394331790533972,
      -0.01717398694405836
    ],
    [
      2.3918212247730217,
      -0.01750123727211128
    ],
    [
      2.39136856283105,
      -0.01781595816476944
    ],
    [
      2.3928615100361816,
      -0.018120538997138613
    ],
    [
      2.396229206406918,
      -0.01841704852069359
    ],
    [
      2.401436005158202,
      -0.018707311414865258
    ],
    [
      2.4084769141181512,
      -0.01899296958501484
    ],
    [
      2.4173742770542366,
      -0.019275532188309352
    ],
    [
      2.4281753789473144,
      -0.019556417332290632
    ],
    [
      2.4409507305096,
      -0.019836987635621472
    ],
    [
      2.4557928321927025,
      -0.020118581278427694
    ],
    [
      2.472815242579327,
      -0.0204025397372376
    ],
    [
      2.4921517840060314,
      -0.020690233048438644
    ],
    [
      2.5139557114763034,
      -0.020983083136854486
    ],
    [
      2.5383986502292095,
      -0.021282585450324465
    ],
    [
      2.565669072923367,
      -0.02159032882843759
    ],
    [
      2.595970039340594,
      -0.021908013176333174
    ],
    [
      2.6295158604021847,
      -0.022237464086364955
    ],
    [
      2.666527276197799,
      -0.02258064302720353
    ],
    [
      2.7072246595785456,
      -0.022939651083462742
    ],
    [
      2.7518186823637483,
      -0.02331672347385183
    ],
    [
      2.8004978273576135,
      -0.023714211222604753
    ],
    [
      2.853412123452259,
      -0.02413454547159022
    ],
    [
      2.91065256353993,
      -0.024580179132332347
    ],
    [
      2.9722258908056016,
      -0.02505350012056584
    ],
    [
      3.038024875496,
      -0.025556710649376813
    ],
    [
      3.1077949210900138,
      -0.026091668474415908
    ],
    [
      3.1810988858424274,
      -0.02665968917713002
    ],
    [
      3.2572833750435572,
      -0.027261314107157597
    ],
    [
      3.3354513320094146,
      -0.027896056782407586
    ],
    [
      3.4144472448270413,
      -0.028562151021799265
    ],
    [
      3.4928622050447116,
      -0.029256335436329772
    ],
    [
      3.5690657595099395,
      -0.029973718315591702
    ],
    [
      3.6412693477207156,
      -0.03070777036536132
    ],
    [
      3.707621777063702,
      -0.03145048583352428
    ],
    [
      3.766330981322744,
      -0.03219273251151278
    ],
    [
      3.815799454061745,
      -0.03292477889712164
    ],
    [
      3.8547552359112025,
      -0.03363694863779543
    ],
    [
      3.882358300123415,
      -0.03432031886981046
    ],
    [
      3.89826496300027,
      -0.034967361789878026
    ],
    [
      3.9026402872136368,
      -0.035572435175379225
    ],
    [
      3.896118370810848,
      -0.036132056988316785
    ],
    [
      3.8797199708082752,
      -0.03664494273115615
    ],
    [
      3.8547434117026134,
      -0.037111828463808116
    ],
    [
      3.8226468066329304,
      -0.03753513519257323
    ],
    [
      3.784937543834368,
      -0.0379185452644617
    ],
    [
      3.74308023279275,
      -0.03826655885538832
    ],
    [
      3.698428709258131,
      -0.038584083954788184
    ],
    [
      3.652182769382482,
      -0.03887609340940856
    ],
    [
      3.6053668555829175,
      -0.03914736350843895
    ],
    [
      3.5588261009279822,
      -0.039402293792180965
    ],
    [
      3.5132346714552876,
      -0.03964479838679691
    ],
    [
      3.4691117705514625,
      -0.039878254700046245
    ],
    [
      3.426841546742944,
      -0.04010549447073153
    ],
    [
      3.3866941463635216,
      -0.04032882354123157
    ],
    [
      3.3488460746580673,
      -0.0405500591556216
    ],
    [
      3.313398778795685,
      -0.04077057627316516
    ],
    [
      3.2803949217793686,
      -0.04099135686409161
    ],
    [
      3.2498321950724165,
      -0.04121303820794431
    ],
    [
      3.22167475442195,
      -0.04143595779445253
    ],
    [
      3.1958624950744,
      -0.04166019356907302
    ],
    [
      3.172318442230033,
      -0.041885599046012745
    ],
    [
      3.1509545461444324,
      -0.04211183331351198
    ],
    [
      3.1316761577299297,
      -0.04233838625514652
    ],
    [
      3.1143854328504927,
      -0.04256459946914859
    ],
    [
      3.0989838801448824,
      -0.042789683432893355
    ],
    [
      3.085374233239223,
      -0.04301273146653495
    ],
    [
      3.0734617964404416,
      -0.043232731022496695
    ],
    [
      3.063155384786888,
      -0.043448572782599726
    ],
    [
      3.054367955120081,
      -0.04365905799235503
    ],
    [
      3.0470170045619236,
      -0.04386290440892826
    ],
    [
      3.041024796095365,
      -0.04405875118919389
    ],
    [
      3.0363184573981945,
      -0.04424516299894177
    ],
    [
      3.0328299881899694,
      -0.04442063358450721
    ],
    [
      3.0304962026662983,
      -0.04458358901405268
    ],
    [
      3.0292586267068025,
      -0.0447323907669277
    ],
    [
      3.0290633641044966,
      -0.04486533882573518
    ],
    [
      3.029860941783806,
      -0.04498067490629709
    ],
    [
      3.031606140613388,
      -0.04507658594508035
    ],
    [
      3.034257815786564,
      -0.045151207951514616
    ],
    [
      3.037778708683865,
      -0.04520263032320937
    ],
    [
      3.0421352505301726,
      -0.0452289007154798
    ],
    [
      3.0472973569208515,
      -0.04522803055200009
    ],
    [
      3.053238211347974,
      -0.045198001260824405
    ],
    [
      3.0599340351578204,
      -0.04513677131907734
    ],
    [
      3.0673638408772477,
      -0.04504228418991607
    ],
    [
      3.0755091655352467,
      -0.04491247723674574
    ],
    [
      3.084353780461424,
      -0.04474529170161334
    ],
    [
      3.0938833740586693,
      -0.04453868383670212
    ],
    [
      3.1040852042218683,
      -0.044290637279552625
    ],
    [
      3.114947717413128,
      -0.04399917676299192
    ],
    [
      3.1264601319146217,
      -0.04366238324928373
    ],
    [
      3.1386119834744886,
      -0.043278410573405646
    ],
    [
      3.1513926324520662,
      -0.04284550367166484
    ],
    [
      3.1647907326691103,
      -0.04236201845770071
    ],
    [
      3.1787936634954317,
      -0.041826443386853596
    ],
    [
      3.193386928248262,
      -0.041237422720401096
    ],
    [
      3.208553523767259,
      -0.04059378146189907
    ],
    [
      3.2242732880338063,
      -0.039894551887130536
    ],
    [
      3.2405222349159173,
      -0.03913900152617611
    ],
    [
      3.2572718875028337,
      -0.03832666237973381
    ],
    [
      3.2744886239922404,
      -0.03745736106203612
    ],
    [
      3.292133052629748,
      -0.03653124946016062
    ],
    [
      3.3101594346706937,
      -0.03554883538583353
    ],
    [
      3.3285151766064116,
      -0.03451101257386724
    ],
    [
      3.3471404148106183,
      -0.033419089255692924
    ],
    [
      3.3659677171313485,
      -0.032274814413100206
    ],
    [
      3.3849219265754544,
      -0.03108040070362028
    ],
    [
      3.4039201718936662,
      -0.02983854295482269
    ],
    [
      3.422872068366961,
      -0.028552431059658323
    ],
    [
      3.4416801292383448,
      -0.027225756080988095
    ],
    [
      3.460240403893778,
      -0.025862708400665735
    ],
    [
      3.478443353010868,
      -0.02446796683756758
    ],
    [
      3.4961749635005868,
      -0.023046677817287975
    ],
    [
      3.5133180973212474,
      -0.0216044239078923
    ],
    [
      3.5297540584346203,
      -0.020147181340872677
    ],
    [
      3.5453643517283355,
      -0.018681266507712957
    ],
    [
      3.5600325972003612,
      -0.0172132718477358
    ],
    [
      3.5736465527449868,
      -0.015749992002990654
    ],
    [
      3.5861001902064995,
      -0.014298341585800012
    ],
    [
      3.5972957626875273,
      -0.012865266355231997
    ],
    [
      3.607145797055697,
      -0.01145764999834964
    ],
    [
      3.6155749446891434,
      -0.010082219029833972
    ],
    [
      3.6225216260396857,
      -0.008745448532117894
    ],
    [
      3.6279394106248315,
      -0.0074534715362215564
    ],
    [
      3.6317980833628787,
      -0.006211994779663499
    ],
    [
      3.6340843602474173,
      -0.005026223370497851
    ],
    [
      3.6348022304920318,
      -0.0039007965460537974
    ],
    [
      3.63397291756354,
      -0.0028397362621574995
    ],
    [
      3.6316344669754623,
      -0.001846409812646943
    ],
    [
      3.627840983347332,
      -0.0009235070958957259
    ],
    [
      3.6226615521585646,
      -7.303255238522155e-05
    ],
    [
      3.616178892117765,
      0.0007036887675235803
    ],
    [
      3.608487791633868,
      0.001405992050927729
    ],
    [
      3.599693387272732,
      0.0020338419482603953
    ],
    [
      3.589909343321048,
      0.0025877919555568063
    ],
    [
      3.579255989894185,
      0.0030689359334561406
    ],
    [
      3.567858472829928,
      0.0034788538344110442
    ],
    [
      3.5558449624428423,
      0.003819553697670841
    ],
    [
      3.54334496067153,
      0.004093411870573327
    ],
    [
      3.5304877378344885,
      0.004303113242505319
    ],
    [
      3.517400921677563,
      0.0044515930545021565
    ],
    [
      3.504209253125493,
      0.004541981592235178
    ],
    [
      3.4910335155201238,
      0.0045775528016256395
    ],
    [
      3.477989637408745,
      0.004561677600146918
    ],
    [
      3.465187963301063,
      0.004497782405380457
    ],
    [
      3.452732682312136,
      0.00438931317496416
    ],
    [
      3.4407214012407796,
      0.004239705054523757
    ],
    [
      3.4292448463286,
      0.00405235756524136
    ],
    [
      3.4183866765915845,
      0.00383061513117422
    ],
    [
      3.408223391078254,
      0.003577752646618748
    ],
    [
      3.3988243125391246,
      0.0032969657129113816
    ],
    [
      3.3902516306479393,
      0.002991365128487855
    ],
    [
      3.3825604889612437,
      0.0026639751913952736
    ],
    [
      3.3757991011217947,
      0.002317735365679585
    ],
    [
      3.3700088833034343,
      0.001955504867956037
    ],
    [
      3.3652245914810788,
      0.0015800697440102596
    ],
    [
      3.361474453730014,
      0.00119415202428641
    ],
    [
      3.358780289371494,
      0.000800420568600968
    ],
    [
      3.357157608361571,
      0.00040150323159027224
    ],
    [
      3.356615685854641,
      -2.220446049250313e-16
    ],
    [
      3.35715760836157,
      -0.00040150323159093837
    ],
    [
      3.358780289371494,
      -0.0008004205685996357
    ],
    [
      3.361474453730014,
      -0.0011941520242870762
    ],
    [
      3.36522459148108,
      -0.0015800697440115918
    ],
    [
      3.370008883303436,
      -0.001955504867960256
    ],
    [
      3.375799101121795,
      -0.002317735365679363
    ],
    [
      3.3825604889612406,
      -0.0026639751913948295
    ],
    [
      3.390251630647942,
      -0.0029913651284891873
    ],
    [
      3.3988243125391264,
      -0.0032969657129120478
    ],
    [
      3.4082233910782556,
      -0.0035777526466191922
    ],
    [
      3.4183866765915853,
      -0.0038306151311777725
    ],
    [
      3.4292448463285994,
      -0.00405235756524247
    ],
    [
      3.44072140124078,
      -0.004239705054523979
    ],
    [
      3.4527326823121367,
      -0.00438931317496416
    ],
    [
      3.465187963301065,
      -0.004497782405381345
    ],
    [
      3.4779896374087444,
      -0.004561677600149361
    ],
    [
      3.4910335155201224,
      -0.00457755280162675
    ],
    [
      3.504209253125493,
      -0.00454198159223429
    ],
    [
      3.5174009216775652,
      -0.004451593054503267
    ],
    [
      3.5304877378344885,
      -0.004303113242505985
    ],
    [
      3.543344960671532,
      -0.004093411870575103
    ],
    [
      3.5558449624428445,
      -0.0038195536976721733
    ],
    [
      3.567858472829927,
      -0.0034788538344119324
    ],
    [
      3.5792559898941816,
      -0.0030689359334565847
    ],
    [
      3.5899093433210476,
      -0.0025877919555588047
    ],
    [
      3.5996933872727324,
      -0.0020338419482603953
    ],
    [
      3.608487791633872,
      -0.0014059920509303936
    ],
    [
      3.616178892117764,
      -0.0007036887675251347
    ],
    [
      3.622661552158566,
      7.303255238433337e-05
    ],
    [
      3.6278409833473333,
      0.00092350709589617
    ],
    [
      3.6316344669754645,
      0.001846409812646721
    ],
    [
      3.6339729175635394,
      0.0028397362621572775
    ],
    [
      3.634802230492033,
      0.0039007965460535754
    ],
    [
      3.6340843602474173,
      0.005026223370494742
    ],
    [
      3.631798083362879,
      0.006211994779663277
    ],
    [
      3.6279394106248355,
      0.007453471536220224
    ],
    [
      3.622521626039682,
      0.008745448532117228
    ],
    [
      3.61557494468914,
      0.010082219029833972
    ],
    [
      3.607145797055696,
      0.01145764999834853
    ],
    [
      3.5972957626875273,
      0.012865266355233329
    ],
    [
      3.586100190206499,
      0.014298341585799346
    ],
    [
      3.573646552744987,
      0.01574999200299354
    ],
    [
      3.5600325972003604,
      0.01721327184773669
    ],
    [
      3.5453643517283373,
      0.018681266507712957
    ],
    [
      3.529754058434623,
      0.020147181340872677
    ],
    [
      3.5133180973212466,
      0.0216044239078923
    ],
    [
      3.4961749635005854,
      0.023046677817287087
    ],
    [
      3.4784433530108663,
      0.024467966837565802
    ],
    [
      3.460240403893778,
      0.025862708400662182
    ],
    [
      3.4416801292383474,
      0.027225756080988095
    ],
    [
      3.422872068366961,
      0.02855243105965788
    ],
    [
      3.4039201718936685,
      0.029838542954822245
    ],
    [
      3.3849219265754553,
      0.03108040070362117
    ],
    [
      3.3659677171313453,
      0.03227481441309754
    ],
    [
      3.3471404148106165,
      0.0334190892556947
    ],
    [
      3.3285151766064107,
      0.03451101257386657
    ],
    [
      3.310159434670694,
      0.035548835385835975
    ],
    [
      3.2921330526297496,
      0.03653124946015929
    ],
    [
      3.27448862399224,
      0.0374573610620359
    ],
    [
      3.2572718875028346,
      0.038326662379734255
    ],
    [
      3.2405222349159173,
      0.03913900152617544
    ],
    [
      3.2242732880338036,
      0.039894551887130536
    ],
    [
      3.2085535237672564,
      0.040593781461899736
    ],
    [
      3.19338692824826,
      0.04123742272040176
    ],
    [
      3.17879366349543,
      0.04182644338685182
    ],
    [
      3.164790732669112,
      0.042362018457701156
    ],
    [
      3.1513926324520667,
      0.04284550367166373
    ],
    [
      3.1386119834744894,
      0.04327841057340387
    ],
    [
      3.1264601319146204,
      0.04366238324928351
    ],
    [
      3.114947717413126,
      0.04399917676299281
    ],
    [
      3.1040852042218674,
      0.044290637279553735
    ],
    [
      3.093883374058671,
      0.044538683836703896
    ],
    [
      3.0843537804614236,
      0.04474529170161401
    ],
    [
      3.0755091655352453,
      0.044912477236745296
    ],
    [
      3.0673638408772486,
      0.04504228418991518
    ],
    [
      3.0599340351578204,
      0.045136771319077784
    ],
    [
      3.053238211347974,
      0.04519800126082529
    ],
    [
      3.0472973569208506,
      0.045228030551999865
    ],
    [
      3.042135250530174,
      0.04522890071547936
    ],
    [
      3.037778708683863,
      0.04520263032321048
    ],
    [
      3.034257815786563,
      0.04515120795151373
    ],
    [
      3.0316061406133903,
      0.045076585945079906
    ],
    [
      3.0298609417838067,
      0.04498067490629598
    ],
    [
      3.0290633641044966,
      0.04486533882573629
    ],
    [
      3.0292586267068002,
      0.044732390766928365
    ],
    [
      3.030496202666296,
      0.04458358901405157
    ],
    [
      3.0328299881899694,
      0.04442063358450565
    ],
    [
      3.0363184573981945,
      0.04424516299894243
    ],
    [
      3.041024796095366,
      0.04405875118919389
    ],
    [
      3.0470170045619245,
      0.043862904408925596
    ],
    [
      3.0543679551200817,
      0.04365905799235548
    ],
    [
      3.0631553847868895,
      0.04344857278259995
    ],
    [
      3.073461796440442,
      0.04323273102249647
    ],
    [
      3.085374233239222,
      0.04301273146653406
    ],
    [
      3.0989838801448846,
      0.04278968343289358
    ],
    [
      3.1143854328504954,
      0.042564599469147923
    ],
    [
      3.1316761577299292,
      0.04233838625514519
    ],
    [
      3.150954546144433,
      0.04211183331351043
    ],
    [
      3.1723184422300315,
      0.04188559904601297
    ],
    [
      3.1958624950744,
      0.04166019356907569
    ],
    [
      3.2216747544219513,
      0.04143595779445208
    ],
    [
      3.2498321950724165,
      0.04121303820794475
    ],
    [
      3.280394921779366,
      0.040991356864090944
    ],
    [
      3.3133987787956873,
      0.04077057627316405
    ],
    [
      3.3488460746580717,
      0.04055005915561938
    ],
    [
      3.3866941463635265,
      0.040328823541231795
    ],
    [
      3.426841546742942,
      0.040105494470729086
    ],
    [
      3.4691117705514642,
      0.039878254700045135
    ],
    [
      3.513234671455287,
      0.03964479838679624
    ],
    [
      3.5588261009279822,
      0.03940229379218274
    ],
    [
      3.6053668555829153,
      0.039147363508438726
    ],
    [
      3.6521827693824855,
      0.03887609340940812
    ],
    [
      3.6984287092581356,
      0.03858408395478796
    ],
    [
      3.7430802327927557,
      0.038266558855387656
    ],
    [
      3.7849375438343706,
      0.037918545264461256
    ],
    [
      3.8226468066329327,
      0.0375351351925719
    ],
    [
      3.8547434117026103,
      0.03711182846380501
    ],
    [
      3.8797199708082744,
      0.03664494273115437
    ],
    [
      3.896118370810848,
      0.03613205698831745
    ],
    [
      3.9026402872136376,
      0.03557243517538189
    ],
    [
      3.8982649630002673,
      0.03496736178987625
    ],
    [
      3.882358300123413,
      0.034320318869808686
    ],
    [
      3.854755235911199,
      0.03363694863779232
    ],
    [
      3.815799454061743,
      0.032924778897122975
    ],
    [
      3.7663309813227466,
      0.03219273251151633
    ],
    [
      3.707621777063706,
      0.031450485833521835
    ],
    [
      3.6412693477207174,
      0.030707770365358655
    ],
    [
      3.5690657595099493,
      0.029973718315590814
    ],
    [
      3.4928622050447062,
      0.02925633543632955
    ],
    [
      3.414447244827036,
      0.028562151021802817
    ],
    [
      3.3354513320094115,
      0.02789605678240603
    ],
    [
      3.2572833750435546,
      0.02726131410715671
    ],
    [
      3.181098885842425,
      0.02665968917713224
    ],
    [
      3.10779492109001,
      0.026091668474412355
    ],
    [
      3.0380248754959998,
      0.025556710649377035
    ],
    [
      2.9722258908056034,
      0.02505350012056673
    ],
    [
      2.9106525635399256,
      0.024580179132332347
    ],
    [
      2.8534121234522534,
      0.024134545471588886
    ],
    [
      2.800497827357609,
      0.023714211222606085
    ],
    [
      2.7518186823637447,
      0.02331672347385405
    ],
    [
      2.7072246595785447,
      0.022939651083462964
    ],
    [
      2.666527276197799,
      0.02258064302720264
    ],
    [
      2.6295158604021847,
      0.022237464086366288
    ],
    [
      2.595970039340592,
      0.021908013176331842
    ],
    [
      2.565669072923363,
      0.021590328828436034
    ],
    [
      2.5383986502292064,
      0.02128258545032269
    ],
    [
      2.513955711476302,
      0.02098308313685493
    ],
    [
      2.492151784006028,
      0.02069023304843909
    ],
    [
      2.472815242579326,
      0.0204025397372376
    ],
    [
      2.455792832192703,
      0.020118581278427472
    ],
    [
      2.440950730509601,
      0.019836987635619474
    ],
    [
      2.428175378947315,
      0.019556417332289966
    ],
    [
      2.4173742770542344,
      0.019275532188309796
    ],
    [
      2.4084769141181512,
      0.01899296958501484
    ],
    [
      2.401436005158201,
      0.018707311414864147
    ],
    [
      2.396229206406917,
      0.01841704852069226
    ],
    [
      2.3928615100361794,
      0.01812053899713617
    ],
    [
      2.3913685628310493,
      0.01781595816477033
    ],
    [
      2.3918212247730213,
      0.01750123727211017
    ],
    [
      2.3943317905339736,
      0.017173986944057473
    ],
    [
      2.3990624542584236,
      0.01683139995424643
    ],
    [
      2.4062368277558894,
      0.01647012588127139
    ],
    [
      2.41615565732363,
      0.016086107375581804
    ],
    [
      2.429218373583028,
      0.015674363796236213
    ],
    [
      2.4459528220642004,
      0.015228702481690615
    ],
    [
      2.4670565555666273,
      0.014741330509342454
    ],
    [
      2.4934545379098907,
      0.014202330387079742
    ],
    [
      2.526380103812194,
      0.013598952808981934
    ],
    [
      2.567488446164729,
      0.012914673183288095
    ],
    [
      2.619013965621195,
      0.012127971335644805
    ],
    [
      2.683981507431505,
      0.011210869276347513
    ],
    [
      2.7664672740870264,
      0.010127519316699196
    ],
    [
      2.8718500806635348,
      0.008833886978336647
    ],
    [
      3.0068210243115416,
      0.007281596677640723
    ],
    [
      3.1784411914852564,
      0.0054339944897334735
    ],
    [
      3.390403717200819,
      0.003312811647901981
    ],
    [
      3.632838897949283,
      0.0011058178056821966
    ],
    [
      3.8629519264513785,
      -0.0006624930338610113
    ],
    [
      3.991052981697772,
      -0.0010871086507553418
    ],
    [
      3.921707189515812,
      0.0005733965585856815
    ],
    [
      3.654422724718307,
      0.003960678837108489
    ],
    [
      3.2992819187618516,
      0.0077741018222048375
    ],
    [
      2.967761014101572,
      0.010971523200649314
    ],
    [
      2.706715381922038,
      0.01325462165390845
    ],
    [
      2.516318968194188,
      0.014751406860927574
    ],
    [
      2.38117306588272,
      0.015684753438943266
    ],
    [
      2.28548349968918,
      0.016242012052612553
    ],
    [
      2.217116863907836,
      0.016554167852159685
    ],
    [
      2.1675900403672337,
      0.01670708463330972
    ],
    [
      2.1311547066046685,
      0.016755982638820166
    ],
    [
      2.103935381840785,
      0.016736394171636082
    ],
    [
      2.0833014968440327,
      0.01667139475365298
    ],
    [
      2.0674457660478067,
      0.01657616167989784
    ],
    [
      2.055108698130171,
      0.016460813967487553
    ],
    [
      2.0453994461884926,
      0.016332187386309815
    ],
    [
      2.0376786407972722,
      0.016194955323049154
    ],
    [
      2.031480935759017,
      0.016052346104596937
    ],
    [
      2.026463136078689,
      0.0159066087986095
    ],
    [
      2.02236897334519,
      0.015759320161263357
    ],
    [
      2.0190048492735526,
      0.015611589812693838
    ],
    [
      2.0162229025570406,
      0.015464199256311595
    ],
    [
      2.0139090320374016,
      0.01531769727842025
    ],
    [
      2.0119743192981696,
      0.015172466192610923
    ],
    [
      2.0103488131811096,
      0.015028768343805288
    ],
    [
      2.008976975846559,
      0.014886779083474244
    ],
    [
      2.0078143115834575,
      0.014746610367632917
    ],
    [
      2.0068248470584726,
      0.014608327786535646
    ],
    [
      2.00597923106847,
      0.014471962948674588
    ],
    [
      2.0052532896205797,
      0.014337522549384252
    ],
    [
      2.004626918897204,
      0.01420499505389472
    ],
    [
      2.0040832312491466,
      0.014074355650965265
    ],
    [
      2.003607892318986,
      0.013945569944160519
    ],
    [
      2.003188603734371,
      0.013818596716038578
    ],
    [
      2.0028146975468397,
      0.013693390007607942
    ],
    [
      2.0024768170978184,
      0.013569900689664571
    ],
    [
      2.002166665211288,
      0.01344807765527134
    ],
    [
      2.0018768051943994,
      0.013327868728817305
    ],
    [
      2.001600503529393,
      0.01320922136219238
    ],
    [
      2.001331605684696,
      0.013092083170681001
    ],
    [
      2.001064438389104,
      0.012976402347790184
    ],
    [
      2.00079373316521,
      0.012862127988412686
    ],
    [
      2.0005145670256503,
      0.012749210342404727
    ],
    [
      2.000222317085024,
      0.012637601015113908
    ],
    [
      1.9999126264954301,
      0.012527253127399218
    ],
    [
      1.999581379621228,
      0.01241812144443677
    ],
    [
      1.9992246847642199,
      0.012310162480324016
    ],
    [
      1.9988388630601206,
      0.012203334583760439
    ],
    [
      1.9984204424107024,
      0.012097598008588006
    ],
    [
      1.9979661555084882,
      0.011992914972089763
    ],
    [
      1.9974729411637755,
      0.011889249703056493
    ],
    [
      1.9969379482657477,
      0.011786568481078952
    ],
    [
      1.9963585418076906,
      0.011684839668073876
    ],
    [
      1.9957323104854638,
      0.01158403373268102
    ],
    [
      1.99505707544317,
      0.01148412326796
    ],
    [
      1.9943308997933036,
      0.0113850830026071
    ],
    [
      1.9935520985828623,
      0.011286889805780964
    ],
    [
      1.9927192489145915,
      0.011189522685550513
    ],
    [
      1.99183119996442,
      0.011092962780927862
    ],
    [
      1.9908870826643152,
      0.01099719334739413
    ],
    [
      1.9898863188444953,
      0.010902199735879803
    ],
    [
      1.9888286296514757,
      0.010807969365085102
    ],
    [
      1.9877140430789828,
      0.010714491687125127
    ],
    [
      1.9865429004680693,
      0.01062175814648425
    ],
    [
      1.985315861851002,
      0.010529762132277187
    ],
    [
      1.9840339100309174,
      0.010438498923953099
    ],
    [
      1.9826983533060543,
      0.010347965630472244
    ],
    [
      1.9813108267636876,
      0.010258161123205545
    ],
    [
      1.9798732920846485,
      0.010169085962723035
    ],
    [
      1.9783880358147097,
      0.010080742319759417
    ],
    [
      1.9768576660739314,
      0.009993133890678463
    ],
    [
      1.9752851076893885,
      0.009906265807764214
    ],
    [
      1.9736735957504103,
      0.00982014454477631
    ],
    [
      1.9720266675984846,
      0.009734777818180884
    ],
    [
      1.970348153276241,
      0.009650174484519325
    ],
    [
      1.968642164471306,
      0.009566344434439933
    ],
    [
      1.966913082001299,
      0.009483298483832114
    ],
    [
      1.9651655418956842,
      0.009401048262711265
    ],
    [
      1.9634044201385028,
      0.00931960610223237
    ],
    [
      1.9616348161432646,
      0.009238984920519
    ],
    [
      1.959862035037224,
      0.009159198107724253
    ],
    [
      1.9580915688371165,
      0.009080259410917169
    ],
    [
      1.9563290766019552,
      0.009002182819269788
    ],
    [
      1.954580363650824,
      0.008924982450043584
    ],
    [
      1.952851359934749,
      0.008848672435834426
    ],
    [
      1.9511480976517515,
      0.00877326681349766
    ],
    [
      1.9494766881929528,
      0.008698779415199143
    ],
    [
      1.9478432985055971,
      0.008625223761894452
    ],
    [
      1.9462541269556692,
      0.008552612959620731
    ],
    [
      1.94471537876893,
      0.008480959598871629
    ],
    [
      1.9432332411245121,
      0.008410275657286581
    ],
    [
      1.9418138579700563,
      0.008340572405911795
    ],
    [
      1.940463304621534,
      0.008271860319159718
    ],
    [
      1.9391875622050678,
      0.008204148988618432
    ],
    [
      1.9379924919916343,
      0.00813744704081043
    ],
    [
      1.9368838096694532,
      0.008071762058951326
    ],
    [
      1.9358670595925893,
      0.008007100508733211
    ],
    [
      1.9349475890384498,
      0.007943467668144799
    ],
    [
      1.9341305225013312,
      0.007880867561284699
    ],
    [
      1.9334207360442113,
      0.00781930289613475
    ],
    [
      1.9328228317266163,
      0.007758775006195151
    ],
    [
      1.9323411121229817,
      0.007699283795933098
    ],
    [
      1.9319795549432994,
      0.00764082768993668
    ],
    [
      1.9317417877663503,
      0.0075834035856823245
    ],
    [
      1.9316310628954825,
      0.0075270068098044485
    ],
    [
      1.9316502323478741,
      0.0074716310778235595
    ],
    [
      1.9318017229904458,
      0.007417268457199366
    ],
    [
      1.9320875118394851,
      0.0073639093336783645
    ],
    [
      1.9325091015462847,
      0.007311542380908254
    ],
    [
      1.9330674960981205,
      0.007260154533247798
    ],
    [
      1.9337631767724486,
      0.00720973096185018
    ],
    [
      1.9345960783925764,
      0.007160255054027953
    ],
    [
      1.9355655659451374,
      0.007111708395983296
    ],
    [
      1.9366704116334392,
      0.007064070759067564
    ],
    [
      1.9379087724563833,
      0.0070173200896939125
    ],
    [
      1.9392781684197438,
      0.006971432503168007
    ],
    [
      1.9407754615054864,
      0.006926382281670973
    ],
    [
      1.9423968355449965,
      0.006882141876760839
    ],
    [
      1.9441377771637987,
      0.006838681916722655
    ],
    [
      1.9459930579880238,
      0.00679597121922404
    ],
    [
      1.9479567183265967,
      0.006753976809769968
    ],
    [
      1.9500220525673662,
      0.00671266394643355
    ],
    [
      1.9521815965498206,
      0.006671996151518367
    ],
    [
      1.9544271172015262,
      0.0066319352507097085
    ],
    [
      1.9567496047488255,
      0.006592441420384176
    ],
    [
      1.9591392678350323,
      0.006553473243804175
    ],
    [
      1.9615855318996562,
      0.006514987776835901
    ],
    [
      1.9640770411904493,
      0.006476940623976635
    ],
    [
      1.966601664794572,
      0.006439286025339275
    ],
    [
      1.96914650708585,
      0.006401976955336397
    ],
    [
      1.9716979229905771,
      0.006364965233689124
    ],
    [
      1.9742415384739886,
      0.006328201649393628
    ],
    [
      1.9767622766422215,
      0.006291636098170517
    ],
    [
      1.9792443898396925,
      0.006255217733823315
    ],
    [
      1.9816714980980459,
      0.006218895133877633
    ],
    [
      1.9840266342597552,
      0.0061826164796428
    ],
    [
      1.9862922960560319,
      0.006146329750758794
    ],
    [
      1.988450505364556,
      0.006109982934048075
    ],
    [
      1.9904828748070824,
      0.006073524246336226
    ],
    [
      1.9923706817701974,
      0.006036902370608388
    ],
    [
      1.9940949498443807,
      0.00600006670469333
    ],
    [
      1.995636537577448,
      0.005962967621345516
    ],
    [
      1.996976234329202,
      0.005925556738342497
    ],
    [
      1.9980948628960031,
      0.0058877871969326145
    ],
    [
      1.9989733884480072,
      0.005849613946655952
    ],
    [
      1.9995930331907865,
      0.005810994034310735
    ],
    [
      1.9999353960284496,
      0.005771886894528899
    ],
    [
      1.999982576370654,
      0.005732254639193801
    ],
    [
      1.9997173010938039,
      0.005692062342708359
    ],
    [
      1.999123053540783,
      0.005651278319894648
    ],
    [
      1.9981842033274837,
      0.005609874393215586
    ],
    [
      1.996886135621648,
      0.005567826145835841
    ],
    [
      1.9952153784742752,
      0.00552511315707771
    ],
    [
      1.9931597267191918,
      0.005481719216801073
    ],
    [
      1.9907083609160245,
      0.005437632515332025
    ],
    [
      1.9878519597984536,
      0.0053928458057715956
    ],
    [
      1.9845828047055327,
      0.005347356535705616
    ],
    [
      1.9808948745208537,
      0.0053011669456769495
    ],
    [
      1.9767839297228695,
      0.005254284132168441
    ],
    [
      1.9722475842600158,
      0.005206720073282933
    ],
    [
      1.967285364104897,
      0.0051584916157785266
    ],
    [
      1.9618987515110464,
      0.005109620422738659
    ],
    [
      1.9560912141901419,
      0.0050601328816662905
    ],
    [
      1.9498682188435152,
      0.00501005997342252
    ],
    [
      1.9432372287142943,
      0.00495943710308433
    ],
    [
      1.9362076850702092,
      0.004908303894298305
    ],
    [
      1.9287909727762336,
      0.004856703949390639
    ],
    [
      1.9210003703644793,
      0.00480468457797556
    ],
    [
      1.912850985250088,
      0.004752296497304465
    ],
    [
      1.904359674970101,
      0.004699593508021738
    ],
    [
      1.8955449555319348,
      0.004646632149337249
    ],
    [
      1.886426898144085,
      0.004593471337919763
    ],
    [
      1.877027015759773,
      0.004540171994934061
    ],
    [
      1.8673681409909737,
      0.004486796665795101
    ],
    [
      1.8574742970435938,
      0.004433409137184263
    ],
    [
      1.8473705633828992,
      0.0043800740557361495
    ],
    [
      1.8370829378615685,
      0.004326856552710701
    ],
    [
      1.826638197031822,
      0.0042738218786821935
    ],
    [
      1.8160637563196929,
      0.004221035051886979
    ],
    [
      1.8053875316660877,
      0.004168560523657661
    ],
    [
      1.794637804139482,
      0.004116461863787446
    ],
    [
      1.7838430889023915,
      0.004064801468343537
    ],
    [
      1.7730320097724859,
      0.004013640291925968
    ],
    [
      1.7622331804638702,
      0.003963037605895781
    ],
    [
      1.75147509342871,
      0.003913050783650229
    ],
    [
      1.740786017048883,
      0.0038637351135515363
    ],
    [
      1.7301939017550256,
      0.0038151436396623994
    ],
    [
      1.7197262954806432,
      0.003767327030075318
    ],
    [
      1.70941026869447,
      0.003720333472217563
    ],
    [
      1.6992723490982127,
      0.003674208594204198
    ],
    [
      1.6893384659310429,
      0.0036289954110050315
    ],
    [
      1.679633903688715,
      0.0035847342939520077
    ],
    [
      1.6701832649446604,
      0.003541462961951458
    ],
    [
      1.6610104418540046,
      0.0034992164925031766
    ],
    [
      1.6521385958287582,
      0.0034580273506471526
    ],
    [
      1.6435901447935268,
      0.0034179254337451948
    ],
    [
      1.6353867573652487,
      0.003378938130070064
    ],
    [
      1.627549353246564,
      0.003341090389054946
    ],
    [
      1.62009810907955,
      0.0033044048011459104
    ],
    [
      1.613052468973071,
      0.0032689016851803476
    ],
    [
      1.6064311588915294,
      0.0032345991812791075
    ],
    [
      1.6002522040737097,
      0.0032015133472805823
    ],
    [
      1.5945329486361592,
      0.003169658256837682
    ],
    [
      1.5892900765042697,
      0.0031390460973526046
    ],
    [
      1.5845396328046872,
      0.0031096872659804875
    ],
    [
      1.5802970448430984,
      0.003081590462048145
    ],
    [
      1.5765771417804098,
      0.0030547627742529837
    ],
    [
      1.5733941721068017,
      0.0030292097610993274
    ],
    [
      1.5707618179954976,
      0.003004935523033936
    ],
    [
      1.5686932055957674,
      0.0029819427648705155
    ],
    [
      1.5672009102964335,
      0.0029602328470021977
    ],
    [
      1.5662969559566755,
      0.002939805824010655
    ],
    [
      1.5659928070594353,
      0.0029206604692596505
    ],
    [
      1.5662993526944455,
      0.0029027942840235132
    ],
    [
      1.567226881222649,
      0.0028862034897165767
    ],
    [
      1.5687850444123073,
      0.0028708830017643017
    ],
    [
      1.5709828097702985,
      0.0028568263836075136
    ],
    [
      1.5738283997214362,
      0.002844025779291104
    ],
    [
      1.5773292162163872,
      0.0028324718230759993
    ],
    [
      1.5814917492777447,
      0.0028221535244774554
    ],
    [
      1.5863214679279787,
      0.0028130581270986443
    ],
    [
      1.5918226918871399,
      0.0028051709396632596
    ],
    [
      1.5979984423888793,
      0.0027984751376491923
    ],
    [
      1.604850270448011,
      0.002792951534048238
    ],
    [
      1.612378060931301,
      0.0027885783178738244
    ],
    [
      1.6205798108466014,
      0.002785330759243587
    ],
    [
      1.6294513803879407,
      0.002783180880204239
    ],
    [
      1.6389862154711676,
      0.002782097090817115
    ],
    [
      1.6491750407854018,
      0.0027820437905869966
    ],
    [
      1.6600055227901,
      0.0027829809360723212
    ],
    [
      1.6714619026298756,
      0.0027848635763133567
    ],
    [
      1.6835245996438264,
      0.002787641358916737
    ],
    [
      1.6961697870397232,
      0.0027912580109743512
    ],
    [
      1.709368942411813,
      0.0027956508005769765
    ],
    [
      1.7230883771290924,
      0.0028007499867197527
    ],
    [
      1.7372887502287375,
      0.0028064782675112365
    ],
    [
      1.7519245743309344,
      0.0028127502392589765
    ],
    [
      1.7669437232485863,
      0.0028194718817163844
    ],
    [
      1.7822869533855479,
      0.0028265400879994296
    ],
    [
      1.7978874536655685,
      0.002833842260795194
    ],
    [
      1.8136704415495752,
      0.002841255999882608
    ],
    [
      1.829552825586195,
      0.0028486489092149903
    ],
    [
      1.8454429577649467,
      0.0028558785546779486
    ],
    [
      1.8612405015243392,
      0.002862792606028952
    ],
    [
      1.876836443383097,
      0.002869229198029677
    ],
    [
      1.892113277540862,
      0.002875017545963643
    ],
    [
      1.9069453931260063,
      0.0028799788494008327
    ],
    [
      1.921199692718245,
      0.002883927514578999
    ],
    [
      1.934736468005383,
      0.002886672720013639
    ],
    [
      1.9474105536370625,
      0.0028880203412664507
    ],
    [
      1.9590727732723583,
      0.002887775239438284
    ],
    [
      1.9695716823542675,
      0.002885743903482507
    ],
    [
      1.978755600319925,
      0.0028817374194010092
    ],
    [
      1.9864749110189974,
      0.002875574720250129
    ],
    [
      1.9925845945621976,
      0.0028670860503647866
    ],
    [
      1.9969469374223774,
      0.0028561165567618785
    ],
    [
      1.9994343513846118,
      0.002842529901586177
    ],
    [
      1.999932217121673,
      0.0028262117734487724
    ],
    [
      1.9983416561157794,
      0.0028070731644183056
    ],
    [
      1.9945821267162398,
      0.0027850532747855095
    ],
    [
      1.98859373752693,
      0.002760121910784785
    ],
    [
      1.9803391749572121,
      0.0027322812523356
    ],
    [
      1.969805152083858,
      0.002701566888079321
    ],
    [
      1.957003302823274,
      0.002668048043506177
    ],
    [
      1.9419704680398107,
      0.0026318269625889013
    ],
    [
      1.924768347251645,
      0.002593037442392254
    ],
    [
      1.905482519179674,
      0.0025518425603467954
    ],
    [
      1.8842208643413074,
      0.00250843167262238
    ],
    [
      1.8611114509587785,
      0.0024630167960607574
    ],
    [
      1.8362999695322415,
      0.0024158285131571366
    ],
    [
      1.8099468198139088,
      0.0023671115574045443
    ],
    [
      1.7822239654678573,
      0.0023171202445161354
    ],
    [
      1.7533116759311431,
      0.0022661139127745367
    ],
    [
      1.7233952720965782,
      0.002214352524629426
    ],
    [
      1.6926619832064906,
      0.0021620925627496845
    ],
    [
      1.6612980080294049,
      0.0021095833291220334
    ],
    [
      1.6294858555217437,
      0.002057063728020836
    ],
    [
      1.5974020203832262,
      0.00200475958468993
    ],
    [
      1.5652150287535402,
      0.0019528815237244146
    ],
    [
      1.5330838701160303,
      0.0019016234057298576
    ],
    [
      1.501156814321933,
      0.001851161299450066
    ],
    [
      1.4695705982399359,
      0.001801652949422028
    ],
    [
      1.4384499552509766,
      0.0017532376870381672
    ],
    [
      1.4079074527305315,
      0.0017060367250291142
    ],
    [
      1.3780435976331125,
      0.0016601537719178605
    ],
    [
      1.3489471679869753,
      0.0016156759027499135
    ],
    [
      1.3206957280843192,
      0.0015726746251935042
    ],
    [
      1.2933562869305055,
      0.0015312070847499637
    ],
    [
      1.2669860626127,
      0.0014913173589912176
    ],
    [
      1.241633319216945,
      0.001453037797487844
    ],
    [
      1.2173382473751624,
      0.0014163903713098058
    ],
    [
      1.1941338641408996,
      0.001381388002845818
    ],
    [
      1.1720469124278137,
      0.0013480358533072279
    ],
    [
      1.1510987445200032,
      0.0013163325511930113
    ],
    [
      1.1313061780593507,
      0.0012862713501952117
    ],
    [
      1.112682316365258,
      0.001257841209543309
    ],
    [
      1.0952373279188075,
      0.0012310277934284297
    ],
    [
      1.07897918234883,
      0.0012058143892375028
    ],
    [
      1.063914342315529,
      0.0011821827465816614
    ],
    [
      1.050048412334399,
      0.001160113840989463
    ],
    [
      1.0373867468630493,
      0.0011395885673365358
    ],
    [
      1.0259350209317952,
      0.0011205883689984208
    ],
    [
      1.015699767278988,
      0.0011030958092060894
    ],
    [
      1.0066888843935637,
      0.0010870950913148825
    ],
    [
      0.9989121201024436,
      0.0010725725346838466
    ],
    [
      0.9923815353934247,
      0.001059517012645006
    ],
    [
      0.9871119530493251,
      0.001047920358674015
    ],
    [
      0.983121395389323,
      0.0010377777462909354
    ],
    [
      0.9804315149587781,
      0.0010290880475551933
    ],
    [
      0.9790680213535154,
      0.0010218541741042753
    ],
    [
      0.9790611064654184,
      0.0010160834035873312
    ],
    [
      0.980445869226561,
      0.0010117876930059722
    ],
    [
      0.9832627393155907,
      0.0010089839787214006
    ],
    [
      0.9875578971436877,
      0.0010076944607512184
    ],
    [
      0.9933836845858888,
      0.001007946866165177
    ],
    [
      1.0007989971386513,
      0.0010097746828508503
    ],
    [
      1.0098696431686447,
      0.0010132173502636066
    ],
    [
      1.020668649286534,
      0.0010183203877848213
    ],
    [
      1.0332764821418632,
      0.0010251354335536478
    ],
    [
      1.0477811454733363,
      0.0010337201565564502
    ],
    [
      1.064278096297811,
      0.0010441379918533222
    ],
    [
      1.0828699047569863,
      0.0010564576322021901
    ],
    [
      1.1036655572833949,
      0.0010707521883762672
    ],
    [
      1.1267792711987088,
      0.0010870979040454865
    ],
    [
      1.1523286494003762,
      0.0011055722786112998
    ],
    [
      1.1804319553955267,
      0.0011262514119408928
    ],
    [
      1.2112042311367135,
      0.0011492063388665041
    ],
    [
      1.24475191365226,
      0.0011744980693418894
    ],
    [
      1.281165534370188,
      0.0012021709958414117
    ],
    [
      1.320510014245595,
      0.001232244279354533
    ],
    [
      1.3628120115426245,
      0.0012647007914462494
    ],
    [
      1.408043760131915,
      0.0012994731923453573
    ],
    [
      1.4561028906135958,
      0.00133642679525392
    ],
    [
      1.5067879079924331,
      0.0013753390499908758
    ],
    [
      1.5597693810605928,
      0.0014158758349946954
    ],
    [
      1.6145575695233845,
      0.0014575653462963745
    ],
    [
      1.670468266760197,
      0.0014997712842919064
    ],
    [
      1.7265901288759018,
      0.0015416682990228026
    ],
    [
      1.781758661486287,
      0.0015822242137928377
    ],
    [
      1.8345441284721282,
      0.0016201951960738148
    ],
    [
      1.8832624306951615,
      0.0016541413375996683
    ],
    [
      1.9260186308963858,
      0.0016824703201879787
    ],
    [
      1.960791159065702,
      0.0017035150692078505
    ],
    [
      1.985559767138822,
      0.001715646730403253
    ],
    [
      1.9984716477915803,
      0.0017174167879603353
    ],
    [
      1.9980288743896832,
      0.0017077127644813395
    ],
    [
      1.9832694292754427,
      0.0016859033419013292
    ],
    [
      1.9539079187187838,
      0.0016519445645899467
    ],
    [
      1.910404625400766,
      0.0016064221656733046
    ],
    [
      1.8539441023216434,
      0.0015505166607233667
    ],
    [
      1.7863241024212693,
      0.0014858947670995937
    ],
    [
      1.7097757891882488,
      0.0014145472755597854
    ],
    [
      1.6267498612076556,
      0.0013386039443750164
    ],
    [
      1.539706320855897,
      0.0012601572398303063
    ],
    [
      1.4509385943318336,
      0.0011811196762845366
    ],
    [
      1.362449703259404,
      0.0011031279090059076
    ],
    [
      1.2758844336736712,
      0.001027495070322182
    ],
    [
      1.192510891243434,
      0.0009552042901341817
    ],
    [
      1.1132390854651748,
      0.0008869320354392141
    ],
    [
      1.0386628497222832,
      0.000823089305025948
    ],
    [
      0.9691130321889245,
      0.0007638704912071859
    ],
    [
      0.9047129041007889,
      0.0007093025050432522
    ],
    [
      0.8454299318853942,
      0.0006592895677660082
    ],
    [
      0.7911207732968984,
      0.0006136513715281344
    ],
    [
      0.741568339248319,
      0.0005721539418424015
    ],
    [
      0.6965110327801217,
      0.0005345335409400187
    ],
    [
      0.6556649769407238,
      0.0005005144759461233
    ],
    [
      0.6187403443103219,
      0.0004698218719434988
    ],
    [
      0.5854529520426149,
      0.00044219046738402934
    ],
    [
      0.5555322001123271,
      0.0004173703829195574
    ],
    [
      0.5287262826955398,
      0.0003951306664963239
    ],
    [
      0.5048054395771603,
      0.00037526126428166773
    ],
    [
      0.4835638616233813,
      0.00035757392794844023
    ],
    [
      0.4648207337008329,
      0.00034190245212142867
    ],
    [
      0.44842079412259017,
      0.0003281025436012719
    ],
    [
      0.43423471182850804,
      0.00031605155496369775
    ],
    [
      0.42215952949223234,
      0.000305648267249492
    ],
    [
      0.4121193908843314,
      0.00029681287723509753
    ],
    [
      0.40406676323656626,
      0.00028948733283434835
    ],
    [
      0.3979843807124305,
      0.00028363616493409793
    ],
    [
      0.39388817629138745,
      0.00027924798681244756
    ],
    [
      0.3918315424374077,
      0.00027633787630351736
    ],
    [
      0.3919113763107972,
      0.0002749509274593276
    ],
    [
      0.3942765399753609,
      0.00027516736784921614
    ],
    [
      0.3991396267894307,
      0.000277109801433445
    ],
    [
      0.40679331347135184,
      0.0002809533808379727
    ],
    [
      0.41763315705115966,
      0.00028694007642718344
    ],
    [
      0.43218956389949736,
      0.0002953987525077528
    ],
    [
      0.4511729569847581,
      0.0003067735707175112
    ],
    [
      0.4755380945769775,
      0.0003216644360895804
    ],
    [
      0.5065762784622673,
      0.0003408849162881422
    ],
    [
      0.5460479550626803,
      0.00036554535307453673
    ],
    [
      0.5963724415459042,
      0.00039717137157052607
    ],
    [
      0.6608932705167136,
      0.00043786872325807247
    ],
    [
      0.7442260347566596,
      0.0004905372722110446
    ],
    [
      0.8526350258537628,
      0.0005590970613335022
    ],
    [
      0.994168045096016,
      0.0006485493858294777
    ],
    [
      1.1776144837938047,
      0.0007642719573475176
    ],
    [
      1.407635942333956,
      0.0009088641742667214
    ],
    [
      1.6704851690106817,
      0.0010730437412376226
    ],
    [
      1.90677662381875,
      0.0012185492719172242
    ],
    [
      1.9990983712954251,
      0.0012710078135342862
    ],
    [
      1.850910206322932,
      0.0011707724293258392
    ],
    [
      1.5127394305519837,
      0.0009519774099211453
    ],
    [
      1.1345555748516285,
      0.0007103394964167453
    ],
    [
      0.8177932032301021,
      0.00050940552283818
    ],
    [
      0.58491936501586,
      0.0003624919797218795
    ],
    [
      0.422032474584326,
      0.00026021528595476795
    ],
    [
      0.3092678998642895,
      0.00018971802322187425
    ],
    [
      0.23060305720918678,
      0.00014074335267888483
    ],
    [
      0.17489559295317275,
      0.00010620208788496288
    ],
    [
      0.134753539136318,
      8.141191926779034e-05
    ],
    [
      0.1053178526404902,
      6.330611997831803e-05
    ],
    [
      0.08337245299518606,
      4.986139538230849e-05
    ],
    [
      0.06675923293002664,
      3.972405643662413e-05
    ],
    [
      0.054006100797870264,
      3.1973319748863915e-05
    ],
    [
      0.04409170262853024,
      2.597207703307347e-05
    ],
    [
      0.03629553460362403,
      2.1272089883547785e-05
    ],
    [
      0.030101231657722532,
      1.7552970305364374e-05
    ],
    [
      0.025133216246635934,
      1.458230063448862e-05
    ],
    [
      0.021114535448077107,
      1.2189148598665614e-05
    ],
    [
      0.017838352634371855,
      1.0246196417582065e-05
    ],
    [
      0.015148374405180678,
      8.657495609054253e-06
    ],
    [
      0.01292521480861709,
      7.349952948182414e-06
    ],
    [
      0.011076764062539695,
      6.267328424712677e-06
    ],
    [
      0.009531297107131798,
      5.36594886605974e-06
    ],
    [
      0.008232482395412091,
      4.611609431452203e-06
    ],
    [
      0.007135725677342043,
      3.977308217740453e-06
    ],
    [
      0.006205463113104616,
      3.441572303411987e-06
    ],
    [
      0.005413137212790034,
      2.9872084836520853e-06
    ],
    [
      0.004735669212719885,
      2.600362252831636e-06
    ],
    [
      0.004154296036662638,
      2.2698027838997416e-06
    ],
    [
      0.0036536775620128045,
      1.9863751805923677e-06
    ],
    [
      0.003221206088625272,
      1.74257764620875e-06
    ],
    [
      0.002846468343287084,
      1.5322327242500797e-06
    ],
    [
      0.0025208234681333153,
      1.350229945535058e-06
    ],
    [
      0.0022370698620802175,
      1.192323082937043e-06
    ],
    [
      0.0019891805733134884,
      1.0549694623492728e-06
    ],
    [
      0.001772091934067019,
      9.352018798125398e-07
    ],
    [
      0.0015815338099340543,
      8.305259579158416e-07
    ],
    [
      0.0014138925708275536,
      7.388374688339916e-07
    ],
    [
      0.0012660999377302569,
      6.583554175479921e-07
    ],
    [
      0.0011355424023696107,
      5.875676321368505e-07
    ],
    [
      0.0010199870878398877,
      5.251863302507343e-07
    ],
    [
      0.0009175208123932443,
      4.7011168188018865e-07
    ],
    [
      0.0008264998056829154,
      4.2140181113299244e-07
    ],
    [
      0.0007455080577166177,
      3.78248005998593e-07
    ],
    [
      0.0006733226934055598,
      3.399541581614149e-07
    ],
    [
      0.0006088850879530996,
      3.0591965242027534e-07
    ],
    [
      0.0005512766914423681,
      2.7562508010057487e-07
    ],
    [
      0.0004996987306918547,
      2.486202728171601e-07
    ],
    [
      0.0004534551147538868,
      2.245142495070488e-07
    ],
    [
      0.00041193799647438437,
      2.0296674638044048e-07
    ],
    [
      0.00037461554331869344,
      1.8368106075819946e-07
    ],
    [
      0.00034102155158824074,
      1.663979888546932e-07
    ],
    [
      0.0003107466033787222,
      1.5089067712935767e-07
    ],
    [
      0.0002834305184050227,
      1.3696023874775528e-07
    ],
    [
      0.00025875589567389307,
      1.2443201260494384e-07
    ],
    [
      0.0002364425749083469,
      1.1315236342098313e-07
    ],
    [
      0.00021624287618256336,
      1.0298593862077788e-07
    ],
    [
      0.0001979374996499287,
      9.381331179538041e-08
    ],
    [
      0.00018133198652176257,
      8.552895410902591e-08
    ],
    [
      0.0001662536583634162,
      7.803948455361524e-08
    ],
    [
      0.0001525489649437382,
      7.126215782853323e-08
    ],
    [
      0.00014008118180596895,
      6.512355515550722e-08
    ],
    [
      0.00012872840782791233,
      5.9558448759695665e-08
    ],
    [
      0.00011838182063367895,
      5.4508815270864585e-08
    ],
    [
      0.00010894415407362873,
      4.992297707270588e-08
    ],
    [
      0.00010032836731912875,
      4.575485378892233e-08
    ],
    [
      9.24564795999517e-05,
      4.196330874734741e-08
    ],
    [
      8.525854838872956e-05,
      3.8511577496438065e-08
    ],
    [
      7.867177202662222e-05,
      3.5366767325896724e-08
    ],
    [
      7.263970048438387e-05,
      3.249941833816214e-08
    ],
    [
      6.711154024333084e-05,
      2.98831179584906e-08
    ],
    [
      6.20415412274745e-05,
      2.7494161915433025e-08
    ],
    [
      5.738845537610721e-05,
      2.5311255693921848e-08
    ],
    [
      5.311505786102306e-05,
      2.3315251288767724e-08
    ],
    [
      4.918772316216904e-05,
      2.1488914793380974e-08
    ],
    [
      4.557604925159862e-05,
      1.9816720959638237e-08
    ],
    [
      4.225252402457403e-05,
      1.8284671382639807e-08
    ],
    [
      3.9192228880763396e-05,
      1.6880133405979962e-08
    ],
    [
      3.637257501632967e-05,
      1.5591697224639237e-08
    ],
    [
      3.3773068555045406e-05,
      1.4409048989199826e-08
    ],
    [
      3.137510113659566e-05,
      1.3322857998624479e-08
    ],
    [
      2.9161763004154935e-05,
      1.2324676310756922e-08
    ],
    [
      2.7117676000643637e-05,
      1.1406849312901778e-08
    ],
    [
      2.52288442017553e-05,
      1.0562435975015975e-08
    ],
    [
      2.348252019080336e-05,
      9.785137667673799e-09
    ],
    [
      2.186708522141887e-05,
      9.06923456444628e-09
    ],
    [
      2.0371941724124322e-05,
      8.409528766388253e-09
    ],
    [
      1.898741679603549e-05,
      7.801293392405465e-09
    ],
    [
      1.7704675473029613e-05,
      7.2402269682803435e-09
    ],
    [
      1.6515642723754966e-05,
      6.722412527391364e-09
    ],
    [
      1.5412933227530207e-05,
      6.24428090452504e-09
    ],
    [
      1.4389788105745504e-05,
      5.802577765562291e-09
    ],
    [
      1.3440017870836426e-05,
      5.394333968215905e-09
    ],
    [
      1.2557950939924754e-05,
      5.0168388958544895e-09
    ],
    [
      1.1738387133293354e-05,
      4.667616447204156e-09
    ],
    [
      1.09765556422371e-05,
      4.344403400707076e-09
    ],
    [
      1.0268077007614143e-05,
      4.04512990389088e-09
    ],
    [
      9.608928700555894e-06,
      3.767901865844063e-09
    ],
    [
      8.995413941109984e-06,
      3.510985055708069e-09
    ],
    [
      8.424133429795949e-06,
      3.2727907314495955e-09
    ],
    [
      7.891959701781253e-06,
      3.0518626427261607e-09
    ],
    [
      7.396013844171259e-06,
      2.8468652680506293e-09
    ],
    [
      6.933644344227824e-06,
      2.6565731622295815e-09
    ],
    [
      6.502407860598193e-06,
      2.479861302486985e-09
    ],
    [
      6.100051731212749e-06,
      2.315696334173703e-09
    ],
    [
      5.7244980507105365e-06,
      2.1631286270947333e-09
    ],
    [
      5.373829167351815e-06,
      2.021285062775905e-09
    ],
    [
      5.04627446462541e-06,
      1.8893624814904666e-09
    ],
    [
      4.740198306358839e-06,
      1.7666217249543967e-09
    ],
    [
      4.4540890362880995e-06,
      1.652382217380183e-09
    ],
    [
      4.186548933900443e-06,
      1.546017033319591e-09
    ],
    [
      3.936285038073927e-06,
      1.4469484059703413e-09
    ],
    [
      3.7021007587311826e-06,
      1.354643634273309e-09
    ],
    [
      3.482888204512727e-06,
      1.268611351351015e-09
    ],
    [
      3.277621161457252e-06,
      1.1883981204427232e-09
    ],
    [
      3.0853486639426943e-06,
      1.1135853280047433e-09
    ],
    [
      2.9051891047666724e-06,
      1.043786346428942e-09
    ],
    [
      2.736324836300736e-06,
      9.78643941700738e-10
    ],
    [
      2.577997219198614e-06,
      9.178279035809096e-10
    ],
    [
      2.429502079229588e-06,
      8.610328781154107e-10
    ],
    [
      2.2901855364917905e-06,
      8.079763842278913e-10
    ],
    [
      2.159440174580033e-06,
      7.583969978466537e-10
    ],
    [
      2.036701520275543e-06,
      7.120526886006656e-10
    ],
    [
      1.921444807026996e-06,
      6.687192955661952e-10
    ],
    [
      1.8131819979300266e-06,
      6.281891297461988e-10
    ],
    [
      1.7114590461164924e-06,
      5.902696921725642e-10
    ],
    [
      1.6158533724567103e-06,
      5.547824975137192e-10
    ],
    [
      1.5259715422799592e-06,
      5.215619940298031e-10
    ],
    [
      1.441447124449938e-06,
      4.904545715227018e-10
    ],
    [
      1.3619387176093112e-06,
      4.613176497370619e-10
    ],
    [
      1.2871281297466966e-06,
      4.3401884029721046e-10
    ],
    [
      1.2167186984533553e-06,
      4.0843517594740677e-10
    ],
    [
      1.150433740339196e-06,
      3.8445240136323727e-10
    ],
    [
      1.088015119077352e-06,
      3.6196432037106337e-10
    ],
    [
      1.02922192245555e-06,
      3.4087219482027954e-10
    ],
    [
      9.738292396381432e-07,
      3.210841908139248e-10
    ],
    [
      9.21627030593588e-07,
      3.025148683502619e-10
    ],
    [
      8.724190803254762e-07,
      2.8508471079491654e-10
    ],
    [
      8.260220311671435e-07,
      2.687196909027526e-10
    ],
    [
      7.82264486966321e-07,
      2.5335087039866353e-10
    ],
    [
      7.409861835027239e-07,
      2.3891403037426936e-10
    ],
    [
      7.020372199519332e-07,
      2.25349330019454e-10
    ],
    [
      6.652773466384363e-07,
      2.1260099137417234e-10
    ],
    [
      6.305753047124307e-07,
      2.0061700803413723e-10
    ],
    [
      5.978082137428835e-07,
      1.8934887587835748e-10
    ],
    [
      5.668610035461202e-07,
      1.787513440703033e-10
    ],
    [
      5.37625886868028e-07,
      1.6878218472317824e-10
    ],
    [
      5.100018698110164e-07,
      1.5940197975964222e-10
    ],
    [
      4.838942971469116e-07,
      1.5057392361036246e-10
    ],
    [
      4.592144298855722e-07,
      1.4226364051512131e-10
    ],
    [
      4.358790526784848e-07,
      1.3443901528671865e-10
    ],
    [
      4.138101088284121e-07,
      1.2707003649589773e-10
    ],
    [
      3.9293436085203626e-07,
      1.2012865111691806e-10
    ],
    [
      3.7318307470367955e-07,
      1.1358862975084918e-10
    ],
    [
      3.5449172591609546e-07,
      1.074254416204748e-10
    ],
    [
      3.367997260499855e-07,
      1.016161385871301e-10
    ],
    [
      3.200501679684427e-07,
      9.613924750821954e-11
    ],
    [
      3.0418958856697803e-07,
      9.097467030318451e-11
    ],
    [
      2.891677476948232e-07,
      8.610359114592971e-11
    ],
    [
      2.7493742209986457e-07,
      8.15083902528833e-11
    ],
    [
      2.6145421331837024e-07,
      7.717256377101786e-11
    ],
    [
      2.4867636851239493e-07,
      7.308064931208695e-11
    ],
    [
      2.365646133329589e-07,
      6.921815671756821e-11
    ],
    [
      2.2508199595631268e-07,
      6.557150366463787e-11
    ],
    [
      2.1419374150433025e-07,
      6.212795575968615e-11
    ],
    [
      2.038671161188807e-07,
      5.887557079089677e-11
    ],
    [
      1.9407130001407953e-07,
      5.5803146834985214e-11
    ],
    [
      1.84777268880286e-07,
      5.2900173939210086e-11
    ],
    [
      1.7595768305971692e-07,
      5.015678912025964e-11
    ],
    [
      1.6758678395603705e-07,
      4.756373443978695e-11
    ],
    [
      1.5964029717946914e-07,
      4.511231793617988e-11
    ],
    [
      1.5209534196517528e-07,
      4.279437720892065e-11
    ],
    [
      1.4493034643606082e-07,
      4.0602245465918596e-11
    ],
    [
      1.3812496831208118e-07,
      3.8528719857090855e-11
    ],
    [
      1.3166002069663721e-07,
      3.65670319370132e-11
    ],
    [
      1.255174025970521e-07,
      3.471082010150179e-11
    ],
    [
      1.1968003386053173e-07,
      3.295410386293143e-11
    ],
    [
      1.1413179422959598e-07,
      3.1291259834323614e-11
    ],
    [
      1.088574662418572e-07,
      2.971699930291841e-11
    ],
    [
      1.0384268171838249e-07,
      2.8226347283817307e-11
    ],
    [
      9.907387160277542e-08,
      2.6814622949703873e-11
    ],
    [
      9.453821892974041e-08,
      2.5477421343759748e-11
    ],
    [
      9.02236147172417e-08,
      2.421059628565304e-11
    ],
    [
      8.611861659064449e-08,
      2.3010244390005234e-11
    ],
    [
      8.221240996044152e-08,
      2.1872690121130093e-11
    ],
    [
      7.84947715874268e-08,
      2.0794471813840143e-11
    ],
    [
      7.495603538055343e-08,
      1.9772328594232257e-11
    ],
    [
      7.1587060283273e-08,
      1.880318814017406e-11
    ],
    [
      6.837920011395353e-08,
      1.788415522511053e-11
    ],
    [
      6.532427523506336e-08,
      1.701250099196667e-11
    ],
    [
      6.241454593428574e-08,
      1.6185652909374935e-11
    ],
    [
      5.964268740855345e-08,
      1.5401185363408954e-11
    ],
    [
      5.700176624931776e-08,
      1.4656810844119706e-11
    ],
    [
      5.448521833413547e-08,
      1.3950371686434877e-11
    ],
    [
      5.2086828035979895e-08,
      1.3279832329078438e-11
    ],
    [
      4.9800708667542434e-08,
      1.2643272058006295e-11
    ],
    [
      4.762128408326457e-08,
      1.2038878201896153e-11
    ],
    [
      4.554327136690602e-08,
      1.1464939750521875e-11
    ],
    [
      4.3561664537209446e-08,
      1.0919841368414307e-11
    ],
    [
      4.167171920860871e-08,
      1.0402057778357856e-11
    ],
    [
      3.986893814804107e-08,
      9.910148490287917e-12
    ],
    [
      3.814905767274867e-08,
      9.442752854055976e-12
    ],
    [
      3.650803483751372e-08,
      8.998585414522615e-12
    ],
    [
      3.494203536309558e-08,
      8.576431550075675e-12
    ],
    [
      3.344742226073694e-08,
      8.175143376233342e-12
    ],
    [
      3.2020745110488136e-08,
      7.7936358979275e-12
    ],
    [
      3.065872995380366e-08,
      7.430883393662355e-12
    ],
    [
      2.9358269763368347e-08,
      7.085916018172815e-12
    ],
    [
      2.811641545546359e-08,
      6.7578166087579016e-12
    ],
    [
      2.69303674123727e-08,
      6.445717682975777e-12
    ],
    [
      2.579746748436959e-08,
      6.148798615820421e-12
    ],
    [
      2.4715191442746403e-08,
      5.8662829846339905e-12
    ],
    [
      2.3681141857118556e-08,
      5.597436071846897e-12
    ],
    [
      2.2693041371916583e-08,
      5.341562515440759e-12
    ],
    [
      2.174872635852729e-08,
      5.098004098104731e-12
    ],
    [
      2.0846140921011837e-08,
      4.866137666465977e-12
    ],
    [
      1.998333123468258e-08,
      4.645373172392158e-12
    ],
    [
      1.9158440198101283e-08,
      4.43515182884685e-12
    ]
  ],
  "offsets": [
    {
      "center": -2.0,
      "charge": 6.287024307563169,
      "spin": 0.03147729615289695,
      "polarization": 0.005006708199780676,
      "quadrature_error": 3.1957121700940265e-10
    },
    {
      "center": -1.95,
      "charge": 6.4557327303449545,
      "spin": 0.031572305065841876,
      "polarization": 0.004890584289129151,
      "quadrature_error": 8.017166727878382e-10
    },
    {
      "center": -1.9,
      "charge": 6.629062706662671,
      "spin": 0.03178790592846101,
      "polarization": 0.004795233856592115,
      "quadrature_error": 2.8947640670970476e-10
    },
    {
      "center": -1.85,
      "charge": 6.808378241838239,
      "spin": 0.03190224532261226,
      "polarization": 0.00468573339926525,
      "quadrature_error": 5.674118180129367e-10
    },
    {
      "center": -1.8,
      "charge": 6.989644714260209,
      "spin": 0.03158017638994799,
      "polarization": 0.004518137570786453,
      "quadrature_error": 1.0930543018461436e-10
    },
    {
      "center": -1.75,
      "charge": 7.165960922000138,
      "spin": 0.030574558046362842,
      "polarization": 0.004266637563218665,
      "quadrature_error": 2.7349351065792863e-10
    },
    {
      "center": -1.7,
      "charge": 7.3333581688860034,
      "spin": 0.028914397954927812,
      "polarization": 0.003942859095251329,
      "quadrature_error": 6.047422686087893e-10
    },
    {
      "center": -1.65,
      "charge": 7.492420206748205,
      "spin": 0.02683416616802351,
      "polarization": 0.0035815084348652464,
      "quadrature_error": 9.265893912094005e-10
    },
    {
      "center": -1.6,
      "charge": 7.645937971527221,
      "spin": 0.024589409170280678,
      "polarization": 0.003216009502280741,
      "quadrature_error": 4.2306882115477995e-10
    },
    {
      "center": -1.55,
      "charge": 7.797619066513954,
      "spin": 0.022356106598334907,
      "polarization": 0.0028670426713124303,
      "quadrature_error": 2.2999263856001886e-10
    },
    {
      "center": -1.5,
      "charge": 7.952942048893489,
      "spin": 0.020217072525215794,
      "polarization": 0.002542087242799492,
      "quadrature_error": 3.1984637394102805e-10
    },
    {
      "center": -1.45,
      "charge": 8.1208697631301,
      "spin": 0.018189814781760242,
      "polarization": 0.0022398850507792376,
      "quadrature_error": 8.065738234326988e-10
    },
    {
      "center": -1.4,
      "charge": 8.309227926743377,
      "spin": 0.0163011553095264,
      "polarization": 0.001961813474517997,
      "quadrature_error": 2.898938670142934e-10
    },
    {
      "center": -1.35,
      "charge": 8.495695022218325,
      "spin": 0.014693625438702654,
      "polarization": 0.0017295377718097487,
      "quadrature_error": 5.702433868197687e-10
    },
    {
      "center": -1.2999999999999998,
      "charge": 8.64837801540699,
      "spin": 0.013409310809165699,
      "polarization": 0.0015505000805095658,
      "quadrature_error": 1.0951203202671651e-10
    },
    {
      "center": -1.25,
      "charge": 8.777292446560056,
      "spin": 0.012327691997590907,
      "polarization": 0.001404498263291011,
      "quadrature_error": 2.7399427358979165e-10
    },
    {
      "center": -1.2,
      "charge": 8.897746455249223,
      "spin": 0.011393315888290543,
      "polarization": 0.0012804720774628343,
      "quadrature_error": 6.191743623271642e-10
    },
    {
      "center": -1.15,
      "charge": 9.02099617575722,
      "spin": 0.010641099957539757,
      "polarization": 0.0011795925583181555,
      "quadrature_error": 9.275416303813009e-10
    },
    {
      "center": -1.1,
      "charge": 9.184328079205518,
      "spin": 0.010383024409210287,
      "polarization": 0.0011305154083855922,
      "quadrature_error": 4.2409294020155263e-10
    },
    {
      "center": -1.0499999999999998,
      "charge": 9.320241995128216,
      "spin": 0.009758998401496443,
      "polarization": 0.0010470756453102366,
      "quadrature_error": 9.905208284773214e-11
    },
    {
      "center": -1.0,
      "charge": 9.422440641618598,
      "spin": 0.008944262318014175,
      "polarization": 0.0009492511184955281,
      "quadrature_error": 5.748365630916849e-10
    },
    {
      "center": -0.95,
      "charge": 9.519564043432906,
      "spin": 0.008197542817071161,
      "polarization": 0.0008611258645532466,
      "quadrature_error": 3.6126676432448186e-10
    },
    {
      "center": -0.8999999999999999,
      "charge": 9.57008165745793,
      "spin": 0.007487495795660218,
      "polarization": 0.0007823857793130991,
      "quadrature_error": 1.1419147282812976e-09
    },
    {
      "center": -0.8499999999999999,
      "charge": 9.620836091073171,
      "spin": 0.006834260407136648,
      "polarization": 0.0007103603410807418,
      "quadrature_error": 1.1699046452053471e-09
    },
    {
      "center": -0.7999999999999998,
      "charge": 9.699503965004823,
      "spin": 0.0062503130181374945,
      "polarization": 0.0006443951196564501,
      "quadrature_error": 1.4292405620827583e-10
    },
    {
      "center": -0.75,
      "charge": 9.776536421850494,
      "spin": 0.005712084484922389,
      "polarization": 0.0005842646350865034,
      "quadrature_error": 5.150303174356178e-10
    },
    {
      "center": -0.7,
      "charge": 9.839262872727867,
      "spin": 0.005206127012734323,
      "polarization": 0.0005291175853390895,
      "quadrature_error": 7.798179025828924e-10
    },
    {
      "center": -0.6499999999999999,
      "charge": 9.868391055005977,
      "spin": 0.004711701438832053,
      "polarization": 0.0004774538638131825,
      "quadrature_error": 9.24827254520352e-10
    },
    {
      "center": -0.5999999999999999,
      "charge": 9.868178977223602,
      "spin": 0.0042249009896155225,
      "polarization": 0.0004281338025350846,
      "quadrature_error": 9.953298558988213e-10
    },
    {
      "center": -0.5499999999999998,
      "charge": 9.883881614496286,
      "spin": 0.0037781680643971405,
      "polarization": 0.00038225549553890404,
      "quadrature_error": 1.1875993440585256e-10
    },
    {
      "center": -0.5,
      "charge": 9.921296681770304,
      "spin": 0.003372638362029187,
      "polarization": 0.00033993927106586543,
      "quadrature_error": 5.61314132117942e-10
    },
    {
      "center": -0.44999999999999996,
      "charge": 9.968878691963361,
      "spin": 0.002994037858137317,
      "polarization": 0.0003003384784440229,
      "quadrature_error": 2.961664056360729e-10
    },
    {
      "center": -0.3999999999999999,
      "charge": 10.018178705916375,
      "spin": 0.0026316281222057217,
      "polarization": 0.000262685284367265,
      "quadrature_error": 1.132559975580436e-09
    },
    {
      "center": -0.34999999999999987,
      "charge": 10.06222153753872,
      "spin": 0.002277950984550897,
      "polarization": 0.00022638648692563943,
      "quadrature_error": 1.0431253814994565e-09
    },
    {
      "center": -0.2999999999999998,
      "charge": 10.093907711914087,
      "spin": 0.0019273659622351049,
      "polarization": 0.0001909434896021674,
      "quadrature_error": 1.396049935049283e-10
    },
    {
      "center": -0.25,
      "charge": 10.10766778454465,
      "spin": 0.0015765732155125054,
      "polarization": 0.00015597794161015054,
      "quadrature_error": 5.152370398073535e-10
    },
    {
      "center": -0.19999999999999996,
      "charge": 10.10418851951111,
      "spin": 0.0012283879140355884,
      "polarization": 0.00012157214917987533,
      "quadrature_error": 7.700653168226648e-10
    },
    {
      "center": -0.1499999999999999,
      "charge": 10.091788043342206,
      "spin": 0.0008927849458748965,
      "polarization": 8.846647809491879e-05,
      "quadrature_error": 1.095050490150921e-09
    },
    {
      "center": -0.09999999999999987,
      "charge": 10.07952803371372,
      "spin": 0.0005780800906658817,
      "polarization": 5.735190067752536e-05,
      "quadrature_error": 1.162163027944573e-09
    },
    {
      "center": -0.04999999999999982,
      "charge": 10.071698092650845,
      "spin": 0.00028330144805134545,
      "polarization": 2.8128469047147662e-05,
      "quadrature_error": 3.1510177817832236e-10
    },
    {
      "center": 0.0,
      "charge": 10.069102466421102,
      "spin": 3.340968994514082e-16,
      "polarization": 3.318040516178772e-17,
      "quadrature_error": 6.0705621170216e-10
    },
    {
      "center": 0.050000000000000266,
      "charge": 10.07169809265085,
      "spin": -0.00028330144805069503,
      "polarization": -2.812846904708307e-05,
      "quadrature_error": 3.151017178706221e-10
    },
    {
      "center": 0.10000000000000009,
      "charge": 10.079528033713721,
      "spin": -0.0005780800906654654,
      "polarization": -5.7351900677484045e-05,
      "quadrature_error": 1.162162987875078e-09
    },
    {
      "center": 0.1499999999999999,
      "charge": 10.09178804334221,
      "spin": -0.0008927849458741702,
      "polarization": -8.846647809484678e-05,
      "quadrature_error": 1.095051029066997e-09
    },
    {
      "center": 0.20000000000000018,
      "charge": 10.104188519511116,
      "spin": -0.0012283879140349745,
      "polarization": -0.00012157214917981452,
      "quadrature_error": 7.700656512701432e-10
    },
    {
      "center": 0.25,
      "charge": 10.107667784544653,
      "spin": -0.0015765732155119054,
      "polarization": -0.00015597794161009116,
      "quadrature_error": 5.152369842962022e-10
    },
    {
      "center": 0.30000000000000027,
      "charge": 10.09390771191409,
      "spin": -0.0019273659622347733,
      "polarization": -0.0001909434896021345,
      "quadrature_error": 1.3960423930783763e-10
    },
    {
      "center": 0.3500000000000001,
      "charge": 10.06222153753872,
      "spin": -0.0022779509845503353,
      "polarization": -0.00022638648692558362,
      "quadrature_error": 1.0431250118325012e-09
    },
    {
      "center": 0.40000000000000036,
      "charge": 10.018178705916371,
      "spin": -0.002631628122205134,
      "polarization": -0.0002626852843672064,
      "quadrature_error": 1.1325595909768818e-09
    },
    {
      "center": 0.4500000000000002,
      "charge": 9.968878691963361,
      "spin": -0.0029940378581365746,
      "polarization": -0.0003003384784439484,
      "quadrature_error": 2.961665735500977e-10
    },
    {
      "center": 0.5,
      "charge": 9.921296681770304,
      "spin": -0.003372638362028564,
      "polarization": -0.00033993927106580266,
      "quadrature_error": 5.613140210956395e-10
    },
    {
      "center": 0.5500000000000003,
      "charge": 9.883881614496287,
      "spin": -0.0037781680643966843,
      "polarization": -0.0003822554955388578,
      "quadrature_error": 1.187597353202742e-10
    },
    {
      "center": 0.6000000000000001,
      "charge": 9.8681789772236,
      "spin": -0.004224900989615175,
      "polarization": -0.0004281338025350494,
      "quadrature_error": 9.953297633539412e-10
    },
    {
      "center": 0.6500000000000004,
      "charge": 9.868391055005977,
      "spin": -0.004711701438831275,
      "polarization": -0.0004774538638131037,
      "quadrature_error": 9.248275564336134e-10
    },
    {
      "center": 0.7000000000000002,
      "charge": 9.83926287272787,
      "spin": -0.005206127012733712,
      "polarization": -0.0005291175853390273,
      "quadrature_error": 7.798182856026282e-10
    },
    {
      "center": 0.75,
      "charge": 9.776536421850494,
      "spin": -0.005712084484921865,
      "polarization": -0.0005842646350864498,
      "quadrature_error": 5.150302896800422e-10
    },
    {
      "center": 0.8000000000000003,
      "charge": 9.699503965004823,
      "spin": -0.006250313018137062,
      "polarization": -0.0006443951196564054,
      "quadrature_error": 1.429237391615011e-10
    },
    {
      "center": 0.8500000000000001,
      "charge": 9.620836091073167,
      "spin": -0.006834260407136217,
      "polarization": -0.0007103603410806973,
      "quadrature_error": 1.1699046071349559e-09
    },
    {
      "center": 0.9000000000000004,
      "charge": 9.57008165745793,
      "spin": -0.007487495795659629,
      "polarization": -0.0007823857793130375,
      "quadrature_error": 1.1419146926502354e-09
    },
    {
      "center": 0.9500000000000002,
      "charge": 9.519564043432906,
      "spin": -0.008197542817070315,
      "polarization": -0.0008611258645531577,
      "quadrature_error": 3.6126669419960354e-10
    },
    {
      "center": 1.0,
      "charge": 9.422440641618602,
      "spin": -0.008944262318013627,
      "polarization": -0.0009492511184954695,
      "quadrature_error": 5.748365482245626e-10
    },
    {
      "center": 1.0500000000000003,
      "charge": 9.32024199512822,
      "spin": -0.009758998401496004,
      "polarization": -0.0010470756453101891,
      "quadrature_error": 9.905220374991955e-11
    },
    {
      "center": 1.1,
      "charge": 9.184328079205521,
      "spin": -0.010383024409209888,
      "polarization": -0.0011305154083855482,
      "quadrature_error": 4.2409306354710666e-10
    },
    {
      "center": 1.1500000000000004,
      "charge": 9.020996175757224,
      "spin": -0.010641099957538968,
      "polarization": -0.0011795925583180675,
      "quadrature_error": 9.275419610183164e-10
    },
    {
      "center": 1.2000000000000002,
      "charge": 8.897746455249226,
      "spin": -0.011393315888290104,
      "polarization": -0.0012804720774627846,
      "quadrature_error": 6.191745582830617e-10
    },
    {
      "center": 1.25,
      "charge": 8.77729244656006,
      "spin": -0.012327691997590472,
      "polarization": -0.0014044982632909608,
      "quadrature_error": 2.739942064020795e-10
    },
    {
      "center": 1.3000000000000003,
      "charge": 8.64837801540699,
      "spin": -0.013409310809165279,
      "polarization": -0.0015505000805095175,
      "quadrature_error": 1.0951191441523888e-10
    },
    {
      "center": 1.35,
      "charge": 8.495695022218323,
      "spin": -0.014693625438702137,
      "polarization": -0.0017295377718096882,
      "quadrature_error": 5.702431024641644e-10
    },
    {
      "center": 1.4000000000000004,
      "charge": 8.309227926743375,
      "spin": -0.016301155309525805,
      "polarization": -0.001961813474517926,
      "quadrature_error": 2.898940901749161e-10
    },
    {
      "center": 1.4500000000000002,
      "charge": 8.120869763130099,
      "spin": -0.018189814781759524,
      "polarization": -0.00223988505077915,
      "quadrature_error": 8.065733671325694e-10
    },
    {
      "center": 1.5,
      "charge": 7.952942048893493,
      "spin": -0.020217072525215325,
      "polarization": -0.002542087242799432,
      "quadrature_error": 3.1984623042548293e-10
    },
    {
      "center": 1.5500000000000003,
      "charge": 7.797619066513953,
      "spin": -0.022356106598334674,
      "polarization": -0.0028670426713124013,
      "quadrature_error": 2.2999249145824213e-10
    },
    {
      "center": 1.6,
      "charge": 7.645937971527222,
      "spin": -0.024589409170280418,
      "polarization": -0.0032160095022807068,
      "quadrature_error": 4.2306876578267447e-10
    },
    {
      "center": 1.6500000000000004,
      "charge": 7.492420206748202,
      "spin": -0.02683416616802292,
      "polarization": -0.0035815084348651697,
      "quadrature_error": 9.265896238345396e-10
    },
    {
      "center": 1.7000000000000002,
      "charge": 7.333358168886003,
      "spin": -0.028914397954927715,
      "polarization": -0.003942859095251316,
      "quadrature_error": 6.047427143648674e-10
    },
    {
      "center": 1.75,
      "charge": 7.165960922000136,
      "spin": -0.030574558046362447,
      "polarization": -0.004266637563218611,
      "quadrature_error": 2.7349361694256406e-10
    },
    {
      "center": 1.8000000000000003,
      "charge": 6.989644714260209,
      "spin": -0.03158017638994781,
      "polarization": -0.004518137570786427,
      "quadrature_error": 1.0930496476107979e-10
    },
    {
      "center": 1.85,
      "charge": 6.808378241838239,
      "spin": -0.03190224532261187,
      "polarization": -0.004685733399265193,
      "quadrature_error": 5.674112075293189e-10
    },
    {
      "center": 1.9000000000000004,
      "charge": 6.62906270666267,
      "spin": -0.031787905928460716,
      "polarization": -0.004795233856592073,
      "quadrature_error": 2.8947679374748587e-10
    },
    {
      "center": 1.9500000000000002,
      "charge": 6.455732730344954,
      "spin": -0.03157230506584137,
      "polarization": -0.004890584289129074,
      "quadrature_error": 8.017167444562752e-10
    },
    {
      "center": 2.0,
      "charge": 6.2870243075631675,
      "spin": -0.03147729615289663,
      "polarization": -0.005006708199780626,
      "quadrature_error": 3.1957160084979424e-10
    }
  ],
  "beta": [
    {
      "beta": 0.0,
      "charge": 9.96036184190228,
      "spin": 4.949606852520008e-16,
      "polarization": 4.9693042593066143e-17,
      "quadrature_error": 1.3129510765714743e-10
    },
    {
      "beta": 0.17453292519943295,
      "charge": 9.959996277467786,
      "spin": -2.554168490778512e-05,
      "polarization": -2.5644271540108247e-06,
      "quadrature_error": 1.3006539950914208e-10
    },
    {
      "beta": 0.3490658503988659,
      "charge": 9.958919986716303,
      "spin": -0.00010139857155241959,
      "polarization": -1.018168352468641e-05,
      "quadrature_error": 1.259712946080778e-10
    },
    {
      "beta": 0.5235987755982988,
      "charge": 9.95719159167214,
      "spin": -0.00022528832224669743,
      "polarization": -2.2625689198862156e-05,
      "quadrature_error": 1.1925539039424392e-10
    },
    {
      "beta": 0.6981317007977318,
      "charge": 9.954900794162691,
      "spin": -0.0003934804622864635,
      "polarization": -3.952630673298028e-05,
      "quadrature_error": 1.1319135609509873e-10
    },
    {
      "beta": 0.8726646259971648,
      "charge": 9.95215832608436,
      "spin": -0.0006009048466620957,
      "polarization": -6.037934958160171e-05,
      "quadrature_error": 1.124703426213224e-10
    },
    {
      "beta": 1.0471975511965976,
      "charge": 9.949085126740215,
      "spin": -0.0008413000847360816,
      "polarization": -8.456054742912132e-05,
      "quadrature_error": 1.1120411632189375e-10
    },
    {
      "beta": 1.2217304763960306,
      "charge": 9.945802738370945,
      "spin": -0.0011073983092549197,
      "polarization": -0.00011134328101869271,
      "quadrature_error": 1.0863230510426791e-10
    },
    {
      "beta": 1.3962634015954636,
      "charge": 9.942426258687187,
      "spin": -0.00139114147693969,
      "polarization": -0.00013991971785802095,
      "quadrature_error": 1.0557684524626172e-10
    },
    {
      "beta": 1.5707963267948966,
      "charge": 9.939060313829083,
      "spin": -0.0016839232006657736,
      "polarization": -0.0001694247894162373,
      "quadrature_error": 1.000329762649753e-10
    },
    {
      "beta": 1.7453292519943295,
      "charge": 9.935797717090821,
      "spin": -0.001976849037444574,
      "polarization": -0.0001989622870485925,
      "quadrature_error": 8.941477341651396e-11
    },
    {
      "beta": 1.9198621771937625,
      "charge": 9.932719966110744,
      "spin": -0.0022610072949721133,
      "polarization": -0.00022763223997922024,
      "quadrature_error": 7.571095286870742e-11
    },
    {
      "beta": 2.0943951023931953,
      "charge": 9.929898573173771,
      "spin": -0.002527741856460663,
      "polarization": -0.00025455867830206366,
      "quadrature_error": 8.249258470110978e-11
    },
    {
      "beta": 2.2689280275926285,
      "charge": 9.927396365476675,
      "spin": -0.00276891830924562,
      "polarization": -0.00027891686876478086,
      "quadrature_error": 1.205736200102942e-10
    },
    {
      "beta": 2.443460952792061,
      "charge": 9.925268209900342,
      "spin": -0.0029771748093032316,
      "polarization": -0.000299959129198497,
      "quadrature_error": 1.9598967803062985e-10
    },
    {
      "beta": 2.6179938779914944,
      "charge": 9.9235609745431,
      "spin": -0.003146149600276711,
      "polarization": -0.0003170383704345169,
      "quadrature_error": 3.0636456797583916e-10
    },
    {
      "beta": 2.792526803190927,
      "charge": 9.922312834384282,
      "spin": -0.003270677888363752,
      "polarization": -0.00032962857984377493,
      "quadrature_error": 4.2820203940459857e-10
    },
    {
      "beta": 2.96705972839036,
      "charge": 9.921552209137063,
      "spin": -0.0033469517998697684,
      "polarization": -0.00033734154992274873,
      "quadrature_error": 5.245573712691716e-10
    },
    {
      "beta": 3.141592653589793,
      "charge": 9.921296681770304,
      "spin": -0.003372638362028564,
      "polarization": -0.00033993927106580266,
      "quadrature_error": 5.613140210956395e-10
    },
    {
      "beta": 3.316125578789226,
      "charge": 9.921552209137063,
      "spin": -0.0033469517998694753,
      "polarization": -0.0003373415499227192,
      "quadrature_error": 5.24557475874776e-10
    },
    {
      "beta": 3.490658503988659,
      "charge": 9.922312834384282,
      "spin": -0.003270677888363517,
      "polarization": -0.00032962857984375124,
      "quadrature_error": 4.2820216122995924e-10
    },
    {
      "beta": 3.665191429188092,
      "charge": 9.923560974543097,
      "spin": -0.0031461496002768053,
      "polarization": -0.0003170383704345265,
      "quadrature_error": 3.063643205532801e-10
    },
    {
      "beta": 3.839724354387525,
      "charge": 9.925268209900342,
      "spin": -0.0029771748093029844,
      "polarization": -0.0002999591291984721,
      "quadrature_error": 1.9598992443166717e-10
    },
    {
      "beta": 4.014257279586958,
      "charge": 9.927396365476675,
      "spin": -0.0027689183092456356,
      "polarization": -0.00027891686876478243,
      "quadrature_error": 1.2057372537018142e-10
    },
    {
      "beta": 4.1887902047863905,
      "charge": 9.929898573173771,
      "spin": -0.0025277418564605752,
      "polarization": -0.0002545586783020548,
      "quadrature_error": 8.249231691121999e-11
    },
    {
      "beta": 4.363323129985823,
      "charge": 9.932719966110746,
      "spin": -0.0022610072949715006,
      "polarization": -0.00022763223997915853,
      "quadrature_error": 7.571065698977573e-11
    },
    {
      "beta": 4.537856055185257,
      "charge": 9.935797717090818,
      "spin": -0.0019768490374444943,
      "polarization": -0.00019896228704858454,
      "quadrature_error": 8.941429209258279e-11
    },
    {
      "beta": 4.71238898038469,
      "charge": 9.939060313829085,
      "spin": -0.0016839232006658042,
      "polarization": -0.00016942478941624033,
      "quadrature_error": 1.0003294696441159e-10
    },
    {
      "beta": 4.886921905584122,
      "charge": 9.942426258687185,
      "spin": -0.0013911414769395428,
      "polarization": -0.00013991971785800618,
      "quadrature_error": 1.0557654454109511e-10
    },
    {
      "beta": 5.061454830783555,
      "charge": 9.945802738370949,
      "spin": -0.0011073983092547105,
      "polarization": -0.00011134328101867164,
      "quadrature_error": 1.0863234988208233e-10
    },
    {
      "beta": 5.235987755982989,
      "charge": 9.949085126740215,
      "spin": -0.0008413000847358764,
      "polarization": -8.456054742910071e-05,
      "quadrature_error": 1.112042693646537e-10
    },
    {
      "beta": 5.410520681182422,
      "charge": 9.952158326084362,
      "spin": -0.0006009048466619283,
      "polarization": -6.037934958158488e-05,
      "quadrature_error": 1.1247035809322622e-10
    },
    {
      "beta": 5.585053606381854,
      "charge": 9.95490079416269,
      "spin": -0.00039348046228674006,
      "polarization": -3.9526306733008067e-05,
      "quadrature_error": 1.1319167025961886e-10
    },
    {
      "beta": 5.759586531581287,
      "charge": 9.957191591672142,
      "spin": -0.00022528832224690774,
      "polarization": -2.2625689198883274e-05,
      "quadrature_error": 1.1925519306944853e-10
    },
    {
      "beta": 5.93411945678072,
      "charge": 9.9589199867163,
      "spin": -0.00010139857155227215,
      "polarization": -1.018168352467161e-05,
      "quadrature_error": 1.259712857642068e-10
    },
    {
      "beta": 6.1086523819801535,
      "charge": 9.959996277467784,
      "spin": -2.5541684907504075e-05,
      "polarization": -2.5644271539826074e-06,
      "quadrature_error": 1.3006492273843651e-10
    },
    {
      "beta": 6.283185307179586,
      "charge": 9.96036184190228,
      "spin": 7.394344490768364e-16,
      "polarization": 7.423770951433783e-17,
      "quadrature_error": 1.312951596107603e-10
    }
  ],
  "controls": {
    "reference": {
      "charge": 9.921296681770304,
      "spin": -0.003372638362028564,
      "polarization": -0.00033993927106580266,
      "quadrature_error": 5.613140210956395e-10,
      "max_abs_spin_kernel": 0.0452026303232087
    },
    "zero_soc": {
      "charge": 9.923798827238983,
      "spin": 1.6677657652942414e-16,
      "polarization": 1.680571920418756e-17,
      "quadrature_error": 1.8599879451297318e-10,
      "max_abs_spin_kernel": 2.4424906541753444e-15
    },
    "zero_rung": {
      "charge": 11.636741380212015,
      "spin": -3.8895626588678684e-16,
      "polarization": -3.342484405025939e-17,
      "quadrature_error": 4.466280065429118e-10,
      "max_abs_spin_kernel": 2.4424906541753444e-15
    },
    "zero_beta": {
      "charge": 9.96036184190228,
      "spin": 4.949606852520008e-16,
      "polarization": 4.9693042593066143e-17,
      "quadrature_error": 1.3129510765714743e-10,
      "max_abs_spin_kernel": 4.6629367034256575e-15
    },
    "mirror_beta_pi": {
      "charge": 9.924669852206343,
      "spin": 4.87220090241978e-16,
      "polarization": 4.909181841788567e-17,
      "quadrature_error": 1.0274114501809112e-10,
      "max_abs_spin_kernel": 3.552713678800501e-15
    }
  },
  "reference": {
    "charge": 9.921296681770304,
    "spin": -0.003372638362028564,
    "polarization": -0.00033993927106580266,
    "quadrature_error": 5.613140210956395e-10
  },
  "enantiomer": {
    "charge": 9.921296681770304,
    "spin": 0.0033726383620291843,
    "polarization": 0.0003399392710658652,
    "quadrature_error": 5.613146094044906e-10
  },
  "reverse": {
    "charge": 9.921296681770304,
    "spin": 0.00337263836202855,
    "polarization": 0.00033993927106580125,
    "quadrature_error": 5.613143237106537e-10
  },
  "centered": {
    "charge": 10.069102466421102,
    "spin": 3.340968994514082e-16,
    "polarization": 3.318040516178772e-17,
    "quadrature_error": 6.0705621170216e-10
  },
  "max_odd_residual": 8.215650382226158e-15,
  "max_enantiomer_spin_sum": 8.881784197001252e-15
}

==> anc/results/disorder_N10_W0p01.json <==
{
  "sites": 10,
  "W": 0.01,
  "samples": 128,
  "seed_sequence": [
    20261015,
    10,
    100
  ],
  "spin_mean": -0.003346909197162448,
  "spin_sd": 0.0005929730157131081,
  "spin_se": 5.241190505892199e-05,
  "spin_ci95_student": [
    -0.0034506228987440345,
    -0.003243195495580862
  ],
  "spin_ci95_bootstrap": [
    -0.0034483883569585774,
    -0.0032449236036845995
  ],
  "spin_mean_absolute": 0.003346909197162448,
  "charge_mean": 9.921102046531331,
  "polarization_mean": -0.0003373585086425607,
  "polarization_ratio_means": -0.00033735256239326885,
  "first_half_spin_mean": -0.0032831893674766643,
  "maximum_quadrature_error": 2.4662498501206973e-08,
  "records": [
    {
      "charge": 9.921858413366017,
      "spin": -0.0031965143798704234,
      "polarization": -0.0003221689170210601,
      "quadrature_error": 6.734776075725425e-09,
      "realization": 0,
      "onsite": [
        [
          0.0011092965975253877,
          0.004116013427487255
        ],
        [
          0.0023119814678198456,
          0.0010224506388293057
        ],
        [
          0.0013469939449843463,
          0.003861097859556235
        ],
        [
          -0.0007371265529579922,
          -0.004570125293807537
        ],
        [
          0.004886872806304812,
          0.00025645472175919205
        ],
        [
          -0.0037329284378387097,
          -0.00454658213405361
        ],
        [
          0.001658135812256446,
          0.002367656826777008
        ],
        [
          -0.003548985967674583,
          -0.00013185382296666218
        ],
        [
          0.002611015346873029,
          -0.00354030020761456
        ],
        [
          0.004232715465786259,
          -0.003981349517228033
        ]
      ]
    },
    {
      "charge": 9.920554590536288,
      "spin": -0.00276975602574518,
      "polarization": -0.00027919366810272766,
      "quadrature_error": 6.76779051780398e-09,
      "realization": 1,
      "onsite": [
        [
          0.001913067612111268,
          -0.0026790098144126883
        ],
        [
          0.003339247691417143,
          0.0025252511370333257
        ],
        [
          -0.004669351680799901,
          -0.0018342964194292708
        ],
        [
          0.0017811363897377135,
          -0.0005851038544718709
        ],
        [
          -0.0042616184908956705,
          0.0023907076756749957
        ],
        [
          -0.0033925076068601445,
          0.002484473721562447
        ],
        [
          -0.003290540923006141,
          -0.0032304203254143148
        ],
        [
          0.0045568113255120375,
          0.003853945629098251
        ],
        [
          -0.0007808451117132,
          0.001157346769537937
        ],
        [
          -0.0032415212540350615,
          0.00242574382142255
        ]
      ]
    },
    {
      "charge": 9.917580304214981,
      "spin": -0.0040440833284351215,
      "polarization": -0.00040776915380421794,
      "quadrature_error": 6.756362139001551e-09,
      "realization": 2,
      "onsite": [
        [
          -0.003152595164292278,
          -0.0027381686622437694
        ],
        [
          0.004893713149672646,
          -0.003298328788282634
        ],
        [
          0.00011719998872739695,
          0.0018362787782539346
        ],
        [
          -0.0031878774109850693,
          0.0030480276885840292
        ],
        [
          -0.004336981433493565,
          0.002664434182938751
        ],
        [
          -0.002554836673296693,
          -7.80129515575113e-05
        ],
        [
          -0.002812691645283525,
          0.0012970981429089876
        ],
        [
          0.004083359053242611,
          0.0005885367054592593
        ],
        [
          -0.002623842584924263,
          -0.00023850387962303168
        ],
        [
          -0.0007817653387190782,
          -0.004190484371287917
        ]
      ]
    },
    {
      "charge": 9.923125052827581,
      "spin": -0.0031476425487495666,
      "polarization": -0.00031720274933476225,
      "quadrature_error": 6.902436809147397e-09,
      "realization": 3,
      "onsite": [
        [
          0.002756737366348635,
          -0.0003248751167407131
        ],
        [
          -0.003795835309028232,
          0.004093592376685144
        ],
        [
          -0.000955776774199826,
          -0.000663187745802327
        ],
        [
          -0.0019868761817447155,
          -0.003307392497982821
        ],
        [
          -0.003546381603896406,
          0.0025209204492841787
        ],
        [
          -0.0020841345374730037,
          -0.0027388837342959705
        ],
        [
          -0.00207208928721785,
          0.0022866959194354254
        ],
        [
          0.0011996823579453328,
          -0.003691040316715616
        ],
        [
          -0.0018797094266205174,
          0.0035089273401657664
        ],
        [
          0.0044652005880673395,
          0.0018541165204269293
        ]
      ]
    },
    {
      "charge": 9.921700364531212,
      "spin": -0.0018892389514144595,
      "polarization": -0.00019041483636900012,
      "quadrature_error": 6.915492626198525e-09,
      "realization": 4,
      "onsite": [
        [
          -0.00011943404715231837,
          0.003982232273056697
        ],
        [
          -0.0023989625550008722,
          0.0038985482560637856
        ],
        [
          -0.003697229539704028,
          -0.0049972854593625365
        ],
        [
          -0.0004287258533903571,
          -0.0044566098398580835
        ],
        [
          0.002872388110409417,
          -0.0026396997704340695
        ],
        [
          -0.003969544264111272,
          -0.002055976970173018
        ],
        [
          0.0027762958490342724,
          0.002673496941668024
        ],
        [
          -0.0036518293138480965,
          0.0024840225894690064
        ],
        [
          -0.00452329198965096,
          -0.00010473530493743544
        ],
        [
          -0.003145670566464961,
          -0.0028942183244909736
        ]
      ]
    },
    {
      "charge": 9.921446987233104,
      "spin": -0.003757379924927282,
      "polarization": -0.00037871289639124917,
      "quadrature_error": 2.175865484750499e-08,
      "realization": 5,
      "onsite": [
        [
          -0.00012480898087930976,
          -0.004403104262932231
        ],
        [
          -0.0010250382988252439,
          0.004088358394371316
        ],
        [
          -0.0008427424767067778,
          -0.0021848549420107454
        ],
        [
          -0.003911258035196383,
          0.0020742615989168857
        ],
        [
          -0.003439730081128474,
          -0.001639044623924918
        ],
        [
          0.0037034604261142285,
          0.0021181861262037083
        ],
        [
          -0.004799900849151233,
          -0.003735646209881935
        ],
        [
          -0.0002097886921372293,
          0.001559534434660055
        ],
        [
          0.0011817982125407623,
          0.004781650100393127
        ],
        [
          0.0025771787778452607,
          0.001394600667845418
        ]
      ]
    },
    {
      "charge": 9.919110312679816,
      "spin": -0.0038998337960198756,
      "polarization": -0.0003931636682207912,
      "quadrature_error": 6.88276965447856e-09,
      "realization": 6,
      "onsite": [
        [
          -0.00495979449212885,
          0.0025658770563017474
        ],
        [
          0.0011940855440249268,
          0.0011090953347818611
        ],
        [
          0.0018153483547534545,
          0.0015384550150647335
        ],
        [
          -0.0012819623651134093,
          0.0030434912716880086
        ],
        [
          -0.0028238103861553733,
          -0.0007231560523889803
        ],
        [
          -0.0025747634090495775,
          -0.004609017254455912
        ],
        [
          -0.002868189159071786,
          -0.002728248599458675
        ],
        [
          0.003603842170938026,
          -0.000466253212878868
        ],
        [
          -0.0013801425427834714,
          -0.0007291721734232074
        ],
        [
          0.002212431384806989,
          -0.0020399450578694202
        ]
      ]
    },
    {
      "charge": 9.9204637835167,
      "spin": -0.003332082203736327,
      "polarization": -0.0003358796802698612,
      "quadrature_error": 6.7830125097498605e-09,
      "realization": 7,
      "onsite": [
        [
          0.0023850964328828916,
          -0.0034083962140358335
        ],
        [
          0.0015645460464261086,
          0.0016673929114585625
        ],
        [
          0.004369614012496946,
          -0.004499963641780639
        ],
        [
          0.004813449710647005,
          0.0031421464097082094
        ],
        [
          -0.0008702693279563911,
          -0.0026731150166550335
        ],
        [
          0.0011453544775212434,
          0.004237504473137599
        ],
        [
          -0.003556013993906412,
          -0.003111221685913087
        ],
        [
          0.0033278791745293976,
          0.0026493084361496446
        ],
        [
          0.0006187218286448203,
          -0.003669187579243054
        ],
        [
          -0.0011478316121012453,
          0.003643724067635604
        ]
      ]
    },
    {
      "charge": 9.922751177020539,
      "spin": -0.0037080425526656627,
      "polarization": -0.00037369097405696116,
      "quadrature_error": 6.766546826573769e-09,
      "realization": 8,
      "onsite": [
        [
          0.0024623520599208774,
          -0.004336837783442569
        ],
        [
          -0.0046178283007245885,
          0.003272977376487984
        ],
        [
          0.00076489096801756,
          -0.0021831410638082473
        ],
        [
          -0.0030597661074035078,
          -0.0030730656680785584
        ],
        [
          0.00431315835175427,
          0.004090439438438692
        ],
        [
          -0.0004966305810587546,
          0.0008053198397096747
        ],
        [
          -0.0006397499181378854,
          0.003197204901199991
        ],
        [
          0.0006480486025841944,
          2.0946584158145452e-05
        ],
        [
          0.0022537654581372734,
          1.1749728576431959e-05
        ],
        [
          0.004229580835002915,
          0.004528364371497306
        ]
      ]
    },
    {
      "charge": 9.920520818303169,
      "spin": -0.0030113608942159034,
      "polarization": -0.0003035486694065498,
      "quadrature_error": 6.730728048172618e-09,
      "realization": 9,
      "onsite": [
        [
          0.0028552671393176623,
          0.00328627509923505
        ],
        [
          0.004070599673665533,
          -0.004787430163213843
        ],
        [
          0.0014174201254036171,
          0.0023517710464218662
        ],
        [
          0.0021024071562963185,
          -0.0027168881849814162
        ],
        [
          0.00040769818895471186,
          -0.001195207983275518
        ],
        [
          -0.0036258490095167186,
          0.003004633930142035
        ],
        [
          -0.0020501077612394302,
          0.0040749259040527295
        ],
        [
          0.002512502010850892,
          -0.004099522903794729
        ],
        [
          0.001507656436031445,
          -0.0004291847059845555
        ],
        [
          -0.0035523586256087482,
          -0.003833815887821297
        ]
      ]
    },
    {
      "charge": 9.92094073160943,
      "spin": -0.003347706338065231,
      "polarization": -0.0003374383970865782,
      "quadrature_error": 6.916169084529953e-09,
      "realization": 10,
      "onsite": [
        [
          -0.004735145822006286,
          0.0041955828230249665
        ],
        [
          0.0011578763149622954,
          -0.0010075180896905005
        ],
        [
          0.0007045691768513126,
          -0.00048253105634721814
        ],
        [
          -0.0030905381676487624,
          -0.001104088243365945
        ],
        [
          -0.0043965982041506224,
          0.00396280699798974
        ],
        [
          0.003692512086999454,
          -0.004025362608318669
        ],
        [
          -0.0029579251714785416,
          -0.0017395890044691886
        ],
        [
          -0.004407303247568453,
          -0.0010525959237460804
        ],
        [
          -0.0011358284854883806,
          -0.0013171086271974285
        ],
        [
          -0.0004605712772197592,
          -0.00044069423500393227
        ]
      ]
    },
    {
      "charge": 9.920923384917975,
      "spin": -0.0031794274250749434,
      "polarization": -0.00032047696587480807,
      "quadrature_error": 6.749154457163866e-09,
      "realization": 11,
      "onsite": [
        [
          -0.0026171023854136065,
          0.00030651465391078655
        ],
        [
          0.004481470361639679,
          0.003603352385418046
        ],
        [
          0.000431951317125606,
          -0.00040590409711301935
        ],
        [
          0.0005360987681457194,
          -0.00153624917794581
        ],
        [
          0.0020500269268037405,
          -0.0018348947876423638
        ],
        [
          0.0031367588150431414,
          -0.0007115100807527312
        ],
        [
          0.002874365448993996,
          -0.0011536483195000056
        ],
        [
          -0.003266204420795782,
          0.004021912924029108
        ],
        [
          -0.0042027161089134325,
          -0.0021206828263328602
        ],
        [
          0.0026169120387154274,
          -0.0020811404959607048
        ]
      ]
    },
    {
      "charge": 9.92270364385754,
      "spin": -0.0021977865270397623,
      "polarization": -0.00022149069506880416,
      "quadrature_error": 6.7309545215550384e-09,
      "realization": 12,
      "onsite": [
        [
          0.004864027935506619,
          0.0009577812554396881
        ],
        [
          0.0038040045636181146,
          -0.0031872275459774247
        ],
        [
          0.0012726543171179463,
          -0.004858597198651122
        ],
        [
          -0.0043263401270803165,
          0.0019548968210466944
        ],
        [
          0.0024200717129919365,
          -7.42019275741853e-05
        ],
        [
          0.0037838653857753873,
          0.0031065969957836123
        ],
        [
          -0.004023920653620026,
          -0.0008019390191957377
        ],
        [
          -0.002240901891125884,
          0.00019339882682619
        ],
        [
          -0.004659656398382709,
          -0.0016866737461959025
        ],
        [
          -0.001020138356070511,
          0.0013881060075560418
        ]
      ]
    },
    {
      "charge": 9.923633848576799,
      "spin": -0.0034918783935278222,
      "polarization": -0.00035187497310056547,
      "quadrature_error": 7.068069244657764e-09,
      "realization": 13,
      "onsite": [
        [
          0.0009030666912700725,
          -0.001807663277230811
        ],
        [
          0.0005888130125409115,
          0.004797002436111623
        ],
        [
          0.0033272676979992618,
          -0.0035298087251826836
        ],
        [
          -0.002091900617245105,
          0.0008018073658659745
        ],
        [
          0.004632617571080512,
          0.00046002052432536893
        ],
        [
          0.004731917906254536,
          0.004828335348154677
        ],
        [
          0.0010778781646353045,
          -0.0005698862583883753
        ],
        [
          0.0021774267355288493,
          -0.002757321026076075
        ],
        [
          0.004420537046277204,
          0.002210900064621146
        ],
        [
          0.0037433715107488335,
          0.0014672537931089647
        ]
      ]
    },
    {
      "charge": 9.919288907482365,
      "spin": -0.003990655868724391,
      "polarization": -0.0004023126966000699,
      "quadrature_error": 6.8540780407809445e-09,
      "realization": 14,
      "onsite": [
        [
          -0.004539377722992527,
          0.0040284175895715845
        ],
        [
          -0.0027347959812062893,
          -0.0026916782295905383
        ],
        [
          0.0037952058368938496,
          0.0021089138726709134
        ],
        [
          0.004308653182525909,
          -0.0008702718893682879
        ],
        [
          -0.0001069184502103162,
          0.004960134591487554
        ],
        [
          -0.003007253421293804,
          -0.0012745442768055458
        ],
        [
          0.0021192054039245603,
          0.004979142899429761
        ],
        [
          0.0008391537874080568,
          -0.004111933047691793
        ],
        [
          -0.0016867079918808747,
          0.0030667180158444962
        ],
        [
          -0.004125302400462237,
          -0.0027560960045526005
        ]
      ]
    },
    {
      "charge": 9.919651317913475,
      "spin": -0.003984708867457619,
      "polarization": -0.0004016984811010245,
      "quadrature_error": 6.73658232387098e-09,
      "realization": 15,
      "onsite": [
        [
          -0.0024493161165208177,
          -0.0037509882534242913
        ],
        [
          0.003386916136695186,
          0.0012370524000359278
        ],
        [
          -0.0021878604426999273,
          0.003915411964164455
        ],
        [
          -0.002663417456312538,
          0.0021577673645401764
        ],
        [
          0.0038483582130314246,
          -0.0020135563881013754
        ],
        [
          -0.003905850167423436,
          -0.0002905619059304955
        ],
        [
          0.003610730742190221,
          -0.0014962981364917672
        ],
        [
          -0.0010039135861742762,
          -0.0005104843897228402
        ],
        [
          0.00296367115330438,
          -0.0025947492692278674
        ],
        [
          -0.0016622642320645907,
          -0.0011432471924579923
        ]
      ]
    },
    {
      "charge": 9.918718074942477,
      "spin": -0.003988484641235423,
      "polarization": -0.0004021169480874225,
      "quadrature_error": 6.754567040631375e-09,
      "realization": 16,
      "onsite": [
        [
          -0.0028357381864812215,
          -0.0036518039174358976
        ],
        [
          0.0018725048240405126,
          -0.0029106550097734254
        ],
        [
          -0.003322135233968123,
          0.0010332158040551346
        ],
        [
          -0.0008121602535586837,
          0.0004038836834181058
        ],
        [
          0.002868784734892333,
          -0.00017145828447958332
        ],
        [
          0.001628207281494866,
          -0.0016949827774015891
        ],
        [
          0.001923838782443574,
          -0.004198116095107299
        ],
        [
          0.004701334705779782,
          0.002425000272295542
        ],
        [
          -0.00030238059551159456,
          0.002650962654311269
        ],
        [
          -0.0009692082081042205,
          -0.0013795818034255834
        ]
      ]
    },
    {
      "charge": 9.920400980826662,
      "spin": -0.002660696267466865,
      "polarization": -0.0002682045083267542,
      "quadrature_error": 6.803596316256685e-09,
      "realization": 17,
      "onsite": [
        [
          -0.0007260301303492808,
          -0.000523051698827306
        ],
        [
          0.0016765552980204535,
          0.003363390725467056
        ],
        [
          -0.002085267996936443,
          -0.004327683741689176
        ],
        [
          -0.0034977701823069663,
          -0.004218747261482953
        ],
        [
          0.0010655825381327743,
          0.003402581717603103
        ],
        [
          0.0007723743191859278,
          -0.0011771462433224611
        ],
        [
          -0.0041990152486002285,
          0.0014830733712247546
        ],
        [
          0.002716107704400881,
          -0.0004582323972676947
        ],
        [
          -0.0036889139514492244,
          0.000559740634098126
        ],
        [
          -0.00035239380159970534,
          -0.0038372784077700863
        ]
      ]
    },
    {
      "charge": 9.921295292772326,
      "spin": -0.003991093281046225,
      "polarization": -0.00040227542506004636,
      "quadrature_error": 7.0023628959960135e-09,
      "realization": 18,
      "onsite": [
        [
          0.0012532697627017485,
          -0.0024064225296030074
        ],
        [
          -0.0006189678401293634,
          0.00019341007121205338
        ],
        [
          6.755106064806546e-05,
          0.0022422420340436613
        ],
        [
          -0.001054346397644212,
          -0.0041638904245028295
        ],
        [
          -0.004486133644344966,
          -2.2582780049156502e-05
        ],
        [
          -0.0010281334188645885,
          -0.0010520550490289125
        ],
        [
          -0.000842181265482452,
          -0.003735420801787034
        ],
        [
          -0.0026718851428033895,
          -0.0006816084950301985
        ],
        [
          0.003336399082616427,
          0.002547152715132061
        ],
        [
          -0.0013445112328614485,
          0.003797533118775227
        ]
      ]
    },
    {
      "charge": 9.920928201958997,
      "spin": -0.004115693859416557,
      "polarization": -0.0004148496769288047,
      "quadrature_error": 6.7457451204313895e-09,
      "realization": 19,
      "onsite": [
        [
          0.00023880031385833164,
          -0.0015102883394874644
        ],
        [
          0.004658070844802639,
          0.0028461543995145803
        ],
        [
          0.003844540769391061,
          0.0039365150646814085
        ],
        [
          -0.0015869428867483128,
          -0.0013407914246844222
        ],
        [
          0.0025759782252702526,
          -0.0010684056708412885
        ],
        [
          -0.0015709023863073757,
          -0.0004861217313451849
        ],
        [
          7.02769854710886e-05,
          0.002294020417412573
        ],
        [
          -0.0022395241016372083,
          -0.00048433455720709156
        ],
        [
          0.0025918072697389584,
          0.0020702268059446883
        ],
        [
          -0.004482975554728239,
          0.0037088163972490247
        ]
      ]
    },
    {
      "charge": 9.919059367046842,
      "spin": -0.003943973855341671,
      "polarization": -0.0003976157122765455,
      "quadrature_error": 6.7706341438402704e-09,
      "realization": 20,
      "onsite": [
        [
          -0.004313341749070038,
          -0.00023768660057553286
        ],
        [
          -0.0016382924851566262,
          0.002505873349210426
        ],
        [
          -0.0010208831699639173,
          0.001961561551212643
        ],
        [
          -0.0003131561889459112,
          0.002072542077409309
        ],
        [
          -0.0011226879777021014,
          -0.0005610138158399025
        ],
        [
          -0.004784067606446737,
          0.00093723506095329
        ],
        [
          -0.0045900717373604,
          0.002277101062641048
        ],
        [
          0.004099752106700195,
          -0.003487563947958915
        ],
        [
          0.000801773249173657,
          0.0025767388349525935
        ],
        [
          -0.002283609168109433,
          -0.002918058806274715
        ]
      ]
    },
    {
      "charge": 9.922156362881417,
      "spin": -0.0030229612171568643,
      "polarization": -0.00030466776642078535,
      "quadrature_error": 1.2445021197219442e-08,
      "realization": 21,
      "onsite": [
        [
          -0.0038586732057683693,
          0.0007202110022078746
        ],
        [
          0.003706655213801021,
          0.002747190665065454
        ],
        [
          -0.004626353152762041,
          -0.0021120775767192244
        ],
        [
          0.0034361429227523473,
          -0.003917536451776092
        ],
        [
          -0.0017212107121334329,
          -0.004058792700021321
        ],
        [
          0.0022972941400537794,
          -0.003898311799490455
        ],
        [
          -0.0011511534037515572,
          -0.002625230716478133
        ],
        [
          0.002724186988524606,
          -1.7893906596756597e-05
        ],
        [
          -0.0030465696563595837,
          0.0033704013064423293
        ],
        [
          0.00252755835235639,
          0.0026792510287887506
        ]
      ]
    },
    {
      "charge": 9.923329500154475,
      "spin": -0.0027277223925900995,
      "polarization": -0.0002748797560886835,
      "quadrature_error": 6.757184280518665e-09,
      "realization": 22,
      "onsite": [
        [
          -0.0038834455651178667,
          0.002473002374705966
        ],
        [
          0.0041206129733052125,
          0.0033709667724840823
        ],
        [
          -0.004993480172228358,
          -0.0006651080111850019
        ],
        [
          0.0014594408148126889,
          0.002233618806562838
        ],
        [
          -0.00430174973136478,
          -0.0012484451476921774
        ],
        [
          -0.0030791330643287216,
          0.0015107799187613147
        ],
        [
          -0.0024731866037168283,
          0.004320149329103798
        ],
        [
          -0.004406323332542044,
          0.0029591864553264275
        ],
        [
          -0.003459053758187748,
          0.001840089429267694
        ],
        [
          0.001624145959879122,
          0.002942932581469674
        ]
      ]
    },
    {
      "charge": 9.921928343643966,
      "spin": -0.0018932455412339053,
      "polarization": -0.00019081427275643723,
      "quadrature_error": 6.7270407535784696e-09,
      "realization": 23,
      "onsite": [
        [
          0.004013706586556031,
          0.00015545747105733237
        ],
        [
          0.0025878570016255025,
          -0.0017065591332692943
        ],
        [
          -0.003548684058151663,
          -0.003630550524447413
        ],
        [
          0.0045147771935053335,
          0.002096763977889415
        ],
        [
          -0.0037344895533231648,
          -7.080199284133053e-06
        ],
        [
          0.002330037915767671,
          -0.0015044064203746832
        ],
        [
          -4.045485540031448e-05,
          0.003488232474122328
        ],
        [
          0.0013405005578040379,
          -0.004351811751016378
        ],
        [
          -0.002638889545411869,
          -0.00013645331280513848
        ],
        [
          -0.004281160329204145,
          -0.004322875806401085
        ]
      ]
    },
    {
      "charge": 9.922153674858935,
      "spin": -0.003489008323769112,
      "polarization": -0.0003516382065931584,
      "quadrature_error": 6.718697761765638e-09,
      "realization": 24,
      "onsite": [
        [
          -0.0025791281940276325,
          0.004981852907202061
        ],
        [
          0.004084278146250693,
          -0.0019249000388050896
        ],
        [
          0.004406595427953775,
          0.0009020541501043059
        ],
        [
          -0.00454332081859243,
          0.004561610987392123
        ],
        [
          -0.0042350539287255165,
          0.0007237145398123713
        ],
        [
          0.0029295254907204344,
          -0.0022171438858565864
        ],
        [
          0.0021371616397071634,
          0.0029679935837785406
        ],
        [
          -0.004132051937218363,
          -0.0016711013081719805
        ],
        [
          -0.0013170098190373857,
          0.0009161346465563144
        ],
        [
          -0.0007258808921110117,
          0.0021269433711924666
        ]
      ]
    },
    {
      "charge": 9.919348809406806,
      "spin": -0.0038406380075074018,
      "polarization": -0.00038718650601995297,
      "quadrature_error": 6.8649107591406744e-09,
      "realization": 25,
      "onsite": [
        [
          -0.002328944776540409,
          -0.0025093382960817267
        ],
        [
          0.0013891795443252645,
          -6.221858284331892e-05
        ],
        [
          -0.0038099429926375375,
          0.0033471000233272563
        ],
        [
          -0.0032165094897185506,
          0.0028695734014063815
        ],
        [
          -0.004179225539305118,
          0.001863887327889017
        ],
        [
          -0.0023236372848099763,
          0.00010271790531500048
        ],
        [
          -0.002604132519211262,
          -0.0039222690683143645
        ],
        [
          0.0018848050489232559,
          -0.00034937537294430637
        ],
        [
          -0.002441948750392371,
          0.0028353449686461555
        ],
        [
          0.0010508483719356195,
          -0.0026575266190439297
        ]
      ]
    },
    {
      "charge": 9.920984483776468,
      "spin": -0.0038793830021138717,
      "polarization": -0.0003910280283632867,
      "quadrature_error": 1.6760859786545257e-08,
      "realization": 26,
      "onsite": [
        [
          0.0031807323830738707,
          -0.0010164327917704975
        ],
        [
          -0.00190667265583923,
          -0.0004033880939750779
        ],
        [
          1.9883703114441723e-05,
          0.003986769084124227
        ],
        [
          0.0018919661650613163,
          0.0005911410282761296
        ],
        [
          0.003324952405148623,
          -0.002822198224513867
        ],
        [
          -0.0029430554623785256,
          0.002931142131210817
        ],
        [
          0.0005845043264883819,
          -0.0007166155164755215
        ],
        [
          0.0018287662954271297,
          0.003551483469180972
        ],
        [
          0.004906795791716839,
          0.0017724751575581895
        ],
        [
          -0.002249143334944015,
          0.004205834626691667
        ]
      ]
    },
    {
      "charge": 9.923044920413906,
      "spin": -0.0029695124649500295,
      "polarization": -0.00029925415925922933,
      "quadrature_error": 6.917716202997244e-09,
      "realization": 27,
      "onsite": [
        [
          0.0037819856248733725,
          0.0028288650700202785
        ],
        [
          0.001176252046431141,
          0.001373949200503449
        ],
        [
          -0.002202881689940154,
          0.003046261840043081
        ],
        [
          -0.003271581106004261,
          0.0024693142270056524
        ],
        [
          -0.0025649853286111223,
          -0.001219635301057479
        ],
        [
          -0.0032599066891375404,
          -0.004277937354322811
        ],
        [
          -0.0021226158004937633,
          -0.0002809131120888042
        ],
        [
          -0.0002213874643176685,
          -0.0017092571909819785
        ],
        [
          0.0041536333112198705,
          0.004308218028675151
        ],
        [
          0.004143268269074618,
          -0.003910415595970991
        ]
      ]
    },
    {
      "charge": 9.920605824155823,
      "spin": -0.003915846502354917,
      "polarization": -0.0003947184851171253,
      "quadrature_error": 6.8013075843310225e-09,
      "realization": 28,
      "onsite": [
        [
          -0.0008844890632936121,
          -0.004769530636516765
        ],
        [
          0.0005042870767027361,
          -0.003870622008495347
        ],
        [
          -0.003157216359385565,
          0.0007885913409215158
        ],
        [
          0.0047902182993888485,
          -0.003259027657188194
        ],
        [
          -0.003004760332487769,
          -0.004704922990722207
        ],
        [
          -0.0008683225473719259,
          0.001760891329016686
        ],
        [
          0.0029039606692236397,
          -0.002060342363212493
        ],
        [
          -0.0027228018670536116,
          0.002626152048838851
        ],
        [
          0.00241795395409807,
          -0.002673963075037883
        ],
        [
          0.001163381954676774,
          0.0030035185010314864
        ]
      ]
    },
    {
      "charge": 9.921912763088184,
      "spin": -0.0033382792155384417,
      "polarization": -0.0003364552073021257,
      "quadrature_error": 9.700283040731346e-09,
      "realization": 29,
      "onsite": [
        [
          0.0031894403927562468,
          -0.0010156285649936024
        ],
        [
          -0.002331610103156725,
          -0.0019886365678551264
        ],
        [
          -0.0014467249123252734,
          0.001352790040399292
        ],
        [
          0.003897733818591394,
          0.0006617827352747747
        ],
        [
          0.0009134432470744988,
          -0.00025481680411487944
        ],
        [
          0.003200369912989544,
          0.002084002735499306
        ],
        [
          -0.003394211740005323,
          0.0018327737721938239
        ],
        [
          0.0022783477648320007,
          -0.001690476694894335
        ],
        [
          0.00415743844726807,
          -0.0005243813991240732
        ],
        [
          -0.004045916655440336,
          0.004676220644626114
        ]
      ]
    },
    {
      "charge": 9.92125948810095,
      "spin": -0.003158553367067997,
      "polarization": -0.00031836213646626254,
      "quadrature_error": 6.732943689339951e-09,
      "realization": 30,
      "onsite": [
        [
          -0.0007293562437317202,
          0.004690684333477018
        ],
        [
          -0.00491629256635865,
          -0.002214308177702764
        ],
        [
          0.0029729044414346624,
          -0.003339319069178853
        ],
        [
          -0.002623901809148672,
          0.0026503684357178474
        ],
        [
          0.0030122108572197695,
          0.0007712078162840866
        ],
        [
          -0.004932007499684468,
          0.002584931803470457
        ],
        [
          0.001245290577339419,
          0.0005289416016485684
        ],
        [
          0.004572901524921748,
          -0.004442926817429747
        ],
        [
          0.003032836286581876,
          -0.0020286160838151857
        ],
        [
          0.0035481050447164703,
          -0.004550238567635766
        ]
      ]
    },
    {
      "charge": 9.921960249150189,
      "spin": -0.0032203322928530346,
      "polarization": -0.00032456613531875965,
      "quadrature_error": 6.748029522393147e-09,
      "realization": 31,
      "onsite": [
        [
          0.0034931502849529688,
          0.0024026430463993578
        ],
        [
          0.0014612092918808873,
          -0.0009771245280306654
        ],
        [
          0.0039927341508725804,
          0.0020235779803978605
        ],
        [
          0.0015276574095385454,
          0.0017403458763497349
        ],
        [
          -0.002727160180286892,
          0.0012398241617149683
        ],
        [
          -0.00237175059985266,
          0.003950475675868272
        ],
        [
          -0.0033908628785229624,
          0.003955504468057826
        ],
        [
          -0.003789046466986444,
          -0.0002449217301323768
        ],
        [
          0.0029490122517640523,
          -0.0021929276461280624
        ],
        [
          -0.0004392684381098631,
          -0.0015986575882634448
        ]
      ]
    },
    {
      "charge": 9.92279663771067,
      "spin": -0.0025801392476864898,
      "polarization": -0.0002600213772275559,
      "quadrature_error": 1.9890129584666314e-08,
      "realization": 32,
      "onsite": [
        [
          -3.2316114687434144e-05,
          0.002240686162716981
        ],
        [
          0.0010585282228359463,
          0.0003090985079288351
        ],
        [
          -0.0016556529421246015,
          -0.0035276693444957897
        ],
        [
          0.0016985432410020597,
          -0.0013893403337785406
        ],
        [
          -0.000336949328368954,
          -0.004091239070050561
        ],
        [
          -2.8172286943902586e-05,
          0.00496525236456065
        ],
        [
          -0.0015306818135360344,
          -0.003894990161761428
        ],
        [
          -0.003356150937742973,
          -0.00024241232547442346
        ],
        [
          0.0043710934176462895,
          -0.0038481531349901545
        ],
        [
          0.002615909493834153,
          -0.0027751141363360765
        ]
      ]
    },
    {
      "charge": 9.920444931563948,
      "spin": -0.0035135245061821006,
      "polarization": -0.00035417005289783884,
      "quadrature_error": 2.3296855887542778e-08,
      "realization": 33,
      "onsite": [
        [
          0.00032009607268077434,
          -0.00286191809749094
        ],
        [
          -0.0010138511593783617,
          -0.0011960962193024761
        ],
        [
          0.003202146840325882,
          -0.002666423650380613
        ],
        [
          0.004406829622346749,
          0.0025444151438985827
        ],
        [
          0.0039314825715808304,
          0.004361074787891244
        ],
        [
          -0.004775139426408244,
          0.003611875530202276
        ],
        [
          0.0020771134980597543,
          0.00013856040715639912
        ],
        [
          0.0007707717148785174,
          -0.0028444926448503373
        ],
        [
          0.0012693366303941356,
          -0.0027058405914902883
        ],
        [
          0.0003157572007059309,
          -0.004616087232197236
        ]
      ]
    },
    {
      "charge": 9.920223815835469,
      "spin": -0.003309018816135952,
      "polarization": -0.000333562919301662,
      "quadrature_error": 6.742116453691791e-09,
      "realization": 34,
      "onsite": [
        [
          -0.00200390151989155,
          -0.0010572004805432687
        ],
        [
          0.0011374424693254828,
          -0.0015065880295143043
        ],
        [
          -0.0036564305092771634,
          0.002619510055937529
        ],
        [
          0.0023216663008197224,
          -0.0016978931055266011
        ],
        [
          0.0036676594023842676,
          0.0048327772328908255
        ],
        [
          -0.0038423062807620935,
          -0.0022137527597720706
        ],
        [
          0.0012571849730889087,
          0.0010272316160241605
        ],
        [
          -0.0018817837305367823,
          -0.004221437223021404
        ],
        [
          -0.0025405203338759344,
          -0.0003120753954198663
        ],
        [
          -0.003543530715629609,
          -0.0028161523688210377
        ]
      ]
    },
    {
      "charge": 9.91925307533391,
      "spin": -0.0036499142390148433,
      "polarization": -0.0003679626088068105,
      "quadrature_error": 6.791969576686746e-09,
      "realization": 35,
      "onsite": [
        [
          0.003652606218715839,
          -0.0027310029161227425
        ],
        [
          -0.0019465571750405986,
          -0.0034138073050058925
        ],
        [
          -0.0035543428179248895,
          0.0043131376541924405
        ],
        [
          0.003682226944461805,
          -0.004877058692038462
        ],
        [
          -0.003715439047001212,
          -0.0012850127738434323
        ],
        [
          -0.00033504506805392877,
          -0.004702730063656213
        ],
        [
          0.0029505797419280026,
          -0.0014260558362053986
        ],
        [
          0.003731112231915909,
          0.0038932617740126884
        ],
        [
          0.002748190557349613,
          -0.004918651464103189
        ],
        [
          0.0015258538388040234,
          0.0008080328331390822
        ]
      ]
    },
    {
      "charge": 9.919590156684537,
      "spin": -0.003655338777100668,
      "polarization": -0.0003684969559591569,
      "quadrature_error": 6.781053402663978e-09,
      "realization": 36,
      "onsite": [
        [
          0.0017222789597661605,
          0.0014316778118670217
        ],
        [
          0.0014177137365431062,
          -0.003856898847884315
        ],
        [
          0.0002723968526373941,
          0.003541261202119496
        ],
        [
          -0.0026772025010617295,
          -0.001304171005508792
        ],
        [
          -0.0033400888127005333,
          0.0016051716447375575
        ],
        [
          0.0020629775287492012,
          -0.004858679276073272
        ],
        [
          -0.002760259599832583,
          -0.0012543066304580917
        ],
        [
          0.004636596401053741,
          0.0021192993327476643
        ],
        [
          0.002025112360374774,
          -0.003163744754607043
        ],
        [
          0.0021369829949119254,
          6.627867130366318e-05
        ]
      ]
    },
    {
      "charge": 9.923212735540949,
      "spin": -0.002167513098717654,
      "polarization": -0.00021842856305544027,
      "quadrature_error": 1.7188393611805215e-08,
      "realization": 37,
      "onsite": [
        [
          0.0038183171344382946,
          0.0007678158381727463
        ],
        [
          -0.0047597790807709,
          -3.8528903346202875e-05
        ],
        [
          -0.004989140788889533,
          -0.0027452357014711437
        ],
        [
          -0.004186011415874212,
          0.003302078834826672
        ],
        [
          0.002501524893850712,
          0.0026481824826285576
        ],
        [
          0.004618989665569651,
          -0.0031178909104271017
        ],
        [
          -0.0038799819524101232,
          -0.00245146338702158
        ],
        [
          -0.0037966315078622583,
          -0.0036536114189889635
        ],
        [
          0.003390419067167861,
          -0.0030824463128320025
        ],
        [
          -0.0014283746029935796,
          -0.0018707569328886143
        ]
      ]
    },
    {
      "charge": 9.920111331055143,
      "spin": -0.0037286778253985972,
      "polarization": -0.00037587056243269,
      "quadrature_error": 6.8915071371274466e-09,
      "realization": 38,
      "onsite": [
        [
          -0.00019654371032969218,
          -0.0038780477202810196
        ],
        [
          0.0008789602231417722,
          0.0015845205563761082
        ],
        [
          0.004658790887069932,
          -0.0031866729875390065
        ],
        [
          0.00479234705528844,
          0.0024833235334301837
        ],
        [
          0.0037411032271626116,
          -0.0022708713086222387
        ],
        [
          0.002540430211274706,
          0.0033189284690581357
        ],
        [
          -0.004590550600079555,
          0.0003864950041598406
        ],
        [
          -0.000528816754717212,
          0.0007193835827213214
        ],
        [
          0.003979617168866822,
          -0.0038978094937779737
        ],
        [
          0.001087648691355969,
          -0.003974580555639696
        ]
      ]
    },
    {
      "charge": 9.919587600969749,
      "spin": -0.003957970649134661,
      "polarization": -0.0003990055643792818,
      "quadrature_error": 6.745571883749754e-09,
      "realization": 39,
      "onsite": [
        [
          -0.00395016868644144,
          -0.0008339939745624384
        ],
        [
          0.001446771689076174,
          -0.00482851891334765
        ],
        [
          0.0011975730717059749,
          -0.000443526010645132
        ],
        [
          0.0039561661927903545,
          -0.0030229744647316203
        ],
        [
          -0.0011255770368298725,
          0.0011099785219444514
        ],
        [
          -0.0014620736650425912,
          0.00031788505851592166
        ],
        [
          -0.0020116059450066195,
          0.002406569891381624
        ],
        [
          -0.001187492082886603,
          -0.0014333384736128561
        ],
        [
          0.0018117776148925194,
          -0.001814073286293447
        ],
        [
          -0.0027858484509214643,
          -0.000579974008052154
        ]
      ]
    },
    {
      "charge": 9.92093082765936,
      "spin": -0.0033724243049914047,
      "polarization": -0.00033993023069863083,
      "quadrature_error": 7.001728091659869e-09,
      "realization": 40,
      "onsite": [
        [
          -0.0016496632799929325,
          -0.003417032153065154
        ],
        [
          -0.003070516016146013,
          0.0035555724053940056
        ],
        [
          0.001388584709726426,
          -0.004815403911735834
        ],
        [
          0.003738706887654322,
          0.004354639375089759
        ],
        [
          0.004554110898743955,
          0.002904419006765865
        ],
        [
          0.0009551487569545167,
          -0.002193691033232167
        ],
        [
          8.846611753556954e-05,
          0.003887428733320978
        ],
        [
          -0.002032502837325417,
          0.0037242447451175604
        ],
        [
          -0.004787511209717754,
          0.0020138684559419156
        ],
        [
          0.00103109220403509,
          -0.001288965903313366
        ]
      ]
    },
    {
      "charge": 9.922630841062619,
      "spin": -0.002891501805633025,
      "polarization": -0.0002914047546409953,
      "quadrature_error": 6.740283935335027e-09,
      "realization": 41,
      "onsite": [
        [
          0.001671116531304486,
          -0.0014750485166946303
        ],
        [
          0.0028258614759134474,
          0.0036591436667071124
        ],
        [
          1.2249821679323307e-05,
          -0.004996320467046333
        ],
        [
          0.0025546647934628595,
          0.0028052930129154156
        ],
        [
          -0.00437391351343927,
          -0.004431704498630083
        ],
        [
          0.00173821843540502,
          -0.00011087626925948037
        ],
        [
          -0.003753927887117428,
          3.10940944272739e-06
        ],
        [
          0.00196466795755059,
          0.00303887514068698
        ],
        [
          0.004398615217279584,
          -0.001386377930282149
        ],
        [
          0.0018246918127321652,
          0.0032310628305628397
        ]
      ]
    },
    {
      "charge": 9.91980505031546,
      "spin": -0.0031342128278869087,
      "polarization": -0.0003159550829869623,
      "quadrature_error": 6.7674525281881355e-09,
      "realization": 42,
      "onsite": [
        [
          0.004376639067241805,
          0.0011956852173815157
        ],
        [
          0.0011639187818677354,
          -0.0005603757407619016
        ],
        [
          0.0039800915859502335,
          -0.0003558719605295845
        ],
        [
          0.0034930724941700216,
          0.0018337474591581023
        ],
        [
          -0.00335896386778643,
          -0.004846355653758559
        ],
        [
          0.003163966883441745,
          0.00350637687299673
        ],
        [
          -0.0016799569109959222,
          -0.002350614580431781
        ],
        [
          0.004790668241100841,
          0.002035930002783898
        ],
        [
          -0.003634896131193245,
          0.004166620542704699
        ],
        [
          -0.0021873500072192155,
          -0.0016090543749194318
        ]
      ]
    },
    {
      "charge": 9.922980144727742,
      "spin": -0.002191330240926101,
      "polarization": -0.00022083388346699398,
      "quadrature_error": 1.8973052388739462e-08,
      "realization": 43,
      "onsite": [
        [
          0.003978705006021799,
          0.004556336433387576
        ],
        [
          7.922759214720396e-05,
          0.0007423780429105546
        ],
        [
          -0.0010278249994797265,
          -0.0029774078677171313
        ],
        [
          0.00020089795016361121,
          -0.004408006674334506
        ],
        [
          -3.4098573922422375e-05,
          -0.004731378773769543
        ],
        [
          -0.0018698219853989072,
          0.0029854111201823253
        ],
        [
          0.0022128406382664455,
          -0.003545831839666157
        ],
        [
          0.0030065384406208805,
          -0.0012750625871993872
        ],
        [
          0.0011190056678051594,
          -6.201486563273562e-05
        ],
        [
          -0.003011648991076401,
          0.003227944897528431
        ]
      ]
    },
    {
      "charge": 9.922270060590302,
      "spin": -0.0031253713063979327,
      "polarization": -0.00031498551110913786,
      "quadrature_error": 6.762016324200605e-09,
      "realization": 44,
      "onsite": [
        [
          -0.0011139678285992825,
          0.003878092881459243
        ],
        [
          -0.0010103086330193614,
          -0.003041393672165087
        ],
        [
          -0.002105373086980733,
          0.0005328676486164351
        ],
        [
          -0.0038318339332843758,
          0.004472137017942686
        ],
        [
          0.001022632954586651,
          0.003291884547206677
        ],
        [
          -0.0025363484973940477,
          0.0009949225534208392
        ],
        [
          0.004827120426404788,
          -0.0005823463794631225
        ],
        [
          0.004309026568393493,
          -0.0045209894161248165
        ],
        [
          -0.0007523553093065297,
          0.003844734909548924
        ],
        [
          0.0008654659879949031,
          -0.00047737111916534847
        ]
      ]
    },
    {
      "charge": 9.923800320680982,
      "spin": -0.002636537417837794,
      "polarization": -0.00026567820115679954,
      "quadrature_error": 7.0388923432361125e-09,
      "realization": 45,
      "onsite": [
        [
          0.0038792519845714966,
          -0.003421837994544118
        ],
        [
          -0.00038098356804431525,
          0.002616695114472543
        ],
        [
          -0.004041859582372602,
          -0.00022097677559286717
        ],
        [
          -0.0009555579952844496,
          0.004573104050577747
        ],
        [
          0.004177211365170301,
          0.004034932514080572
        ],
        [
          -0.00037566849643152784,
          0.004095303804630294
        ],
        [
          0.003801745125985293,
          0.003534698704109469
        ],
        [
          -0.004613465784156721,
          -0.0015116068342490175
        ],
        [
          0.0008495746206020087,
          -0.000478818338403875
        ],
        [
          0.0006927204012845941,
          -0.002054185212860259
        ]
      ]
    },
    {
      "charge": 9.91932757922038,
      "spin": -0.0031230678570063645,
      "polarization": -0.0003148467304929782,
      "quadrature_error": 6.780713036747127e-09,
      "realization": 46,
      "onsite": [
        [
          -0.001562760514743551,
          0.0001329678990984358
        ],
        [
          -0.001635378021788798,
          0.0017079356031791722
        ],
        [
          0.00018945200779692598,
          -0.004011828972794092
        ],
        [
          -0.004704506354636015,
          -0.002566400519886737
        ],
        [
          -0.00035227284091136207,
          0.0031494435314620246
        ],
        [
          -0.0019239524356698557,
          -0.0017017169809178203
        ],
        [
          0.0011033813727409107,
          0.00259145096952584
        ],
        [
          0.0006929378989515185,
          0.0013954907463142648
        ],
        [
          0.0024477303384265667,
          -0.002020789149566896
        ],
        [
          -0.004728671028398578,
          -0.003216273686260547
        ]
      ]
    },
    {
      "charge": 9.920075496247534,
      "spin": -0.002944083512709595,
      "polarization": -0.0002967803535188067,
      "quadrature_error": 6.80512650886958e-09,
      "realization": 47,
      "onsite": [
        [
          -0.0003155353546332451,
          0.0024315238958314243
        ],
        [
          -0.0023130664690473304,
          0.002028010665915597
        ],
        [
          -0.004072284695048524,
          0.004686054172811801
        ],
        [
          0.0027209148075598233,
          0.0005662171312843392
        ],
        [
          -0.003199391049843612,
          0.004190981771589016
        ],
        [
          -0.003688262068502585,
          -0.0042700035365880115
        ],
        [
          0.002999111258249921,
          -0.004252594287728111
        ],
        [
          -0.0001740227623470746,
          -0.0011725657000304225
        ],
        [
          -0.003956195855694097,
          -0.0028868205039666995
        ],
        [
          -0.0008512788736351083,
          -0.0027863308867628546
        ]
      ]
    },
    {
      "charge": 9.920352242489399,
      "spin": -0.004497398372462928,
      "polarization": -0.00045335067369889657,
      "quadrature_error": 1.1527982419138905e-08,
      "realization": 48,
      "onsite": [
        [
          0.0011794123184280117,
          -0.004581840335757343
        ],
        [
          -0.0021408212740903466,
          0.0003881422557598232
        ],
        [
          0.0010270150284694664,
          0.0043532026769824055
        ],
        [
          -0.0013006582567542313,
          -0.004881661489230364
        ],
        [
          -0.00370446990552348,
          0.0009272145446892347
        ],
        [
          -0.004522448309123496,
          -0.002801633257403575
        ],
        [
          0.003541113915419769,
          0.0020445591555442255
        ],
        [
          0.00023516222034316008,
          -0.0045634788996678465
        ],
        [
          0.0015819385204331564,
          0.0031848338153702893
        ],
        [
          0.003629188655924075,
          -0.0016406357324327248
        ]
      ]
    },
    {
      "charge": 9.921407806582602,
      "spin": -0.0034353401964530065,
      "polarization": -0.0003462553161229544,
      "quadrature_error": 6.758199999691714e-09,
      "realization": 49,
      "onsite": [
        [
          0.002562696494209331,
          -0.002931108476675933
        ],
        [
          -0.00480985533453745,
          -0.0036143699080930106
        ],
        [
          -0.0030731328562301477,
          0.0008694313797054706
        ],
        [
          -0.00397426332742851,
          0.00325992005284752
        ],
        [
          -0.0033970255767908743,
          -0.002559086056767187
        ],
        [
          -0.000690635994806313,
          0.004444177245000634
        ],
        [
          0.0007463772798758624,
          0.0032327223755945723
        ],
        [
          0.0007423723188140167,
          -0.004612916236653893
        ],
        [
          0.0028253618468907357,
          -0.0027631524149626897
        ],
        [
          -0.0018267167940455163,
          0.0022745465009415544
        ]
      ]
    },
    {
      "charge": 9.916945029580878,
      "spin": -0.0038454696276527377,
      "polarization": -0.0003877675651304139,
      "quadrature_error": 6.748188466189278e-09,
      "realization": 50,
      "onsite": [
        [
          -0.004023669070356714,
          0.0010635452607984817
        ],
        [
          0.0023858510969116207,
          -0.0002767801634725531
        ],
        [
          0.004284605370327473,
          -0.0004337888054663022
        ],
        [
          -0.002252351450724691,
          -0.001136219881209225
        ],
        [
          -0.0019285798338087913,
          -0.0008868129445269634
        ],
        [
          -0.003269465191802842,
          -0.0017987972679539945
        ],
        [
          0.004462047594221142,
          0.00019674958029549435
        ],
        [
          0.004071968124162104,
          0.004486550660611938
        ],
        [
          -0.0039879643678004005,
          -0.0038761514773259765
        ],
        [
          -0.002231773064934499,
          -0.0021053360668620547
        ]
      ]
    },
    {
      "charge": 9.922438855671157,
      "spin": -0.002431625271169902,
      "polarization": -0.00024506326585022086,
      "quadrature_error": 6.7142507524266264e-09,
      "realization": 51,
      "onsite": [
        [
          0.00019067804765451456,
          0.003891965597764898
        ],
        [
          0.004998762725292183,
          0.0033278214463965594
        ],
        [
          -0.0028466516064229643,
          0.00013816737107151273
        ],
        [
          0.0041018707254351265,
          0.0013677163142056413
        ],
        [
          -0.0018739269510030876,
          -0.0036884275213678406
        ],
        [
          0.002260947804650963,
          -0.004839046645292686
        ],
        [
          0.00017269452093722406,
          0.003615412476510112
        ],
        [
          -0.0007700009671047555,
          0.004348992860793014
        ],
        [
          0.00022762742947296,
          0.0005364296910194601
        ],
        [
          -0.001452745150795407,
          0.0002069320689400021
        ]
      ]
    },
    {
      "charge": 9.921937104640172,
      "spin": -0.0028318469535482406,
      "polarization": -0.00028541270960323633,
      "quadrature_error": 1.533996736071058e-08,
      "realization": 52,
      "onsite": [
        [
          0.002608636767219629,
          0.0018349817625048625
        ],
        [
          -0.0027648969764266776,
          0.002388250033366981
        ],
        [
          0.0015030832443689458,
          -0.0026596543591655133
        ],
        [
          0.0019132360914137407,
          -0.003448240612241764
        ],
        [
          0.0028383441105382283,
          -0.002327316382999326
        ],
        [
          0.002217977656548792,
          0.003915896606209105
        ],
        [
          0.0013610646056579877,
          -0.0007775240288445543
        ],
        [
          0.0030342634515089463,
          -0.0002222228180974329
        ],
        [
          -0.004936157759783264,
          0.004707301904136335
        ],
        [
          0.001058907710015618,
          -0.0007777589247014525
        ]
      ]
    },
    {
      "charge": 9.924175684864672,
      "spin": -0.002933213369792774,
      "polarization": -0.00029556241877763293,
      "quadrature_error": 6.737449177061891e-09,
      "realization": 53,
      "onsite": [
        [
          -7.893679014249998e-05,
          0.003852915416184461
        ],
        [
          -0.0038786814116735235,
          0.0029349350762622314
        ],
        [
          -0.000455330184549926,
          -0.004766934190471715
        ],
        [
          -0.0026680161354815215,
          -0.0035272767880077886
        ],
        [
          0.0009035940657223249,
          0.0029466674924322383
        ],
        [
          -0.0016760728638072955,
          0.004605573075258812
        ],
        [
          -0.0010444151218211928,
          -0.0048454008793476925
        ],
        [
          -0.003063134546946412,
          0.0044256457234168505
        ],
        [
          0.0028996745164204816,
          0.004740695674662089
        ],
        [
          0.004636097161370894,
          0.0032990542212337397
        ]
      ]
    },
    {
      "charge": 9.921032804503238,
      "spin": -0.003158496193560966,
      "polarization": -0.00031836364779756586,
      "quadrature_error": 7.195496496572433e-09,
      "realization": 54,
      "onsite": [
        [
          -0.0010196115823727144,
          0.004388030016927959
        ],
        [
          -0.0012511389231556116,
          -0.004740732831585263
        ],
        [
          -0.0028970667251105565,
          0.003934800764877371
        ],
        [
          -0.00022244013308690865,
          0.0025945602857256403
        ],
        [
          0.0026182213014128023,
          0.004078184574725694
        ],
        [
          0.0036468975473138198,
          0.0013093380855054397
        ],
        [
          0.002356399234821259,
          0.004179754124645943
        ],
        [
          -0.0006165704538190035,
          0.0009926623790595702
        ],
        [
          -0.0022758859356957597,
          0.002671865881306369
        ],
        [
          -0.0011339064807144362,
          -0.0036514468126929256
        ]
      ]
    },
    {
      "charge": 9.923264419676185,
      "spin": -0.002483792305103927,
      "polarization": -0.00025029992148339604,
      "quadrature_error": 6.712450455314608e-09,
      "realization": 55,
      "onsite": [
        [
          0.0031335116403329354,
          0.003910010669284771
        ],
        [
          -0.002907733343591993,
          0.003994768397183141
        ],
        [
          0.002976518001078108,
          -0.0035274460471181037
        ],
        [
          0.002080845107370646,
          -0.00018681455125254404
        ],
        [
          -0.0017238408061593267,
          -0.0023744335644414615
        ],
        [
          -0.0033893361851645753,
          0.001844810160210461
        ],
        [
          0.00425316824023987,
          0.004440979934570704
        ],
        [
          0.0017528321743870545,
          -0.004659482425547771
        ],
        [
          -0.0033761631205279407,
          0.003543163408796815
        ],
        [
          -0.0017636027004509914,
          0.0013669099990399215
        ]
      ]
    },
    {
      "charge": 9.92149645165063,
      "spin": -0.0031931813895337184,
      "polarization": -0.0003218447343195363,
      "quadrature_error": 1.8664531515411983e-08,
      "realization": 56,
      "onsite": [
        [
          -5.877752515328315e-06,
          0.002628019903222152
        ],
        [
          0.0020534498308234696,
          -0.004588618891256402
        ],
        [
          -0.0027542243575228043,
          0.0038637426338474163
        ],
        [
          -0.0011177143534544763,
          0.0003237395185827028
        ],
        [
          -0.0046610398698811615,
          0.002603480829646311
        ],
        [
          0.0029222421406656937,
          -0.001981603734839109
        ],
        [
          0.002811713255819414,
          0.001002179322007542
        ],
        [
          0.0007371196233406643,
          -0.0022147362654618675
        ],
        [
          -0.0043341878042056775,
          0.001141715500041135
        ],
        [
          -0.0031131719845050687,
          0.004211788344885001
        ]
      ]
    },
    {
      "charge": 9.918414909801058,
      "spin": -0.004235927260778138,
      "polarization": -0.00042707703794407024,
      "quadrature_error": 6.757473460745022e-09,
      "realization": 57,
      "onsite": [
        [
          -0.0026272088911705196,
          -0.004587266731813192
        ],
        [
          -0.00044857730483568916,
          0.0035230649184308386
        ],
        [
          -0.0029279510544302357,
          0.004634349378827546
        ],
        [
          6.574038494558832e-05,
          -0.0044934613943327
        ],
        [
          -0.003890432664090391,
          -0.003348065809352483
        ],
        [
          0.004842543779724587,
          0.003217681228024019
        ],
        [
          0.004649380407477372,
          -0.001292008159902107
        ],
        [
          -0.000725711300976855,
          0.0039882887943006136
        ],
        [
          -0.0005253382876020275,
          0.001632152045389924
        ],
        [
          -0.0029094353889622905,
          -0.0005834688476139185
        ]
      ]
    },
    {
      "charge": 9.92085915360704,
      "spin": -0.002490042433871839,
      "polarization": -0.000250990604273069,
      "quadrature_error": 6.751795628877758e-09,
      "realization": 58,
      "onsite": [
        [
          0.0012404846757999351,
          0.004222761375388768
        ],
        [
          -0.0049946136482267815,
          -0.003334412204160353
        ],
        [
          8.892788221880055e-06,
          -0.004647703828954982
        ],
        [
          -0.0021901943359692623,
          0.00393405750070933
        ],
        [
          -0.0033764225933520546,
          0.0031498347037623225
        ],
        [
          -0.00431867293054497,
          0.004260549404025519
        ],
        [
          -0.0022732399155390016,
          0.0010109211372955505
        ],
        [
          0.002395031730927359,
          -0.0011940713264019355
        ],
        [
          -0.0021884098644908067,
          -2.0853031802308547e-05
        ],
        [
          -0.003860977403839827,
          -0.001014426580008063
        ]
      ]
    },
    {
      "charge": 9.92068698698681,
      "spin": -0.003701840571518983,
      "polarization": -0.0003731435712440853,
      "quadrature_error": 8.519379365265788e-09,
      "realization": 59,
      "onsite": [
        [
          0.0028525268858479074,
          0.0004295497689508609
        ],
        [
          0.0035067758335823465,
          -0.000937277496519031
        ],
        [
          0.004312426105336209,
          0.004947998383158808
        ],
        [
          -0.0029180020357213597,
          -0.002262521685943768
        ],
        [
          -0.003264993478115097,
          0.0018443423619945287
        ],
        [
          0.00482949004045925,
          0.004494142832753833
        ],
        [
          0.0031882672379651604,
          -0.0014801864339610772
        ],
        [
          -0.0024323484409345232,
          0.0005246406934973228
        ],
        [
          -0.004568039124280372,
          -0.0002842703278413874
        ],
        [
          0.0013954157831684811,
          -0.00015349590291285388
        ]
      ]
    },
    {
      "charge": 9.919874183758084,
      "spin": -0.003943914352123003,
      "polarization": -0.00039757705380784124,
      "quadrature_error": 6.866571721847293e-09,
      "realization": 60,
      "onsite": [
        [
          0.0004502885671539801,
          -0.0041934158036664015
        ],
        [
          0.00118409457915918,
          -0.004906033312054399
        ],
        [
          -0.000601894538095147,
          -0.0007078025656861373
        ],
        [
          -0.003997326489771072,
          -0.00012324236677524383
        ],
        [
          0.004906099410368834,
          0.004180168167537379
        ],
        [
          -0.0019768103999329633,
          0.001147778337915498
        ],
        [
          -0.00010836746342368555,
          0.003960839429726412
        ],
        [
          0.0046235365577435876,
          -0.00026123882566644625
        ],
        [
          0.004028257526783044,
          0.0019523082325138622
        ],
        [
          -0.0017968388494382869,
          -0.0004973780829418441
        ]
      ]
    },
    {
      "charge": 9.922616923534925,
      "spin": -0.002607445744260092,
      "polarization": -0.0002627780316778763,
      "quadrature_error": 6.777923857323418e-09,
      "realization": 61,
      "onsite": [
        [
          0.0004195754893885342,
          -0.0015538832020327176
        ],
        [
          -0.004703374053135945,
          -0.00337788782981594
        ],
        [
          -0.004844872937704866,
          -0.004904822606303494
        ],
        [
          -0.0014695753855682161,
          0.00048769002554725684
        ],
        [
          0.002662832028389275,
          0.004080135136128424
        ],
        [
          0.004296280667792653,
          9.52688341713144e-05
        ],
        [
          0.004537818172825445,
          0.0014673439001748837
        ],
        [
          -0.0024921583618499788,
          0.0007558881782901957
        ],
        [
          -0.0018944111901303697,
          -0.0037800937779369735
        ],
        [
          0.004433262441276756,
          -0.002253819398192988
        ]
      ]
    },
    {
      "charge": 9.918781110385316,
      "spin": -0.0038161990037002312,
      "polarization": -0.00038474475454494455,
      "quadrature_error": 6.754505556640156e-09,
      "realization": 62,
      "onsite": [
        [
          -0.0008799581279433678,
          -0.003355398833036727
        ],
        [
          -0.0030794405647879596,
          0.0035723392345597413
        ],
        [
          0.002400524061643511,
          -0.0015021883642713785
        ],
        [
          -0.00186490708892155,
          0.003247765701437447
        ],
        [
          0.004068485867120198,
          0.00046408609944878845
        ],
        [
          -0.004647312475608544,
          -0.002693128729678186
        ],
        [
          0.003358965860671811,
          0.0007828206798443571
        ],
        [
          0.003331981852752579,
          0.00046460881209802775
        ],
        [
          0.0004096315377464391,
          -0.0016258905895712929
        ],
        [
          -0.00044159457248408446,
          -0.0035232458599979864
        ]
      ]
    },
    {
      "charge": 9.921525305823414,
      "spin": -0.003434237782903954,
      "polarization": -0.00034614010215629215,
      "quadrature_error": 1.849815639118027e-08,
      "realization": 63,
      "onsite": [
        [
          -0.0027469372771401026,
          0.00010974327931493298
        ],
        [
          0.0005006211772694835,
          0.0048633905453241205
        ],
        [
          0.0028523446952777283,
          -0.00042246005167071755
        ],
        [
          0.004948970582488734,
          0.001158561439109032
        ],
        [
          0.0017695722774741093,
          -0.0030430436135026264
        ],
        [
          0.004987110832441574,
          0.0014958211826771985
        ],
        [
          0.001425192782086319,
          -0.002216638063459795
        ],
        [
          -0.004057603117564249,
          -0.0018414118133029335
        ],
        [
          0.000359365862116409,
          -0.0035796610560096956
        ],
        [
          0.00025002339335888565,
          -0.0014993712859197382
        ]
      ]
    },
    {
      "charge": 9.923737654561348,
      "spin": -0.0023447789371530874,
      "polarization": -0.00023627981903323822,
      "quadrature_error": 6.718730643987224e-09,
      "realization": 64,
      "onsite": [
        [
          0.0032562195083001315,
          0.0003342052098822797
        ],
        [
          0.002353476146739155,
          0.0028272283500388887
        ],
        [
          -0.0024685224412986416,
          -0.0011613653707895255
        ],
        [
          -0.002597179191455242,
          0.003761140255847016
        ],
        [
          -0.003118461496769083,
          0.003103888906788377
        ],
        [
          0.0012172841394515197,
          0.00242473880797493
        ],
        [
          -0.003697554941978808,
          0.0027102633577067783
        ],
        [
          -0.0010841960099181036,
          -0.0034967450827733783
        ],
        [
          0.0001282259160638186,
          -0.0024075634139744274
        ],
        [
          -0.0014640105260761882,
          0.0023338708941254395
        ]
      ]
    },
    {
      "charge": 9.923932047515827,
      "spin": -0.002880137947879547,
      "polarization": -0.00029022144993430375,
      "quadrature_error": 6.728491021260437e-09,
      "realization": 65,
      "onsite": [
        [
          0.002234083970198233,
          0.004288460428156179
        ],
        [
          -0.0006587237349576815,
          0.0007084683677206468
        ],
        [
          0.0040293627164408015,
          -0.004929279635480486
        ],
        [
          -0.0035721236998043525,
          -0.0018553380006296393
        ],
        [
          0.003092868812541511,
          0.0036165874175883217
        ],
        [
          -0.0029566102856060316,
          -0.00024046489743158664
        ],
        [
          -0.004742436502266944,
          0.003608307766048198
        ],
        [
          -0.004555854066117622,
          0.0008762582073396016
        ],
        [
          0.004051961356613541,
          0.004739924059703378
        ],
        [
          0.00031519920323035307,
          0.0013233184592266242
        ]
      ]
    },
    {
      "charge": 9.920617758139915,
      "spin": -0.0033498389462806822,
      "polarization": -0.0003376643499374949,
      "quadrature_error": 6.783296960131701e-09,
      "realization": 66,
      "onsite": [
        [
          0.0024237065021187583,
          0.002681089212551671
        ],
        [
          0.00254428086218368,
          0.002128529966298873
        ],
        [
          0.002518231364743561,
          0.0030744260144246844
        ],
        [
          -0.0041951279818028585,
          0.0012468737174820676
        ],
        [
          -0.0039678479668426745,
          -0.003662895146180972
        ],
        [
          -0.003397289826592065,
          0.0014523899786952725
        ],
        [
          0.004123422565485137,
          -0.004481585536072724
        ],
        [
          0.00041609128888055354,
          0.0018147205448517537
        ],
        [
          -0.0024924839157453647,
          0.003923095967835968
        ],
        [
          0.0031631450305485325,
          -0.004239481130252817
        ]
      ]
    },
    {
      "charge": 9.919752973907729,
      "spin": -0.003941273516237939,
      "polarization": -0.0003973156918932163,
      "quadrature_error": 6.768058439674148e-09,
      "realization": 67,
      "onsite": [
        [
          0.0038662073687755335,
          -0.0032303473003357577
        ],
        [
          -0.0004163411819135135,
          -0.002093860937543809
        ],
        [
          0.004158114956169016,
          0.002204485653070143
        ],
        [
          0.004722876745404882,
          -0.002161793846594418
        ],
        [
          0.001640546527674115,
          0.002603108363587886
        ],
        [
          0.0032964453209459515,
          -0.0034425328437874703
        ],
        [
          9.785774820368718e-05,
          -0.004317196996084404
        ],
        [
          -0.0012012413721113335,
          -0.0013713677093648959
        ],
        [
          0.0039084993180858235,
          -0.000980222362131999
        ],
        [
          -0.004646495154779976,
          -0.0002778702738609716
        ]
      ]
    },
    {
      "charge": 9.922442841118228,
      "spin": -0.0026765392203355444,
      "polarization": -0.00026974599533534897,
      "quadrature_error": 6.7660408174726426e-09,
      "realization": 68,
      "onsite": [
        [
          -0.003764762715766865,
          0.003465000809408896
        ],
        [
          0.0010575580183206637,
          0.0007242054117422847
        ],
        [
          -0.0018073207649492596,
          -0.0037820625905724825
        ],
        [
          -0.0037064746765391155,
          0.00435981799983898
        ],
        [
          -0.004323591444934751,
          0.0007857265084183097
        ],
        [
          -0.001192088537736129,
          -0.0012346689660898513
        ],
        [
          0.0029893572123772276,
          0.0042842696804927345
        ],
        [
          -0.0017948602769526402,
          -0.0035452481196329368
        ],
        [
          -0.0020463775904703317,
          0.0018239294080969115
        ],
        [
          -0.004410766743543023,
          0.0015218392615267496
        ]
      ]
    },
    {
      "charge": 9.919648106579338,
      "spin": -0.003860976515420099,
      "polarization": -0.00038922514931343736,
      "quadrature_error": 6.7353964328603e-09,
      "realization": 69,
      "onsite": [
        [
          -0.003645892167515326,
          0.0033552932932734434
        ],
        [
          -0.0006002408379686443,
          -0.004268357184421322
        ],
        [
          -0.0025893606370728938,
          0.00438221922394337
        ],
        [
          -0.0007337645147452894,
          -0.004108860675712113
        ],
        [
          0.001387789701495769,
          -0.00363541704694119
        ],
        [
          -0.00020159211530313293,
          -0.0015661417726650574
        ],
        [
          0.0031206407135307935,
          0.0020618904749100673
        ],
        [
          0.0009206921422643677,
          0.004296086642589329
        ],
        [
          -0.0015129280135448607,
          0.000922181392726081
        ],
        [
          0.0017052969007634346,
          2.4948314592407143e-05
        ]
      ]
    },
    {
      "charge": 9.919172739382914,
      "spin": -0.0036811470035414354,
      "polarization": -0.0003711143157055701,
      "quadrature_error": 1.072161515703971e-08,
      "realization": 70,
      "onsite": [
        [
          -0.00493810861739045,
          -0.00045376125388434455
        ],
        [
          0.004138715909803521,
          -0.0033285871902269835
        ],
        [
          -0.004531643171284489,
          0.0015805569212739368
        ],
        [
          0.0011276588380275442,
          -0.0045780207940043964
        ],
        [
          0.004205382611167587,
          -0.003304035395764057
        ],
        [
          -0.0019562709759668928,
          0.00029553456761273206
        ],
        [
          0.0014696187720173613,
          0.003348727106751743
        ],
        [
          -0.003554396773699772,
          0.003722370899210961
        ],
        [
          0.0028986045772515226,
          0.0032344120067954287
        ],
        [
          -0.00402738166848027,
          -0.004713343596713005
        ]
      ]
    },
    {
      "charge": 9.91882952640118,
      "spin": -0.003887518973225734,
      "polarization": -0.0003919332379771458,
      "quadrature_error": 6.9052109968254776e-09,
      "realization": 71,
      "onsite": [
        [
          0.0028868486615159323,
          -0.004100789423256062
        ],
        [
          0.0034333946896467375,
          0.0034492473308844014
        ],
        [
          0.004235039572394368,
          0.0018720314441350262
        ],
        [
          -0.0010482680167005773,
          -0.003410398934093086
        ],
        [
          -1.6323264898500216e-05,
          -0.0019863947494647228
        ],
        [
          0.0028367717794361884,
          0.004363191114301372
        ],
        [
          0.0046352167691585495,
          -0.002903088086755065
        ],
        [
          0.004633939473893269,
          0.002391229301812097
        ],
        [
          -0.0002637333194879365,
          -0.001184478659679218
        ],
        [
          -0.000860523252431993,
          -0.0016467251101436107
        ]
      ]
    },
    {
      "charge": 9.921507038431013,
      "spin": -0.0038895799935449718,
      "polarization": -0.00039203519974119477,
      "quadrature_error": 7.022150771035536e-09,
      "realization": 72,
      "onsite": [
        [
          -0.001693704837342662,
          -0.004014301045644374
        ],
        [
          0.0029294896318187843,
          -0.00055820246518643
        ],
        [
          0.0003957355298490192,
          -0.0014126719615376814
        ],
        [
          -0.002488659707415004,
          -0.0007511405535196814
        ],
        [
          0.003789055177183492,
          -0.0027684046086131485
        ],
        [
          -0.0033127656160061403,
          -0.00266359881223692
        ],
        [
          -0.0032761558756271903,
          -0.0014714886023381537
        ],
        [
          -0.0029145043117553325,
          -0.0026242340218698757
        ],
        [
          0.00396763056246563,
          -0.0026449134593542925
        ],
        [
          0.0024178228082922474,
          0.0014397572059873832
        ]
      ]
    },
    {
      "charge": 9.922306372905648,
      "spin": -0.0026304536411614217,
      "polarization": -0.000265105061495004,
      "quadrature_error": 1.0824345312767702e-08,
      "realization": 73,
      "onsite": [
        [
          0.0002060750881110315,
          0.002047847337491751
        ],
        [
          -0.00025996133581794416,
          0.004137612585882556
        ],
        [
          -0.0015483432736308057,
          -0.004017709961507338
        ],
        [
          -0.004688017402793006,
          -0.0009438625330126385
        ],
        [
          0.002879382764649388,
          -0.001512613889593283
        ],
        [
          0.0035749987284056832,
          6.410741804221878e-05
        ],
        [
          0.004302844899475917,
          0.0036293906685146158
        ],
        [
          0.0023345447373944095,
          0.003786616103783633
        ],
        [
          0.0023401336901551677,
          -8.003585054786131e-05
        ],
        [
          0.0017305789339990265,
          -0.001720540955916893
        ]
      ]
    },
    {
      "charge": 9.922151566210312,
      "spin": -0.003338823141386528,
      "polarization": -0.00033650192895226706,
      "quadrature_error": 6.724266311358968e-09,
      "realization": 74,
      "onsite": [
        [
          0.0007915345533639727,
          0.002356182653194874
        ],
        [
          -0.0004988147747025792,
          0.003931149992135566
        ],
        [
          0.0039475934468789576,
          0.0006876703428345676
        ],
        [
          -0.0010059338850790071,
          0.0012903569929708196
        ],
        [
          0.003617327071465149,
          -0.004569471901719994
        ],
        [
          -0.0004590159667773718,
          0.0010221636695794288
        ],
        [
          0.002559065477915356,
          -0.0037897854652935124
        ],
        [
          -0.0009610265822646916,
          -0.000319401692900091
        ],
        [
          0.0004286924368588265,
          -0.00435142967928498
        ],
        [
          0.0021700378047686307,
          0.0032594298974954064
        ]
      ]
    },
    {
      "charge": 9.92122631317935,
      "spin": -0.0036401387649705494,
      "polarization": -0.0003669041154857028,
      "quadrature_error": 6.736808442954627e-09,
      "realization": 75,
      "onsite": [
        [
          -0.0034550557264627644,
          -0.0014073565169637537
        ],
        [
          -0.0015479943171823485,
          -0.00016627421876430886
        ],
        [
          -0.003580099336091802,
          -8.751558854991608e-05
        ],
        [
          -0.0030361008370536247,
          -0.001732288930652315
        ],
        [
          0.001331009383724927,
          0.0030907122302224416
        ],
        [
          -0.0039720552534031305,
          0.0017659755103732432
        ],
        [
          0.0019257780067110323,
          0.001188306067059195
        ],
        [
          -0.0027475510916896194,
          0.002297406511278621
        ],
        [
          0.0035781528962938068,
          -0.004089239196411548
        ],
        [
          0.002946656545040358,
          0.00021934145557490643
        ]
      ]
    },
    {
      "charge": 9.920351495887127,
      "spin": -0.0028116685070939456,
      "polarization": -0.00028342428272421936,
      "quadrature_error": 6.7969622069033516e-09,
      "realization": 76,
      "onsite": [
        [
          -0.0047762583849795094,
          0.003833673156778394
        ],
        [
          0.0032964181834806002,
          -0.0037345591966246373
        ],
        [
          -0.00313228271271513,
          -0.0011574390536655322
        ],
        [
          -0.0042024558659791746,
          0.003824977451050299
        ],
        [
          -0.0033218402453105865,
          0.0032083855507663425
        ],
        [
          0.0006725304009402508,
          -0.0012474508577893129
        ],
        [
          0.0018442009831381636,
          -0.0033973559487346073
        ],
        [
          0.0029541138938220532,
          -0.0035367072138339363
        ],
        [
          -0.0036899143484096387,
          -0.003999203774930007
        ],
        [
          -0.0035172721295218526,
          0.0009328137640213195
        ]
      ]
    },
    {
      "charge": 9.921628143692784,
      "spin": -0.00245240524104863,
      "polarization": -0.00024717770163636225,
      "quadrature_error": 6.899445232671827e-09,
      "realization": 77,
      "onsite": [
        [
          0.001204396616118395,
          -0.00034164891676541874
        ],
        [
          -0.002979788712418803,
          -0.0024985776683586216
        ],
        [
          -0.004336024623003309,
          -0.003089875119563403
        ],
        [
          -0.0029303365104310876,
          0.004758653471292258
        ],
        [
          0.004661861608130871,
          -0.0015119521233669863
        ],
        [
          0.0001287096025361532,
          -0.0014723351669291384
        ],
        [
          -0.004199463272219472,
          -0.002187054028240083
        ],
        [
          -0.0014280672110350556,
          -0.0025718325708173517
        ],
        [
          -0.0036405103578993382,
          -0.004319060026008061
        ],
        [
          -0.0030221884244696563,
          0.0025106254883731846
        ]
      ]
    },
    {
      "charge": 9.922534104302184,
      "spin": -0.0033522759820059783,
      "polarization": -0.00033784474276107634,
      "quadrature_error": 6.7827458803106425e-09,
      "realization": 78,
      "onsite": [
        [
          0.0040783852949283364,
          -0.0005441576552006446
        ],
        [
          0.0025102703701473314,
          0.0031387789161692577
        ],
        [
          0.002268256547370613,
          0.0019597796073877807
        ],
        [
          0.003301918771917953,
          0.0036942510777225575
        ],
        [
          -0.00268566562896871,
          -0.0030962068095709595
        ],
        [
          0.0027590334792957725,
          0.004480309672494252
        ],
        [
          -0.0013494330530241737,
          -0.004983471079989239
        ],
        [
          0.002754406409256183,
          -0.0013034021146731503
        ],
        [
          -0.0012177342078156105,
          0.004205191010636665
        ],
        [
          0.0008789885505650239,
          0.0034544321557293716
        ]
      ]
    },
    {
      "charge": 9.923131548634828,
      "spin": -0.0027448112249521418,
      "polarization": -0.0002766073604385259,
      "quadrature_error": 6.870734941804612e-09,
      "realization": 79,
      "onsite": [
        [
          0.004506808819574731,
          0.0027372308945033874
        ],
        [
          -0.0026227327815370374,
          0.0034270345598628295
        ],
        [
          -2.48267825426942e-06,
          0.0017874331598341708
        ],
        [
          2.856259739499739e-06,
          0.003951016889247024
        ],
        [
          0.0003579311335689594,
          -0.0008926226961422411
        ],
        [
          0.0017313249742145253,
          0.0033925264067172474
        ],
        [
          0.004578171674477951,
          -0.0042653831824189005
        ],
        [
          0.0038286152070153073,
          -0.0008830859428744153
        ],
        [
          0.001860577742376194,
          -0.004964203998693494
        ],
        [
          0.0023682845676851775,
          0.0032168096364965206
        ]
      ]
    },
    {
      "charge": 9.9220996167991,
      "spin": -0.00313960246173298,
      "polarization": -0.0003164252106900158,
      "quadrature_error": 6.735626728311103e-09,
      "realization": 80,
      "onsite": [
        [
          0.004671795555135473,
          -0.0040631737813838584
        ],
        [
          0.00034762290938210837,
          0.00249932929869868
        ],
        [
          2.0937992656906712e-05,
          -0.0014232716472526255
        ],
        [
          0.004596997536478306,
          0.00405307082335513
        ],
        [
          -0.0047198735036001515,
          -0.0043766990418626925
        ],
        [
          -0.004277595948789571,
          -0.0007854732885214369
        ],
        [
          0.0040036736524469594,
          -0.0007954462503253767
        ],
        [
          -0.0021253032715745825,
          0.0031514313380925285
        ],
        [
          0.0034169874993213107,
          -0.0021783070458894784
        ],
        [
          0.0031007549126660866,
          -0.00038565079416284266
        ]
      ]
    },
    {
      "charge": 9.920625432196722,
      "spin": -0.003119371759738642,
      "polarization": -0.0003144329741162216,
      "quadrature_error": 6.736764783616325e-09,
      "realization": 81,
      "onsite": [
        [
          -0.004706826021291232,
          0.0038225150877467
        ],
        [
          -0.003699296020992923,
          -0.003020300557768517
        ],
        [
          -0.00444886542604544,
          -0.0028033340479492797
        ],
        [
          -0.002071100353267854,
          0.00032853138289400206
        ],
        [
          0.004157196089266366,
          -0.004866509006277291
        ],
        [
          0.003012603472584938,
          -0.002584109963492001
        ],
        [
          0.00046149956244663157,
          0.0024720952730900156
        ],
        [
          -0.00037187328716586227,
          0.004813025589168942
        ],
        [
          0.0009842491686486475,
          0.0026497763897029214
        ],
        [
          0.001318795697916244,
          -0.003851648567047853
        ]
      ]
    },
    {
      "charge": 9.919220006347109,
      "spin": -0.004424278713707778,
      "polarization": -0.00044603090876871077,
      "quadrature_error": 6.868624247359975e-09,
      "realization": 82,
      "onsite": [
        [
          -0.0020303600615111583,
          0.0014198481279506922
        ],
        [
          0.0005264386843392612,
          -0.0030618349110743937
        ],
        [
          0.0025229541527061194,
          0.004070111182601769
        ],
        [
          0.001642667932366883,
          -0.004934595373908783
        ],
        [
          -0.00346641203350868,
          0.003918789146700419
        ],
        [
          0.0036080404743025025,
          -0.0035572905665843205
        ],
        [
          0.00209421482824755,
          0.002414418224972012
        ],
        [
          0.0045435584309124885,
          0.003848231921522077
        ],
        [
          0.0011952585790276447,
          0.002345741293662308
        ],
        [
          0.003557825414164678,
          -0.0009158367879768779
        ]
      ]
    },
    {
      "charge": 9.92222551744999,
      "spin": -0.002855978118980947,
      "polarization": -0.0002878364449546328,
      "quadrature_error": 1.2144479585573095e-08,
      "realization": 83,
      "onsite": [
        [
          -0.0010276631897132493,
          0.0027994867183096473
        ],
        [
          0.004314320309663164,
          -0.0026866394700436557
        ],
        [
          0.0008079121458961051,
          -0.0031819279103639142
        ],
        [
          -0.000214188272089081,
          0.003737182532307805
        ],
        [
          -0.004742158564404855,
          0.002604842788939506
        ],
        [
          0.001979965251669158,
          0.0015975179842929108
        ],
        [
          0.002228250697732855,
          -0.0014815122279861048
        ],
        [
          -0.0011394266266075326,
          0.004114745718653025
        ],
        [
          -0.002521060964404348,
          -0.001391938212063544
        ],
        [
          0.0027390398100658585,
          0.0012803862595298634
        ]
      ]
    },
    {
      "charge": 9.919246691136474,
      "spin": -0.0037748808431160986,
      "polarization": -0.0003805612422654246,
      "quadrature_error": 6.739958499760789e-09,
      "realization": 84,
      "onsite": [
        [
          0.004551547477443963,
          -0.0034130001720673177
        ],
        [
          -0.0030389729121625144,
          -0.004393521497418277
        ],
        [
          0.000893279146358561,
          0.0022756499583671663
        ],
        [
          0.0014201734431221504,
          -0.00205921321024231
        ],
        [
          0.002262569673440463,
          -0.0040888435750557105
        ],
        [
          -0.0012342866677460909,
          -0.0005539927021989003
        ],
        [
          0.0006551720022285688,
          0.0004450916095586092
        ],
        [
          0.0010763466105435373,
          0.002966609012425761
        ],
        [
          -0.0029605608619038427,
          -0.0005810367371459346
        ],
        [
          -0.001913631726608799,
          0.002245945908868079
        ]
      ]
    },
    {
      "charge": 9.92221317116136,
      "spin": -0.0025890975727597865,
      "polarization": -0.0002609395230778681,
      "quadrature_error": 1.7958453179004078e-08,
      "realization": 85,
      "onsite": [
        [
          0.003924962656217046,
          -0.0006542559680346675
        ],
        [
          0.0003952209420228104,
          -4.377787982401751e-05
        ],
        [
          -0.002708638553127085,
          -0.0038828456745640194
        ],
        [
          -0.0031721620105261174,
          -0.0033898638384353254
        ],
        [
          0.002796407257217251,
          0.0007358937310932741
        ],
        [
          -0.0011074589075346876,
          0.002194168884024769
        ],
        [
          -0.0030776095473096466,
          -0.0035772471926707027
        ],
        [
          0.0016849117630621377,
          -0.00096753221563792
        ],
        [
          0.0035502633245171463,
          0.002204348076731185
        ],
        [
          -2.4350081180337865e-05,
          -0.00266054948551123
        ]
      ]
    },
    {
      "charge": 9.920133610718642,
      "spin": -0.003520572631691274,
      "polarization": -0.00035489165467361423,
      "quadrature_error": 7.166957641220406e-09,
      "realization": 86,
      "onsite": [
        [
          -0.0014629491208665245,
          -0.0045778822616348745
        ],
        [
          -0.002727860494419234,
          0.004300368829098212
        ],
        [
          -0.0005644162319738445,
          -0.004363923336248081
        ],
        [
          0.0016550172502129614,
          -0.0037531361233101514
        ],
        [
          -0.0036086342094365153,
          -0.0033248120282637853
        ],
        [
          -0.0015984736363306952,
          -0.0011006662213617312
        ],
        [
          -0.0032522721630009153,
          0.0010954896177908366
        ],
        [
          -0.002490406724860611,
          -0.0012442611571141017
        ],
        [
          0.00035065190193505485,
          0.0031676749184688545
        ],
        [
          -0.001940467937180306,
          -0.002889009430092363
        ]
      ]
    },
    {
      "charge": 9.920437719547433,
      "spin": -0.003658946504390701,
      "polarization": -0.0003688291391801229,
      "quadrature_error": 7.085130222985229e-09,
      "realization": 87,
      "onsite": [
        [
          3.096036374842723e-05,
          -0.0034073004587584954
        ],
        [
          -0.002615059358177857,
          0.0012213216974392505
        ],
        [
          -0.0021818336188233044,
          0.0008510562549400727
        ],
        [
          0.003018326907575401,
          0.002725192081901271
        ],
        [
          -0.004321899870668345,
          -0.003989286478158054
        ],
        [
          -3.0291406146043878e-05,
          -0.004435202380563379
        ],
        [
          -0.004644995604669458,
          -0.0004476084103362645
        ],
        [
          -0.002186531104684136,
          -0.0035994977504724035
        ],
        [
          0.0018355875763029416,
          0.0034027105209332833
        ],
        [
          -0.0016233934526569739,
          -0.0029216415844434884
        ]
      ]
    },
    {
      "charge": 9.922812844807227,
      "spin": -0.0036253016881033964,
      "polarization": -0.0003653502030929241,
      "quadrature_error": 2.4662498501206973e-08,
      "realization": 88,
      "onsite": [
        [
          0.0012808774947727268,
          -0.0005918416280051679
        ],
        [
          0.0007668083712548887,
          0.0012935589571114268
        ],
        [
          -0.0016358197364084782,
          0.0036654819315671714
        ],
        [
          -0.0042240838720225896,
          0.0019417975897716025
        ],
        [
          0.004426974250310223,
          0.0039031682626938435
        ],
        [
          0.004350765322383983,
          0.002370832244420553
        ],
        [
          0.004479490260120273,
          -0.0012001595261208376
        ],
        [
          0.004562968841987899,
          -0.0040346337284470355
        ],
        [
          0.004962674412680171,
          0.002114064262307685
        ],
        [
          -0.0013980148888198683,
          0.0036562581472479134
        ]
      ]
    },
    {
      "charge": 9.923892818821997,
      "spin": -0.002462525917258045,
      "polarization": -0.00024814112387303635,
      "quadrature_error": 6.7408262831597805e-09,
      "realization": 89,
      "onsite": [
        [
          0.0034401610627575628,
          -0.001827199617721026
        ],
        [
          0.00182130314124785,
          -0.0027571348579976894
        ],
        [
          -0.0037935699807172306,
          -0.004571811989542349
        ],
        [
          0.0047025412691256594,
          -0.0007404333024382563
        ],
        [
          0.0013332839741581094,
          0.001822662567940718
        ],
        [
          -0.00106651524267427,
          0.002777925087427622
        ],
        [
          0.002505944575581837,
          -0.0009112018765943079
        ],
        [
          0.0011602607117533192,
          -0.0029474522713184314
        ],
        [
          0.0015507738912902058,
          0.0021385142671671376
        ],
        [
          0.0028935738624518053,
          -0.002143533026271732
        ]
      ]
    },
    {
      "charge": 9.922219231774356,
      "spin": -0.00349564371635791,
      "polarization": -0.0003523046240667267,
      "quadrature_error": 6.7305204592848255e-09,
      "realization": 90,
      "onsite": [
        [
          -1.7748874485914827e-05,
          -4.914959538533659e-06
        ],
        [
          0.001495080756419684,
          -0.004105264839806432
        ],
        [
          0.00165335979729162,
          -0.00027883499568003185
        ],
        [
          0.002549568182729965,
          -0.0025441554880093553
        ],
        [
          0.0005388678010164027,
          -0.0014843081504062328
        ],
        [
          -0.0006185692659212982,
          0.002998906447439318
        ],
        [
          0.001606676896946632,
          -0.00027312141302575105
        ],
        [
          -0.0032716979911069964,
          -0.004722113084574834
        ],
        [
          -0.002240308795574637,
          0.0026618824287382896
        ],
        [
          -0.00026907572832479427,
          0.0007730824031532404
        ]
      ]
    },
    {
      "charge": 9.92073963256424,
      "spin": -0.0031577633210814493,
      "polarization": -0.0003182991831290762,
      "quadrature_error": 1.2877612905266403e-08,
      "realization": 91,
      "onsite": [
        [
          -0.0030457195876215106,
          -8.533118240475635e-05
        ],
        [
          -0.002655703263681981,
          -0.0016110828869776782
        ],
        [
          -0.004368216455964813,
          -0.004405232941875095
        ],
        [
          0.0021942063121301912,
          -0.0003630200820180481
        ],
        [
          -0.0010209333893788338,
          -0.0035236972692472813
        ],
        [
          -0.0007689836581420816,
          -0.0010834484765779116
        ],
        [
          0.0015583931081483184,
          -0.0027568509949464637
        ],
        [
          0.0017401334408632682,
          0.001934722827340406
        ],
        [
          0.0017374840777772335,
          0.0026813613515776734
        ],
        [
          -0.0010393003038171398,
          -0.0007581279628210849
        ]
      ]
    },
    {
      "charge": 9.92261243237902,
      "spin": -0.004022828153366066,
      "polarization": -0.00040542026414726784,
      "quadrature_error": 6.724463016167626e-09,
      "realization": 92,
      "onsite": [
        [
          -0.0029206197447812954,
          0.001131920699418535
        ],
        [
          -0.0008041692199251679,
          0.0020938627127353397
        ],
        [
          0.0007028151258664508,
          0.0006774308319287938
        ],
        [
          0.0006439277129784123,
          -0.0010444613742029438
        ],
        [
          -0.004108647468914841,
          -0.0002977793653491465
        ],
        [
          -0.004326995146774366,
          0.002942529779916772
        ],
        [
          0.002126375688508011,
          -0.0008703587765223151
        ],
        [
          -0.004356321498264093,
          0.003963803803719831
        ],
        [
          0.004368486436398562,
          0.0038960077271822805
        ],
        [
          0.0038436747684471835,
          0.003084747744486833
        ]
      ]
    },
    {
      "charge": 9.92001515193556,
      "spin": -0.0035892240681896165,
      "polarization": -0.000361816389714818,
      "quadrature_error": 7.65118419262072e-09,
      "realization": 93,
      "onsite": [
        [
          -0.0021299412894182955,
          0.00013104933578558797
        ],
        [
          -0.003940924779536198,
          0.0005150205304278498
        ],
        [
          -0.0007173539598274636,
          0.003595469432134862
        ],
        [
          0.00467717153610557,
          0.0012224205255122224
        ],
        [
          0.0037864897080398504,
          0.002390989019060038
        ],
        [
          -0.00142952744001708,
          0.00016673078680866892
        ],
        [
          0.0005932132435915918,
          0.0011321580945214812
        ],
        [
          -0.00453104139564878,
          0.0019170801554918397
        ],
        [
          -0.0036284357860172267,
          -0.004540709147772806
        ],
        [
          -0.0002802909323091794,
          -0.0010309870023014105
        ]
      ]
    },
    {
      "charge": 9.919895798472162,
      "spin": -0.0036449846120053873,
      "polarization": -0.0003674418245972684,
      "quadrature_error": 6.983178030664232e-09,
      "realization": 94,
      "onsite": [
        [
          8.53270338231956e-05,
          0.003539452496787999
        ],
        [
          -0.00027711404865473927,
          0.004935090157923059
        ],
        [
          0.0038384546138786587,
          0.0024619721136942795
        ],
        [
          -0.004945928095059622,
          0.0009907531598293343
        ],
        [
          -0.004742524326773748,
          0.0006315941699173129
        ],
        [
          -0.004407033554957146,
          -0.00195947129881366
        ],
        [
          -0.003307221822510459,
          -0.004472032380262066
        ],
        [
          4.174877234057982e-05,
          0.00279284373351555
        ],
        [
          0.0024435512159627524,
          -0.0005665358213411851
        ],
        [
          -0.004607849976075473,
          0.004255423264512836
        ]
      ]
    },
    {
      "charge": 9.92048897695365,
      "spin": -0.004043311734849773,
      "polarization": -0.00040757181871204295,
      "quadrature_error": 1.759604263984915e-08,
      "realization": 95,
      "onsite": [
        [
          0.0007161817323644883,
          -0.0005199065234555737
        ],
        [
          -0.004922981040160779,
          0.0018561454099847528
        ],
        [
          0.0045354290906139275,
          -0.00036190926944259984
        ],
        [
          -0.004844290845968115,
          -0.0033182852474121236
        ],
        [
          0.0031869577099796183,
          0.003556243438747278
        ],
        [
          -0.0003506015083632255,
          0.004444643179140228
        ],
        [
          -0.0009099753527708754,
          0.0014479973817518414
        ],
        [
          -0.002664641515632621,
          0.002390150122828165
        ],
        [
          0.0016158751866077311,
          0.004628891327959832
        ],
        [
          0.002758960183057435,
          -0.003964196041975055
        ]
      ]
    },
    {
      "charge": 9.92208788208559,
      "spin": -0.0033263731277476264,
      "polarization": -0.00033524931116095234,
      "quadrature_error": 6.748761527429082e-09,
      "realization": 96,
      "onsite": [
        [
          -0.000490688198964322,
          0.0002567385756400524
        ],
        [
          -0.002081876025254277,
          0.003963555858924322
        ],
        [
          0.0036787046207298205,
          -0.002302711430759046
        ],
        [
          -0.0038193282116037374,
          -0.003154675038900525
        ],
        [
          0.0006315569791292552,
          0.0002781536795330693
        ],
        [
          0.0036900711599356104,
          0.004498097331899158
        ],
        [
          0.0006163886227752227,
          0.004521562809002093
        ],
        [
          -0.004541737517956151,
          -0.004818839375830501
        ],
        [
          -0.0023605381044128704,
          0.0029793682138357274
        ],
        [
          -0.002917931877504536,
          6.61540119008628e-05
        ]
      ]
    },
    {
      "charge": 9.921889595336244,
      "spin": -0.003580190412192531,
      "polarization": -0.00036083755798647357,
      "quadrature_error": 7.110607130574011e-09,
      "realization": 97,
      "onsite": [
        [
          -0.0019338183356257875,
          0.0018584878972769158
        ],
        [
          -0.0034107975280248904,
          0.003811683780155328
        ],
        [
          -0.0012254071177292313,
          0.0017237308397490174
        ],
        [
          0.003821006341344098,
          -0.00018043161038515994
        ],
        [
          0.003576887576345969,
          0.004789375002880634
        ],
        [
          0.0037756921309813037,
          0.0004946023903348029
        ],
        [
          -0.0023841550048116313,
          -0.00040626894466410865
        ],
        [
          0.0049072956779484265,
          -0.0013335325036842281
        ],
        [
          0.004030953417691487,
          0.00181973567629614
        ],
        [
          0.004471845360898097,
          -0.002855027773677358
        ]
      ]
    },
    {
      "charge": 9.922077744248355,
      "spin": -0.0037067837291814222,
      "polarization": -0.00037358946631215183,
      "quadrature_error": 1.0083560678378784e-08,
      "realization": 98,
      "onsite": [
        [
          0.0008103064276644171,
          -0.002552873018782821
        ],
        [
          0.0005553483503223048,
          0.0016717310418215949
        ],
        [
          0.004305471224289588,
          -0.001161994220475694
        ],
        [
          0.0016903684220535694,
          -0.004133756119287016
        ],
        [
          -0.003103598169601092,
          -0.0038274132647837123
        ],
        [
          0.004967047343292514,
          0.0040519127908454486
        ],
        [
          0.0008316002321622253,
          0.0033264635505916218
        ],
        [
          -0.00398483593435847,
          -0.0030442712733370304
        ],
        [
          0.0026046796746458586,
          -0.003654748579446625
        ],
        [
          0.0004208720706157876,
          0.002369734081800816
        ]
      ]
    },
    {
      "charge": 9.917137793926988,
      "spin": -0.0044783058259361685,
      "polarization": -0.0004515724112130995,
      "quadrature_error": 6.922921193311915e-09,
      "realization": 99,
      "onsite": [
        [
          -0.0015534937502559442,
          -0.0041474903081433305
        ],
        [
          0.001308878077295194,
          -0.0020001715197331483
        ],
        [
          0.0029413397427937174,
          0.0017497084673571703
        ],
        [
          0.001370878338461775,
          -0.0028952352883251753
        ],
        [
          -0.004911757095042894,
          -0.0005489854807826013
        ],
        [
          -0.004493199760403181,
          0.0010007893061923893
        ],
        [
          -0.004724887498321757,
          -0.001570927117494104
        ],
        [
          0.002591270144869798,
          0.0014718811762038262
        ],
        [
          0.0023075245887393733,
          -0.003715818525826399
        ],
        [
          0.001526331727028967,
          -0.004579858006084261
        ]
      ]
    },
    {
      "charge": 9.92061654647154,
      "spin": -0.0038667097435377083,
      "polarization": -0.0003897650640385832,
      "quadrature_error": 1.4756179390612841e-08,
      "realization": 100,
      "onsite": [
        [
          -0.0018630102998029195,
          -0.0009974115593298404
        ],
        [
          0.0006636330733497987,
          0.0004499321320128062
        ],
        [
          0.0011918742079424513,
          0.0007451014420835631
        ],
        [
          -0.0024195184561119887,
          0.00012004011672918629
        ],
        [
          -0.004389848190706106,
          0.002022873812673457
        ],
        [
          0.0013849027065050102,
          0.004953707753461096
        ],
        [
          0.003052808804537721,
          -0.0035894589935657395
        ],
        [
          0.002770273512417574,
          -0.0006210832187079404
        ],
        [
          -0.004438312279944613,
          0.002655892228692113
        ],
        [
          -0.0012030935390613352,
          0.00490582152412163
        ]
      ]
    },
    {
      "charge": 9.921554918970447,
      "spin": -0.0033561607417321045,
      "polarization": -0.00033826963305066005,
      "quadrature_error": 6.888110125277296e-09,
      "realization": 101,
      "onsite": [
        [
          0.00414905026031872,
          -0.004556210162375508
        ],
        [
          0.0032504744591049734,
          -0.003575260736718642
        ],
        [
          -0.0030106083934939164,
          -0.0003547178095540905
        ],
        [
          0.004972898339200523,
          -0.004713459436549805
        ],
        [
          -0.001912175328569997,
          -0.0026893063194134447
        ],
        [
          -0.00394452664475042,
          -0.0015971678765682984
        ],
        [
          0.0018592862481868842,
          -0.004069006481291202
        ],
        [
          -0.00045449243995557276,
          0.004200324258967404
        ],
        [
          0.0009408695811203927,
          0.0016792624970586676
        ],
        [
          0.004074932165764006,
          0.0007480015725218024
        ]
      ]
    },
    {
      "charge": 9.918881042256332,
      "spin": -0.0033264703129499903,
      "polarization": -0.0003353674974806725,
      "quadrature_error": 6.9260603047695206e-09,
      "realization": 102,
      "onsite": [
        [
          -0.001762803565745521,
          -0.0024768452123889416
        ],
        [
          -0.0011980798766252688,
          -0.003767588178000103
        ],
        [
          -0.0031381445519516717,
          0.00033957360029357713
        ],
        [
          -3.0244785553402292e-06,
          0.00044884674293543293
        ],
        [
          0.0009571659720390884,
          0.004214496531807581
        ],
        [
          0.004984723700993386,
          0.0033024786198816132
        ],
        [
          -2.770597912793698e-05,
          0.002848221139232893
        ],
        [
          -0.0015768123643021413,
          0.0007899494134808128
        ],
        [
          -0.004273419731775532,
          -0.0007786066832448047
        ],
        [
          -0.004767035769457508,
          -0.004551741768836007
        ]
      ]
    },
    {
      "charge": 9.920185927402859,
      "spin": -0.0035449001020610078,
      "polarization": -0.0003573421030616788,
      "quadrature_error": 6.837411129896238e-09,
      "realization": 103,
      "onsite": [
        [
          -0.0034150782031076143,
          -7.126057849250918e-05
        ],
        [
          0.003128889763831734,
          0.003274520258845671
        ],
        [
          -0.0026372459555726326,
          0.0047665695341494235
        ],
        [
          0.0035481474471094595,
          0.00029115304406677686
        ],
        [
          -0.0035523093261973894,
          0.004996201914504772
        ],
        [
          0.002722096204661441,
          -0.0002670020567783586
        ],
        [
          -0.0029820577770544366,
          0.003001735279183967
        ],
        [
          -0.0023345460740954948,
          0.003383363488230891
        ],
        [
          -0.0040769929077104925,
          -0.0005525896635587132
        ],
        [
          0.00234959289624922,
          -0.0030411064764754195
        ]
      ]
    },
    {
      "charge": 9.91981989497519,
      "spin": -0.003944476913741192,
      "polarization": -0.00039763594052138356,
      "quadrature_error": 6.842729832878803e-09,
      "realization": 104,
      "onsite": [
        [
          0.001499382640687874,
          0.004111818655808172
        ],
        [
          -0.0032619067840937567,
          -0.001883477182074923
        ],
        [
          0.004059712873691733,
          0.004727769082734282
        ],
        [
          0.0019686129142883167,
          0.001327548371701486
        ],
        [
          0.00010379002872957892,
          -0.000371986688742265
        ],
        [
          -0.004717587811801089,
          -0.002695710815518632
        ],
        [
          0.0033856464647150234,
          0.003523015370528193
        ],
        [
          0.0029683779457552123,
          0.004850501884777171
        ],
        [
          -0.0010974829033492074,
          0.0025049446014317545
        ],
        [
          0.0007750078715093077,
          0.0007765336230357855
        ]
      ]
    },
    {
      "charge": 9.920342912335823,
      "spin": -0.003614849810722427,
      "polarization": -0.0003643875864641137,
      "quadrature_error": 7.008442262439396e-09,
      "realization": 105,
      "onsite": [
        [
          0.004452296646643061,
          -0.0018913622600587776
        ],
        [
          0.002061218132350849,
          0.004395937223215647
        ],
        [
          0.004583938387662786,
          0.003415083152219945
        ],
        [
          -0.004314430952613095,
          -0.0039044031085185118
        ],
        [
          0.004017160465830856,
          0.001909459921037934
        ],
        [
          0.004198649980557727,
          0.0003952416771010837
        ],
        [
          0.0020409814020399333,
          0.002038734384148819
        ],
        [
          0.002857609546938187,
          0.0010657771959739649
        ],
        [
          -0.002154307557149815,
          -0.0030532096423656874
        ],
        [
          0.0018010932673310776,
          2.55441733729685e-05
        ]
      ]
    },
    {
      "charge": 9.919441524346363,
      "spin": -0.003598919138153335,
      "polarization": -0.0003628146936821107,
      "quadrature_error": 6.750658999367792e-09,
      "realization": 106,
      "onsite": [
        [
          -0.004853714568931418,
          0.0038243301712690405
        ],
        [
          -0.0003363267773621838,
          -0.004055842835037781
        ],
        [
          -0.003038475273067668,
          0.0038791646974898715
        ],
        [
          -0.0007197904123383801,
          0.0012968247329155991
        ],
        [
          0.004500060351313842,
          0.0046551198999090155
        ],
        [
          -0.004129759683076047,
          -0.0033572331849392057
        ],
        [
          -0.004446489309478654,
          -0.0003753549206139458
        ],
        [
          0.002542439333188009,
          -0.0013579121708034072
        ],
        [
          -0.0004839523925295455,
          -0.0033369781754373842
        ],
        [
          -0.0002912233460142157,
          -0.0004683388019008118
        ]
      ]
    },
    {
      "charge": 9.920306728681528,
      "spin": -0.004168035126862544,
      "polarization": -0.0004201518401454209,
      "quadrature_error": 6.7310073499918935e-09,
      "realization": 107,
      "onsite": [
        [
          -0.0045991939162936145,
          0.0030252683854312427
        ],
        [
          -0.0014746185375849007,
          0.0011518292877286049
        ],
        [
          0.0028754678069964216,
          0.004353921196841761
        ],
        [
          0.0037562722979895434,
          0.0003035296759504669
        ],
        [
          -0.0011595986692653215,
          0.001840915698219067
        ],
        [
          -0.00037847426938613076,
          -0.003912240453620132
        ],
        [
          -0.00029071685622303334,
          -0.0015324732523974006
        ],
        [
          -0.0015968601779115699,
          -0.0017347731240720575
        ],
        [
          0.0005114006573572194,
          -0.0014125665521132267
        ],
        [
          0.0023257006380804288,
          -0.0013405215178138408
        ]
      ]
    },
    {
      "charge": 9.919572862459724,
      "spin": -0.003836571981135505,
      "polarization": -0.000386767861311335,
      "quadrature_error": 6.848349969289512e-09,
      "realization": 108,
      "onsite": [
        [
          -0.004826191403655419,
          0.0038965524885315747
        ],
        [
          -0.0005231699938733677,
          -0.0002911585439791574
        ],
        [
          0.003454615142440792,
          0.0027772800134636478
        ],
        [
          -0.002995322695080549,
          -0.00018710092761668653
        ],
        [
          0.0019431923670970306,
          0.002921574392574168
        ],
        [
          0.003695030092675719,
          -0.0047023796862390365
        ],
        [
          0.004416981931295339,
          0.004757322410049897
        ],
        [
          -0.004654482328442985,
          0.001984991414729028
        ],
        [
          -0.0009678688068060206,
          -0.004461737985260477
        ],
        [
          -0.001966377660639399,
          -0.0008090561002319051
        ]
      ]
    },
    {
      "charge": 9.919798042308006,
      "spin": -0.004006368964809071,
      "polarization": -0.0004038760615611205,
      "quadrature_error": 9.247973618752367e-09,
      "realization": 109,
      "onsite": [
        [
          -0.00011500637334795321,
          -0.004101312225337348
        ],
        [
          -0.002789425288411013,
          -0.0015210090706281477
        ],
        [
          -0.001176740932050647,
          -0.0002457865038448378
        ],
        [
          0.004929689471689795,
          -0.0033331854648418757
        ],
        [
          0.004874045722533021,
          0.0006278444462962975
        ],
        [
          -0.0025337943034823107,
          0.0037638074081603893
        ],
        [
          -0.003433207359732963,
          0.0008975544472678339
        ],
        [
          0.0016722922210486131,
          0.0035924404296153708
        ],
        [
          0.0034922825023595847,
          0.002451807651537629
        ],
        [
          -0.0027040715194895306,
          0.0016298701210359064
        ]
      ]
    },
    {
      "charge": 9.91986699461126,
      "spin": -0.0033632759252356006,
      "polarization": -0.00033904445765881974,
      "quadrature_error": 6.961644506755848e-09,
      "realization": 110,
      "onsite": [
        [
          -0.0032344878107081376,
          0.002841385322543007
        ],
        [
          -0.0029264651445300516,
          0.0023289954615732513
        ],
        [
          0.001879318787986274,
          -0.003660937605799561
        ],
        [
          -0.00016139675447611641,
          -3.154943299279317e-05
        ],
        [
          -0.003641694919348206,
          -0.0026624603038777573
        ],
        [
          -0.00037714487530863747,
          -0.002284166033737596
        ],
        [
          -0.0023356844058481764,
          -0.00356026783381052
        ],
        [
          0.0015122891570580497,
          0.002672409548732973
        ],
        [
          0.004265082779127654,
          -0.004612974787133364
        ],
        [
          0.003550429429295195,
          -0.0039023328486559117
        ]
      ]
    },
    {
      "charge": 9.917529574881172,
      "spin": -0.0041663674729896585,
      "polarization": -0.0004201013409168057,
      "quadrature_error": 6.814976202538393e-09,
      "realization": 111,
      "onsite": [
        [
          -0.0019427377265494217,
          -0.003277775206059078
        ],
        [
          -0.004814102723721228,
          0.0011080390940174534
        ],
        [
          0.0006069354984369179,
          0.001724480869913816
        ],
        [
          0.003291231299908162,
          -0.0014364977222573517
        ],
        [
          -0.00023002389111408204,
          -0.001242266770400624
        ],
        [
          0.001998675950079822,
          -0.00334212504633539
        ],
        [
          0.004916692917439809,
          0.0013046600359020808
        ],
        [
          0.004657154705021131,
          0.003358554429885312
        ],
        [
          -0.0049119521587368395,
          0.00043490567478572575
        ],
        [
          0.0018590561874553772,
          -0.004480595672332829
        ]
      ]
    },
    {
      "charge": 9.922792525456344,
      "spin": -0.0036032098078843536,
      "polarization": -0.0003631245739181313,
      "quadrature_error": 6.83345770597299e-09,
      "realization": 112,
      "onsite": [
        [
          0.0039364459212426215,
          -0.004933177126149657
        ],
        [
          0.004183448744744804,
          -0.0013773695406657707
        ],
        [
          0.004501771550036498,
          -0.002772350531234353
        ],
        [
          -0.0018696384020697432,
          0.0008899164499399561
        ],
        [
          0.003141536774604923,
          -0.0013591445913922109
        ],
        [
          0.00409460709979217,
          -0.0005007460763604855
        ],
        [
          0.0036144049823476744,
          0.0012605625620613304
        ],
        [
          6.173864617660136e-05,
          -0.0016572818018208311
        ],
        [
          9.806490727382565e-05,
          0.00022879269411700456
        ],
        [
          0.001579976205165941,
          0.004172776841520977
        ]
      ]
    },
    {
      "charge": 9.921177835602943,
      "spin": -0.0032591310408224376,
      "polarization": -0.00032850243134709107,
      "quadrature_error": 1.854518915448921e-08,
      "realization": 113,
      "onsite": [
        [
          0.0003898465547147057,
          0.0046759397312075
        ],
        [
          -0.0017670843851624995,
          -0.000842203499905071
        ],
        [
          -0.0010045557362672207,
          0.0038865300926583654
        ],
        [
          -0.002919561366844703,
          -0.0006763883865188291
        ],
        [
          0.0031054736787785456,
          -0.004534035878978464
        ],
        [
          0.003455086044876025,
          0.00332503657267771
        ],
        [
          0.0035584818729392518,
          -0.0043059691888495955
        ],
        [
          -0.0010110936272053781,
          0.003819062757244502
        ],
        [
          -0.003505727390143482,
          0.0025958029693409117
        ],
        [
          -0.0028844026829452462,
          0.004426135404106965
        ]
      ]
    },
    {
      "charge": 9.919792485650554,
      "spin": -0.0040838491770514,
      "polarization": -0.0004116869564518492,
      "quadrature_error": 6.796237333993256e-09,
      "realization": 114,
      "onsite": [
        [
          0.001754531972273197,
          -0.0011355448505308199
        ],
        [
          -0.0013351353972764313,
          0.0012539818443780227
        ],
        [
          0.002655175668023855,
          0.0026956438810847583
        ],
        [
          -0.002207518758760697,
          -0.003541197814667255
        ],
        [
          -0.004948881681255859,
          0.0032155033160191264
        ],
        [
          -0.002917285454444253,
          0.0037278791673190552
        ],
        [
          -0.0029161059278809565,
          -0.00415740955055258
        ],
        [
          0.0028751543546249843,
          -0.0016663936417576353
        ],
        [
          0.0025535563755868596,
          0.0035250136752857
        ],
        [
          -0.0029637893615661924,
          0.001772871134025281
        ]
      ]
    },
    {
      "charge": 9.921647332442411,
      "spin": -0.003041082788902877,
      "polarization": -0.00030650986544935514,
      "quadrature_error": 6.802085493661354e-09,
      "realization": 115,
      "onsite": [
        [
          -0.001435933387941408,
          -1.9191622858083686e-05
        ],
        [
          0.0023876775291715654,
          0.00026468543172676433
        ],
        [
          -0.0013177913962587706,
          -0.0028783756668028892
        ],
        [
          0.002107532282319073,
          -0.0007612384794627482
        ],
        [
          -0.004192486397905954,
          0.0036307120946881604
        ],
        [
          -0.0021918659669499453,
          -0.003565172939585357
        ],
        [
          0.0005272203543828938,
          -0.0012590178575930069
        ],
        [
          0.0022069587428286477,
          -0.0010969729192472476
        ],
        [
          0.00023912710194564507,
          -0.0024414258958545044
        ],
        [
          -0.0020542582939353593,
          0.004488487307943641
        ]
      ]
    },
    {
      "charge": 9.919713377886465,
      "spin": -0.003535861720992431,
      "polarization": -0.0003564479724660952,
      "quadrature_error": 1.1930692723783599e-08,
      "realization": 116,
      "onsite": [
        [
          0.001536907704436115,
          0.0003410404697757434
        ],
        [
          -0.0021454742174773635,
          -0.001330419212656633
        ],
        [
          0.0008250660935085882,
          0.0017405340997713051
        ],
        [
          -0.000996000687464472,
          2.7449553422672843e-05
        ],
        [
          0.0029589025174456733,
          -0.0009931450819369182
        ],
        [
          -0.0032128726498219396,
          0.000878521123059077
        ],
        [
          -5.793131982035141e-05,
          -0.004789622248940102
        ],
        [
          -0.0006724693600987453,
          0.0022584617650124785
        ],
        [
          -0.003466047720493797,
          0.0032675355798547105
        ],
        [
          -0.004829985870661709,
          0.002138545711003018
        ]
      ]
    },
    {
      "charge": 9.920790420228478,
      "spin": -0.004070673238711629,
      "polarization": -0.0004103174309994022,
      "quadrature_error": 6.731081707694784e-09,
      "realization": 117,
      "onsite": [
        [
          0.0008555240495715559,
          -0.004463705605860298
        ],
        [
          0.002022298324593921,
          -0.003359738155680295
        ],
        [
          0.0009976937224204629,
          0.001691351195698387
        ],
        [
          0.001345077477014918,
          -0.0029180264633064034
        ],
        [
          -0.00326074770119045,
          -0.0011659837396007602
        ],
        [
          -0.001102107713138427,
          0.0033356478309688317
        ],
        [
          -0.00025390961937892843,
          0.0034095762378200606
        ],
        [
          -0.003531945546112898,
          0.0010064901026251927
        ],
        [
          0.002072793910026703,
          -0.0020805132692549543
        ],
        [
          0.004135734530769872,
          -0.0017031232813002383
        ]
      ]
    },
    {
      "charge": 9.923616647524625,
      "spin": -0.003345108236527896,
      "polarization": -0.0003370855964455569,
      "quadrature_error": 2.3026357002880255e-08,
      "realization": 118,
      "onsite": [
        [
          -0.0007812923011357676,
          0.0022053680282494064
        ],
        [
          -0.004453148912641578,
          0.000845593384855247
        ],
        [
          0.002741509861692518,
          -0.004225911274008196
        ],
        [
          -0.0015620935910496403,
          0.003725861554735271
        ],
        [
          0.004443211645404086,
          -0.0015167379940576897
        ],
        [
          -0.004663248399448289,
          0.0008849656122459663
        ],
        [
          0.0012614223456023132,
          0.001145297502919561
        ],
        [
          -0.0015309783979101732,
          -0.0013008619844999117
        ],
        [
          0.0015952687760542282,
          0.0013202249667393518
        ],
        [
          0.004538699740671109,
          0.0030935264992203717
        ]
      ]
    },
    {
      "charge": 9.92141019525067,
      "spin": -0.004079712380124318,
      "polarization": -0.00041120287336544723,
      "quadrature_error": 6.739464591845369e-09,
      "realization": 119,
      "onsite": [
        [
          -0.0017961997243242235,
          -0.0019606368140216122
        ],
        [
          0.004774852640921035,
          -0.004498500605893664
        ],
        [
          0.0005230563855656931,
          0.00014455856976857383
        ],
        [
          0.0045069430680101654,
          -0.001383811505888015
        ],
        [
          0.0025489699964158343,
          -0.004761465188608104
        ],
        [
          -0.0011131693295597812,
          -0.0008412435987193946
        ],
        [
          0.0015865881069952693,
          0.0020935782328505483
        ],
        [
          0.0027712509852266176,
          -0.0010835626895701776
        ],
        [
          0.0027119307531547673,
          0.004739189774667735
        ],
        [
          0.0048792111607005645,
          -0.0019915573732308565
        ]
      ]
    },
    {
      "charge": 9.922094955395593,
      "spin": -0.002938195831323209,
      "polarization": -0.0002961265584064412,
      "quadrature_error": 6.933771184469531e-09,
      "realization": 120,
      "onsite": [
        [
          0.0009949243856732107,
          0.004758683021372134
        ],
        [
          -0.002024150424983694,
          -0.00040156299902650155
        ],
        [
          0.0006266280034315118,
          -0.0011464369461513602
        ],
        [
          0.004050079952165599,
          0.0038224807698569235
        ],
        [
          0.0009403105022991118,
          -0.00030199433279510385
        ],
        [
          0.0010245667229157015,
          0.0005825725824149834
        ],
        [
          0.0003994001519183584,
          -0.00024135274244635897
        ],
        [
          0.0036595679962274147,
          0.002891703186097932
        ],
        [
          0.0034369246473107016,
          0.0011802538574734569
        ],
        [
          -0.001531689900077472,
          0.001624909141490635
        ]
      ]
    },
    {
      "charge": 9.92206088047596,
      "spin": -0.0024781907834617264,
      "polarization": -0.00024976573045809087,
      "quadrature_error": 6.996728270465101e-09,
      "realization": 121,
      "onsite": [
        [
          0.004318015074992877,
          -0.002226351392098184
        ],
        [
          0.004028611673644301,
          -0.0010482602588197673
        ],
        [
          0.0017078489647738967,
          -0.004798959933816604
        ],
        [
          0.004119813358096314,
          0.0038428901037095608
        ],
        [
          -0.0001464218027050915,
          0.002658790146242973
        ],
        [
          -0.003195321114123105,
          0.0031331230321145495
        ],
        [
          0.004689886335049046,
          0.004595449098021982
        ],
        [
          0.0028088377258333264,
          -0.0031037002330292418
        ],
        [
          -0.0010777920119838013,
          -0.0014405212802063162
        ],
        [
          -0.00463385725907139,
          -0.0003958721552819221
        ]
      ]
    },
    {
      "charge": 9.924435985198045,
      "spin": -0.0023151598912015065,
      "polarization": -0.00023327873691305864,
      "quadrature_error": 7.144612312479543e-09,
      "realization": 122,
      "onsite": [
        [
          0.0035535478411198524,
          -0.00209197473501594
        ],
        [
          0.004138159770170923,
          0.00485712206392189
        ],
        [
          -0.0020161442681238106,
          -0.004890283177184442
        ],
        [
          0.00484114326617983,
          0.0018308398365772657
        ],
        [
          0.0037186448427695027,
          -0.0013953481014414328
        ],
        [
          0.00023659142606277574,
          0.004783985286651224
        ],
        [
          0.004041088351217596,
          0.0022647420129803053
        ],
        [
          0.0024468275171064015,
          -0.00013278464177009057
        ],
        [
          0.001527189812034896,
          0.002330294567885924
        ],
        [
          -0.0020603250539236785,
          0.0037456135112866424
        ]
      ]
    },
    {
      "charge": 9.922737663824075,
      "spin": -0.003256760688626159,
      "polarization": -0.00032821191076123365,
      "quadrature_error": 7.384724311226453e-09,
      "realization": 123,
      "onsite": [
        [
          -0.0005628203880160198,
          -0.0019680730617856633
        ],
        [
          -0.003922878893714782,
          0.002128323532253118
        ],
        [
          -0.003448751034521036,
          -0.0043036217579283985
        ],
        [
          -0.00312629822051529,
          0.00281565737082646
        ],
        [
          0.0018218053254942888,
          -0.004556629078623829
        ],
        [
          -0.0038742840723655293,
          -0.004594643329603955
        ],
        [
          -0.002693468610595249,
          -0.0033454436215258456
        ],
        [
          -0.001456614054070532,
          -0.0023079419407230984
        ],
        [
          0.0035643138402436996,
          0.004413719060339906
        ],
        [
          0.001202767335203683,
          0.00198107201104767
        ]
      ]
    },
    {
      "charge": 9.921707214136042,
      "spin": -0.003322335336333444,
      "polarization": -0.00033485520834558764,
      "quadrature_error": 1.1613974846344217e-08,
      "realization": 124,
      "onsite": [
        [
          -0.0038979740554946594,
          -0.0020698017933670487
        ],
        [
          0.0029090322599778272,
          0.001591773713694916
        ],
        [
          -0.0009738553908325599,
          -0.002902144647101851
        ],
        [
          0.0029860263434187276,
          0.0029768809525743184
        ],
        [
          0.0008720163177757603,
          0.0019768553602483585
        ],
        [
          -0.0019805536947153936,
          0.0026925843161840967
        ],
        [
          0.001508017986078621,
          -0.0029843834561466133
        ],
        [
          -0.004943524779332905,
          0.004042279979153453
        ],
        [
          -0.0013441671016490965,
          -0.0034169527879208384
        ],
        [
          0.002037230488951741,
          0.001978982486654228
        ]
      ]
    },
    {
      "charge": 9.920596525939489,
      "spin": -0.0036430748518283982,
      "polarization": -0.00036722336628677637,
      "quadrature_error": 6.744439608486627e-09,
      "realization": 125,
      "onsite": [
        [
          0.0011016587188800485,
          -0.0010451513013770416
        ],
        [
          0.0034132641295940265,
          -0.0025056047715384055
        ],
        [
          -0.0005477143861142833,
          0.0034538312757540325
        ],
        [
          0.003662618637374955,
          -0.004114850497059374
        ],
        [
          0.004012067286565093,
          0.0022609891264600583
        ],
        [
          -6.764957916981142e-05,
          -0.00307901511913247
        ],
        [
          -0.003252430321305331,
          5.904721594425597e-05
        ],
        [
          0.0017992647841622014,
          0.0005754136665744626
        ],
        [
          -0.0034668863642816107,
          0.0019212649580193477
        ],
        [
          0.002979701381385762,
          -0.0006287504312906603
        ]
      ]
    },
    {
      "charge": 9.922267585473529,
      "spin": -0.003397457886310289,
      "polarization": -0.0003424074040579454,
      "quadrature_error": 6.728946022423021e-09,
      "realization": 126,
      "onsite": [
        [
          -0.001241554883173148,
          0.004801548636841174
        ],
        [
          -0.003277549283808732,
          0.00037545447085143846
        ],
        [
          0.004988804901395101,
          -0.0039871768915434504
        ],
        [
          -0.0015998890324796945,
          -0.003292989406639878
        ],
        [
          0.0040728868933121,
          8.37494665127227e-05
        ],
        [
          0.0011942088655678019,
          -0.0022770199341168597
        ],
        [
          -0.00017182924992251592,
          0.0016026504125960404
        ],
        [
          -0.0012321243994426077,
          0.0021134999494916073
        ],
        [
          0.0005723878517441636,
          0.003023483716566554
        ],
        [
          -0.0008919794511141835,
          0.00449024004501778
        ]
      ]
    },
    {
      "charge": 9.923071901793413,
      "spin": -0.001419015355628771,
      "polarization": -0.00014300161982826206,
      "quadrature_error": 7.05250664228368e-09,
      "realization": 127,
      "onsite": [
        [
          0.004312552796510378,
          0.004305737673209148
        ],
        [
          0.0028395659349578226,
          0.00214851605897968
        ],
        [
          -0.00424022487094683,
          -0.004947670425241875
        ],
        [
          0.0009783206924609275,
          -0.003276740592517499
        ],
        [
          -0.002225041888856241,
          4.078814671820696e-06
        ],
        [
          8.706425036695414e-05,
          -0.0022933267682227
        ],
        [
          -0.004590741641317357,
          -0.002482780496452853
        ],
        [
          0.0037852456438293965,
          -0.0021139043182955707
        ],
        [
          0.002743249303056166,
          -0.004824659850120489
        ],
        [
          -0.0025643729423670647,
          0.00020672731407525308
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N10_W0p1.json <==
{
  "sites": 10,
  "W": 0.1,
  "samples": 128,
  "seed_sequence": [
    20261015,
    10,
    1000
  ],
  "spin_mean": -0.004116208018116829,
  "spin_sd": 0.00524330201931823,
  "spin_se": 0.0004634468017086298,
  "spin_ci95_student": [
    -0.005033285602633425,
    -0.0031991304336002322
  ],
  "spin_ci95_bootstrap": [
    -0.0050253064831665625,
    -0.0032094553753971317
  ],
  "spin_mean_absolute": 0.005474511301821775,
  "charge_mean": 9.897651894296349,
  "polarization_mean": -0.00041622978761753245,
  "polarization_ratio_means": -0.00041587722644487505,
  "first_half_spin_mean": -0.004130455877089047,
  "maximum_quadrature_error": 2.461878514001421e-08,
  "records": [
    {
      "charge": 9.874925560618088,
      "spin": 0.0036360465483258374,
      "polarization": 0.00036821002102807257,
      "quadrature_error": 7.184927156779472e-09,
      "realization": 0,
      "onsite": [
        [
          -0.01376208476756912,
          0.047415218780720414
        ],
        [
          0.04504818916827673,
          -0.03669112364792313
        ],
        [
          -0.04059786677653762,
          0.007668202805924486
        ],
        [
          -0.04213993944568191,
          -0.048970538782847156
        ],
        [
          0.03741067090596388,
          -0.04196265044961054
        ],
        [
          0.032420579736947897,
          0.00798881268528101
        ],
        [
          0.030008374635504514,
          -0.004459219601450751
        ],
        [
          0.030886290141924094,
          0.03835040054256161
        ],
        [
          -0.027792541414172502,
          -0.006456775189329536
        ],
        [
          -0.004263962785339394,
          -0.04095697676151187
        ]
      ]
    },
    {
      "charge": 9.907084405169599,
      "spin": -0.0023032342397438033,
      "polarization": -0.00023248355878970373,
      "quadrature_error": 1.7861297751189454e-08,
      "realization": 1,
      "onsite": [
        [
          -0.020530283774255465,
          -0.025835609416362783
        ],
        [
          -0.044548190317953075,
          0.03428736762093719
        ],
        [
          -0.031338231744786726,
          -0.04993835704628216
        ],
        [
          0.001108978211203683,
          -0.024241394139008634
        ],
        [
          -0.0033015943259395164,
          -0.022622318638105668
        ],
        [
          0.023460685815498872,
          0.0333844089736081
        ],
        [
          0.024148461718046674,
          0.0329594069833033
        ],
        [
          0.010104919744270358,
          0.03588648905538433
        ],
        [
          -0.009717736785906858,
          0.01387774356549841
        ],
        [
          0.0017857244249183807,
          0.03915213207349813
        ]
      ]
    },
    {
      "charge": 9.888381964948262,
      "spin": -0.009115839973842379,
      "polarization": -0.0009218737712757917,
      "quadrature_error": 2.24258034731702e-08,
      "realization": 2,
      "onsite": [
        [
          -0.0038294565575717754,
          0.020240235083317154
        ],
        [
          -0.035982762863082884,
          -0.046357810556594985
        ],
        [
          0.043631253600384834,
          -0.014226506110889763
        ],
        [
          -0.03788026552693172,
          0.01164349649986067
        ],
        [
          -0.014697421094231368,
          -0.02101350047328837
        ],
        [
          -0.023605228787357203,
          0.021802027765548987
        ],
        [
          -0.048391835434962505,
          -0.009281179006596176
        ],
        [
          0.012745735323577798,
          0.014845191154327003
        ],
        [
          -0.03300086638469918,
          0.030245283700771147
        ],
        [
          0.040260616024350576,
          0.02727185068968517
        ]
      ]
    },
    {
      "charge": 9.89980832694965,
      "spin": -0.007852462147005714,
      "polarization": -0.0007931933515954477,
      "quadrature_error": 2.0728856566722213e-08,
      "realization": 3,
      "onsite": [
        [
          -0.04397593378053746,
          -0.0030058164552843186
        ],
        [
          -0.02609470615172195,
          0.030252109550817086
        ],
        [
          0.00945167196873209,
          -0.008962654369968126
        ],
        [
          -0.03879463007706294,
          0.005231863617133972
        ],
        [
          0.03758513595080222,
          0.04933249351806851
        ],
        [
          -0.01778017750788794,
          -0.003137434115918901
        ],
        [
          0.02737588695513815,
          0.045905958192715826
        ],
        [
          0.021260112929408284,
          -0.022902971801394056
        ],
        [
          -0.010118337347056881,
          -0.02339563414661342
        ],
        [
          0.019235552590098154,
          0.033695666040074526
        ]
      ]
    },
    {
      "charge": 9.882941158160802,
      "spin": -0.005395432154893445,
      "polarization": -0.0005459338539558324,
      "quadrature_error": 7.415875956539295e-09,
      "realization": 4,
      "onsite": [
        [
          -0.010270715299102715,
          -0.03971018501183086
        ],
        [
          0.024027132363981435,
          0.005380256550462058
        ],
        [
          -0.047976044308806504,
          0.00730764106251508
        ],
        [
          0.02290805457272256,
          -0.038045494737217744
        ],
        [
          -0.010363333519556817,
          -0.03414150104035092
        ],
        [
          -0.01986153517813706,
          0.04978759873159726
        ],
        [
          0.04088967446800011,
          -0.019400810307040574
        ],
        [
          -0.0020203495003356248,
          0.027081415664152633
        ],
        [
          0.0353001402410547,
          0.022304819925073174
        ],
        [
          -0.02328078153635368,
          -0.0054812806593349875
        ]
      ]
    },
    {
      "charge": 9.875005523629188,
      "spin": -0.005312055793241162,
      "polarization": -0.0005379293996879624,
      "quadrature_error": 2.2768232035635613e-08,
      "realization": 5,
      "onsite": [
        [
          0.01495414608002664,
          -0.04203787387197083
        ],
        [
          0.012878986107131368,
          0.0005156530400878961
        ],
        [
          0.0402965195529279,
          -0.02921302136107703
        ],
        [
          0.0012348352923791314,
          0.01663450605386642
        ],
        [
          0.028886874037309482,
          -0.027688701449017264
        ],
        [
          0.04984014580220453,
          0.04391650264582253
        ],
        [
          0.019013894325482866,
          0.003445318502065288
        ],
        [
          0.015952337323921817,
          0.04759715678534056
        ],
        [
          -0.04015820014669086,
          0.026403648524375975
        ],
        [
          -0.038990618738214605,
          -0.03988791998575625
        ]
      ]
    },
    {
      "charge": 9.919622968023448,
      "spin": -0.007990333853656802,
      "polarization": -0.0008055078181312096,
      "quadrature_error": 6.609305458750763e-09,
      "realization": 6,
      "onsite": [
        [
          0.018091986444389502,
          0.002160815624841307
        ],
        [
          0.004953763378776635,
          -0.011787367165843922
        ],
        [
          -0.0014974231633413243,
          0.04464293964122994
        ],
        [
          0.04008960356395651,
          -0.046018258683602375
        ],
        [
          0.0060625024459227475,
          -0.03504330434089601
        ],
        [
          0.010826311457056773,
          -0.013632393262556462
        ],
        [
          0.01914821999563432,
          0.001944240433645758
        ],
        [
          0.020696597876348685,
          -0.04976474918122678
        ],
        [
          0.04954045555043071,
          0.010169511852561118
        ],
        [
          0.04614506600469802,
          0.004581795709871682
        ]
      ]
    },
    {
      "charge": 9.892313081263396,
      "spin": -0.0018703907736022155,
      "polarization": -0.0001890751696026324,
      "quadrature_error": 1.9898733230040436e-08,
      "realization": 7,
      "onsite": [
        [
          0.0191857805996484,
          -0.016298921589568437
        ],
        [
          -0.038758136893526696,
          -0.039057527205861226
        ],
        [
          -0.04159874853106062,
          0.015349107823496716
        ],
        [
          0.010578691856080222,
          -0.007252012141674924
        ],
        [
          0.004222462358298484,
          -0.04748096382008188
        ],
        [
          -0.025943491307148882,
          0.037166319220932456
        ],
        [
          0.015115665868312422,
          -0.020212028547425365
        ],
        [
          -0.02948052673211491,
          0.019917676568202827
        ],
        [
          -0.022428285204568243,
          -0.010516092857448645
        ],
        [
          -0.03438545929007858,
          0.01948879984743354
        ]
      ]
    },
    {
      "charge": 9.9108660591921,
      "spin": -0.005988306477740119,
      "polarization": -0.0006042162654580628,
      "quadrature_error": 1.9073091377405265e-08,
      "realization": 8,
      "onsite": [
        [
          0.0249286275103702,
          -0.00577010270951607
        ],
        [
          0.0027463281390448374,
          -0.019952311883465326
        ],
        [
          0.021736112892419057,
          0.0009744336823661812
        ],
        [
          0.035269766118451784,
          -0.03610515104017781
        ],
        [
          0.04457149689645945,
          -0.04447994631828736
        ],
        [
          0.022970652395900598,
          0.009049333661778014
        ],
        [
          -0.02515673285381156,
          0.04221740840106873
        ],
        [
          0.011061733194870714,
          0.0033669466104319992
        ],
        [
          0.040147835055062295,
          0.03145900493825364
        ],
        [
          -0.01992117607444235,
          0.007602581382995036
        ]
      ]
    },
    {
      "charge": 9.887753640622028,
      "spin": -0.0016137318503415487,
      "polarization": -0.00016320510289736856,
      "quadrature_error": 1.6040667788149765e-08,
      "realization": 9,
      "onsite": [
        [
          0.028073624281742746,
          0.01652130763176138
        ],
        [
          -0.037528450376150504,
          -0.03073777528736187
        ],
        [
          0.030453348178051093,
          -0.0008670931196841508
        ],
        [
          0.04445530010597906,
          0.015124134629271507
        ],
        [
          0.009397901630575654,
          0.03606298549384064
        ],
        [
          -0.0001465090223175189,
          0.010221582347614486
        ],
        [
          -0.02730234083005716,
          -0.014049442001638768
        ],
        [
          0.040636169897871055,
          -0.018074936506892784
        ],
        [
          -0.003814821447081465,
          -0.027389962639645538
        ],
        [
          -0.04180699910067651,
          -0.007765673386395111
        ]
      ]
    },
    {
      "charge": 9.926537175857925,
      "spin": 0.0062458378041359034,
      "polarization": 0.0006292061061662313,
      "quadrature_error": 1.0875033732941843e-08,
      "realization": 10,
      "onsite": [
        [
          0.021903162689308184,
          0.037578072775154
        ],
        [
          0.024141464904727142,
          0.038984696074990485
        ],
        [
          -0.031747863583661926,
          -0.0053756627675209945
        ],
        [
          -0.04172027802190242,
          -0.034566827893444944
        ],
        [
          0.003695121188833285,
          0.03557351127735546
        ],
        [
          0.036813924282696836,
          0.011647449935473661
        ],
        [
          -0.006963674462302373,
          0.007099024848447988
        ],
        [
          0.03112556607994109,
          0.01111236151390764
        ],
        [
          0.02378085624566917,
          0.010129746743509895
        ],
        [
          0.024653285265113054,
          -0.013915057694942855
        ]
      ]
    },
    {
      "charge": 9.919264278572873,
      "spin": -0.007036779947269016,
      "polarization": -0.000709405430649684,
      "quadrature_error": 8.671622787295591e-09,
      "realization": 11,
      "onsite": [
        [
          -0.0158110503077527,
          -0.035406486144397856
        ],
        [
          -0.03856777204777282,
          0.013942911168516786
        ],
        [
          -0.0413523990877993,
          0.00984361880669702
        ],
        [
          -0.02257569878771386,
          0.012641137814892373
        ],
        [
          0.030659494311053928,
          -0.016391245676888988
        ],
        [
          0.01981089962056566,
          0.04166998732186218
        ],
        [
          0.039138609476764494,
          -0.023796872498502597
        ],
        [
          -0.014923770380775817,
          -0.02643162946095731
        ],
        [
          0.014705003939213604,
          0.007706444523026566
        ],
        [
          0.027173119603553342,
          0.017311915147994267
        ]
      ]
    },
    {
      "charge": 9.88201486873609,
      "spin": 0.002762185561286626,
      "polarization": 0.00027951643444955776,
      "quadrature_error": 1.3835230572351794e-08,
      "realization": 12,
      "onsite": [
        [
          -0.03036692437447307,
          0.03234827591326349
        ],
        [
          -0.03924055059094235,
          0.007660207963271971
        ],
        [
          -0.04035134965698957,
          -0.025458664908222208
        ],
        [
          0.049594742943921896,
          0.039075549047278946
        ],
        [
          -0.015132920672241,
          -0.04287252132870021
        ],
        [
          -0.008626337659264058,
          -0.027017760954336625
        ],
        [
          -0.011846461286270801,
          -0.017439859846992915
        ],
        [
          0.029397543049843253,
          0.02401415076388501
        ],
        [
          0.03375460966387092,
          -0.042736463832225784
        ],
        [
          -0.02086824084354516,
          -0.02777413325916074
        ]
      ]
    },
    {
      "charge": 9.905401640856272,
      "spin": 0.0021973103651017,
      "polarization": 0.00022182950724971849,
      "quadrature_error": 2.1225794305428088e-08,
      "realization": 13,
      "onsite": [
        [
          0.024575059925699402,
          -0.03901789164121369
        ],
        [
          0.028056375407244358,
          0.027511953102950945
        ],
        [
          -0.023412828592471603,
          -0.03633725389686328
        ],
        [
          0.02179217375665425,
          -0.04008903006090138
        ],
        [
          0.048292579789134635,
          -0.04284158389814603
        ],
        [
          -0.0016597144898257837,
          0.00011380764010569117
        ],
        [
          -0.01780638461270552,
          0.04274439705571641
        ],
        [
          0.03743245380051745,
          0.019047029092588957
        ],
        [
          -0.0425898564331645,
          -0.011735373208819809
        ],
        [
          0.025764879036266564,
          0.04591340171382985
        ]
      ]
    },
    {
      "charge": 9.883492526693159,
      "spin": -0.00701939126792008,
      "polarization": -0.0007102136465386334,
      "quadrature_error": 9.381264453085622e-09,
      "realization": 14,
      "onsite": [
        [
          -0.04320618936662081,
          -0.0201078676013271
        ],
        [
          -0.011767293652496257,
          0.03624825358072163
        ],
        [
          -0.014893956300187042,
          0.003799725895932561
        ],
        [
          -0.046860782311108684,
          -0.034498422017607014
        ],
        [
          0.024672104109244614,
          0.03658915664625907
        ],
        [
          -0.01782556483257615,
          0.033955587089595035
        ],
        [
          0.007345712324889231,
          -0.048992742735158815
        ],
        [
          -0.008365629129714648,
          0.00706478038076673
        ],
        [
          -0.025219337461457183,
          -0.04859585470865529
        ],
        [
          0.03051304597884176,
          0.0011796504704578367
        ]
      ]
    },
    {
      "charge": 9.920290663140246,
      "spin": 0.0023059098827596684,
      "polarization": 0.0002324437822499989,
      "quadrature_error": 7.4397656873451116e-09,
      "realization": 15,
      "onsite": [
        [
          0.017152912895705946,
          -0.0026650715639935235
        ],
        [
          -0.043331748534910064,
          0.040185810116216955
        ],
        [
          -0.01622015295563535,
          -0.0019393823348002673
        ],
        [
          -0.019397359009021356,
          0.024319179971504096
        ],
        [
          -0.003946885881182881,
          0.04901614521931927
        ],
        [
          -0.009590467726560116,
          0.021610154668012194
        ],
        [
          0.0062963462697134265,
          -0.03866889308226984
        ],
        [
          -0.028508993054520405,
          -0.0413771828138082
        ],
        [
          -0.01272577166835575,
          -0.03096574987552725
        ],
        [
          0.029996006215257096,
          -0.03796012123440088
        ]
      ]
    },
    {
      "charge": 9.902134393312572,
      "spin": -0.00016719739387887375,
      "polarization": -1.688498532112338e-05,
      "quadrature_error": 7.874188272261923e-09,
      "realization": 16,
      "onsite": [
        [
          0.03697457026894972,
          0.010743512410116077
        ],
        [
          -0.02057746453289726,
          0.0172577873968901
        ],
        [
          -0.0034303581731205193,
          0.004137620472704127
        ],
        [
          0.023210641694629372,
          -0.047526436646180094
        ],
        [
          -0.04033446244149792,
          0.04354950354421165
        ],
        [
          0.0003789834423836985,
          -0.018128467345407975
        ],
        [
          0.023435731454007888,
          -0.04484215281672941
        ],
        [
          -0.00559028785092093,
          0.027456114509012516
        ],
        [
          0.02549059956859058,
          0.0030688116511795246
        ],
        [
          -0.010308416457994948,
          0.015499547155919613
        ]
      ]
    },
    {
      "charge": 9.906400828518727,
      "spin": -0.005705203412621579,
      "polarization": -0.0005759108188109384,
      "quadrature_error": 2.3058767649066485e-08,
      "realization": 17,
      "onsite": [
        [
          -0.006895711084505582,
          -0.04250455389240563
        ],
        [
          -0.0188271840171517,
          0.042877051282364395
        ],
        [
          -0.02552811608891369,
          0.013338498354225806
        ],
        [
          0.03165653311371562,
          0.010119820663318714
        ],
        [
          -0.02209875908929876,
          0.042151086446401226
        ],
        [
          0.028897597201665667,
          -0.014128486918893624
        ],
        [
          0.035518064081179454,
          0.021615545188261767
        ],
        [
          -0.007737251508451393,
          -0.028947763826797646
        ],
        [
          0.02427518905297757,
          -0.004258884453008885
        ],
        [
          -0.03871306011729501,
          0.03168468835414441
        ]
      ]
    },
    {
      "charge": 9.903391305261923,
      "spin": -0.0073062705590877285,
      "polarization": -0.0007377544049184164,
      "quadrature_error": 1.4656905159146726e-08,
      "realization": 18,
      "onsite": [
        [
          -0.036213460292649505,
          0.014374148934661019
        ],
        [
          -0.04006430803496658,
          0.04063754959619492
        ],
        [
          -0.019341215695968507,
          0.000980710852720293
        ],
        [
          -0.02520161151935825,
          -0.047474404912340284
        ],
        [
          0.020968661432320373,
          -0.04418922659617876
        ],
        [
          -0.042451408992100696,
          -0.02679529955070922
        ],
        [
          0.02380062835279806,
          -0.006456214465617907
        ],
        [
          0.04589247500495061,
          -0.016226627912778804
        ],
        [
          -0.0031473525602094057,
          0.041240677713187554
        ],
        [
          0.0070139195704596174,
          0.04689894414472395
        ]
      ]
    },
    {
      "charge": 9.919071318532577,
      "spin": 0.003364394869732079,
      "polarization": 0.00033918446210242655,
      "quadrature_error": 1.258028198502748e-08,
      "realization": 19,
      "onsite": [
        [
          0.03158621697188675,
          -0.007143594393915952
        ],
        [
          0.023839654156769377,
          0.007215727293891451
        ],
        [
          -0.04857393027209929,
          0.011261056643397861
        ],
        [
          0.04298341281138078,
          -0.024431242529981335
        ],
        [
          0.015451168676422877,
          -0.016326505988165763
        ],
        [
          0.027038312862334768,
          0.010444101063615485
        ],
        [
          0.00875481118636362,
          -0.012266258689241617
        ],
        [
          0.015930767151456054,
          0.028046938027924226
        ],
        [
          -0.0045582760625737725,
          -0.04115435774695051
        ],
        [
          0.04798012576548327,
          0.04607458307305817
        ]
      ]
    },
    {
      "charge": 9.884972457720556,
      "spin": -0.007589533127359172,
      "polarization": -0.0007677849543659016,
      "quadrature_error": 7.065649324440371e-09,
      "realization": 20,
      "onsite": [
        [
          -0.0018471283251376147,
          -0.04909283868401947
        ],
        [
          0.036287528117468174,
          -0.011223864865472798
        ],
        [
          -0.015458711519226731,
          0.027345142126254843
        ],
        [
          0.014044937283215778,
          -0.0033842313110908004
        ],
        [
          0.0022179995329570518,
          -0.009557356301515642
        ],
        [
          0.04645047610833085,
          -0.004468467896654407
        ],
        [
          0.00764952403596162,
          -0.049393765289124536
        ],
        [
          -0.0376703305317485,
          0.03641647915165583
        ],
        [
          -0.044105571938753634,
          0.01643856818840919
        ],
        [
          -0.022088264910415524,
          -0.008841172772909946
        ]
      ]
    },
    {
      "charge": 9.880563412252135,
      "spin": 0.0027975919304311482,
      "polarization": 0.0002831409317167144,
      "quadrature_error": 1.8149416851812962e-08,
      "realization": 21,
      "onsite": [
        [
          -0.003535957252087149,
          -0.00789917644906215
        ],
        [
          -0.0011643973649079,
          0.02760143111675105
        ],
        [
          -0.030058781643686017,
          -0.03662744711068766
        ],
        [
          -0.013570953271803889,
          -0.019984627400714196
        ],
        [
          0.049812080142188755,
          0.01562326771071873
        ],
        [
          -0.00946527721099745,
          -0.017830086635749975
        ],
        [
          0.03944437393559931,
          -0.03412711508686288
        ],
        [
          0.04970524513553502,
          0.048844161947190504
        ],
        [
          -0.03613087730371198,
          -0.011207825791060513
        ],
        [
          -0.02839420942609776,
          0.01952868465168653
        ]
      ]
    },
    {
      "charge": 9.876074945954882,
      "spin": -0.013752538649864027,
      "polarization": -0.0013925105596223626,
      "quadrature_error": 7.0065133026386225e-09,
      "realization": 22,
      "onsite": [
        [
          -0.007524144860144889,
          -0.01278204764131196
        ],
        [
          -0.041992996614108116,
          0.0010328694922796394
        ],
        [
          0.040243575637222015,
          0.03759128660189022
        ],
        [
          -0.015297764290820658,
          -0.038749636856116404
        ],
        [
          0.018505077294610997,
          -0.005463780597061686
        ],
        [
          -0.009227071344951973,
          -0.011925624293222324
        ],
        [
          0.00952872097422204,
          0.03949200790296076
        ],
        [
          0.014360728941427564,
          -0.04443739445707489
        ],
        [
          -0.027205646005800756,
          0.013149363897026006
        ],
        [
          -0.034652979867908135,
          0.029592141252380397
        ]
      ]
    },
    {
      "charge": 9.888421397918298,
      "spin": -0.004842446182659805,
      "polarization": -0.0004897087197031502,
      "quadrature_error": 1.8128210837877222e-08,
      "realization": 23,
      "onsite": [
        [
          0.03343355449626183,
          -0.03534137891490802
        ],
        [
          -0.024429462116352697,
          -0.01967615501321096
        ],
        [
          2.775291092745047e-05,
          0.007282826344716595
        ],
        [
          -0.02970715236705823,
          -0.004828674528231228
        ],
        [
          -0.000833676858851308,
          -0.02766314788070944
        ],
        [
          -0.007156243505080186,
          0.018640059290744
        ],
        [
          0.030530440430308795,
          0.04004086214264467
        ],
        [
          0.04365840723587143,
          -0.02504756482049111
        ],
        [
          0.01660291017340418,
          -0.03838166807977716
        ],
        [
          -0.02761107803776336,
          -0.016796945420171253
        ]
      ]
    },
    {
      "charge": 9.881814431457048,
      "spin": -0.004259907822636821,
      "polarization": -0.00043108559183990954,
      "quadrature_error": 7.138214585594404e-09,
      "realization": 24,
      "onsite": [
        [
          0.012164073839101966,
          -0.043390881863264064
        ],
        [
          -0.021807309144333122,
          0.03427512049216905
        ],
        [
          0.005571757889361505,
          -0.011608609471921959
        ],
        [
          -0.041158111747923845,
          0.002094037482400557
        ],
        [
          -0.007341157304819559,
          0.026011728922919503
        ],
        [
          0.02206799431796691,
          0.03409363536541091
        ],
        [
          -0.04655279135451478,
          -0.008898316296350205
        ],
        [
          0.028929709311573765,
          -0.010978825420816539
        ],
        [
          -0.040722060675845356,
          -0.021718294071142143
        ],
        [
          -0.04641902345306062,
          0.04121610968661303
        ]
      ]
    },
    {
      "charge": 9.889932211012127,
      "spin": -0.00764788509647182,
      "polarization": -0.0007733000523457726,
      "quadrature_error": 8.653175978608285e-09,
      "realization": 25,
      "onsite": [
        [
          -0.02327273380263265,
          -0.04164047431751078
        ],
        [
          0.041791919961514684,
          -0.002118089291842186
        ],
        [
          0.008453256921488551,
          -0.021351073547810274
        ],
        [
          -0.0459236289729919,
          0.004754099116026332
        ],
        [
          0.03389306972390764,
          -0.0028302012295374004
        ],
        [
          0.04059118555255485,
          0.040115338245831925
        ],
        [
          -0.049467523081215416,
          -0.0016701826184077548
        ],
        [
          0.018681334543964534,
          -0.014270199182509373
        ],
        [
          0.026130968377129152,
          -0.03883993449516823
        ],
        [
          0.04799953152359393,
          -0.034017791677985146
        ]
      ]
    },
    {
      "charge": 9.954827295792345,
      "spin": 0.005292017823519731,
      "polarization": 0.0005316031776620106,
      "quadrature_error": 6.986707462767382e-10,
      "realization": 26,
      "onsite": [
        [
          0.04253099433562427,
          0.017954523586681412
        ],
        [
          0.04298858456129154,
          0.016131756779097645
        ],
        [
          -0.0015235542691399498,
          -0.0020840126899786954
        ],
        [
          0.010279720657952095,
          0.028446513494364473
        ],
        [
          0.013492050997966062,
          0.0443218580028073
        ],
        [
          0.026796828459282704,
          0.03715676438142548
        ],
        [
          -0.0298630907332603,
          0.04532606245747088
        ],
        [
          -0.03261637425372872,
          0.007351659356172248
        ],
        [
          0.00026538863409843877,
          0.004440350782272985
        ],
        [
          0.029833119378697287,
          0.03263114939555907
        ]
      ]
    },
    {
      "charge": 9.883125596773223,
      "spin": -0.005106355951445194,
      "polarization": -0.0005166741939526082,
      "quadrature_error": 1.8954594542414376e-08,
      "realization": 27,
      "onsite": [
        [
          -0.007540792527821763,
          0.0491768581840608
        ],
        [
          -0.03889117286479474,
          -0.017989477846976257
        ],
        [
          0.02466073500295532,
          -0.01583102943335009
        ],
        [
          -0.029280524901681794,
          -0.02925080852630131
        ],
        [
          -0.033349289374180247,
          -0.005109401075521394
        ],
        [
          -0.04275360361630163,
          -0.020155243926602198
        ],
        [
          -0.036782363489705865,
          0.03165127637026578
        ],
        [
          0.03985984480445427,
          0.0107097182293871
        ],
        [
          0.040412696316588045,
          0.03654490390642072
        ],
        [
          -0.03247516589196936,
          -0.005952500275136219
        ]
      ]
    },
    {
      "charge": 9.895532934380315,
      "spin": -0.005214873855493525,
      "polarization": -0.0005269927238961885,
      "quadrature_error": 1.0477811183998317e-08,
      "realization": 28,
      "onsite": [
        [
          -0.04909686838952998,
          0.028574674578261128
        ],
        [
          0.01684863236659813,
          -0.03906264730189821
        ],
        [
          0.007001874254042362,
          -0.02410255192375922
        ],
        [
          -0.007359227747075835,
          0.009843953700404875
        ],
        [
          -0.03750483037445221,
          -0.047871177823388095
        ],
        [
          0.040105757028229855,
          -0.01091039137445584
        ],
        [
          -0.006060257382572876,
          0.04189876039512001
        ],
        [
          -0.006427300484203646,
          -0.026129118172380283
        ],
        [
          0.037282300775370675,
          0.006001472961438603
        ],
        [
          0.02146435997603914,
          -0.04146118842393575
        ]
      ]
    },
    {
      "charge": 9.901308332349915,
      "spin": 0.0016884253270823494,
      "polarization": 0.00017052547707921233,
      "quadrature_error": 2.4549590792176033e-08,
      "realization": 29,
      "onsite": [
        [
          -0.010998595740508432,
          0.047377316914587034
        ],
        [
          0.0008834322554515453,
          -0.03683173525489256
        ],
        [
          0.000972247379309843,
          -0.02286951316007986
        ],
        [
          0.030285837266596546,
          0.020310703785087175
        ],
        [
          0.005079479392992449,
          0.024109516616136722
        ],
        [
          -0.014091118310016415,
          -0.022255857196976727
        ],
        [
          0.02588204407222079,
          0.03670049425689986
        ],
        [
          0.01792301015617645,
          0.029161487133062367
        ],
        [
          0.03868265837771377,
          -0.024592804103584266
        ],
        [
          -0.031069794624578585,
          -0.013169814219358124
        ]
      ]
    },
    {
      "charge": 9.930013103176769,
      "spin": 0.006625241953357042,
      "polarization": 0.0006671936768379009,
      "quadrature_error": 7.579421654602126e-09,
      "realization": 30,
      "onsite": [
        [
          0.036358548093172516,
          0.0362182548091147
        ],
        [
          -0.016431233656061438,
          0.0008692798220872322
        ],
        [
          -0.0027907825389478433,
          -0.04984683963575708
        ],
        [
          -0.03624943888689153,
          0.010733628064537301
        ],
        [
          -0.01211050064304571,
          -0.02219772670118383
        ],
        [
          0.037468540635917535,
          -0.03386109365086638
        ],
        [
          0.04304443999845496,
          -0.003455081175211837
        ],
        [
          0.027499604292850283,
          -0.00541928581756769
        ],
        [
          0.0008923137017982502,
          0.037401428599000974
        ],
        [
          0.014257489794338163,
          0.010163661731710183
        ]
      ]
    },
    {
      "charge": 9.907378112952756,
      "spin": -0.0075817986883401885,
      "polarization": -0.0007652679247628451,
      "quadrature_error": 1.7447988715364496e-08,
      "realization": 31,
      "onsite": [
        [
          -0.037394415482818244,
          -0.0008909464362994654
        ],
        [
          0.0027402559475207533,
          0.036941946745028556
        ],
        [
          0.047556523078541454,
          -0.028080109681651824
        ],
        [
          0.04229821707443347,
          0.0291605600735257
        ],
        [
          0.03773563971254178,
          -0.02821632381360121
        ],
        [
          0.00687945327584201,
          0.004457148154187261
        ],
        [
          0.03646045384114385,
          0.04034603878469531
        ],
        [
          0.016087862456480986,
          -0.04835070917287468
        ],
        [
          0.034123808250693374,
          0.0056189224722636225
        ],
        [
          -0.031079440692725183,
          0.029587270787310258
        ]
      ]
    },
    {
      "charge": 9.868254026679042,
      "spin": -0.00997518755560915,
      "polarization": -0.0010108361143360326,
      "quadrature_error": 1.9005261493733908e-08,
      "realization": 32,
      "onsite": [
        [
          -0.029593538863913818,
          -0.01711142876705537
        ],
        [
          0.016395266894825164,
          -0.02622490315873153
        ],
        [
          0.03925506100970905,
          -0.01866680751729173
        ],
        [
          0.034916237977675124,
          -0.035388990143865345
        ],
        [
          -0.03562158503542511,
          0.006062586216268276
        ],
        [
          -0.009551661955729943,
          -0.04799188128003273
        ],
        [
          -0.03742116169502094,
          0.033752047443404806
        ],
        [
          -0.04335877065956421,
          0.049187462234201326
        ],
        [
          0.044266011143617015,
          -0.04142809645077964
        ],
        [
          -0.01468740002059439,
          -0.04016677103717734
        ]
      ]
    },
    {
      "charge": 9.90934590142735,
      "spin": -0.0023093079216318394,
      "polarization": -0.0002330434263374745,
      "quadrature_error": 1.9290712837933614e-08,
      "realization": 33,
      "onsite": [
        [
          0.029591184810076096,
          -0.00126609736518217
        ],
        [
          0.010452256594357834,
          -0.04983164420645719
        ],
        [
          0.008677882129149307,
          -0.009723884951524098
        ],
        [
          -0.0003593522339166433,
          -0.04312767460323809
        ],
        [
          -0.004548518492742647,
          0.003868083043477334
        ],
        [
          0.031230997521799336,
          -0.010003733676541629
        ],
        [
          -0.0444458171917059,
          -0.0018412324534138463
        ],
        [
          0.015282525083574472,
          -0.047179137603306665
        ],
        [
          -0.033374020557107614,
          0.037371864437677746
        ],
        [
          0.014551020201077916,
          0.01702866689399893
        ]
      ]
    },
    {
      "charge": 9.90449308775509,
      "spin": -0.017889918218024065,
      "polarization": -0.0018062426879919117,
      "quadrature_error": 6.882787766464743e-09,
      "realization": 34,
      "onsite": [
        [
          -0.01313486951707954,
          -0.044308158220279815
        ],
        [
          0.048600285246970035,
          0.008682290183154764
        ],
        [
          0.03348609592081786,
          0.04226614802569342
        ],
        [
          0.014378955583363079,
          0.00029913309162651197
        ],
        [
          -0.049561023402994654,
          -0.008684466730399229
        ],
        [
          -0.015508226478567831,
          -0.010614188810742796
        ],
        [
          -0.02412229618840758,
          0.04876015955950762
        ],
        [
          -0.02577547705076221,
          0.012832519276201215
        ],
        [
          0.0427036622600233,
          0.028530919536656207
        ],
        [
          0.028804632273706554,
          0.04222757992147928
        ]
      ]
    },
    {
      "charge": 9.91171685757312,
      "spin": -0.006775239235118301,
      "polarization": -0.0006835585935792374,
      "quadrature_error": 1.1331589722590564e-08,
      "realization": 35,
      "onsite": [
        [
          -0.029093616064029815,
          -0.003409698504620806
        ],
        [
          -0.028305090135382217,
          -0.017965983256469087
        ],
        [
          0.01211623416612033,
          -0.041420097542794077
        ],
        [
          -0.01808920311457215,
          0.0389879167980685
        ],
        [
          0.012339937190501492,
          0.019113315945527815
        ],
        [
          -0.01958786775813888,
          -0.02362580750885034
        ],
        [
          -0.04934791839437275,
          -0.03071668987812386
        ],
        [
          -0.004188922663463365,
          -0.02339493173033648
        ],
        [
          0.04177896243501228,
          -0.03812537824875988
        ],
        [
          0.046794570180372336,
          0.04638610805606247
        ]
      ]
    },
    {
      "charge": 9.913274729246947,
      "spin": 0.0003316497954196368,
      "polarization": 3.3455119975761053e-05,
      "quadrature_error": 1.3261580222611697e-08,
      "realization": 36,
      "onsite": [
        [
          0.0019182833562235713,
          0.038267172334961255
        ],
        [
          0.024890965263056952,
          -0.03193593991878606
        ],
        [
          0.023832475822996774,
          -0.00861552232844446
        ],
        [
          0.009969652940876837,
          -0.006241880738084779
        ],
        [
          0.04278395014909887,
          -0.035722363815418726
        ],
        [
          0.02303807399617247,
          0.02133474152528976
        ],
        [
          0.04347836607757173,
          -0.0237125421062679
        ],
        [
          -0.03163797962708135,
          0.004545807500843824
        ],
        [
          -0.019936338961960055,
          0.014846291353014213
        ],
        [
          -0.0001096260339480265,
          -0.024180515718992858
        ]
      ]
    },
    {
      "charge": 9.90266637771757,
      "spin": -0.0066184772032305975,
      "polarization": -0.0006683530425828671,
      "quadrature_error": 2.1777607987720215e-08,
      "realization": 37,
      "onsite": [
        [
          0.013112100315012754,
          -0.0392705842449588
        ],
        [
          0.0329732537752903,
          -0.02444147104201826
        ],
        [
          -0.013966184151307251,
          0.03722558102317565
        ],
        [
          0.029758485279273106,
          0.01877311836008827
        ],
        [
          0.03366428904028172,
          -0.03953098006911687
        ],
        [
          0.035973821758863905,
          -0.02307462374720598
        ],
        [
          -0.03482433538801022,
          -0.024577007844597477
        ],
        [
          -0.02322170658072059,
          -0.039605538124262145
        ],
        [
          0.03008204764294216,
          -0.047694118981660975
        ],
        [
          0.0340175706167546,
          -0.022124148477834216
        ]
      ]
    },
    {
      "charge": 9.921253529342044,
      "spin": 0.0026600284284088727,
      "polarization": 0.0002681141471228263,
      "quadrature_error": 9.471434599473144e-09,
      "realization": 38,
      "onsite": [
        [
          0.04154410027448721,
          0.02991027664947986
        ],
        [
          0.033096556547821954,
          -0.01736419309630155
        ],
        [
          -0.005032871452208945,
          0.015588772403121634
        ],
        [
          -0.023000154005333884,
          -0.02308423684860991
        ],
        [
          -0.013005984724543,
          0.035253326666352336
        ],
        [
          -0.030187195937485835,
          -0.03453846864217559
        ],
        [
          0.026594029729453128,
          -0.0033384210961790034
        ],
        [
          0.009146163662418272,
          0.0030609440780960534
        ],
        [
          -0.031481512882916396,
          0.011607690941514037
        ],
        [
          0.0004446430422488379,
          0.04707845736890698
        ]
      ]
    },
    {
      "charge": 9.904655676408407,
      "spin": -0.006956800786544289,
      "polarization": -0.0007023768431561409,
      "quadrature_error": 1.5596729669681364e-08,
      "realization": 39,
      "onsite": [
        [
          -0.014441621518438044,
          -0.03475442735182649
        ],
        [
          0.0015616285796596005,
          0.016863788687239548
        ],
        [
          -0.03376349813927907,
          0.02648722499991797
        ],
        [
          0.018280426354772478,
          0.022462311238231836
        ],
        [
          0.022667068338708962,
          0.02250381954849623
        ],
        [
          0.04245416335337994,
          -0.039634534038259644
        ],
        [
          -0.008224654991389954,
          0.007730300139822177
        ],
        [
          -0.024329840396503866,
          0.0029244884475289473
        ],
        [
          0.044024966093067816,
          -0.009113723151587406
        ],
        [
          0.013120607193290987,
          -0.032042743285316214
        ]
      ]
    },
    {
      "charge": 9.896455157165054,
      "spin": -0.002002990739190011,
      "polarization": -0.00020239476735665714,
      "quadrature_error": 2.461878514001421e-08,
      "realization": 40,
      "onsite": [
        [
          -0.015719546517416853,
          -0.0394268058427552
        ],
        [
          0.03791674818172183,
          0.04684915207387169
        ],
        [
          0.0026771341919817546,
          -0.045764190901389126
        ],
        [
          0.043940371854938445,
          -0.04029467720629616
        ],
        [
          -0.044152447046996335,
          -0.028251298978517247
        ],
        [
          0.030279713204812084,
          0.017951630317741232
        ],
        [
          -0.004386968562156313,
          -0.035935084923326394
        ],
        [
          -0.022260241712289866,
          -0.021883579217174598
        ],
        [
          0.026531186263469966,
          -0.04798532709385853
        ],
        [
          0.009576286475998896,
          0.027135620699978477
        ]
      ]
    },
    {
      "charge": 9.913006108060678,
      "spin": -0.003826989906723137,
      "polarization": -0.0003860574547221606,
      "quadrature_error": 7.439866467946833e-09,
      "realization": 41,
      "onsite": [
        [
          -0.022119102949576332,
          -0.031799601915018495
        ],
        [
          0.01927878784197487,
          0.0015263177026735852
        ],
        [
          -0.0012711495300209985,
          -0.04733825189114174
        ],
        [
          -0.029124713081451217,
          0.0011582074465103717
        ],
        [
          0.023280522364812983,
          0.008141464519435246
        ],
        [
          0.019929078813433157,
          0.0324145036630684
        ],
        [
          0.004285776659361661,
          -0.003029417879933903
        ],
        [
          -0.02598673374427384,
          -0.028855833661321995
        ],
        [
          0.02211624679541871,
          0.025067433988424176
        ],
        [
          -0.04879508793045115,
          0.026343387109248953
        ]
      ]
    },
    {
      "charge": 9.885190810000282,
      "spin": -0.002399321221505995,
      "polarization": -0.00024271875653414184,
      "quadrature_error": 6.917573565926636e-09,
      "realization": 42,
      "onsite": [
        [
          -0.046301197867622816,
          0.03723015986460175
        ],
        [
          -0.01636275034139676,
          -0.0387844544219908
        ],
        [
          0.004403402969236067,
          -0.0363734278752787
        ],
        [
          -0.04122171738285915,
          0.04876075278941691
        ],
        [
          -0.0038347576432201103,
          0.049275752569782894
        ],
        [
          0.048111782077377166,
          -0.028447728484596535
        ],
        [
          -0.04531928733462113,
          0.005964100300661579
        ],
        [
          0.018325849613165773,
          -0.01658514203926642
        ],
        [
          0.012407701476396103,
          -0.011309559093589647
        ],
        [
          -0.014576094171826495,
          -0.010678144056028974
        ]
      ]
    },
    {
      "charge": 9.909968496851855,
      "spin": -0.006243559538778258,
      "polarization": -0.0006300281923965427,
      "quadrature_error": 8.678478689724465e-09,
      "realization": 43,
      "onsite": [
        [
          0.016020366095564592,
          -0.0318153724080384
        ],
        [
          0.04072912289582868,
          0.029183776984610207
        ],
        [
          0.04234800484008991,
          -0.025060772150639635
        ],
        [
          0.049345903510924494,
          -0.0005914246807797174
        ],
        [
          -0.03076722300612518,
          0.002259426753234303
        ],
        [
          0.027406330752210856,
          -0.028460988391020337
        ],
        [
          -0.0356923771191656,
          0.016338366622935432
        ],
        [
          0.029443821289750996,
          -0.014593481309737442
        ],
        [
          0.014147225057725907,
          0.024393355590136792
        ],
        [
          0.024002666760695096,
          0.02410596481408603
        ]
      ]
    },
    {
      "charge": 9.886028718409671,
      "spin": 0.0021627827503261656,
      "polarization": 0.00021877164349104627,
      "quadrature_error": 2.4479624348862987e-08,
      "realization": 44,
      "onsite": [
        [
          -0.013643049601463973,
          0.04234699670414861
        ],
        [
          -0.03186142539758661,
          -0.021514820362435738
        ],
        [
          0.0033256911020815294,
          -0.03956983815148825
        ],
        [
          -0.017850807600498633,
          0.048545878644117704
        ],
        [
          0.021791334008965532,
          -0.04650482191131479
        ],
        [
          -0.03766698878193708,
          0.047412797457673767
        ],
        [
          -0.0286432294459555,
          -0.047159011713204635
        ],
        [
          0.012119908670278255,
          -0.009424090033451973
        ],
        [
          0.023113557774204527,
          -0.04906994238980107
        ],
        [
          0.03294285424244307,
          -0.040510390062136775
        ]
      ]
    },
    {
      "charge": 9.872544873461662,
      "spin": -0.011217709666056836,
      "polarization": -0.001136253094803459,
      "quadrature_error": 1.5457940461805237e-08,
      "realization": 45,
      "onsite": [
        [
          -0.03841779382129053,
          -0.04329259329285611
        ],
        [
          -0.008829917203438231,
          0.002884930011451528
        ],
        [
          -0.005739036713724846,
          0.009069541036530314
        ],
        [
          0.024782859699262333,
          -0.0498485947138136
        ],
        [
          0.010576385576036372,
          -0.01931303083466516
        ],
        [
          -0.0002844115705136971,
          0.04854272568619372
        ],
        [
          0.04746383559689166,
          0.03492627586681622
        ],
        [
          -0.03825899119797911,
          0.04042844837241093
        ],
        [
          0.015663938258795848,
          -0.023409701890576808
        ],
        [
          -0.04604864520871682,
          0.004983249730363168
        ]
      ]
    },
    {
      "charge": 9.922238583639531,
      "spin": -0.010313691960529017,
      "polarization": -0.0010394521229851236,
      "quadrature_error": 1.0311753572610573e-08,
      "realization": 46,
      "onsite": [
        [
          0.021909852209035713,
          -0.04651832418436311
        ],
        [
          0.018176405202420698,
          0.016019603309952946
        ],
        [
          0.007233748619759159,
          0.02149926724719435
        ],
        [
          0.014220260191275869,
          -0.030948297273374715
        ],
        [
          -0.014119896511509022,
          -0.014298456057484123
        ],
        [
          0.009218389269077046,
          -0.00920325230060813
        ],
        [
          0.042842835343397154,
          0.04072031102988588
        ],
        [
          -0.03160679927304666,
          -0.000206738817593366
        ],
        [
          0.04468668359088339,
          0.0184106473054763
        ],
        [
          0.041503394262818946,
          0.03795669888456038
        ]
      ]
    },
    {
      "charge": 9.89765383308989,
      "spin": 0.0034357656812365484,
      "polarization": 0.0003471293034870625,
      "quadrature_error": 1.8091606953871725e-08,
      "realization": 47,
      "onsite": [
        [
          0.0387447403463808,
          0.002677273108007014
        ],
        [
          -0.03893333614976357,
          0.029212269404317204
        ],
        [
          -0.027733086721677704,
          0.022568469059197863
        ],
        [
          0.01800225121214409,
          -0.0300007513270125
        ],
        [
          -0.0158150422916638,
          -0.01830247908194478
        ],
        [
          -0.02575238061050894,
          0.027151001860981114
        ],
        [
          0.0007812051873711395,
          -0.01908519752996355
        ],
        [
          0.01880178925347112,
          -0.021896244700098877
        ],
        [
          -0.04514902387170727,
          -0.0392887216203101
        ],
        [
          0.0008661047106162528,
          -0.011695227492483994
        ]
      ]
    },
    {
      "charge": 9.881718710634932,
      "spin": -0.0070070018061187496,
      "polarization": -0.0007090873573012814,
      "quadrature_error": 7.168242972609823e-09,
      "realization": 48,
      "onsite": [
        [
          0.0054264558556641335,
          -0.013280281531044984
        ],
        [
          -0.03501973552613047,
          0.045154171760153086
        ],
        [
          0.04025988135100632,
          0.0021726901544646612
        ],
        [
          0.00748274503438956,
          0.011654999706147529
        ],
        [
          -0.039597339323331926,
          -0.007613046383248015
        ],
        [
          -0.02984087991238136,
          -0.02149611203721733
        ],
        [
          -0.0009481035641126928,
          0.04492154245939679
        ],
        [
          0.03228723054664094,
          -0.007537803332671497
        ],
        [
          -0.034867408802662106,
          -0.00975118463362977
        ],
        [
          0.04164839517832673,
          -0.04101407421974099
        ]
      ]
    },
    {
      "charge": 9.922715974685135,
      "spin": 0.0017599540695402687,
      "polarization": 0.0001773661640653899,
      "quadrature_error": 7.387622531133503e-09,
      "realization": 49,
      "onsite": [
        [
          -0.018932081797908607,
          0.007347612433118843
        ],
        [
          0.03423197453678517,
          0.032312259516469516
        ],
        [
          -0.020800860301024394,
          0.004290569165274649
        ],
        [
          0.018802725957772257,
          0.02563479914878647
        ],
        [
          0.001801667157996581,
          0.02097345065663367
        ],
        [
          -0.016511345222863162,
          -0.018622891965183866
        ],
        [
          0.010409777043116852,
          0.006541446491060907
        ],
        [
          -0.04004487332450162,
          -0.043469730405075006
        ],
        [
          0.002209580621568362,
          -0.040417827556757185
        ],
        [
          0.027026557579895555,
          -0.021134795434975907
        ]
      ]
    },
    {
      "charge": 9.88175906777994,
      "spin": -0.0026106193042582373,
      "polarization": -0.0002641856866122466,
      "quadrature_error": 6.967133257770548e-09,
      "realization": 50,
      "onsite": [
        [
          -0.03415291759933149,
          0.0068787218369572994
        ],
        [
          -0.02688587642532333,
          0.03457896619027226
        ],
        [
          0.019742522577003166,
          -0.03704537681535435
        ],
        [
          -0.002534240713059313,
          -0.0028862103904837705
        ],
        [
          -1.4317590809921621e-05,
          0.03364960530145096
        ],
        [
          -0.04597910198755806,
          0.0341208815327471
        ],
        [
          0.011225321063531815,
          -0.03531330079518147
        ],
        [
          -0.005775228809804314,
          0.023203887398245387
        ],
        [
          -0.034771536718285014,
          -0.0027019284696851026
        ],
        [
          -0.0247080157306922,
          -0.028042132402367595
        ]
      ]
    },
    {
      "charge": 9.9127884467537,
      "spin": 0.00032371734560608065,
      "polarization": 3.265653729471989e-05,
      "quadrature_error": 1.283821277136714e-08,
      "realization": 51,
      "onsite": [
        [
          0.021582638908979823,
          -0.0007975401345850161
        ],
        [
          -0.023031572454721806,
          -0.03789275860949975
        ],
        [
          -0.04894566257940763,
          0.01249573253824332
        ],
        [
          0.049911458567080666,
          -0.036455210339501415
        ],
        [
          0.0031147497011555086,
          0.04317767889414913
        ],
        [
          -0.01731988990763389,
          0.0073177093717067265
        ],
        [
          -0.0423552510364874,
          -0.00897822248026349
        ],
        [
          -0.02005158373075261,
          -0.0495773269411263
        ],
        [
          -0.02342413219331394,
          0.03291196561760021
        ],
        [
          0.04829918240460057,
          -0.009337415827919623
        ]
      ]
    },
    {
      "charge": 9.889889205337187,
      "spin": -0.005095486303263484,
      "polarization": -0.0005152217782696341,
      "quadrature_error": 1.5998457212415271e-09,
      "realization": 52,
      "onsite": [
        [
          0.012437547051225503,
          0.034240476279268836
        ],
        [
          -0.04992124589760232,
          -0.008663702961273792
        ],
        [
          0.01702814585865152,
          0.013324004478205587
        ],
        [
          -0.048292457845376995,
          0.0025072976944182992
        ],
        [
          0.01048211924364658,
          0.0080332058497646
        ],
        [
          0.03717611073319692,
          0.02567865932455045
        ],
        [
          0.04510926191868275,
          0.0247098029818765
        ],
        [
          0.0457549256806154,
          0.03057428027875303
        ],
        [
          0.022697664439863832,
          0.020539515346999104
        ],
        [
          -0.005605486496541023,
          -0.02470682475984325
        ]
      ]
    },
    {
      "charge": 9.916948097654231,
      "spin": -0.008864592841324952,
      "polarization": -0.0008938831537720557,
      "quadrature_error": 7.855517784527844e-09,
      "realization": 53,
      "onsite": [
        [
          -0.005292845238099329,
          -0.00038173643771240856
        ],
        [
          -0.0022916233555065196,
          0.007173568583142463
        ],
        [
          -0.016636974712624673,
          0.04591568119652209
        ],
        [
          -0.03211620957083783,
          0.006784488331439208
        ],
        [
          0.04709036957878704,
          -0.04566855961613604
        ],
        [
          0.021763906889132573,
          0.02124923949766437
        ],
        [
          0.012260976656984515,
          -0.027743656555409793
        ],
        [
          0.016594556635350338,
          -0.03553832208164316
        ],
        [
          0.04218275895471921,
          0.006994130063977276
        ],
        [
          0.01407555979603177,
          0.04404224698543047
        ]
      ]
    },
    {
      "charge": 9.9070468466102,
      "spin": -0.0038839302987174235,
      "polarization": -0.00039203713870055546,
      "quadrature_error": 8.976454314433737e-09,
      "realization": 54,
      "onsite": [
        [
          0.0263175668936471,
          -0.021378667244712227
        ],
        [
          -0.020695900512178723,
          0.028265951420289356
        ],
        [
          0.012137392186917853,
          -0.0010764441079777337
        ],
        [
          0.009039654015006018,
          0.040570532614606455
        ],
        [
          -0.035673859969376914,
          -0.04225289973829366
        ],
        [
          -0.00926057109906063,
          0.014673223123205431
        ],
        [
          -0.00810295218253132,
          -0.009576886765199244
        ],
        [
          0.032123452917108705,
          -0.038848094062406295
        ],
        [
          0.027341189213392805,
          -0.0210717171984813
        ],
        [
          0.020044259416240356,
          -0.006180023816756239
        ]
      ]
    },
    {
      "charge": 9.895264552170543,
      "spin": -0.008086803722535596,
      "polarization": -0.0008172397695786457,
      "quadrature_error": 3.224581027417958e-09,
      "realization": 55,
      "onsite": [
        [
          0.007429172309647028,
          -0.04038510409334134
        ],
        [
          -0.0399347568026061,
          -0.028295741295768173
        ],
        [
          -0.016986452443577292,
          -0.011905807549110449
        ],
        [
          -0.04263178723666381,
          -0.032741988845904735
        ],
        [
          -0.023277610626548453,
          -0.039897629837172426
        ],
        [
          -0.028410025441237607,
          -0.03551684181974227
        ],
        [
          -0.013140038956785262,
          -0.014587024192892407
        ],
        [
          0.030497115053583476,
          -0.028774044606502583
        ],
        [
          -0.04887288722488761,
          0.030291192958670596
        ],
        [
          0.02241728337219985,
          0.03481994023711113
        ]
      ]
    },
    {
      "charge": 9.88221244568379,
      "spin": -0.008282916385714805,
      "polarization": -0.000838164169333609,
      "quadrature_error": 8.02064134640654e-09,
      "realization": 56,
      "onsite": [
        [
          -0.03350339398377716,
          -0.03301978331373437
        ],
        [
          -0.005765934592569112,
          0.03569371427793509
        ],
        [
          -0.032468397918476735,
          0.014170152013233475
        ],
        [
          0.03174136796543209,
          -0.035862930297789336
        ],
        [
          -0.016899146477211878,
          -0.042448995781709756
        ],
        [
          0.02700599005311713,
          0.009578973877171479
        ],
        [
          0.016799230962691453,
          0.007776693823359528
        ],
        [
          0.03283115663616902,
          0.039876123983040676
        ],
        [
          -0.020211901789054035,
          0.0048648950927121515
        ],
        [
          0.012211432306703726,
          -0.00465192400467488
        ]
      ]
    },
    {
      "charge": 9.88218519070107,
      "spin": -0.004332797324213412,
      "polarization": -0.00043844526697298526,
      "quadrature_error": 1.068531660469464e-08,
      "realization": 57,
      "onsite": [
        [
          -0.018582434132966244,
          -0.007378896387934097
        ],
        [
          0.016293865795453846,
          0.009207352218003804
        ],
        [
          -0.014294298068939226,
          0.013897305254461811
        ],
        [
          0.009658386810498354,
          0.014393273573196433
        ],
        [
          0.02740405151181878,
          0.0336269085816184
        ],
        [
          -0.03138793715833549,
          -0.003443707045743337
        ],
        [
          0.03579604530275947,
          -0.01839839438630588
        ],
        [
          0.03662989159170947,
          0.0302298057775946
        ],
        [
          -0.03742378305519622,
          0.01940831063802516
        ],
        [
          -0.008629259508498688,
          -0.03867660294867954
        ]
      ]
    },
    {
      "charge": 9.886084725563837,
      "spin": -0.011206535686414453,
      "polarization": -0.0011335666239473087,
      "quadrature_error": 1.4541237337688023e-08,
      "realization": 58,
      "onsite": [
        [
          -0.01600753531706265,
          -0.04834597006723732
        ],
        [
          -0.02886721758299713,
          -0.019740968360735935
        ],
        [
          -0.007395161230368631,
          0.011489587753321442
        ],
        [
          0.04942153493098349,
          0.03135454765577876
        ],
        [
          -0.0042297499778697345,
          -0.003623511380162349
        ],
        [
          -0.006305733775683844,
          0.04731205984095113
        ],
        [
          0.04655544254952468,
          -0.03998189973569921
        ],
        [
          0.002820482725124848,
          -0.03182704682133321
        ],
        [
          0.009332307156476052,
          0.021075869202728637
        ],
        [
          0.017241082102603764,
          -0.044260993911042434
        ]
      ]
    },
    {
      "charge": 9.890174282381572,
      "spin": -0.015438285612904185,
      "polarization": -0.0015609720488349793,
      "quadrature_error": 1.1277585674358116e-08,
      "realization": 59,
      "onsite": [
        [
          -0.009779777180111915,
          -0.027810707787647618
        ],
        [
          -0.03723161934981936,
          0.005943016792319823
        ],
        [
          0.022646888018455075,
          0.027694838931996604
        ],
        [
          0.041552986176382006,
          -0.008585147110965585
        ],
        [
          -0.021835904997766532,
          0.02557542610515172
        ],
        [
          0.0020912589376540502,
          0.035912488175909016
        ],
        [
          0.025692737347300515,
          -0.018406872723403488
        ],
        [
          0.013892499194922109,
          0.04620543489899524
        ],
        [
          0.023418509209499658,
          0.02959172534389172
        ],
        [
          0.0226988090332835,
          0.007728956814801548
        ]
      ]
    },
    {
      "charge": 9.874105753312268,
      "spin": -0.009184616926464518,
      "polarization": -0.000930172023262313,
      "quadrature_error": 9.902641919548507e-09,
      "realization": 60,
      "onsite": [
        [
          -0.01304028620686696,
          0.019729917534109936
        ],
        [
          -0.036848963527366975,
          -0.03744040313439815
        ],
        [
          0.0423722513436493,
          0.016239733530817202
        ],
        [
          -0.009678111192022255,
          0.03818673589428995
        ],
        [
          -0.0057479272021875305,
          0.004813626288334316
        ],
        [
          -0.04332796272622372,
          0.04653051995354168
        ],
        [
          -0.048743933221395856,
          0.04678489420055766
        ],
        [
          -0.024863845813259233,
          0.03382416834501355
        ],
        [
          -0.04068908175766454,
          0.040564720341736846
        ],
        [
          -0.02381557789815293,
          -0.048799762228647875
        ]
      ]
    },
    {
      "charge": 9.907747666051591,
      "spin": -0.009150507651636162,
      "polarization": -0.0009235709224801844,
      "quadrature_error": 1.8714730863291317e-08,
      "realization": 61,
      "onsite": [
        [
          -0.019510789747200788,
          -0.039796612649611686
        ],
        [
          -0.02536806009845527,
          0.020675208448904137
        ],
        [
          -0.040053725828028124,
          0.010381398403763578
        ],
        [
          -0.011377303938821158,
          -0.011348778819800877
        ],
        [
          -0.009115143464227725,
          -0.006323635364242505
        ],
        [
          -0.007209263299494194,
          -0.011883963237201423
        ],
        [
          -0.017650242524488456,
          0.0075956182888744644
        ],
        [
          0.0027882321984953884,
          -0.03063063494969416
        ],
        [
          0.04823846862384128,
          0.024149586748614366
        ],
        [
          -0.03332105928396148,
          0.044624206935200486
        ]
      ]
    },
    {
      "charge": 9.869241377256314,
      "spin": -0.0003461980400657236,
      "polarization": -3.507848545112471e-05,
      "quadrature_error": 2.3724825204380877e-08,
      "realization": 62,
      "onsite": [
        [
          0.03887392734933422,
          -0.03268462429520738
        ],
        [
          0.008386842669155223,
          -0.015342135161549711
        ],
        [
          0.03380281203992429,
          -0.03562441645668975
        ],
        [
          -0.022933715035983362,
          0.04469418153156772
        ],
        [
          0.036821058430298675,
          0.013170854657195988
        ],
        [
          -0.0214601920649519,
          0.02233059840174048
        ],
        [
          0.03216510163210887,
          0.017390826019799882
        ],
        [
          0.02861086678246197,
          0.048695045610487916
        ],
        [
          -0.047649075362933814,
          -0.002631224052646576
        ],
        [
          -0.04060444873743664,
          -0.04318812140552184
        ]
      ]
    },
    {
      "charge": 9.900423976152293,
      "spin": -0.0012465811942804455,
      "polarization": -0.0001259119000643968,
      "quadrature_error": 1.897387059795749e-08,
      "realization": 63,
      "onsite": [
        [
          0.022099260265145942,
          0.005325356392015555
        ],
        [
          -0.044920116698203186,
          0.04124824299936257
        ],
        [
          0.026896265500915506,
          -0.024693444694018254
        ],
        [
          -0.0011239232839918359,
          0.019864621973306282
        ],
        [
          -0.019653975551155823,
          -0.0442433258266747
        ],
        [
          -0.03556448245775298,
          -0.023520359298794414
        ],
        [
          0.013344968687716813,
          -0.0025054672583392917
        ],
        [
          -0.008088071019927937,
          0.03362772883356596
        ],
        [
          -0.01217724582440112,
          -0.0309073739067952
        ],
        [
          0.0119371575937093,
          0.04259826598753849
        ]
      ]
    },
    {
      "charge": 9.917063139297078,
      "spin": 0.0011362343180046422,
      "polarization": 0.00011457366985012245,
      "quadrature_error": 7.935487483462242e-09,
      "realization": 64,
      "onsite": [
        [
          0.0013723983224502717,
          0.02792729849454252
        ],
        [
          -0.041167896924772754,
          0.00451638325664807
        ],
        [
          0.010951487273843631,
          -0.018796522352273706
        ],
        [
          -0.04261829568492457,
          0.027412035546194743
        ],
        [
          0.03865646422254669,
          -0.0048637201363807975
        ],
        [
          0.024570305904293405,
          0.00549673089650158
        ],
        [
          0.03334019274513966,
          0.001336255465781408
        ],
        [
          -0.039658922722208716,
          -0.01821892313183448
        ],
        [
          -0.004388681333040732,
          -0.02799283861548353
        ],
        [
          -0.004997733182658129,
          0.008619126876717308
        ]
      ]
    },
    {
      "charge": 9.897253850990559,
      "spin": 0.004084717286119243,
      "polarization": 0.0004127121874024103,
      "quadrature_error": 1.1915085117145663e-08,
      "realization": 65,
      "onsite": [
        [
          0.013452996745375825,
          0.044972943789775385
        ],
        [
          0.020214291860665867,
          0.04067684248822201
        ],
        [
          0.021284511685875945,
          -0.03936217068907105
        ],
        [
          0.04252373418394899,
          -0.0384057549222565
        ],
        [
          -0.03695042476744778,
          -0.02325488230786195
        ],
        [
          -0.032424247515505634,
          0.00781163297499593
        ],
        [
          -0.046725391496070204,
          -0.030035972869530903
        ],
        [
          0.047973724557082875,
          0.04316331639993222
        ],
        [
          0.02155922339865561,
          -0.014850411729293203
        ],
        [
          -0.011559122521586793,
          0.023683649962885606
        ]
      ]
    },
    {
      "charge": 9.90091715541174,
      "spin": 0.0016150246026162213,
      "polarization": 0.00016311868660909515,
      "quadrature_error": 1.0894722986395592e-08,
      "realization": 66,
      "onsite": [
        [
          0.026196685126239863,
          -0.03793754536380686
        ],
        [
          0.036544488479596446,
          -0.012971546062574016
        ],
        [
          -0.04812905996837055,
          -0.004654033841877667
        ],
        [
          -0.013697389163548249,
          0.02358938672148632
        ],
        [
          -0.016855198458293752,
          0.03936698682796305
        ],
        [
          0.03869171480886639,
          -0.04003407561223476
        ],
        [
          0.02954287268422877,
          0.019680604534276197
        ],
        [
          0.034904538502751256,
          -0.03286742516619308
        ],
        [
          -0.025138000257438856,
          0.04393593501936681
        ],
        [
          -0.03440576270102037,
          -0.011010543546616902
        ]
      ]
    },
    {
      "charge": 9.891608694219508,
      "spin": 0.0013156128757982584,
      "polarization": 0.0001330029236363829,
      "quadrature_error": 1.699775877045497e-08,
      "realization": 67,
      "onsite": [
        [
          0.014806429284114936,
          0.017642917857226825
        ],
        [
          0.03162877153335547,
          -0.02159511144293698
        ],
        [
          0.0029826531262585956,
          -0.01238934250973106
        ],
        [
          -0.044597689207263196,
          -0.010474327899597992
        ],
        [
          -0.034220287298080444,
          -0.04037140994988893
        ],
        [
          -0.019065563974814504,
          0.021620655021058435
        ],
        [
          -0.03999957407621331,
          0.0007680839297912398
        ],
        [
          0.0029932656483210654,
          0.03585995366515597
        ],
        [
          -0.034056102684984255,
          0.000683230343417239
        ],
        [
          -0.0031821835055997547,
          -0.03561280705934932
        ]
      ]
    },
    {
      "charge": 9.909075043044288,
      "spin": -0.005819604705282911,
      "polarization": -0.0005873004977763292,
      "quadrature_error": 1.4546980801120502e-08,
      "realization": 68,
      "onsite": [
        [
          0.013342338345384466,
          -0.0075138990297480834
        ],
        [
          -0.036448409283631855,
          0.004833581023185582
        ],
        [
          -0.009379713992392312,
          0.031882852769286554
        ],
        [
          -0.04680324889637691,
          0.00866249231238344
        ],
        [
          -0.012849355847973552,
          0.03949578216225716
        ],
        [
          -0.03356051857915744,
          -0.013379751837006904
        ],
        [
          -0.02287408857437725,
          -0.04698505764982354
        ],
        [
          -0.03598511418617026,
          -0.005172987870049918
        ],
        [
          -0.016037439535469045,
          -0.014345755663832331
        ],
        [
          0.006874872006424483,
          0.0294959685331609
        ]
      ]
    },
    {
      "charge": 9.893801653845975,
      "spin": 0.0008556283715281229,
      "polarization": 8.648125376513064e-05,
      "quadrature_error": 6.660971772551066e-09,
      "realization": 69,
      "onsite": [
        [
          0.046294354248887296,
          -0.030713049716715114
        ],
        [
          0.021629939941938653,
          0.02831683632647579
        ],
        [
          0.008337432627470241,
          -0.029762453137258407
        ],
        [
          0.037339391582467754,
          -0.04600129526647602
        ],
        [
          0.03217807413736849,
          0.005024702122883043
        ],
        [
          -0.04195558382795289,
          0.006936031912220489
        ],
        [
          0.001303348829984688,
          -0.03339022484947425
        ],
        [
          0.02457576757312835,
          0.0329633761356974
        ],
        [
          -0.01621357428069988,
          0.03875841466138151
        ],
        [
          -0.029850771399082154,
          -0.004128595697212835
        ]
      ]
    },
    {
      "charge": 9.885345057218577,
      "spin": -0.011217283363129023,
      "polarization": -0.0011347386761110401,
      "quadrature_error": 1.2362897543563963e-09,
      "realization": 70,
      "onsite": [
        [
          -0.0033278787732335183,
          -0.04276260301476327
        ],
        [
          -0.04906498313887885,
          -0.008707490247140924
        ],
        [
          -0.03693052770792915,
          0.02504869122666449
        ],
        [
          -0.0008648761480228445,
          -0.03249339735486957
        ],
        [
          -0.04178407194067573,
          -0.005295608157676011
        ],
        [
          -0.03750618727800101,
          -0.042311105855190906
        ],
        [
          -0.03950990409736724,
          -0.008581854716334117
        ],
        [
          0.023149236481189453,
          -0.008300516800621008
        ],
        [
          0.03074470209690755,
          0.0019008089566771441
        ],
        [
          -0.00716712658642802,
          0.014601641965490048
        ]
      ]
    },
    {
      "charge": 9.906820720967296,
      "spin": 0.003972895820460104,
      "polarization": 0.00040102631634906507,
      "quadrature_error": 2.1531625038888265e-08,
      "realization": 71,
      "onsite": [
        [
          -0.03270023475809123,
          -0.0021736640901164686
        ],
        [
          0.03552442323837866,
          0.035874004173878385
        ],
        [
          -0.04803942375437248,
          -0.04433952403517895
        ],
        [
          -0.04880368860548914,
          -0.04233030905520521
        ],
        [
          -0.002768684074139535,
          -0.015797406796786054
        ],
        [
          -0.04021633931277784,
          0.026141298780904557
        ],
        [
          0.008773059255070416,
          0.00075348701803616
        ],
        [
          -0.005736988174646754,
          -0.017324412958226842
        ],
        [
          -0.01615513279804527,
          -0.006733405328319633
        ],
        [
          0.04135222679910876,
          -0.0411029307833724
        ]
      ]
    },
    {
      "charge": 9.891375360208846,
      "spin": -0.0058079353342529675,
      "polarization": -0.000587171664480271,
      "quadrature_error": 1.61431648054318e-08,
      "realization": 72,
      "onsite": [
        [
          0.026484444999796658,
          0.03390791640551055
        ],
        [
          -0.029321728651814996,
          0.04210579740008573
        ],
        [
          0.03107381465959655,
          0.04587467978116121
        ],
        [
          0.048378759022231904,
          0.015898184529044457
        ],
        [
          -0.04509238633813481,
          0.025754139437336246
        ],
        [
          -0.03017089278209525,
          0.010101437201008368
        ],
        [
          0.007735163221565755,
          -0.004078202965081136
        ],
        [
          0.04900717523064739,
          0.03641373865626775
        ],
        [
          -0.0051945749087918686,
          0.04427308112990068
        ],
        [
          0.03063816141861153,
          -0.03973464263586706
        ]
      ]
    },
    {
      "charge": 9.88763842089092,
      "spin": 0.0033365926815528205,
      "polarization": 0.00033745091997935126,
      "quadrature_error": 1.685153292066495e-08,
      "realization": 73,
      "onsite": [
        [
          0.02703850392943262,
          -0.0070048686303516156
        ],
        [
          0.022717440164852776,
          0.011659498280522616
        ],
        [
          0.036307122979433656,
          -0.03847521905596031
        ],
        [
          -0.02196317186709239,
          -0.03147004609221857
        ],
        [
          0.04875936942887131,
          -0.02180163177722985
        ],
        [
          0.03460869375865443,
          0.010267687926625121
        ],
        [
          0.03361711540578796,
          0.04710832150980189
        ],
        [
          0.013590948827480687,
          -0.015273590303494781
        ],
        [
          -0.03337178452040572,
          -0.028807149734785223
        ],
        [
          -0.03877689462302872,
          -0.04740886293532755
        ]
      ]
    },
    {
      "charge": 9.864400565558586,
      "spin": -0.009968688847120499,
      "polarization": -0.0010105721864059366,
      "quadrature_error": 8.288800330556505e-09,
      "realization": 74,
      "onsite": [
        [
          -0.03294308086003067,
          0.01367382850116075
        ],
        [
          -0.03833442015849593,
          -0.029608018906425018
        ],
        [
          0.04550315582871607,
          -0.007940961487325336
        ],
        [
          -0.008448386381017636,
          0.04750779021447192
        ],
        [
          0.020696562905413315,
          -0.0473581127193716
        ],
        [
          0.030847335617575605,
          -0.037215189730850064
        ],
        [
          0.0020736151844517603,
          0.017733578199651073
        ],
        [
          0.0010378864031394888,
          0.039443684911205465
        ],
        [
          0.018713833009918704,
          -0.04265676304019326
        ],
        [
          -0.002497968501529002,
          -0.044096190918618765
        ]
      ]
    },
    {
      "charge": 9.908485168548367,
      "spin": -0.0017260808596080875,
      "polarization": -0.00017420229533037342,
      "quadrature_error": 2.3884144940239493e-08,
      "realization": 75,
      "onsite": [
        [
          -0.03641789117761789,
          0.02573775775687813
        ],
        [
          0.029375939955462116,
          0.037896529735597526
        ],
        [
          0.029553128422435737,
          -0.042453705127460585
        ],
        [
          -0.03372251950040356,
          -0.02556897095259846
        ],
        [
          -0.030400583405795403,
          -0.026060405790948885
        ],
        [
          0.010831318001689239,
          -0.01144936030241115
        ],
        [
          0.017726316306487272,
          -0.03193195909841151
        ],
        [
          0.00769497236907514,
          -0.03966823315766332
        ],
        [
          -0.03278322496417106,
          0.026374069373718903
        ],
        [
          0.036327427897997616,
          -0.010461632552307601
        ]
      ]
    },
    {
      "charge": 9.890893488471958,
      "spin": -0.003924991536392095,
      "polarization": -0.00039682881440051437,
      "quadrature_error": 1.587017821226062e-08,
      "realization": 76,
      "onsite": [
        [
          0.04148330895988438,
          -0.021284642361009853
        ],
        [
          0.029575206804041895,
          0.023300020443548217
        ],
        [
          0.010975274347593676,
          0.03732051004450841
        ],
        [
          0.01780622900969278,
          -0.0012832861512265606
        ],
        [
          0.04913745763194109,
          0.04570976203619374
        ],
        [
          -0.012906655879670194,
          -0.048757749787406934
        ],
        [
          0.038689116524748934,
          -0.019222273978892226
        ],
        [
          -0.025761366675340937,
          0.011521430982788516
        ],
        [
          0.023229164854882786,
          0.022715919674565294
        ],
        [
          -0.03913344622582043,
          -0.022015295279497128
        ]
      ]
    },
    {
      "charge": 9.895196972926946,
      "spin": -0.012110119252318885,
      "polarization": -0.001223838119185694,
      "quadrature_error": 1.5506251916205324e-08,
      "realization": 77,
      "onsite": [
        [
          -0.03940152852178143,
          0.012305958298747068
        ],
        [
          0.04409958353115681,
          0.017187619157395306
        ],
        [
          0.044395179410644484,
          0.03710064842805676
        ],
        [
          0.002809231114756172,
          0.031249943973179137
        ],
        [
          0.017839652852141702,
          0.00046766061324303443
        ],
        [
          -0.0483757755282794,
          0.023424281514001527
        ],
        [
          -0.03935499272358295,
          0.04030622425032941
        ],
        [
          -0.013496170073170478,
          -0.021546514754139323
        ],
        [
          0.03548745402004634,
          0.012743931018382115
        ],
        [
          -0.015003566937117907,
          -0.00872641639805579
        ]
      ]
    },
    {
      "charge": 9.900442828290021,
      "spin": -0.010532825850946701,
      "polarization": -0.0010638742158936242,
      "quadrature_error": 6.906551869443806e-09,
      "realization": 78,
      "onsite": [
        [
          -0.004534944176096803,
          -0.048512662624758555
        ],
        [
          0.04961090832371806,
          0.044580646768760696
        ],
        [
          0.008279956573538458,
          0.027442595752746393
        ],
        [
          0.03811915284992255,
          0.004336588632585202
        ],
        [
          0.015982983637990916,
          -0.03572420290233738
        ],
        [
          -0.019491610551474383,
          -0.026574495091013985
        ],
        [
          -0.02882252138310192,
          0.0015525109600370776
        ],
        [
          -0.015089638013408693,
          0.03111553697982064
        ],
        [
          0.005706914939558647,
          0.02049476839453479
        ],
        [
          0.005600305453266084,
          0.014180016846949542
        ]
      ]
    },
    {
      "charge": 9.907188272205797,
      "spin": -0.00045040260820698887,
      "polarization": -4.546220338525054e-05,
      "quadrature_error": 1.4855109428759056e-08,
      "realization": 79,
      "onsite": [
        [
          0.04126940960613415,
          -0.016903512808755815
        ],
        [
          -0.03745060258863556,
          0.002232012364365918
        ],
        [
          -0.01017865051360238,
          0.02828306185444311
        ],
        [
          0.04521213984242636,
          0.018048703160088858
        ],
        [
          0.034530215603502265,
          0.005964196195513451
        ],
        [
          0.03814369022383181,
          -0.034279311578968776
        ],
        [
          0.04503044848703129,
          0.03111086248391577
        ],
        [
          -0.03691912969918859,
          -0.022545220775671494
        ],
        [
          0.014399937426527995,
          -0.0450801232938641
        ],
        [
          -0.034256491865692545,
          0.008304167737209253
        ]
      ]
    },
    {
      "charge": 9.918119391800964,
      "spin": 0.001133204225929301,
      "polarization": 0.00011425595732050672,
      "quadrature_error": 8.173060614683706e-09,
      "realization": 80,
      "onsite": [
        [
          0.0337479311852599,
          0.02859777740775489
        ],
        [
          -0.04140211305402158,
          0.034069185953329514
        ],
        [
          0.008122881431581255,
          0.02865627464064356
        ],
        [
          -0.019992121707059773,
          -0.02010422914625323
        ],
        [
          0.01985518165864851,
          -0.0048156466990621274
        ],
        [
          0.02300571186902449,
          -0.01700283407160532
        ],
        [
          0.005032712140315351,
          0.006900441565850915
        ],
        [
          -0.037593889140236904,
          -0.03512497094382133
        ],
        [
          -0.0013115542305524377,
          -0.04453031822139887
        ],
        [
          -0.007960768558116983,
          0.021007414013354903
        ]
      ]
    },
    {
      "charge": 9.900171526714091,
      "spin": 0.002819715402071604,
      "polarization": 0.0002848148029014482,
      "quadrature_error": 9.60858471351423e-09,
      "realization": 81,
      "onsite": [
        [
          0.04166852198193016,
          0.007972165126581866
        ],
        [
          0.032333214620987816,
          0.030864121611709164
        ],
        [
          -0.025309204101171323,
          0.033863547772976246
        ],
        [
          0.020357324668950932,
          -0.030065059495719162
        ],
        [
          -0.0071252793323824185,
          0.04485634725259373
        ],
        [
          -0.020335540118121276,
          -0.029273161624649515
        ],
        [
          -0.0014308504527175483,
          0.039021615620097885
        ],
        [
          0.018785474440695643,
          0.004216774864580407
        ],
        [
          -0.04637659815546008,
          0.04990852964457526
        ],
        [
          0.007155673535062856,
          -0.019028149449641454
        ]
      ]
    },
    {
      "charge": 9.890129268348,
      "spin": -0.003614281532784807,
      "polarization": -0.0003654433056150053,
      "quadrature_error": 1.5144067627131585e-08,
      "realization": 82,
      "onsite": [
        [
          0.021181135436387957,
          0.00459909655934896
        ],
        [
          0.010870104133406645,
          -0.03218040433998756
        ],
        [
          0.032822820658513316,
          0.004854164345946085
        ],
        [
          0.016628479271552837,
          0.004664455116468028
        ],
        [
          0.045415721175841334,
          0.018888587143614605
        ],
        [
          0.003656673925994426,
          -0.028044241438409015
        ],
        [
          0.021763263361415444,
          -0.042481768530284986
        ],
        [
          0.0318344822151745,
          -0.006063952103336913
        ],
        [
          0.011245467851676669,
          -0.01917397692320454
        ],
        [
          -0.02677010318003156,
          -0.04411496150813417
        ]
      ]
    },
    {
      "charge": 9.898737432985707,
      "spin": -0.008029299378610619,
      "polarization": -0.0008111437880809392,
      "quadrature_error": 6.884016820207688e-09,
      "realization": 83,
      "onsite": [
        [
          -0.028030008757182992,
          0.02870871324931716
        ],
        [
          -0.00886518644270954,
          -0.04473571363797513
        ],
        [
          0.037135084377981895,
          0.004957319853475917
        ],
        [
          -0.010749753632613254,
          0.033150220720924425
        ],
        [
          0.019591442849944546,
          -0.032495960319119645
        ],
        [
          0.0318124474110827,
          -0.040731366036671136
        ],
        [
          -0.018581443981862344,
          0.04313581361592793
        ],
        [
          -0.03139794225191274,
          -0.03253008067103175
        ],
        [
          -0.03695324242963023,
          0.012991859238537087
        ],
        [
          0.012068348460532521,
          0.029086838101649803
        ]
      ]
    },
    {
      "charge": 9.896409870036184,
      "spin": -0.008769927077781105,
      "polarization": -0.0008861725810623727,
      "quadrature_error": 6.954188003095705e-09,
      "realization": 84,
      "onsite": [
        [
          -0.03421631410174224,
          -0.01565938288377823
        ],
        [
          0.04291617496910059,
          -0.0016655048540194645
        ],
        [
          0.014579370991723267,
          -0.009717115156916943
        ],
        [
          -0.007044765853877935,
          0.027329054885776777
        ],
        [
          -0.03806613092896928,
          0.03703573521594465
        ],
        [
          0.02259047008497847,
          -0.020299922212297983
        ],
        [
          -0.012595692280677986,
          -0.040265080942625535
        ],
        [
          0.0400363293530555,
          0.0011853487299967602
        ],
        [
          0.011621017238446538,
          -0.011553747958556626
        ],
        [
          0.00880821786434597,
          0.024657276272938206
        ]
      ]
    },
    {
      "charge": 9.850066399510556,
      "spin": -0.010247236492358307,
      "polarization": -0.0010403215650269613,
      "quadrature_error": 8.977682298261418e-09,
      "realization": 85,
      "onsite": [
        [
          0.0314607285793035,
          -0.04879191258432938
        ],
        [
          -0.011842762636449601,
          0.01556852739880786
        ],
        [
          0.04020324390152548,
          0.020768681962617414
        ],
        [
          -0.04381569103184607,
          0.027662843673174745
        ],
        [
          -0.020671878450959615,
          -0.002771962635386774
        ],
        [
          -0.04632126002976113,
          -0.04817668846397238
        ],
        [
          0.046977519291035094,
          0.029661624598111322
        ],
        [
          -0.04863869706397944,
          0.04756695115956744
        ],
        [
          0.046693365351938035,
          -0.04958316916913006
        ],
        [
          -0.019218902393129712,
          -0.03689241213365657
        ]
      ]
    },
    {
      "charge": 9.930618783149141,
      "spin": 0.0012837537168215937,
      "polarization": 0.00012927227848076725,
      "quadrature_error": 1.1111191135633616e-08,
      "realization": 86,
      "onsite": [
        [
          0.044666425694743606,
          -0.000390425657486107
        ],
        [
          -0.014182504810295198,
          0.02283500254323806
        ],
        [
          -0.03132126819108251,
          0.01663290115828546
        ],
        [
          -0.008618121475846785,
          0.02908089739496976
        ],
        [
          0.03636839102260331,
          0.01241365968579361
        ],
        [
          -0.04579454757169307,
          0.013628248273944363
        ],
        [
          -0.030746873640913375,
          0.03900941880837887
        ],
        [
          0.031249758367116465,
          -0.012192557088198129
        ],
        [
          0.03291129097182331,
          -0.011392660467449092
        ],
        [
          0.04681873870066121,
          0.014983540276523294
        ]
      ]
    },
    {
      "charge": 9.935848579188942,
      "spin": 0.007747129830708535,
      "polarization": 0.0007797149653563792,
      "quadrature_error": 1.8877286388955653e-08,
      "realization": 87,
      "onsite": [
        [
          0.03773803782981994,
          0.0018075585633687136
        ],
        [
          -0.009559646772724875,
          0.003392750461264603
        ],
        [
          -0.03809882834295683,
          -0.030968873152742018
        ],
        [
          0.00849508413935629,
          0.034414913847415116
        ],
        [
          0.014719052481391715,
          0.04138129911768569
        ],
        [
          -0.024188858060069054,
          0.043889934749782186
        ],
        [
          0.042893475334055256,
          0.0029708364382303037
        ],
        [
          0.002993089037960542,
          -0.048870100303771896
        ],
        [
          0.020987739214535825,
          0.01939376720188081
        ],
        [
          -0.0013580703677698175,
          -0.012889371460766165
        ]
      ]
    },
    {
      "charge": 9.913902835207953,
      "spin": -0.004919849793011086,
      "polarization": -0.0004962576166813811,
      "quadrature_error": 6.736455169568822e-09,
      "realization": 88,
      "onsite": [
        [
          0.03949927673719471,
          -0.012804325876845636
        ],
        [
          0.011464972112606518,
          -0.048341538380898434
        ],
        [
          0.0037435570722544886,
          0.002396221330803326
        ],
        [
          -0.030125208074644638,
          0.032371290741186706
        ],
        [
          -0.017930334341221356,
          -0.045932269615744176
        ],
        [
          0.021420274450184587,
          0.032176903154049835
        ],
        [
          -0.034407282864457524,
          0.020833636154659593
        ],
        [
          -0.0041999899752942355,
          0.007802734183208218
        ],
        [
          0.04601195323926259,
          0.0034150316206651224
        ],
        [
          0.02409947437965118,
          0.03742667930105818
        ]
      ]
    },
    {
      "charge": 9.869300141347237,
      "spin": 0.00036852368508925697,
      "polarization": 3.734040710195187e-05,
      "quadrature_error": 1.0349407327903464e-08,
      "realization": 89,
      "onsite": [
        [
          0.008975045268262559,
          -0.018925700955431193
        ],
        [
          0.005012891809370132,
          -0.01903643987302426
        ],
        [
          -0.0017586667917236093,
          -0.04763148683763202
        ],
        [
          -0.025767172723920807,
          -0.026277691840618102
        ],
        [
          -0.022654224345905128,
          0.04098749055835951
        ],
        [
          0.00743742484327907,
          0.04506009700235013
        ],
        [
          -0.0036859161637833454,
          0.013976526663955963
        ],
        [
          0.047794027232634914,
          0.04915548870585053
        ],
        [
          -0.03277514964082026,
          0.014716053405725502
        ],
        [
          -0.04710613728732282,
          -0.044317184812483035
        ]
      ]
    },
    {
      "charge": 9.899125165772485,
      "spin": -0.007199133459446791,
      "polarization": -0.0007272494628453364,
      "quadrature_error": 8.882552637963187e-09,
      "realization": 90,
      "onsite": [
        [
          0.037140022534720415,
          0.014149194257100678
        ],
        [
          -0.035368960412411436,
          -0.012251340972587475
        ],
        [
          0.0017413728180619356,
          0.04033380188957772
        ],
        [
          0.02717812600857407,
          -0.04968019561337977
        ],
        [
          -0.016831461626755542,
          0.024024810944253516
        ],
        [
          -0.03885659600758774,
          -0.01849844967651878
        ],
        [
          0.014681271508633673,
          0.03113437506596621
        ],
        [
          0.017996758287461737,
          0.04821603065326811
        ],
        [
          0.03289111558574877,
          0.015179078259934448
        ],
        [
          0.04217387848182365,
          0.02461939804644407
        ]
      ]
    },
    {
      "charge": 9.909037785493634,
      "spin": -0.005753046188762753,
      "polarization": -0.0005805857554791993,
      "quadrature_error": 7.049042595039808e-09,
      "realization": 91,
      "onsite": [
        [
          0.03091716892264605,
          0.013863953838345919
        ],
        [
          -0.036903683456585415,
          0.019453291143571555
        ],
        [
          0.03216188025389495,
          0.007229651689742524
        ],
        [
          -0.04565713654271945,
          0.021043893424870896
        ],
        [
          -0.009442630786598252,
          0.017064778177631357
        ],
        [
          -0.0015658200062434319,
          -0.016083593013530843
        ],
        [
          -0.014806320192911428,
          -0.00544005276646807
        ],
        [
          0.045315913571110755,
          -0.04266459682845428
        ],
        [
          0.03301959244608432,
          0.026766537228794088
        ],
        [
          -0.0005502000858226483,
          0.026761258345809877
        ]
      ]
    },
    {
      "charge": 9.921861655282436,
      "spin": -0.0030489872878788093,
      "polarization": -0.00030729991949197526,
      "quadrature_error": 7.447897567013616e-09,
      "realization": 92,
      "onsite": [
        [
          -0.011722142071581051,
          -0.016470530069134327
        ],
        [
          0.004122203766977459,
          0.016288644069990713
        ],
        [
          -0.03293225898558264,
          0.010803777380950084
        ],
        [
          0.02475934617457945,
          -0.0026286765573146215
        ],
        [
          0.010880698710523586,
          0.02842357287849169
        ],
        [
          -0.024719273156646116,
          0.023266720801326468
        ],
        [
          -0.016925432222295256,
          0.01679582028938395
        ],
        [
          -0.030071452326639294,
          -0.010560942672339334
        ],
        [
          0.044314094363129095,
          -0.04464238120462503
        ],
        [
          0.017846365198880096,
          0.009420144197913372
        ]
      ]
    },
    {
      "charge": 9.888273408716563,
      "spin": -0.004188916760661334,
      "polarization": -0.0004236246903295355,
      "quadrature_error": 8.465904363799604e-09,
      "realization": 93,
      "onsite": [
        [
          0.0009059590876714374,
          -0.022188844519088258
        ],
        [
          0.010852148370917983,
          0.040729510904234004
        ],
        [
          0.04458491416883731,
          -0.01900696680899432
        ],
        [
          0.03882017359476314,
          0.027607271091590058
        ],
        [
          0.009530980251516365,
          -0.030787075673346688
        ],
        [
          -0.02211885762729726,
          0.026700536870130853
        ],
        [
          0.02892838777597613,
          -0.019079894423295732
        ],
        [
          -0.029871269444500803,
          -0.026296182093949284
        ],
        [
          0.04270386547171824,
          -0.04985472111615455
        ],
        [
          -0.04002129227384378,
          -0.0022114769906857804
        ]
      ]
    },
    {
      "charge": 9.903630283871909,
      "spin": -0.011463561184629606,
      "polarization": -0.0011575110192974438,
      "quadrature_error": 7.949153653286719e-09,
      "realization": 94,
      "onsite": [
        [
          0.00040122531615331,
          -0.031463765544094614
        ],
        [
          0.006115844679759105,
          -0.03721928656960142
        ],
        [
          0.025496468727068386,
          0.007496789362171553
        ],
        [
          -0.009340225263678982,
          0.03796557476136865
        ],
        [
          -0.02018236858258693,
          -0.0208950512910007
        ],
        [
          0.02303214135226285,
          0.017605949198408882
        ],
        [
          -0.04985064810286954,
          0.039892299258846894
        ],
        [
          -0.038292123619844354,
          0.04083067785025034
        ],
        [
          -0.03798667111095549,
          0.01577008457401194
        ],
        [
          0.04195431141288006,
          0.04996318444425331
        ]
      ]
    },
    {
      "charge": 9.898995961758143,
      "spin": -0.0004890062755195101,
      "polarization": -4.939958329194617e-05,
      "quadrature_error": 6.916303909541209e-09,
      "realization": 95,
      "onsite": [
        [
          0.04248355813661066,
          0.004783021510204835
        ],
        [
          0.017779130560053286,
          0.021489041063754072
        ],
        [
          -0.009436566247249832,
          0.044935898489919066
        ],
        [
          -0.03890511361491322,
          0.01977859756494532
        ],
        [
          0.017981763073486673,
          0.02551627593415537
        ],
        [
          -0.006019074791268585,
          0.008228110815542769
        ],
        [
          -0.029246702594017182,
          -0.049887950448549316
        ],
        [
          -0.008165918214687616,
          0.020924075008189782
        ],
        [
          0.014291931000414843,
          -0.011924577399414826
        ],
        [
          -0.04885238240261021,
          0.013018004670618297
        ]
      ]
    },
    {
      "charge": 9.892749057593756,
      "spin": -0.006184488911041826,
      "polarization": -0.0006251537237058046,
      "quadrature_error": 8.462196494602353e-09,
      "realization": 96,
      "onsite": [
        [
          0.027509943907733467,
          -0.04846637399878126
        ],
        [
          0.04319096988935971,
          -0.013447225356256365
        ],
        [
          0.031199793286606978,
          -0.02109389464313649
        ],
        [
          -0.040462187053571054,
          0.021745017192826926
        ],
        [
          0.028034778297406623,
          0.03589632988424754
        ],
        [
          -0.04458539116717817,
          -0.04557888476407802
        ],
        [
          0.004424147408493652,
          -0.012312291209913728
        ],
        [
          0.008419372014611737,
          -0.010175359490794622
        ],
        [
          -0.04464142923403939,
          0.04901513650805375
        ],
        [
          -0.003028472787374968,
          0.018659136347927846
        ]
      ]
    },
    {
      "charge": 9.912515048086213,
      "spin": -0.0037369768644818406,
      "polarization": -0.00037699583267753324,
      "quadrature_error": 7.470709282284348e-09,
      "realization": 97,
      "onsite": [
        [
          -0.0412037894541665,
          0.0425935278679527
        ],
        [
          -0.023328819689237647,
          0.014148081294829168
        ],
        [
          0.043025721661974534,
          -0.04012921474796291
        ],
        [
          -0.015064589878012756,
          0.017878346252814287
        ],
        [
          0.02521163313610844,
          -0.04016416316952703
        ],
        [
          -0.023388546020121394,
          -0.013263382423692176
        ],
        [
          0.01699029577623133,
          0.046110094596558945
        ],
        [
          -0.00996666117816973,
          -0.03018895662558976
        ],
        [
          -0.023971827191832884,
          -0.004042172123487342
        ],
        [
          0.0470353231390378,
          0.03166139787797993
        ]
      ]
    },
    {
      "charge": 9.906099228823916,
      "spin": 0.0015401556483725628,
      "polarization": 0.00015547549169416254,
      "quadrature_error": 1.1453814763672272e-08,
      "realization": 98,
      "onsite": [
        [
          0.024550248675358516,
          -0.0002699703423197017
        ],
        [
          0.01960855301462283,
          0.0267659793130703
        ],
        [
          0.037995030041135955,
          -0.044719904456991956
        ],
        [
          -0.009368909511522139,
          -0.03585945233354057
        ],
        [
          0.03868869171219032,
          -0.03992493667154956
        ],
        [
          -0.015813743083343733,
          0.032569615066170135
        ],
        [
          0.006115176473967997,
          -0.03614808759820191
        ],
        [
          0.0004151330662677602,
          -0.027035787140533032
        ],
        [
          -0.016143972464857263,
          0.01646793741968168
        ],
        [
          -0.009264092713097395,
          -0.020396315558475375
        ]
      ]
    },
    {
      "charge": 9.884303036692225,
      "spin": -0.0072472573910386095,
      "polarization": -0.000733208741591142,
      "quadrature_error": 8.338291708406314e-09,
      "realization": 99,
      "onsite": [
        [
          -0.03772532249286889,
          0.024149501070949417
        ],
        [
          -0.005053828122675144,
          0.022436614994846643
        ],
        [
          -0.0015752822227726865,
          0.04918208332282813
        ],
        [
          -0.010389043179007441,
          -0.02178876266122568
        ],
        [
          -0.046610096452338025,
          0.034680271849952135
        ],
        [
          0.03140922239345324,
          -0.00977948228711071
        ],
        [
          -0.007602621609427526,
          0.0383051242260332
        ],
        [
          0.01195262572381095,
          -0.0015512398115912346
        ],
        [
          -0.016650921540473054,
          -0.048573950957898605
        ],
        [
          0.008722424267398533,
          0.0012884973698329555
        ]
      ]
    },
    {
      "charge": 9.914428350374937,
      "spin": -0.0023672168298914473,
      "polarization": -0.00023876483305282302,
      "quadrature_error": 7.803110389800219e-09,
      "realization": 100,
      "onsite": [
        [
          -0.011789171907881799,
          0.03503684678716122
        ],
        [
          -0.02057191828012819,
          -0.04946367064318367
        ],
        [
          0.005171373100714929,
          -0.0021570899056186504
        ],
        [
          0.031118812744742874,
          0.02882716564570796
        ],
        [
          0.006693227457211105,
          0.007765100375558699
        ],
        [
          0.026393975517581644,
          -0.007602366007301485
        ],
        [
          -0.04581367853986196,
          0.022836152982193908
        ],
        [
          -0.04852531643482058,
          0.011805842893988963
        ],
        [
          -0.012954064012206591,
          0.0012168793412479437
        ],
        [
          -0.008745198469183937,
          0.023706052655328352
        ]
      ]
    },
    {
      "charge": 9.895006287875749,
      "spin": 0.004083260627130147,
      "polarization": 0.00041265871979619914,
      "quadrature_error": 7.120075074957329e-09,
      "realization": 101,
      "onsite": [
        [
          0.03685268434562579,
          0.033288219396301236
        ],
        [
          -0.024404589291978054,
          -0.0037266137526496754
        ],
        [
          0.03363042875083669,
          -0.021606650266989547
        ],
        [
          0.009684482137106043,
          0.046715479648425054
        ],
        [
          -0.017071508793309924,
          0.03244739129433237
        ],
        [
          -0.002829553754238247,
          -0.04715392603502327
        ],
        [
          -0.015838341756087775,
          0.02039794938946468
        ],
        [
          -0.014214119347298042,
          -0.00032746287745703817
        ],
        [
          0.008577280022166137,
          -0.018891821074696693
        ],
        [
          -0.03731683208763903,
          -0.036819667947259764
        ]
      ]
    },
    {
      "charge": 9.88883079532533,
      "spin": -0.004320727431243796,
      "polarization": -0.00043693005984957287,
      "quadrature_error": 1.3270270320969916e-08,
      "realization": 102,
      "onsite": [
        [
          0.04739252136882369,
          -0.047941928651839466
        ],
        [
          -0.004059056198250602,
          0.002905722873955942
        ],
        [
          0.015196285958374384,
          -0.008800612684966756
        ],
        [
          0.04894207969815266,
          0.04018614600145699
        ],
        [
          -0.023926834330326986,
          -0.03088849517953417
        ],
        [
          0.007351093279464746,
          -0.01585358745086675
        ],
        [
          0.010171820503360997,
          0.0033450715905326764
        ],
        [
          0.013352412342151593,
          0.03879929208032808
        ],
        [
          0.012441372833760164,
          0.029713234079988687
        ],
        [
          -0.027296047030128525,
          -0.03468549005358709
        ]
      ]
    },
    {
      "charge": 9.89454005835546,
      "spin": 0.0004987346475364935,
      "polarization": 5.040503596883579e-05,
      "quadrature_error": 7.1733135068500876e-09,
      "realization": 103,
      "onsite": [
        [
          0.016373576613049265,
          0.006820231733903705
        ],
        [
          0.046432413208110465,
          -0.031866257016870334
        ],
        [
          0.005864843917095949,
          -0.02181373560285506
        ],
        [
          0.0334152187652995,
          -0.027970485955345892
        ],
        [
          -0.006249522558665829,
          0.046980261087924746
        ],
        [
          -0.03935679553895959,
          -0.020907303940768143
        ],
        [
          -0.0007776878850503516,
          0.00026372794908439967
        ],
        [
          0.04613751957434682,
          0.02697060877434615
        ],
        [
          0.02032856095368009,
          -0.026949538559406173
        ],
        [
          -0.009588037776206058,
          -0.009420695523082369
        ]
      ]
    },
    {
      "charge": 9.88319399145959,
      "spin": -0.003923778742319762,
      "polarization": -0.0003970152509108326,
      "quadrature_error": 1.1783368881655963e-08,
      "realization": 104,
      "onsite": [
        [
          0.04393571325781549,
          0.017930982530366818
        ],
        [
          -0.04264385366225183,
          0.005003850152429309
        ],
        [
          0.0380520144161528,
          0.034936602466180675
        ],
        [
          0.017341240400328833,
          -0.00458045471733496
        ],
        [
          0.03985836724922387,
          0.01730830808769021
        ],
        [
          0.012952646824711797,
          0.0221699713018311
        ],
        [
          -0.044100614593676514,
          -0.04365992179381704
        ],
        [
          -0.02420962298497492,
          0.002378961052368435
        ],
        [
          -0.009098235514251853,
          0.02978398173646843
        ],
        [
          -0.049516122049596045,
          -0.019957656035863636
        ]
      ]
    },
    {
      "charge": 9.883973387836013,
      "spin": -0.012138029402175551,
      "polarization": -0.001228051606969476,
      "quadrature_error": 8.593529931269477e-09,
      "realization": 105,
      "onsite": [
        [
          -0.032457253340795966,
          -0.03136248004582527
        ],
        [
          0.02657617107031869,
          -0.02880327310255957
        ],
        [
          0.016312669362000154,
          0.01910005151866813
        ],
        [
          -0.019930067326472702,
          -0.011966208388001179
        ],
        [
          0.005726104530432652,
          0.041413704036921045
        ],
        [
          -0.041690001908484986,
          0.026898315068975304
        ],
        [
          0.0036239525834921987,
          0.03925585065932495
        ],
        [
          0.036038661203110015,
          -0.0499583005497998
        ],
        [
          -0.049536768237753784,
          -0.013931226256570221
        ],
        [
          0.013483161557289375,
          0.03470764818792031
        ]
      ]
    },
    {
      "charge": 9.907973162487828,
      "spin": -0.004446104123350098,
      "polarization": -0.0004487400248704055,
      "quadrature_error": 1.1186405411512093e-08,
      "realization": 106,
      "onsite": [
        [
          0.014318215873493245,
          -0.02985650697296829
        ],
        [
          0.019648326898119628,
          -0.005255882872989802
        ],
        [
          -0.020096469384127492,
          0.01815165513781669
        ],
        [
          -0.006194036437069408,
          -0.04060223922791062
        ],
        [
          -0.022241370833698027,
          0.03559419844061544
        ],
        [
          0.008630505263226972,
          -0.01751526232187183
        ],
        [
          0.043269530725049576,
          -0.04911827040582141
        ],
        [
          0.025357164225149706,
          -0.04906156141360338
        ],
        [
          -0.023353697833201882,
          -0.0012516848620697796
        ],
        [
          0.04844829251888361,
          -0.008002128148714802
        ]
      ]
    },
    {
      "charge": 9.894827335206877,
      "spin": -0.004777710308271207,
      "polarization": -0.00048284928543134776,
      "quadrature_error": 1.3718232730063097e-08,
      "realization": 107,
      "onsite": [
        [
          -0.010573700436366032,
          0.025046205007542982
        ],
        [
          -0.03562362143238269,
          0.040355825602565676
        ],
        [
          0.02145183986986368,
          0.042921602779471976
        ],
        [
          0.009482923950235568,
          -0.009246592205641967
        ],
        [
          -0.018786970432103145,
          0.018882136756116927
        ],
        [
          0.0463914271661784,
          0.006445206701585882
        ],
        [
          -0.011078248595485271,
          0.02772481191862572
        ],
        [
          -0.039476418170630245,
          0.003402657277511413
        ],
        [
          -0.04891631974734495,
          -0.024168447053127706
        ],
        [
          0.00845975214333071,
          -0.02105758278982042
        ]
      ]
    },
    {
      "charge": 9.876595474603212,
      "spin": -0.00854079616070098,
      "polarization": -0.0008647510351783547,
      "quadrature_error": 7.03770115006649e-09,
      "realization": 108,
      "onsite": [
        [
          0.03312016781100627,
          -0.03634643510124248
        ],
        [
          -0.004563971599924763,
          0.042486653090273205
        ],
        [
          0.04011776004445998,
          0.033411998236535165
        ],
        [
          -0.024934757163788648,
          0.02941335397499556
        ],
        [
          0.0074110446855884735,
          0.005612946358621272
        ],
        [
          -0.04544845642823534,
          0.019018432457225648
        ],
        [
          0.013759689934330452,
          -0.04307495264981394
        ],
        [
          0.011738110782444154,
          -0.019273451105956376
        ],
        [
          -0.04007592120664541,
          0.022999512841547012
        ],
        [
          0.024957150657358776,
          -0.049397966943483675
        ]
      ]
    },
    {
      "charge": 9.899055016451447,
      "spin": -0.005365540094585603,
      "polarization": -0.0005420254848233998,
      "quadrature_error": 7.542934271318147e-09,
      "realization": 109,
      "onsite": [
        [
          -0.0009810880320970244,
          0.009586332204795087
        ],
        [
          0.03613698703612826,
          -0.0021804029197251135
        ],
        [
          0.039023173979568254,
          -0.017426970702220705
        ],
        [
          0.005601047892231384,
          -0.04912559899099398
        ],
        [
          -0.0008477442823273465,
          -0.0021436716825844263
        ],
        [
          0.01274114617995488,
          -0.035977726700090334
        ],
        [
          -0.04569804207250956,
          0.023223183793030344
        ],
        [
          0.017255870439451343,
          0.042170925937839734
        ],
        [
          0.016989345855671523,
          -0.008192543542777028
        ],
        [
          -0.004109793871140674,
          0.020162508944248494
        ]
      ]
    },
    {
      "charge": 9.880281753300133,
      "spin": 0.0013332176798289818,
      "polarization": 0.00013493721263400924,
      "quadrature_error": 1.1537709536205383e-08,
      "realization": 110,
      "onsite": [
        [
          0.04395488258975079,
          0.0002685292635865588
        ],
        [
          -0.04935023148609921,
          -0.029508736630861912
        ],
        [
          -0.029400147836807,
          -0.0031316462278035972
        ],
        [
          0.028862693855962143,
          0.0008585605069229701
        ],
        [
          0.03520482399717981,
          -0.03916333443075766
        ],
        [
          -0.044681464625364854,
          -0.043965834983108756
        ],
        [
          -0.03392873533335875,
          -0.01798352983901204
        ],
        [
          0.02120871339169167,
          0.04589862292197851
        ],
        [
          -0.03588558104899904,
          0.020863708190259178
        ],
        [
          -0.04467633835641879,
          0.02183325604408809
        ]
      ]
    },
    {
      "charge": 9.908635008625243,
      "spin": -0.008941574342364547,
      "polarization": -0.0009024022314457147,
      "quadrature_error": 1.1856935383523296e-08,
      "realization": 111,
      "onsite": [
        [
          0.01009309561916237,
          -0.009880532474087114
        ],
        [
          0.001432918925145188,
          0.009627146156872532
        ],
        [
          0.017633441523636134,
          0.04964743650073615
        ],
        [
          0.0010251733864560034,
          0.019401877701344106
        ],
        [
          -0.034898502422687994,
          -0.023694719197367067
        ],
        [
          -0.02166688967968039,
          0.04739023829158366
        ],
        [
          0.019238701968733646,
          0.043993190190879425
        ],
        [
          -0.005299039768204297,
          -0.025675453626971656
        ],
        [
          -0.04012909659181335,
          0.018712987984657342
        ],
        [
          0.01739896657968759,
          0.03967257074056456
        ]
      ]
    },
    {
      "charge": 9.865239067630107,
      "spin": -0.017653948264255065,
      "polarization": -0.0017895104359083732,
      "quadrature_error": 1.3319781585646818e-08,
      "realization": 112,
      "onsite": [
        [
          -0.03555685709094319,
          -0.040801625256957
        ],
        [
          0.0014254520670942128,
          0.021480419085045124
        ],
        [
          0.0430072881898101,
          0.04634418134548217
        ],
        [
          0.013331187038589681,
          -0.015080203181197092
        ],
        [
          -0.00575985515681289,
          0.004789786154092611
        ],
        [
          0.010990895072934673,
          -0.03411425642090796
        ],
        [
          -0.001733264712889239,
          0.03715841823526174
        ],
        [
          0.022433443394592953,
          0.006806140940347906
        ],
        [
          -0.03353203364344885,
          -0.012740141869970446
        ],
        [
          -0.013087279183181325,
          -0.010587046152472891
        ]
      ]
    },
    {
      "charge": 9.900778333022686,
      "spin": -0.004535642599975404,
      "polarization": -0.0004581097008148734,
      "quadrature_error": 1.244372955407525e-08,
      "realization": 113,
      "onsite": [
        [
          0.028775893904737254,
          -0.005805340692648285
        ],
        [
          -0.014324764623696917,
          0.0029611507836981646
        ],
        [
          0.015930525256137834,
          0.01004478707131208
        ],
        [
          -0.0479166585786467,
          -0.0379519950362141
        ],
        [
          0.0383057215790502,
          -0.03387166661584967
        ],
        [
          0.042627234367993774,
          -0.024320027534661004
        ],
        [
          0.01633414757096313,
          -0.033466981488886716
        ],
        [
          -0.022554395851519596,
          0.001680062737062081
        ],
        [
          0.04834683723095701,
          -0.034721877334356534
        ],
        [
          0.016820039433061096,
          -0.021190179170945556
        ]
      ]
    },
    {
      "charge": 9.868479394443833,
      "spin": -0.013123196366704191,
      "polarization": -0.0013298093700325133,
      "quadrature_error": 1.347101141215433e-08,
      "realization": 114,
      "onsite": [
        [
          -0.0482386067687188,
          -0.02375734907050523
        ],
        [
          -0.018638238502012017,
          0.014153232215923642
        ],
        [
          0.03715408609447898,
          -0.03427501995280742
        ],
        [
          -0.014602942207664373,
          -0.028250150296490795
        ],
        [
          -0.038728907553767566,
          -0.04744982082913832
        ],
        [
          0.04479160552497509,
          -0.016519534064473762
        ],
        [
          0.003189648320184077,
          0.019065568953670134
        ],
        [
          0.0030333561966049832,
          7.528150651243959e-05
        ],
        [
          0.029433136973259208,
          0.04724755599079215
        ],
        [
          -0.02724445365614203,
          -0.03588578983607347
        ]
      ]
    },
    {
      "charge": 9.92452739788236,
      "spin": -0.002269991287932594,
      "polarization": -0.00022872537874367216,
      "quadrature_error": 1.5536448502252e-08,
      "realization": 115,
      "onsite": [
        [
          0.03545930556877595,
          -0.03642189970845741
        ],
        [
          0.04790816690624149,
          0.038620149700639525
        ],
        [
          -0.03441946508364461,
          0.048701727795247424
        ],
        [
          0.009185541539226662,
          0.01359893089111533
        ],
        [
          0.02585005752872048,
          0.04876500479349512
        ],
        [
          0.03736514785799161,
          0.0271711972288136
        ],
        [
          0.035587879195114566,
          -0.04078522958639367
        ],
        [
          -0.043128439922636756,
          -0.0172092036233338
        ],
        [
          0.005166040745184994,
          0.04246422852486163
        ],
        [
          0.02999842558236128,
          -0.007952565269737866
        ]
      ]
    },
    {
      "charge": 9.883149102361726,
      "spin": -0.016138438628194023,
      "polarization": -0.00163292473492457,
      "quadrature_error": 7.084771748542466e-09,
      "realization": 116,
      "onsite": [
        [
          -0.043772570132093125,
          -0.02853803230477946
        ],
        [
          0.042969346522059235,
          0.010139248767236687
        ],
        [
          0.023252587744670178,
          0.033867123964380505
        ],
        [
          -0.03510567646280815,
          -0.03269569592737612
        ],
        [
          -0.04110965195237292,
          0.014140925125411125
        ],
        [
          0.03406477457337309,
          -0.0427294528711354
        ],
        [
          0.027510035388725915,
          0.011903032396904004
        ],
        [
          0.0346999239968485,
          -0.038873474835269456
        ],
        [
          0.014221978913907668,
          -0.0025938992313930265
        ],
        [
          0.028962765980080782,
          0.012499596505676322
        ]
      ]
    },
    {
      "charge": 9.908001167607441,
      "spin": 0.002218148601278976,
      "polarization": 0.00022387447919675697,
      "quadrature_error": 1.2274889821777148e-08,
      "realization": 117,
      "onsite": [
        [
          0.020240412070250402,
          0.03367909587500778
        ],
        [
          -0.018921216168627287,
          0.03516042649324101
        ],
        [
          -0.03416311302008372,
          0.042542399487499286
        ],
        [
          0.02453301740691856,
          6.012250707726485e-05
        ],
        [
          -0.037830550895885766,
          0.02958165282862875
        ],
        [
          0.02743605252622955,
          0.01336291620229381
        ],
        [
          -0.011142704818933868,
          0.04790804957572821
        ],
        [
          0.027147068154850948,
          -0.00473604131541535
        ],
        [
          -0.005111840138820656,
          0.023504750240701575
        ],
        [
          -0.027121202396136947,
          -0.011667207684349166
        ]
      ]
    },
    {
      "charge": 9.913094423619466,
      "spin": -0.003134786958257593,
      "polarization": -0.0003162268837860036,
      "quadrature_error": 1.0554568404690755e-08,
      "realization": 118,
      "onsite": [
        [
          0.04862473368277488,
          -0.013151447527074936
        ],
        [
          0.020426258393737157,
          -0.009865493080395638
        ],
        [
          0.012107183682870483,
          0.009487829179041153
        ],
        [
          -0.033756908161558186,
          -0.0014835062880598077
        ],
        [
          0.023750362298846084,
          0.030746033614018828
        ],
        [
          0.007870009621686568,
          0.014683619824868738
        ],
        [
          -0.040803362293815315,
          -0.0037665316779800784
        ],
        [
          0.014220456135022208,
          0.003388093566661768
        ],
        [
          0.04999104895630456,
          0.0002701208796619184
        ],
        [
          0.030912928686908023,
          -0.039238211298335116
        ]
      ]
    },
    {
      "charge": 9.882729397212666,
      "spin": -0.00378402263507832,
      "polarization": -0.0003828924665432577,
      "quadrature_error": 7.269787802515219e-09,
      "realization": 119,
      "onsite": [
        [
          -0.013367008386661237,
          -0.04062288249158257
        ],
        [
          -0.03536550681249537,
          0.02670917354561865
        ],
        [
          -0.011925387892225026,
          -0.022267109009814948
        ],
        [
          0.044955195242253665,
          0.016983285250119606
        ],
        [
          0.015869350501914736,
          0.018244072703110806
        ],
        [
          0.040385483944056416,
          -0.04362503722280042
        ],
        [
          -0.0465074941109271,
          -0.012266366817855666
        ],
        [
          0.006099011817344721,
          -0.007628860510922375
        ],
        [
          -0.03480229513133333,
          0.0004506652852826268
        ],
        [
          -0.004066386460593915,
          -0.03378399791989126
        ]
      ]
    },
    {
      "charge": 9.886630415700223,
      "spin": -0.0020223105509656007,
      "polarization": -0.00020455003028677188,
      "quadrature_error": 1.522338582686889e-08,
      "realization": 120,
      "onsite": [
        [
          -0.015210983141489824,
          -0.02435031362912662
        ],
        [
          0.010152475836922602,
          -0.02734971836262247
        ],
        [
          -0.0487567096319092,
          8.60765822525561e-05
        ],
        [
          0.044353868049245,
          0.03936615642402749
        ],
        [
          -0.02205168880766737,
          -0.04865529943906658
        ],
        [
          -0.04738765589023916,
          -0.012386185346769538
        ],
        [
          0.037310661552973065,
          -0.021124431725217975
        ],
        [
          -0.037125727299068725,
          -0.00036371374794059996
        ],
        [
          0.021334503732066884,
          -0.03316534672678946
        ],
        [
          -0.02197588972406772,
          0.007340654121663813
        ]
      ]
    },
    {
      "charge": 9.900104454536562,
      "spin": -0.006134030744089396,
      "polarization": -0.0006195925277615203,
      "quadrature_error": 8.115350672002141e-09,
      "realization": 121,
      "onsite": [
        [
          0.004820701665715035,
          -0.03181777716471951
        ],
        [
          0.018919826515424704,
          0.0432793282932015
        ],
        [
          0.028538126924119167,
          -0.009448169697895713
        ],
        [
          0.0034599206575439342,
          0.018633025035634923
        ],
        [
          -0.008934308122552505,
          -0.0391953004438487
        ],
        [
          -0.04045785719049081,
          0.014017809606342663
        ],
        [
          0.010608968429950794,
          -0.013950401208037269
        ],
        [
          0.0124648640431307,
          0.0074274750232480105
        ],
        [
          0.0001778945303435378,
          -0.027839745309583844
        ],
        [
          0.021936417201419145,
          0.012766728094401908
        ]
      ]
    },
    {
      "charge": 9.880873730421598,
      "spin": -0.006201093845682008,
      "polarization": -0.0006275855774363205,
      "quadrature_error": 7.870870704655594e-09,
      "realization": 122,
      "onsite": [
        [
          0.028487312031969247,
          -0.02122710984507097
        ],
        [
          0.018803021333334058,
          -0.025237016952881067
        ],
        [
          0.004657378244506037,
          0.04049363782321476
        ],
        [
          0.004023294533268773,
          -0.040951710114861796
        ],
        [
          0.049580389288807855,
          0.04349141934414098
        ],
        [
          0.021556560056344903,
          -0.0190815993628218
        ],
        [
          -0.02689951448117426,
          -0.049745541643367
        ],
        [
          0.046962221439265664,
          -0.04663673176663548
        ],
        [
          -0.011785478280781893,
          -0.019528722352697238
        ],
        [
          0.00238315723949558,
          -0.01493322407882599
        ]
      ]
    },
    {
      "charge": 9.904157082096622,
      "spin": -0.001979876494533419,
      "polarization": -0.00019990358372974198,
      "quadrature_error": 7.41056450019148e-09,
      "realization": 123,
      "onsite": [
        [
          -0.03960025325731619,
          0.031154985713594582
        ],
        [
          0.041687828323909784,
          0.014679874826908162
        ],
        [
          -0.010845183644047587,
          -0.006419733234218669
        ],
        [
          -0.024845361430987437,
          0.0027688423730105466
        ],
        [
          -0.027925549891307466,
          -0.0438781206673069
        ],
        [
          0.04302859782973999,
          0.01807396863732305
        ],
        [
          0.023766065614738943,
          -0.03327418668653751
        ],
        [
          0.004842015169255254,
          0.02494759131942456
        ],
        [
          -0.03344168151096523,
          0.023319602019089655
        ],
        [
          0.01999481724080665,
          0.024799408856331057
        ]
      ]
    },
    {
      "charge": 9.897857715061896,
      "spin": -0.008189637828013475,
      "polarization": -0.000827415190617565,
      "quadrature_error": 8.403090191975865e-09,
      "realization": 124,
      "onsite": [
        [
          0.033034260458340944,
          -0.049691071684234894
        ],
        [
          -0.03131394649848544,
          -0.01855537186874412
        ],
        [
          0.03512357425915752,
          -0.0211450809541342
        ],
        [
          -0.03152503673259226,
          0.019148486349227126
        ],
        [
          -0.026366053969720183,
          0.02030698937428066
        ],
        [
          0.024978993095362154,
          0.021673387251983436
        ],
        [
          -0.012154933266251576,
          -0.04595370911419292
        ],
        [
          -0.007445020594967364,
          -0.016977844868761617
        ],
        [
          -0.019483140347642626,
          0.01754185876645309
        ],
        [
          -0.0264610256706885,
          0.040332875223049514
        ]
      ]
    },
    {
      "charge": 9.894941955476275,
      "spin": -0.006738588668626401,
      "polarization": -0.0006810134611145429,
      "quadrature_error": 2.0865580832138738e-08,
      "realization": 125,
      "onsite": [
        [
          -0.026962796455501117,
          -0.008220639884319855
        ],
        [
          0.02199256988526796,
          -0.021011166092611378
        ],
        [
          -0.041813232460257525,
          0.01341278012204096
        ],
        [
          -0.018714428351035983,
          0.0448968507364637
        ],
        [
          -0.02230220198027676,
          0.012277341810163475
        ],
        [
          0.018096047895857392,
          -0.043689823743853134
        ],
        [
          0.013032955383819836,
          -0.03564555573175426
        ],
        [
          0.04808247062185084,
          0.04234342889432047
        ],
        [
          -0.03172996005506547,
          0.034572398054157016
        ],
        [
          0.0282857387177647,
          0.04830796402409883
        ]
      ]
    },
    {
      "charge": 9.92117051703826,
      "spin": -0.0026526328892842546,
      "polarization": -0.00026737096038503914,
      "quadrature_error": 8.804808235720323e-09,
      "realization": 126,
      "onsite": [
        [
          -0.009069585527433047,
          -0.007488570893537681
        ],
        [
          0.04274475278760145,
          -0.032346266267317125
        ],
        [
          0.020472713000798295,
          -0.03612414922705594
        ],
        [
          0.025768273698558802,
          0.015232126256595771
        ],
        [
          0.02113563091702339,
          0.03640258190693653
        ],
        [
          -0.04233176915148858,
          0.03842023084790175
        ],
        [
          -0.04122258428307324,
          -0.0011071539904945124
        ],
        [
          0.002769832129172499,
          -0.009786499933371606
        ],
        [
          0.002640188565617506,
          -0.03117183249471156
        ],
        [
          0.03236637217669466,
          0.019840112728330625
        ]
      ]
    },
    {
      "charge": 9.87324743608664,
      "spin": -0.006038424054342043,
      "polarization": -0.0006115945228184651,
      "quadrature_error": 1.4798579516357001e-08,
      "realization": 127,
      "onsite": [
        [
          -0.032784958541064425,
          -0.028564529381442483
        ],
        [
          0.02544539762750085,
          -0.022165503082693938
        ],
        [
          -0.006203735048013949,
          -0.03881295554435497
        ],
        [
          -0.04305281603358757,
          0.010604596782387767
        ],
        [
          -0.006221013122298336,
          0.013948028844996019
        ],
        [
          0.013027097141055113,
          -0.0350886469097034
        ],
        [
          -0.007235035819097804,
          -0.028465571252712187
        ],
        [
          0.014359143736791785,
          0.03162411229803974
        ],
        [
          0.04439364846058308,
          -0.018201474015334833
        ],
        [
          -0.03115612805634135,
          -0.03848901660543981
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N10_W0p5.json <==
{
  "sites": 10,
  "W": 0.5,
  "samples": 128,
  "seed_sequence": [
    20261015,
    10,
    5000
  ],
  "spin_mean": -0.001157420684141561,
  "spin_sd": 0.027197946746689287,
  "spin_se": 0.002403981572366824,
  "spin_ci95_student": [
    -0.005914466380606715,
    0.003599625012323592
  ],
  "spin_ci95_bootstrap": [
    -0.005928908401999484,
    0.003381478848888353
  ],
  "spin_mean_absolute": 0.02154087740962479,
  "charge_mean": 9.407667198333456,
  "polarization_mean": -0.0001346234413373607,
  "polarization_ratio_means": -0.00012302950983922932,
  "first_half_spin_mean": 0.002950551913717958,
  "maximum_quadrature_error": 2.3914255327730504e-08,
  "records": [
    {
      "charge": 9.485306247761322,
      "spin": 0.02884264467882712,
      "polarization": 0.0030407710542434438,
      "quadrature_error": 2.2251419226105648e-08,
      "realization": 0,
      "onsite": [
        [
          0.15780177439529608,
          0.07574558994453046
        ],
        [
          0.08229242300871537,
          0.20381585725913082
        ],
        [
          -0.1885527828619103,
          0.134810393675645
        ],
        [
          0.05072828216466152,
          -0.169764438344284
        ],
        [
          0.08987461395799584,
          -0.1664016198328337
        ],
        [
          0.018186384637068342,
          -0.2247653181635334
        ],
        [
          0.06959220446864633,
          0.06995760663653627
        ],
        [
          -0.07372676966036373,
          -0.21658633503546554
        ],
        [
          -0.2348941784428542,
          0.0934585287528178
        ],
        [
          0.0854275933624507,
          -0.20807402356434185
        ]
      ]
    },
    {
      "charge": 9.604075544513234,
      "spin": 0.012670374063627598,
      "polarization": 0.0013192705539333378,
      "quadrature_error": 8.534908774235972e-09,
      "realization": 1,
      "onsite": [
        [
          0.2480345482087088,
          0.02090481606904787
        ],
        [
          0.08344970405678365,
          0.21896696201464044
        ],
        [
          0.14939619864306236,
          0.06340467586904114
        ],
        [
          0.15874438293281634,
          -0.09134495004316268
        ],
        [
          -0.044291981332373886,
          0.08346083817785288
        ],
        [
          -0.07791536413081035,
          0.16223294103254549
        ],
        [
          0.1576605316863412,
          0.053332886024959336
        ],
        [
          0.10289744598638861,
          0.14328533027714868
        ],
        [
          -0.23450452504954422,
          0.15427202612363916
        ],
        [
          0.04103763774786251,
          0.05845285522043281
        ]
      ]
    },
    {
      "charge": 9.182236182745605,
      "spin": -0.006196677421547505,
      "polarization": -0.0006748549371003676,
      "quadrature_error": 1.1445624199600842e-08,
      "realization": 2,
      "onsite": [
        [
          -0.10637601595036866,
          -0.24621028919665572
        ],
        [
          0.10837786023014484,
          -0.05435735315223866
        ],
        [
          -0.2125743738186726,
          -0.12371827349506659
        ],
        [
          0.048613847389424314,
          -0.08250622224613863
        ],
        [
          -0.12983683162404425,
          0.16460625750387764
        ],
        [
          -0.17415499942656681,
          -0.19523800515427253
        ],
        [
          -0.1647269992030292,
          -0.1943054981368058
        ],
        [
          0.0005633022762044915,
          0.1941816233122906
        ],
        [
          -0.08877216125793658,
          -0.21575059626844606
        ],
        [
          0.11493834707744865,
          0.06868817486060524
        ]
      ]
    },
    {
      "charge": 9.203164482370104,
      "spin": -0.024345392257249413,
      "polarization": -0.002645328387196195,
      "quadrature_error": 2.2838660838329936e-08,
      "realization": 3,
      "onsite": [
        [
          -0.19268098871627526,
          0.011132199906994544
        ],
        [
          0.03677829072082606,
          -0.19207736437828826
        ],
        [
          -0.10893858991852412,
          0.13114217541577827
        ],
        [
          0.03373226513068128,
          -0.07093821079436252
        ],
        [
          -0.16100217458945493,
          0.21197519767009776
        ],
        [
          0.15543744432304535,
          -0.057352284837146994
        ],
        [
          -0.08867086171315197,
          -0.22489817347606594
        ],
        [
          0.004520692433760465,
          0.2374613797680183
        ],
        [
          0.02267828668131311,
          -0.0016829742702194617
        ],
        [
          0.08773578029618706,
          0.05235558446181077
        ]
      ]
    },
    {
      "charge": 9.574006107989888,
      "spin": 0.03294620893779552,
      "polarization": 0.0034412145309057826,
      "quadrature_error": 1.4298605331838568e-09,
      "realization": 4,
      "onsite": [
        [
          -0.003976121221723694,
          0.010293469909249842
        ],
        [
          0.18235277790987253,
          0.03341358502395042
        ],
        [
          -0.04940690720018992,
          -0.10350071776871062
        ],
        [
          0.19355041607769058,
          -0.09683248893208829
        ],
        [
          0.04656789648525089,
          0.13615173962001248
        ],
        [
          0.07198420303004388,
          0.15179385676095536
        ],
        [
          0.000825336179954117,
          0.12810541407316578
        ],
        [
          0.10242641753015758,
          -0.16669332677789306
        ],
        [
          -0.24061404180365886,
          -0.03047611918242843
        ],
        [
          -0.1022658354732966,
          -0.008469320728545837
        ]
      ]
    },
    {
      "charge": 9.706657660623724,
      "spin": 0.026998167099188664,
      "polarization": 0.00278140715817249,
      "quadrature_error": 9.374369501520808e-09,
      "realization": 5,
      "onsite": [
        [
          -0.04990312182556078,
          0.11870214164137749
        ],
        [
          -0.15977978945140542,
          0.20125073697601686
        ],
        [
          -0.17470415106767678,
          -0.24171214925130868
        ],
        [
          0.059455985724589044,
          -0.23137535322536595
        ],
        [
          0.15518728230303325,
          0.015247723139786618
        ],
        [
          0.18020002217094339,
          0.1201849622866053
        ],
        [
          -0.16213326862709682,
          0.10800007557427777
        ],
        [
          -0.07961412882934138,
          0.011874790511229971
        ],
        [
          -0.1636471229035823,
          0.09482541425627
        ],
        [
          0.06587744204571239,
          0.0017670139146174213
        ]
      ]
    },
    {
      "charge": 9.273824458359446,
      "spin": -0.001712505835449482,
      "polarization": -0.00018466015214530242,
      "quadrature_error": 1.2234403240722704e-08,
      "realization": 6,
      "onsite": [
        [
          0.16427890006951362,
          -0.04769890773865132
        ],
        [
          -0.06608048113783821,
          -0.15092085279826645
        ],
        [
          0.12681143743115775,
          0.0630033938302429
        ],
        [
          0.21879218098677278,
          0.20470070611900243
        ],
        [
          -0.13623535314283342,
          0.2055430725347837
        ],
        [
          0.03866585672512046,
          0.10992222147232517
        ],
        [
          -0.20672089802513466,
          -0.04298018361563655
        ],
        [
          -0.07933904136751607,
          -0.1566739020175309
        ],
        [
          -0.2326820379468501,
          0.2452611094607866
        ],
        [
          0.22252795955422172,
          -0.14304071136096824
        ]
      ]
    },
    {
      "charge": 9.291272312755225,
      "spin": -0.002601252185948944,
      "polarization": -0.00027996727449026526,
      "quadrature_error": 3.5594369633107205e-09,
      "realization": 7,
      "onsite": [
        [
          0.1543913624803634,
          0.1475034385988392
        ],
        [
          -0.19771388947140517,
          0.2424179945447994
        ],
        [
          0.022041834285837336,
          0.23770830693453476
        ],
        [
          0.16016272425586597,
          0.03954762513515825
        ],
        [
          -0.036802943045813497,
          0.10012122018896835
        ],
        [
          -0.03374229228389336,
          -0.1717002536584556
        ],
        [
          -0.02624275931767356,
          -0.18656472697361964
        ],
        [
          0.14213818165059694,
          -0.1291597528589296
        ],
        [
          -0.20878270619756623,
          0.24290494474684626
        ],
        [
          0.1817824170482258,
          -0.19001395974982843
        ]
      ]
    },
    {
      "charge": 9.394520177045022,
      "spin": -0.0007202379792032749,
      "polarization": -7.666575467719316e-05,
      "quadrature_error": 8.000227968200632e-09,
      "realization": 8,
      "onsite": [
        [
          0.19601444670227613,
          0.019118327127125856
        ],
        [
          -0.23291915239099004,
          0.16125318337152378
        ],
        [
          -0.16361212796582514,
          0.1321862214643143
        ],
        [
          -0.11173925120622852,
          0.02891248519925782
        ],
        [
          -0.22676236690294233,
          0.06458963651438876
        ],
        [
          0.15213659720641914,
          0.09890319556154403
        ],
        [
          -0.24126625402038965,
          0.0008549998941020931
        ],
        [
          0.14938068856163433,
          0.14958597997514222
        ],
        [
          -0.013434744141243182,
          0.20070903177664667
        ],
        [
          -0.20662906549025256,
          0.08982403673148293
        ]
      ]
    },
    {
      "charge": 9.21410716380048,
      "spin": 0.0399506513055747,
      "polarization": 0.00433581361659533,
      "quadrature_error": 3.04300126356564e-09,
      "realization": 9,
      "onsite": [
        [
          0.16297658827145645,
          0.12090347568368853
        ],
        [
          0.041308978137409136,
          0.005432368066741133
        ],
        [
          -0.18370416338364487,
          -0.05616642551447398
        ],
        [
          -0.14814215062210573,
          -0.16027996940871458
        ],
        [
          -0.1500323080158973,
          0.05591096720251071
        ],
        [
          0.060461665132033604,
          -0.03412718975052298
        ],
        [
          0.23650487359700384,
          -0.13408041409720972
        ],
        [
          0.13290303137692644,
          0.24581856708677868
        ],
        [
          -0.24415354219817725,
          -0.23623323172641442
        ],
        [
          0.08702697819830979,
          0.057043334000562385
        ]
      ]
    },
    {
      "charge": 9.706454730685225,
      "spin": 0.0028703505045548647,
      "polarization": 0.0002957156432699123,
      "quadrature_error": 1.4625159672987883e-08,
      "realization": 10,
      "onsite": [
        [
          -0.1813018608980262,
          0.2185080550977611
        ],
        [
          -0.12933560841384206,
          0.19187230760821133
        ],
        [
          -0.07445200013100645,
          0.102927319611958
        ],
        [
          0.19975536782247305,
          -0.022790180923584813
        ],
        [
          0.04875093262919694,
          -0.13913568804941245
        ],
        [
          0.06733061734075746,
          -0.18536590872405545
        ],
        [
          0.04869856228680647,
          0.23706013653837876
        ],
        [
          -0.13427705903941112,
          -0.07775086889174765
        ],
        [
          -0.06357945183022279,
          0.059954467068946526
        ],
        [
          -0.002659428111952855,
          0.2425271265659899
        ]
      ]
    },
    {
      "charge": 9.085938961537416,
      "spin": -0.021556178051987805,
      "polarization": -0.002372476652467003,
      "quadrature_error": 3.5956557061173115e-09,
      "realization": 11,
      "onsite": [
        [
          0.03916912582086707,
          -0.1837160376946324
        ],
        [
          -0.18803453330301312,
          0.11085949542370749
        ],
        [
          0.10625533418932753,
          -0.10706992058110792
        ],
        [
          0.2487469906984356,
          0.23799306448458624
        ],
        [
          0.14928480369895486,
          -0.24151593789387943
        ],
        [
          -0.0890588032559016,
          -0.08300907160620052
        ],
        [
          -0.10666133112426457,
          0.05964712020371593
        ],
        [
          0.2387960066391348,
          0.15359420415522157
        ],
        [
          0.20346114151808886,
          -0.059996663987670174
        ],
        [
          -0.1684382616748224,
          -0.2498943078103213
        ]
      ]
    },
    {
      "charge": 9.360664278240995,
      "spin": 0.020272431762656144,
      "polarization": 0.002165704394481887,
      "quadrature_error": 9.759550494145216e-09,
      "realization": 12,
      "onsite": [
        [
          -0.05005278447423972,
          -0.20542378223271396
        ],
        [
          -0.2052008988013106,
          0.05129645191791543
        ],
        [
          -0.19337313027273395,
          -0.22260819204299637
        ],
        [
          0.09058639947575503,
          0.1679288006457174
        ],
        [
          0.18253512857161702,
          -0.18391088054356458
        ],
        [
          0.01870189746974049,
          0.2354578529642426
        ],
        [
          -0.021921613610172475,
          0.048253470636877904
        ],
        [
          -0.16624039792004747,
          -0.2150289222385523
        ],
        [
          -0.2197639571155766,
          0.017572768729733124
        ],
        [
          0.03582316873034136,
          -0.10813177007181973
        ]
      ]
    },
    {
      "charge": 9.37999512905351,
      "spin": 0.017370627135232665,
      "polarization": 0.0018518801871686527,
      "quadrature_error": 9.277633037241875e-10,
      "realization": 13,
      "onsite": [
        [
          0.20640292516612269,
          -0.19802901159343733
        ],
        [
          -0.1452005350725935,
          0.1745136760308204
        ],
        [
          -0.21431347012662427,
          -0.1520629675551255
        ],
        [
          -0.22775904357564486,
          -0.07198192361879813
        ],
        [
          -0.12444082737769346,
          -0.1379508622680089
        ],
        [
          -0.21920848291273337,
          -0.019627562418047084
        ],
        [
          -0.07706499304137637,
          0.23626899995872147
        ],
        [
          0.23509947610948972,
          0.024564572600731915
        ],
        [
          0.10800370498341183,
          -0.13884601402706087
        ],
        [
          -0.06351494629663379,
          0.029160755251775472
        ]
      ]
    },
    {
      "charge": 9.354299378398077,
      "spin": -0.022821022619295268,
      "polarization": -0.0024396292759237483,
      "quadrature_error": 1.4032123045350176e-09,
      "realization": 14,
      "onsite": [
        [
          -0.21619012154941192,
          0.1732636189664742
        ],
        [
          -0.1470152034190097,
          -0.2122852437885277
        ],
        [
          -0.14328270282703948,
          0.1970784731271205
        ],
        [
          0.06365162343136166,
          0.05925758663698899
        ],
        [
          0.10065099084953477,
          -0.06593663884143663
        ],
        [
          0.16904379803506836,
          0.0648211242890121
        ],
        [
          0.16631498072538076,
          -0.028824414508721197
        ],
        [
          -0.07739817940292804,
          0.12650878340000177
        ],
        [
          0.11888015724110129,
          0.2418288812603696
        ],
        [
          0.1291223950382695,
          -0.1972307230242415
        ]
      ]
    },
    {
      "charge": 9.558123488809626,
      "spin": 0.002732550696676242,
      "polarization": 0.0002858877791101395,
      "quadrature_error": 9.578553374966453e-09,
      "realization": 15,
      "onsite": [
        [
          -0.10375118823824947,
          -0.06417597046585694
        ],
        [
          -0.20639088672330635,
          0.13162977122715097
        ],
        [
          -0.2469492661240642,
          -0.07669378590407355
        ],
        [
          0.050863420751848076,
          -0.08402070916095122
        ],
        [
          0.16714167561807786,
          0.124737606155853
        ],
        [
          -0.18572277814793992,
          0.1598426652684904
        ],
        [
          -0.08430067198877095,
          0.17116089707098348
        ],
        [
          0.09241237654090717,
          0.09043510382054115
        ],
        [
          0.020446056155576375,
          0.051845781878959385
        ],
        [
          -0.06387533367312576,
          -0.017869197645542956
        ]
      ]
    },
    {
      "charge": 9.478207600119733,
      "spin": -0.019311939235146805,
      "polarization": -0.0020375096273374353,
      "quadrature_error": 6.954461558989895e-09,
      "realization": 16,
      "onsite": [
        [
          -0.19816912876087084,
          0.07901447154430291
        ],
        [
          0.0595052373599822,
          0.08181261041859367
        ],
        [
          0.00048450351567436156,
          0.08114227615916231
        ],
        [
          -0.10704953454306593,
          -0.011216809424647145
        ],
        [
          0.21672241554554283,
          -0.024572598992236017
        ],
        [
          0.003516336932844255,
          -0.1688485139615309
        ],
        [
          0.16027148763641125,
          -0.02271423967085645
        ],
        [
          0.2247381891801758,
          0.19133677777871483
        ],
        [
          -0.03387436666263938,
          -0.10829727439327036
        ],
        [
          -0.04824423172384107,
          0.2094213519620693
        ]
      ]
    },
    {
      "charge": 9.494614384528877,
      "spin": 0.007558094761493072,
      "polarization": 0.0007960402029395431,
      "quadrature_error": 1.1274102392828927e-08,
      "realization": 17,
      "onsite": [
        [
          0.24545997685263954,
          -0.09129767951757162
        ],
        [
          -0.08757196655084848,
          0.20952319045150752
        ],
        [
          -0.22842470445586488,
          0.18166243081835903
        ],
        [
          0.04774133285674942,
          -0.013358998960767088
        ],
        [
          0.048958370270485774,
          0.0367776782139968
        ],
        [
          -0.23005960395555802,
          -0.1113468902090573
        ],
        [
          -0.16275528049597598,
          0.15965202877871915
        ],
        [
          0.14488199962839077,
          0.07620455798383502
        ],
        [
          -0.1026760533164991,
          0.10381147740581115
        ],
        [
          0.20176982920469372,
          0.01653767065413242
        ]
      ]
    },
    {
      "charge": 9.101149233777205,
      "spin": -0.0024632955325015783,
      "polarization": -0.0002706576355609597,
      "quadrature_error": 2.638479446628872e-09,
      "realization": 18,
      "onsite": [
        [
          0.22979155838651327,
          -0.22862777509776533
        ],
        [
          -0.216967022941434,
          0.06720710891157389
        ],
        [
          0.1289577313987873,
          -0.10527373354559327
        ],
        [
          -0.13253810283730183,
          0.05118918924852117
        ],
        [
          -0.16463628614737413,
          0.07637618183992523
        ],
        [
          0.20936270134810786,
          0.15426887729977423
        ],
        [
          0.17350363478487613,
          -0.012176193222364962
        ],
        [
          0.10513883942211827,
          0.16631061460225127
        ],
        [
          -0.24735576278621435,
          -0.15878857114539396
        ],
        [
          0.11070412125346463,
          -0.1462834043319352
        ]
      ]
    },
    {
      "charge": 9.57958258894808,
      "spin": 0.01657536918635893,
      "polarization": 0.0017302809420404034,
      "quadrature_error": 1.7410044181319975e-08,
      "realization": 19,
      "onsite": [
        [
          0.18193067774550248,
          0.19226130633840827
        ],
        [
          0.1263244372255326,
          -0.176036550558068
        ],
        [
          0.17334069697789622,
          -0.04495201242582486
        ],
        [
          0.22582162655279353,
          0.08044523926526592
        ],
        [
          0.07083109917491937,
          -0.05227216651272132
        ],
        [
          0.0111942033948087,
          0.23714599694961958
        ],
        [
          0.034886622670330214,
          -0.21916262064710618
        ],
        [
          0.12320156967184936,
          -0.07683370659251454
        ],
        [
          -0.0168884156983507,
          -0.08100117169958548
        ],
        [
          -0.06536561667898205,
          0.17725640991964642
        ]
      ]
    },
    {
      "charge": 9.272733815052867,
      "spin": -0.028359224131959175,
      "polarization": -0.0030583455427052493,
      "quadrature_error": 1.8503011663781454e-09,
      "realization": 20,
      "onsite": [
        [
          -0.09917715083747186,
          0.04746322953755122
        ],
        [
          -0.17779380494664487,
          -0.0681074505060465
        ],
        [
          0.24676745582198822,
          -0.127323463406948
        ],
        [
          -0.15949701447190417,
          0.10581305457755863
        ],
        [
          0.22376063755412978,
          -0.01529250701210938
        ],
        [
          0.10484019354413887,
          -0.08657020928220377
        ],
        [
          0.1520900878608319,
          0.1385310184555641
        ],
        [
          -0.1280940431366721,
          -0.052871847911793224
        ],
        [
          0.20901506825802357,
          0.05891838418667128
        ],
        [
          -0.03356132075918872,
          0.14063192890030424
        ]
      ]
    },
    {
      "charge": 9.44892552380669,
      "spin": 0.0713393634975423,
      "polarization": 0.007549997438100434,
      "quadrature_error": 1.1539631784376287e-08,
      "realization": 21,
      "onsite": [
        [
          0.16585185285208287,
          0.06843258355579035
        ],
        [
          0.24256711581084534,
          0.1301112612971218
        ],
        [
          -0.19983437372899743,
          -0.023340901833766248
        ],
        [
          0.04875246912369641,
          -0.2444936346311713
        ],
        [
          0.12162828559284922,
          -0.1278522397288091
        ],
        [
          0.06682453146260364,
          0.19999043872623684
        ],
        [
          -0.1285675714489628,
          0.1908057578929952
        ],
        [
          0.012013242588377882,
          0.1571648428409687
        ],
        [
          -0.1687717534663209,
          0.08860020568097215
        ],
        [
          -0.23678486252361958,
          0.014950298614680224
        ]
      ]
    },
    {
      "charge": 9.611599935819738,
      "spin": -0.015462698773949238,
      "polarization": -0.001608753888759362,
      "quadrature_error": 6.279961185026564e-09,
      "realization": 22,
      "onsite": [
        [
          0.07597349052026414,
          -0.07607947657815045
        ],
        [
          -0.0037964295083739996,
          -0.021442449681032594
        ],
        [
          0.09462786028049275,
          0.1091897017051569
        ],
        [
          0.2481219592107105,
          0.0008036798776002163
        ],
        [
          0.13362409475041026,
          0.13682485326676191
        ],
        [
          0.057073016855260505,
          -0.02716884072866732
        ],
        [
          -0.1176952726069811,
          0.20910928136851836
        ],
        [
          -0.09560165107905949,
          -0.14686067836001615
        ],
        [
          0.24547996614737827,
          -0.07965913885884279
        ],
        [
          0.11360129324781149,
          -0.12640216275003935
        ]
      ]
    },
    {
      "charge": 9.290711721186067,
      "spin": -0.023178908518164808,
      "polarization": -0.0024948474577366126,
      "quadrature_error": 2.1861969619741513e-08,
      "realization": 23,
      "onsite": [
        [
          0.02034740702172244,
          -0.18815926261846766
        ],
        [
          0.18826206329608453,
          0.16658458854722513
        ],
        [
          0.2315194454100477,
          -0.21939688567627919
        ],
        [
          0.11866602682945726,
          0.018093086586450424
        ],
        [
          -0.10924270287037874,
          -0.13509959201875466
        ],
        [
          0.13264406459292744,
          0.175129636831013
        ],
        [
          -0.2040182480389417,
          -0.037709006321572314
        ],
        [
          0.015661846020777692,
          0.03961818047767807
        ],
        [
          0.1186996118401138,
          -0.13581442206066574
        ],
        [
          0.011729760169654602,
          -0.07214117071456577
        ]
      ]
    },
    {
      "charge": 9.172153229263449,
      "spin": -0.037883349915380296,
      "polarization": -0.004130256982026285,
      "quadrature_error": 1.2538816096905451e-08,
      "realization": 24,
      "onsite": [
        [
          -0.1656522176168097,
          -0.07864766839423049
        ],
        [
          0.24520250937079807,
          -0.1576033913722542
        ],
        [
          -0.1302210318122169,
          0.24437779601316229
        ],
        [
          0.004092367574864142,
          0.17680517527408895
        ],
        [
          -0.2127670799947069,
          -0.1282297087881072
        ],
        [
          0.1022717818999252,
          -0.2294451142246851
        ],
        [
          -0.17866495933472343,
          -0.14737561535970017
        ],
        [
          0.15815463105901706,
          -0.11406948794767163
        ],
        [
          0.21512117761779315,
          -0.1722960188139646
        ],
        [
          0.20241487278870957,
          -0.21915445285049273
        ]
      ]
    },
    {
      "charge": 9.22257001376986,
      "spin": 0.023694559554694353,
      "polarization": 0.00256919270000845,
      "quadrature_error": 1.4862866902601183e-08,
      "realization": 25,
      "onsite": [
        [
          0.17956528957501156,
          0.12445479718710173
        ],
        [
          -0.22570465423868352,
          -0.2141126848160898
        ],
        [
          0.04992383145234047,
          -0.10746913949226955
        ],
        [
          -0.19756927034193694,
          0.05337226394355965
        ],
        [
          -0.1812601811264264,
          -0.08000418553633903
        ],
        [
          0.118718003182131,
          -0.1534144307673802
        ],
        [
          0.19088798206832402,
          0.1286426737351658
        ],
        [
          0.01197178922843023,
          0.22245995321497752
        ],
        [
          -0.11720627967296343,
          -0.11718926477227631
        ],
        [
          -0.053458885735683526,
          -0.24129281408815195
        ]
      ]
    },
    {
      "charge": 9.160138020256163,
      "spin": 0.05770035557380445,
      "polarization": 0.0062990705430649024,
      "quadrature_error": 1.0531904189445628e-09,
      "realization": 26,
      "onsite": [
        [
          0.14512047028013852,
          0.24941113233747975
        ],
        [
          0.18536041799502717,
          -0.15267866040108652
        ],
        [
          -0.20160163897225597,
          -0.017371345154734374
        ],
        [
          0.19327986671370578,
          0.02685652125451321
        ],
        [
          0.11581213306758897,
          -0.2210844896872428
        ],
        [
          -0.025220962771645927,
          -0.18524224065468436
        ],
        [
          -0.24009771105763622,
          0.14833294031294436
        ],
        [
          0.14887719223067153,
          -0.15185248252730021
        ],
        [
          -0.0321906423716799,
          0.1088896885269966
        ],
        [
          -0.18952012026132947,
          -0.10891093521749151
        ]
      ]
    },
    {
      "charge": 9.452894620964495,
      "spin": 0.026307636029307968,
      "polarization": 0.0027830243628193282,
      "quadrature_error": 1.6852831214104e-08,
      "realization": 27,
      "onsite": [
        [
          0.05889390247539944,
          0.010479118642602536
        ],
        [
          -0.025674834900319188,
          -0.2445135919996867
        ],
        [
          -0.1491036115303569,
          -0.14866281113685836
        ],
        [
          -0.1717523311818564,
          0.19408640961072737
        ],
        [
          -0.24224879739969146,
          0.20693137942215506
        ],
        [
          0.03408607092221655,
          0.24534166571658483
        ],
        [
          0.09268011697714301,
          -0.24766786993857132
        ],
        [
          0.017176731812018287,
          0.05474866103895776
        ],
        [
          -0.10356841308508757,
          0.048928824723981135
        ],
        [
          0.11829357422492781,
          -0.23568681967303945
        ]
      ]
    },
    {
      "charge": 9.286606489557363,
      "spin": -0.0312143244336874,
      "polarization": -0.00336121967360062,
      "quadrature_error": 6.963808214351811e-09,
      "realization": 28,
      "onsite": [
        [
          -0.08508329458364461,
          -0.2019085710791374
        ],
        [
          0.16673671090188186,
          -0.21066183571235625
        ],
        [
          -0.06659657239385541,
          0.13794650783090212
        ],
        [
          0.10615591952469322,
          0.182039390947493
        ],
        [
          0.052203983108348895,
          0.047159078994829795
        ],
        [
          -0.08889050296692774,
          -0.09389583702953902
        ],
        [
          0.24726087929699347,
          0.1890708288466028
        ],
        [
          -0.13527921267618176,
          -0.08453964655228657
        ],
        [
          0.18105304805387534,
          0.049367221730636346
        ],
        [
          0.04418743343375425,
          -0.16348184112113057
        ]
      ]
    },
    {
      "charge": 9.602709275500093,
      "spin": 0.04366287217288723,
      "polarization": 0.004546932633302422,
      "quadrature_error": 1.9994710054902533e-08,
      "realization": 29,
      "onsite": [
        [
          -0.1832360119164992,
          0.20034500280796885
        ],
        [
          0.11941350742291174,
          0.06914977929084515
        ],
        [
          -0.15580186444180305,
          -0.20294836612331812
        ],
        [
          0.040860059009717675,
          0.04068188337270662
        ],
        [
          0.05367817280785098,
          0.02138682112797441
        ],
        [
          -0.0801194773483378,
          0.2266030449372357
        ],
        [
          -0.09591790421414065,
          -0.05453726420323274
        ],
        [
          -0.06000857797193443,
          -0.027214486829894857
        ],
        [
          -0.0969015773148405,
          0.08994390084860199
        ],
        [
          -0.04371207679460709,
          -0.15663804054239344
        ]
      ]
    },
    {
      "charge": 9.49169499060479,
      "spin": -0.030542635304805346,
      "polarization": -0.0032178273042947026,
      "quadrature_error": 1.1851114243687468e-08,
      "realization": 30,
      "onsite": [
        [
          -0.1849385888853915,
          -0.09546417037621091
        ],
        [
          -0.0401880841765474,
          -0.17453035067404493
        ],
        [
          -0.030592176596240306,
          -0.1308286319691488
        ],
        [
          0.06256985603515242,
          -0.20361769738245583
        ],
        [
          0.19380172212103186,
          -0.03008320210094073
        ],
        [
          0.21853411182910426,
          -0.08634775892090168
        ],
        [
          0.20530779108375274,
          -0.24683631434132164
        ],
        [
          0.1534648117544184,
          0.052912129279767295
        ],
        [
          0.013389488752898693,
          0.22785360968727547
        ],
        [
          0.030278897347110312,
          -0.16232920910432797
        ]
      ]
    },
    {
      "charge": 9.364439135377124,
      "spin": 0.0009052450488477575,
      "polarization": 9.666836804223637e-05,
      "quadrature_error": 5.0204890161254964e-09,
      "realization": 31,
      "onsite": [
        [
          0.14432027695013078,
          -0.021762247377384025
        ],
        [
          -0.0005154981940567738,
          -0.15423827423788955
        ],
        [
          0.21446960685291283,
          -0.018978023805409805
        ],
        [
          0.04789037705946869,
          0.17830478665258337
        ],
        [
          -0.16476264055429407,
          0.08130914355120938
        ],
        [
          0.0701439780356578,
          -0.2012560506493239
        ],
        [
          -0.15661771975143002,
          0.11976397948701767
        ],
        [
          -0.12438250950743673,
          0.10344391355884547
        ],
        [
          -0.24333638903738258,
          0.15814155204865538
        ],
        [
          -0.18105939060024845,
          -0.20440521601291756
        ]
      ]
    },
    {
      "charge": 9.467838172795837,
      "spin": -0.013762925402602263,
      "polarization": -0.0014536502580016208,
      "quadrature_error": 1.684601708822517e-08,
      "realization": 32,
      "onsite": [
        [
          0.06708595545272372,
          -0.19253932929271844
        ],
        [
          -0.20210905920500621,
          -0.23127304006152433
        ],
        [
          0.20045299947850193,
          -0.14958804563504996
        ],
        [
          -0.01039761115220672,
          -0.09726270364323952
        ],
        [
          -0.006044674467572508,
          -0.023048098415595297
        ],
        [
          -0.11615341838763249,
          0.22618143561552267
        ],
        [
          -0.05205659190847639,
          -0.1034758995339598
        ],
        [
          -0.15075037359378385,
          -0.043686224002971674
        ],
        [
          -0.2192574988597482,
          0.009030524795180128
        ],
        [
          0.029110766417604628,
          -0.07420382505341755
        ]
      ]
    },
    {
      "charge": 9.735121574493915,
      "spin": -0.017202129576672283,
      "polarization": -0.0017670174373314433,
      "quadrature_error": 1.706374087114257e-08,
      "realization": 33,
      "onsite": [
        [
          0.18606119604915622,
          -0.1261266015985863
        ],
        [
          0.20504542194381786,
          -0.04094060759432627
        ],
        [
          0.1758211818382152,
          0.07416811233769616
        ],
        [
          0.15887617256132647,
          -0.01546513770593233
        ],
        [
          0.03761506302890277,
          0.05624965347211108
        ],
        [
          0.0660687284767083,
          -0.16663792158599772
        ],
        [
          0.14955244472999818,
          -0.033907804225203064
        ],
        [
          0.09389785569418346,
          0.07553254105741664
        ],
        [
          -0.04140928259587484,
          0.18869595716595433
        ],
        [
          -0.1791544178013687,
          0.001049970988235005
        ]
      ]
    },
    {
      "charge": 9.386563413080856,
      "spin": -0.014046998192209805,
      "polarization": -0.0014965006439560506,
      "quadrature_error": 4.234581505400691e-09,
      "realization": 34,
      "onsite": [
        [
          0.14726352346032529,
          -0.10505273764786449
        ],
        [
          0.018670557292121526,
          0.2090831490235397
        ],
        [
          -0.0775569788819987,
          0.23827496650581814
        ],
        [
          -0.2256756908225067,
          -0.16043385628394702
        ],
        [
          0.15547618925244944,
          0.08319971088300537
        ],
        [
          -0.14409152546932658,
          -0.17456155303108162
        ],
        [
          -0.1965616092068307,
          -0.03512618643228016
        ],
        [
          0.011922668270064996,
          -0.05444988511618676
        ],
        [
          -0.10818533315238527,
          0.1874642079281601
        ],
        [
          0.1493176211344045,
          -0.009175384333365066
        ]
      ]
    },
    {
      "charge": 9.603430404543865,
      "spin": 0.04249676838946761,
      "polarization": 0.004425165446022315,
      "quadrature_error": 5.055786347878996e-10,
      "realization": 35,
      "onsite": [
        [
          0.24461007196791884,
          0.10887132732702381
        ],
        [
          0.0263949221340537,
          0.17240374174762957
        ],
        [
          -0.018431963172451937,
          0.05354277434829102
        ],
        [
          0.12032369207403709,
          -0.14855711302093605
        ],
        [
          -0.08910395276657718,
          -0.09650742350895775
        ],
        [
          0.1818354565995045,
          0.08367351662816219
        ],
        [
          0.19702454506556022,
          0.061811597395945383
        ],
        [
          0.23921790060029724,
          -0.2133173537616883
        ],
        [
          0.024713360840234566,
          -0.11555273966402385
        ],
        [
          0.04191030026431358,
          -0.18410118011705046
        ]
      ]
    },
    {
      "charge": 9.40039874013842,
      "spin": 0.0139775183535291,
      "polarization": 0.001486906964259612,
      "quadrature_error": 5.031676203286124e-09,
      "realization": 36,
      "onsite": [
        [
          0.06308861180659314,
          0.08345507735993091
        ],
        [
          -0.13350267540298383,
          -0.18733730293540024
        ],
        [
          -0.095191064169934,
          -0.04734556622147579
        ],
        [
          0.214560290934997,
          0.05613816163486629
        ],
        [
          -0.05658962489896524,
          -0.08367318456151457
        ],
        [
          0.20571184036705048,
          -0.24975045952049196
        ],
        [
          0.21491652714040554,
          -0.024819417145614364
        ],
        [
          -0.18641501041298586,
          0.11460989126203769
        ],
        [
          0.2406772524514958,
          -0.03374308026219802
        ],
        [
          0.232189255470844,
          0.13776346938984207
        ]
      ]
    },
    {
      "charge": 9.580961591764428,
      "spin": -0.010711041038355785,
      "polarization": -0.0011179505246699608,
      "quadrature_error": 1.763297011275398e-08,
      "realization": 37,
      "onsite": [
        [
          0.07782176525181267,
          -0.049893167959385476
        ],
        [
          -0.0665269194129533,
          0.1832902833720454
        ],
        [
          0.12936397485530293,
          0.24134520573400764
        ],
        [
          0.15804633923560152,
          0.2439979411940404
        ],
        [
          0.1564731439231632,
          0.06683913716751899
        ],
        [
          -0.17691593341838235,
          0.06992169684527655
        ],
        [
          0.10691881691976468,
          0.029924032540696033
        ],
        [
          0.0006608959346753873,
          -0.011139608729160477
        ],
        [
          -0.13646858918032723,
          0.012628564176397017
        ],
        [
          -0.077630690613256,
          -0.07793612330239902
        ]
      ]
    },
    {
      "charge": 9.12255780582961,
      "spin": -0.03322584257698226,
      "polarization": -0.0036421630078079495,
      "quadrature_error": 5.287990744720287e-10,
      "realization": 38,
      "onsite": [
        [
          -0.147147307589032,
          -0.09287953710631047
        ],
        [
          -0.14336551540675674,
          0.04017375910432536
        ],
        [
          0.19611450889738574,
          -0.10570262669988156
        ],
        [
          -0.0488133920277356,
          -0.16342865880916224
        ],
        [
          -0.1462857183418923,
          -0.20984942128182466
        ],
        [
          -0.22229480798779494,
          0.16961218400660794
        ],
        [
          -0.17807345219581905,
          -0.03080428311684158
        ],
        [
          0.09408933385325069,
          -0.16223421097024526
        ],
        [
          -0.24601316556099811,
          0.15614895503598658
        ],
        [
          0.13644198845803807,
          -0.24956853307805787
        ]
      ]
    },
    {
      "charge": 9.114572303726655,
      "spin": -0.01663046792336759,
      "polarization": -0.001824602117267524,
      "quadrature_error": 1.966097311704866e-08,
      "realization": 39,
      "onsite": [
        [
          -0.03597288731871012,
          -0.078781655472967
        ],
        [
          -0.24823351161058488,
          -0.0859220789707153
        ],
        [
          0.03813153896997912,
          -0.20620304451976457
        ],
        [
          -0.1338886679394749,
          0.0295321299541218
        ],
        [
          0.21401056961966247,
          0.19507215426208152
        ],
        [
          0.18425251363288575,
          -0.1901519949550079
        ],
        [
          -0.1600550699021277,
          0.16007982918010227
        ],
        [
          0.12141938201249752,
          0.2326174345876455
        ],
        [
          -0.13935694900431445,
          0.07185772159074533
        ],
        [
          -0.06794419050423234,
          -0.08970776034510347
        ]
      ]
    },
    {
      "charge": 9.520223052431186,
      "spin": -0.013622166423933628,
      "polarization": -0.0014308663094248538,
      "quadrature_error": 2.8942753913816654e-09,
      "realization": 40,
      "onsite": [
        [
          -0.18639874175311572,
          0.17744131321691126
        ],
        [
          0.1499804880839259,
          -0.20469697488927757
        ],
        [
          0.0301539911992868,
          0.07332526681880835
        ],
        [
          0.12082143000341722,
          -0.17360028043717018
        ],
        [
          0.21864209925912742,
          0.05805065763937517
        ],
        [
          -0.022109907976532228,
          0.1779537536277263
        ],
        [
          -0.06777020197418893,
          0.20390600525937447
        ],
        [
          0.010104896011634001,
          0.0685039532347489
        ],
        [
          0.04846237556909044,
          -0.19646155070305804
        ],
        [
          0.22104334122704433,
          -0.15160899630899927
        ]
      ]
    },
    {
      "charge": 9.432867760318143,
      "spin": -0.02993637500870888,
      "polarization": -0.0031736239465419173,
      "quadrature_error": 1.5046249816684774e-08,
      "realization": 41,
      "onsite": [
        [
          -0.08987085784763094,
          -0.20229838974135544
        ],
        [
          0.1969697267200896,
          -0.15665896654344524
        ],
        [
          0.015975589282000713,
          0.09865742712156755
        ],
        [
          0.24318546356041326,
          0.1675511063436021
        ],
        [
          0.010853852364033523,
          0.12448729074217257
        ],
        [
          -0.2212820978037044,
          0.01369948771690599
        ],
        [
          -0.10452874189360728,
          -0.11179568122814698
        ],
        [
          0.05875205271780526,
          -0.13406198036912942
        ],
        [
          -0.030211118349520505,
          0.2057510165237088
        ],
        [
          0.07060035867209086,
          0.007770896007317729
        ]
      ]
    },
    {
      "charge": 9.333888804096556,
      "spin": 0.06494957683341832,
      "polarization": 0.006958469100779576,
      "quadrature_error": 1.1668956125115007e-09,
      "realization": 42,
      "onsite": [
        [
          0.1902691033119005,
          0.19845502060722853
        ],
        [
          0.2419427189923492,
          0.03279288898523175
        ],
        [
          -0.06428393724828568,
          -0.00023406087950739174
        ],
        [
          0.02211537147656073,
          0.21094107353943864
        ],
        [
          -0.17246173457027592,
          -0.12308605591357114
        ],
        [
          0.24326274996872793,
          0.09614914608202701
        ],
        [
          0.1703846714242786,
          0.03841182045172015
        ],
        [
          -0.041760683955124556,
          -0.19792791863796894
        ],
        [
          -0.11542706293307775,
          -0.1891976432667694
        ],
        [
          -0.23072561793554125,
          -0.13704907714367798
        ]
      ]
    },
    {
      "charge": 9.517305157953677,
      "spin": -0.015466387347321107,
      "polarization": -0.0016250805338941707,
      "quadrature_error": 1.3019831655197614e-08,
      "realization": 43,
      "onsite": [
        [
          0.10343727321796992,
          -0.17039734408182416
        ],
        [
          0.07764338451918246,
          0.2338928891868995
        ],
        [
          0.15204696948397056,
          0.039771658186990244
        ],
        [
          0.0662020078207548,
          -0.11673193305307195
        ],
        [
          0.2396666609763124,
          0.1254780380340776
        ],
        [
          0.14960867473891626,
          -0.09945938246939856
        ],
        [
          0.024193593590009443,
          0.1327731165616327
        ],
        [
          -0.14722453905946026,
          0.20171326274099072
        ],
        [
          -0.2157298744708286,
          0.08232271710932115
        ],
        [
          -0.13800160731147543,
          -0.08130799099920427
        ]
      ]
    },
    {
      "charge": 9.488773966398192,
      "spin": 0.026083884376441463,
      "polarization": 0.002748920405187241,
      "quadrature_error": 3.937240661836313e-09,
      "realization": 44,
      "onsite": [
        [
          -0.02728234486784409,
          0.13943187823111836
        ],
        [
          0.14412310733358957,
          0.2383236842987066
        ],
        [
          0.01682438157571886,
          -0.1796010642783632
        ],
        [
          0.07412624648338623,
          0.03461759281350302
        ],
        [
          0.21467369432583827,
          -0.1722513809681932
        ],
        [
          -0.11225887711176852,
          0.002762224788183776
        ],
        [
          -0.18093442776169205,
          -0.10599637225028868
        ],
        [
          0.10854615044603805,
          -0.0017053979515916362
        ],
        [
          0.09941720485099464,
          -0.03563384485910143
        ],
        [
          0.07938211165415393,
          -0.23279709829326506
        ]
      ]
    },
    {
      "charge": 9.328343589596154,
      "spin": 0.009871812501508745,
      "polarization": 0.0010582599586617628,
      "quadrature_error": 6.855932466793202e-09,
      "realization": 45,
      "onsite": [
        [
          -0.14644783434801356,
          0.1307954112589051
        ],
        [
          -0.14287067051169644,
          -0.02060866700841113
        ],
        [
          -0.2001112004898461,
          -0.028581553009904392
        ],
        [
          0.03215928345069402,
          0.13157127009354774
        ],
        [
          -0.09015283532007473,
          0.21287951508622693
        ],
        [
          -0.020697145765874836,
          0.008207989274136296
        ],
        [
          0.2426005624490259,
          0.017981054568685095
        ],
        [
          -0.19554345219074998,
          0.19171618538824048
        ],
        [
          0.24612824354347512,
          -0.10430773454192926
        ],
        [
          -0.12157468303697738,
          -0.07268442754921661
        ]
      ]
    },
    {
      "charge": 9.685788115517965,
      "spin": 0.03284717842237562,
      "polarization": 0.0033912757568741276,
      "quadrature_error": 2.6149020826333567e-09,
      "realization": 46,
      "onsite": [
        [
          0.1417099398086149,
          0.022524271541732033
        ],
        [
          0.08133107357693742,
          0.13989480194023418
        ],
        [
          -0.19246086679888225,
          0.03719186205809433
        ],
        [
          0.13471757817324814,
          -0.03323924461830641
        ],
        [
          0.01776254440222741,
          0.1513987022558304
        ],
        [
          0.17516256828697935,
          0.13078792367264236
        ],
        [
          0.0702007853975754,
          0.07671709425494472
        ],
        [
          0.2039796860423585,
          -0.06201425273297517
        ],
        [
          -0.13668172013326385,
          0.05116940631025668
        ],
        [
          -0.006470479483119851,
          0.20062150259530093
        ]
      ]
    },
    {
      "charge": 9.464645775254,
      "spin": -0.015451244224804032,
      "polarization": -0.0016325221874866596,
      "quadrature_error": 3.5260913939778553e-09,
      "realization": 47,
      "onsite": [
        [
          -0.15027308018895708,
          0.15063842810743594
        ],
        [
          -0.19986076457535695,
          0.1555979320191988
        ],
        [
          0.1792403929675278,
          0.06439665437725206
        ],
        [
          0.11404003162842785,
          -0.1921852104233887
        ],
        [
          -0.12590477079574858,
          -0.062803593499075
        ],
        [
          -0.08784889850527666,
          -0.2198473752472742
        ],
        [
          -0.03379555292935449,
          0.10824311630749489
        ],
        [
          -0.035683132361698955,
          0.02331183078351795
        ],
        [
          -0.128800630035592,
          -0.15595348838106127
        ],
        [
          -0.11018223139768352,
          0.1748765348969989
        ]
      ]
    },
    {
      "charge": 9.494462467878465,
      "spin": -0.0029577701259158773,
      "polarization": -0.0003115258115899204,
      "quadrature_error": 1.803100240059599e-08,
      "realization": 48,
      "onsite": [
        [
          0.13631991514851705,
          -0.14960334438429113
        ],
        [
          0.0614999480734999,
          -0.00840283014695381
        ],
        [
          0.05383867204937909,
          -0.06270204208743502
        ],
        [
          0.14848963014919053,
          -0.1819927347407862
        ],
        [
          0.1100577002603858,
          0.0912982214371818
        ],
        [
          0.0022507142778861455,
          0.2367132889459369
        ],
        [
          -0.023530611136313495,
          -0.2313233047263238
        ],
        [
          -0.19938896771018377,
          0.21756242116233615
        ],
        [
          -0.031746286855907246,
          0.1637408091815719
        ],
        [
          -0.15765449017697752,
          0.24552931433565106
        ]
      ]
    },
    {
      "charge": 9.39496335129011,
      "spin": -0.003926311852152687,
      "polarization": -0.000417916675706194,
      "quadrature_error": 9.02490092884671e-09,
      "realization": 49,
      "onsite": [
        [
          0.13532465312593145,
          -0.0782228503842809
        ],
        [
          0.15840899630561178,
          -0.20285423482664944
        ],
        [
          -0.057602220076255095,
          0.06748321239021465
        ],
        [
          0.15364905893473974,
          -0.13898458795019336
        ],
        [
          0.08356812538276825,
          -0.028393245922883448
        ],
        [
          -0.055738434846426266,
          0.21277027330617926
        ],
        [
          -0.07041993999459112,
          0.05498456528612977
        ],
        [
          0.021254116601453432,
          0.23393240807326932
        ],
        [
          0.22500412048752394,
          0.03117221004177645
        ],
        [
          -0.14034010918716638,
          -0.24250883644557275
        ]
      ]
    },
    {
      "charge": 9.206535115104584,
      "spin": -0.029985972700513633,
      "polarization": -0.003257031263728906,
      "quadrature_error": 2.076143208725565e-08,
      "realization": 50,
      "onsite": [
        [
          -0.24534921574087892,
          0.051402653792976205
        ],
        [
          0.1431843566509013,
          -0.24415152279415026
        ],
        [
          0.24455344671223878,
          -0.14377584156184398
        ],
        [
          0.10403436055222642,
          -0.11438083762384232
        ],
        [
          -0.1850095664699058,
          -0.24031524847441704
        ],
        [
          0.19834488064885603,
          -0.0869998052506441
        ],
        [
          0.012661544034072714,
          0.007188586970993727
        ],
        [
          0.19987183289032168,
          0.030704162529079093
        ],
        [
          0.2289020080694153,
          0.003654805600248001
        ],
        [
          -0.24269551000297063,
          -0.23816210619496614
        ]
      ]
    },
    {
      "charge": 9.720095798013096,
      "spin": 0.027521381707756847,
      "polarization": 0.0028313899656608886,
      "quadrature_error": 2.039674231949537e-08,
      "realization": 51,
      "onsite": [
        [
          0.17583666739452525,
          -0.028605964508313875
        ],
        [
          0.07653299566138227,
          -0.17413860099409195
        ],
        [
          -0.21342522940894776,
          0.0454028265823207
        ],
        [
          -0.016881873429022476,
          -0.0794113448211814
        ],
        [
          0.10568361229851969,
          0.18112960467388844
        ],
        [
          0.1644589278724018,
          0.12511328906323826
        ],
        [
          0.029918364685995458,
          -0.130395014858473
        ],
        [
          -0.19143888048308816,
          -0.21211734583368075
        ],
        [
          0.002781745090258414,
          0.06769156517901392
        ],
        [
          -0.06821349394556303,
          0.03918337511711939
        ]
      ]
    },
    {
      "charge": 9.197688575555196,
      "spin": -0.003940513883198049,
      "polarization": -0.0004284243645377164,
      "quadrature_error": 7.199191563065576e-10,
      "realization": 52,
      "onsite": [
        [
          -0.003172369560577204,
          -0.014737439014850806
        ],
        [
          0.2464146205083531,
          -0.12516022896298917
        ],
        [
          -0.23187486968448617,
          -0.06319724229634144
        ],
        [
          -0.03398722933495907,
          -0.2439025057725136
        ],
        [
          -0.08721151316388365,
          -0.20839538671348024
        ],
        [
          -0.08835097214718085,
          -0.023762535210675784
        ],
        [
          0.12769986348539214,
          -0.22653710601860405
        ],
        [
          0.22373588942789768,
          0.21166078908317842
        ],
        [
          0.038204227683892755,
          -0.055014325050936896
        ],
        [
          -0.19138636891325572,
          0.01654386338666558
        ]
      ]
    },
    {
      "charge": 9.206781955066795,
      "spin": -0.02253842783990783,
      "polarization": -0.002448024505186005,
      "quadrature_error": 2.0589125179217044e-08,
      "realization": 53,
      "onsite": [
        [
          0.18763660548780614,
          -0.23531279895458257
        ],
        [
          0.20475701481134578,
          -0.038054813591687275
        ],
        [
          0.0669932012158106,
          -0.10593183518254085
        ],
        [
          -0.20001763518458154,
          -0.22790877121652037
        ],
        [
          -0.035143161125183786,
          -0.1453671161282974
        ],
        [
          0.0743378124828094,
          0.24515072974739682
        ],
        [
          -0.22663556505007182,
          0.15749214799953032
        ],
        [
          0.24109217435673064,
          0.23580272051501144
        ],
        [
          -0.08893035797023069,
          0.21195328734107788
        ],
        [
          -0.1663206477811,
          -0.04568551596227288
        ]
      ]
    },
    {
      "charge": 9.518112521228286,
      "spin": -0.007209976632841674,
      "polarization": -0.0007575006721932771,
      "quadrature_error": 1.6741400627717545e-08,
      "realization": 54,
      "onsite": [
        [
          -0.0663194689231752,
          0.10210662029434292
        ],
        [
          -0.2451331551871716,
          -0.018868246999968197
        ],
        [
          -0.10932956425506113,
          0.03346834154755396
        ],
        [
          -0.10900859462345752,
          0.1124490122765372
        ],
        [
          0.09350902225478241,
          0.020334869294127145
        ],
        [
          -0.05082667892232784,
          -0.028255008200941623
        ],
        [
          -0.19503896811815757,
          0.06949807556464821
        ],
        [
          0.1029159764315477,
          0.2315950265260729
        ],
        [
          0.10175715350713982,
          -0.15987119123199955
        ],
        [
          0.15933472119850267,
          -0.035489939637863566
        ]
      ]
    },
    {
      "charge": 9.654837755261866,
      "spin": 0.040307327765339046,
      "polarization": 0.004174832222672166,
      "quadrature_error": 5.637211919102544e-09,
      "realization": 55,
      "onsite": [
        [
          -0.13722176186927604,
          0.22112339293153127
        ],
        [
          0.09852748115446497,
          0.08250416791451948
        ],
        [
          -0.21378594517671373,
          -0.14053678891927657
        ],
        [
          -0.02112945234462832,
          -0.13406078277341854
        ],
        [
          0.07570881767887544,
          -0.079673667707853
        ],
        [
          0.11093156931489556,
          -0.19023310351601808
        ],
        [
          0.04954364455334975,
          0.09798783873477268
        ],
        [
          -0.08144761025656672,
          -0.01864640262980788
        ],
        [
          0.22726476633685988,
          -0.025830935297505797
        ],
        [
          -0.01711211005455432,
          -0.015966202461698664
        ]
      ]
    },
    {
      "charge": 9.608792614491001,
      "spin": 0.004289828028592945,
      "polarization": 0.00044644818560486606,
      "quadrature_error": 2.3914255327730504e-08,
      "realization": 56,
      "onsite": [
        [
          0.1542481826583409,
          0.1437920764853769
        ],
        [
          -0.018725007454849507,
          -0.16973241165448794
        ],
        [
          0.14668806632450382,
          -0.16239319394035934
        ],
        [
          -0.06706675127937922,
          -0.20659035638146517
        ],
        [
          0.13090048059266696,
          -0.2067466942442155
        ],
        [
          -0.05477157830742807,
          -0.11767732429129668
        ],
        [
          0.047113224149197885,
          -0.033007751931266094
        ],
        [
          0.2016093688324629,
          0.05688674586656228
        ],
        [
          -0.02304833159521863,
          -0.007633708066653588
        ],
        [
          0.14685413024211647,
          0.23826123300203478
        ]
      ]
    },
    {
      "charge": 9.661709051906316,
      "spin": 0.03460017426612686,
      "polarization": 0.0035811649968180348,
      "quadrature_error": 1.4886299315615482e-08,
      "realization": 57,
      "onsite": [
        [
          0.08280984930105928,
          0.24595226965843475
        ],
        [
          0.21069780765113044,
          0.2014191677086929
        ],
        [
          -0.08373403524984213,
          0.21337283341804886
        ],
        [
          0.17373940457617687,
          -0.008401294661216141
        ],
        [
          0.16407946777455262,
          0.061928315576673276
        ],
        [
          -0.22729510567052558,
          -0.029651995554988597
        ],
        [
          0.011123707593080512,
          -0.01748580184711357
        ],
        [
          -0.08914380627679863,
          -0.12525211914396822
        ],
        [
          -0.08005803566520064,
          0.09378949834303985
        ],
        [
          0.20317858723256882,
          0.14301514192286635
        ]
      ]
    },
    {
      "charge": 9.165715885647982,
      "spin": -0.026379237265303508,
      "polarization": -0.0028780334885362413,
      "quadrature_error": 1.0308716023854672e-08,
      "realization": 58,
      "onsite": [
        [
          0.04712700537577935,
          0.2030299079240998
        ],
        [
          -0.17234542773375805,
          0.06736091242842701
        ],
        [
          0.16065531896978874,
          0.21851910103025857
        ],
        [
          -0.12894663617813773,
          0.04972766408638235
        ],
        [
          0.11721958103562446,
          0.2129691385657439
        ],
        [
          0.0987917563891591,
          -0.2438477207623398
        ],
        [
          -0.2114753030620748,
          -0.22910594641916154
        ],
        [
          -0.028467900229953824,
          -0.012958869366429426
        ],
        [
          0.1989074268834951,
          0.12175906932389363
        ],
        [
          -0.0660686009810022,
          -0.14971690279692573
        ]
      ]
    },
    {
      "charge": 9.46462820377005,
      "spin": -0.04178882638186929,
      "polarization": -0.004415263387232002,
      "quadrature_error": 2.2824834215791847e-09,
      "realization": 59,
      "onsite": [
        [
          -0.2262847415169832,
          0.009697065902257163
        ],
        [
          -0.0023713504669727326,
          -0.10870420643225348
        ],
        [
          -0.02947892912677197,
          0.24180755286214772
        ],
        [
          0.04100842543196709,
          0.0524987293574008
        ],
        [
          0.1187687216708106,
          -0.03240449162174397
        ],
        [
          -0.12477486995927706,
          0.10394304679458533
        ],
        [
          0.08143010743110246,
          0.11223071420679609
        ],
        [
          -0.21815400425457465,
          -0.0256346411834264
        ],
        [
          0.038241481421293855,
          -0.043718072765670746
        ],
        [
          -0.11429041788974276,
          -0.011736581640908073
        ]
      ]
    },
    {
      "charge": 9.321557507307709,
      "spin": 0.03476446336397539,
      "polarization": 0.0037294693871406694,
      "quadrature_error": 1.724860831168177e-08,
      "realization": 60,
      "onsite": [
        [
          0.17875058987870318,
          -0.1789999061355142
        ],
        [
          0.053871694658752856,
          -0.14740718715668089
        ],
        [
          -0.1468991717269662,
          -0.1394755879354635
        ],
        [
          -0.13633426997404086,
          -0.22757951019948458
        ],
        [
          -0.15666630818046667,
          0.1013493615863375
        ],
        [
          0.2015324946339782,
          0.12298626918390704
        ],
        [
          -0.2221507784207049,
          0.07266105946064727
        ],
        [
          0.16965921046176413,
          -0.22063160948990818
        ],
        [
          -0.17874169347592334,
          -0.12874067437546566
        ],
        [
          -0.22570374658013442,
          -0.045015562195096115
        ]
      ]
    },
    {
      "charge": 9.348203050164066,
      "spin": 0.0015505303910550929,
      "polarization": 0.00016586400431555456,
      "quadrature_error": 1.0679766341077315e-08,
      "realization": 61,
      "onsite": [
        [
          0.159997563474848,
          -0.1649708083673252
        ],
        [
          0.19518134230578937,
          0.16399162715165533
        ],
        [
          0.06807721707004882,
          -0.05583180541459104
        ],
        [
          -0.20988815197088473,
          -0.10681958919657014
        ],
        [
          0.05593784356231357,
          0.03507911940645114
        ],
        [
          -0.20317396389093295,
          -0.11585119028902952
        ],
        [
          0.07920524494468989,
          -0.05362112980946254
        ],
        [
          0.02045344844627789,
          0.2202338503935316
        ],
        [
          0.2205154345635605,
          -0.20104212435244534
        ],
        [
          0.10012648784808459,
          -0.0977292619820756
        ]
      ]
    },
    {
      "charge": 9.445836999691547,
      "spin": 0.0026871377801409684,
      "polarization": 0.0002844785253258887,
      "quadrature_error": 2.2576143132674363e-08,
      "realization": 62,
      "onsite": [
        [
          0.12577062263063715,
          -0.06622887657567694
        ],
        [
          -0.028702006696334548,
          0.0008053516931910698
        ],
        [
          0.19306724467807762,
          -0.16467611032819102
        ],
        [
          0.02657927181530456,
          -0.009580912744118486
        ],
        [
          -0.17091833390600375,
          -0.1680801522318806
        ],
        [
          0.0347730957823667,
          0.2176944009586143
        ],
        [
          0.00037372457961204475,
          0.14649132788357866
        ],
        [
          -0.11467882939479557,
          0.2132746817724982
        ],
        [
          0.11250813010455929,
          -0.06392795014667157
        ],
        [
          -0.17104396639551184,
          -0.11766424270597137
        ]
      ]
    },
    {
      "charge": 9.478174692326496,
      "spin": 0.007642494882088256,
      "polarization": 0.0008063255985644155,
      "quadrature_error": 4.074626320323889e-09,
      "realization": 63,
      "onsite": [
        [
          0.04667145895264124,
          0.11229691619069104
        ],
        [
          -0.18990561382858923,
          0.015753501623059774
        ],
        [
          0.1299757507217385,
          -0.04664767706424133
        ],
        [
          0.18713080029445656,
          -0.14164320276883963
        ],
        [
          -0.23560442093999,
          0.05780335409407372
        ],
        [
          -0.11885260839853695,
          -0.054247995216275435
        ],
        [
          0.14389370553315878,
          0.011014417774272256
        ],
        [
          0.04868242011328888,
          0.026999748506840393
        ],
        [
          -0.19920590422315093,
          0.032140098599833467
        ],
        [
          -0.05616679258811452,
          0.031667371131695154
        ]
      ]
    },
    {
      "charge": 9.33570898165146,
      "spin": 0.05238475897803977,
      "polarization": 0.005611224501641766,
      "quadrature_error": 5.7261794885925445e-09,
      "realization": 64,
      "onsite": [
        [
          0.17636422868258383,
          0.09569937504565912
        ],
        [
          0.16705978193220689,
          0.24179604095644397
        ],
        [
          0.1480668739909109,
          -0.07456785304547636
        ],
        [
          -0.02021085178339843,
          0.21913050535509754
        ],
        [
          0.17471941122045748,
          0.03671596234983421
        ],
        [
          0.026077879168526497,
          0.23225189764757737
        ],
        [
          -0.17989993323347542,
          -0.24819219992253067
        ],
        [
          -0.025907452223664085,
          -0.23458835483244034
        ],
        [
          0.02724011527221809,
          -0.23291251719262357
        ],
        [
          -0.04352298853988512,
          -0.09657534175438376
        ]
      ]
    },
    {
      "charge": 9.51891103654099,
      "spin": 0.010116146200388306,
      "polarization": 0.0010627419629781875,
      "quadrature_error": 9.514693341044266e-09,
      "realization": 65,
      "onsite": [
        [
          0.11364056013855695,
          -0.04515433245141298
        ],
        [
          0.20935378400230997,
          0.022107461480686652
        ],
        [
          0.09809459099124918,
          -0.18157229588659712
        ],
        [
          0.022656433322089164,
          0.04221979586926655
        ],
        [
          -0.042384427483282805,
          -0.11067195404335245
        ],
        [
          0.052478175243754255,
          -0.21536216618697807
        ],
        [
          0.21209352207081722,
          0.0631502362627745
        ],
        [
          -0.10636256378239672,
          0.1939855911354088
        ],
        [
          0.20839486506011606,
          -0.09950619759453327
        ],
        [
          -0.044959855204996624,
          0.08901360722342594
        ]
      ]
    },
    {
      "charge": 9.651460181301925,
      "spin": -0.027215707775746844,
      "polarization": -0.002819853914796508,
      "quadrature_error": 1.2205279170999111e-08,
      "realization": 66,
      "onsite": [
        [
          0.036038075540369974,
          -0.22542474199547463
        ],
        [
          0.24661863857616584,
          -0.1165915871697763
        ],
        [
          0.009563894782139593,
          0.10314282218375087
        ],
        [
          -0.015172765066932214,
          0.125263428784469
        ],
        [
          -0.2284112160367361,
          0.028905694786928893
        ],
        [
          -0.03231389747975816,
          -0.1355630816105473
        ],
        [
          0.1740758563861085,
          -0.12109156977690255
        ],
        [
          0.15671724674113469,
          -0.1334561959356924
        ],
        [
          0.06977373893709055,
          -0.11641779719851475
        ],
        [
          -0.18362171430133628,
          0.15335338054461795
        ]
      ]
    },
    {
      "charge": 9.141165925343891,
      "spin": -0.012624136106589304,
      "polarization": -0.0013810203435416126,
      "quadrature_error": 2.062234947998922e-09,
      "realization": 67,
      "onsite": [
        [
          0.05869298661560557,
          -0.1487203654548081
        ],
        [
          -0.14219813955565835,
          0.10091293036969623
        ],
        [
          0.23352299237032736,
          -0.2341201625024646
        ],
        [
          -0.03411017164710217,
          0.10075019342438202
        ],
        [
          0.10509606793068554,
          -0.0861251242466266
        ],
        [
          -0.222300539495289,
          -0.00820592180070262
        ],
        [
          -0.1034899914905153,
          0.18422275372734948
        ],
        [
          0.20772337114847828,
          0.1680942788970327
        ],
        [
          -0.22329997033849236,
          0.07010403719930225
        ],
        [
          0.06715127278792699,
          0.07797602364438994
        ]
      ]
    },
    {
      "charge": 9.466325366013102,
      "spin": 0.02151012348862886,
      "polarization": 0.002272278065346934,
      "quadrature_error": 6.665848798845352e-09,
      "realization": 68,
      "onsite": [
        [
          0.1131495896081135,
          0.12673074839148224
        ],
        [
          0.07363176715557185,
          0.1939826036797545
        ],
        [
          0.0744644136560233,
          0.12820251665439208
        ],
        [
          0.23003945368538636,
          -0.11996583689549367
        ],
        [
          -0.02334442886035709,
          0.10698448741141497
        ],
        [
          0.015371031734420781,
          -0.09863647058786995
        ],
        [
          0.07522085315591004,
          -0.23509656618304559
        ],
        [
          -0.06225115666431624,
          0.060906566458011346
        ],
        [
          -0.2280321068162347,
          -0.09622251081167549
        ],
        [
          0.0693871806798052,
          -0.12612533276318372
        ]
      ]
    },
    {
      "charge": 9.403996246321972,
      "spin": 0.0006378456250650333,
      "polarization": 6.782708205721618e-05,
      "quadrature_error": 1.354599452260739e-08,
      "realization": 69,
      "onsite": [
        [
          -0.04768181119391374,
          0.0004994454906812051
        ],
        [
          0.2490730361114582,
          0.18936161504948223
        ],
        [
          -0.2395397097165105,
          -0.07767675478112668
        ],
        [
          -0.13299346669841194,
          -0.09490845670207904
        ],
        [
          -0.20706815634045894,
          0.0007277541969507584
        ],
        [
          0.10320910492196056,
          0.056821260298043186
        ],
        [
          0.22946878783094288,
          -0.11679559270221512
        ],
        [
          0.17554423306630274,
          0.03179666611121046
        ],
        [
          0.0682961856421575,
          -0.15545222525717634
        ],
        [
          0.03554771292834136,
          0.2069772363655743
        ]
      ]
    },
    {
      "charge": 9.61710704824124,
      "spin": 0.01565912713617405,
      "polarization": 0.0016282575474750242,
      "quadrature_error": 1.354194140963449e-10,
      "realization": 70,
      "onsite": [
        [
          -0.09331384211054089,
          0.09099334156498928
        ],
        [
          -0.020361587115546864,
          0.21906025847506855
        ],
        [
          0.17271881991318117,
          -0.15442359600816996
        ],
        [
          -0.008679058556182673,
          0.11630221225369769
        ],
        [
          0.08582351310431197,
          0.09051551818458409
        ],
        [
          0.2180421021878053,
          0.22685586287858844
        ],
        [
          0.23937745794854004,
          0.025249926249392596
        ],
        [
          0.06440712825677924,
          -0.187237267306887
        ],
        [
          -0.04002626264079634,
          -0.07708370022144118
        ],
        [
          0.20938419719548212,
          -0.05205342594739076
        ]
      ]
    },
    {
      "charge": 9.479150887338726,
      "spin": -0.037114845837936665,
      "polarization": -0.003915418825910964,
      "quadrature_error": 3.1187041182135105e-09,
      "realization": 71,
      "onsite": [
        [
          0.010127178318666996,
          -0.22875074546639979
        ],
        [
          -0.14821985143067024,
          -0.19856799523643326
        ],
        [
          0.18166275260372716,
          -0.1268031472122817
        ],
        [
          -0.09162532298761983,
          -0.0161652468183483
        ],
        [
          -0.12260067871617852,
          0.10866298771921984
        ],
        [
          -0.20569357122625542,
          -0.12877651199816542
        ],
        [
          0.006771676366786439,
          -0.21355054344084118
        ],
        [
          -0.034229819200969125,
          -0.22504506077354974
        ],
        [
          -0.24626002706549793,
          -0.14044215893625528
        ],
        [
          -0.0478591102326662,
          -0.11716944685957503
        ]
      ]
    },
    {
      "charge": 9.228615705303534,
      "spin": -0.024684969603621324,
      "polarization": -0.0026748290742494864,
      "quadrature_error": 4.420585284349872e-09,
      "realization": 72,
      "onsite": [
        [
          -0.16467781283889238,
          -0.11644595818761622
        ],
        [
          0.12905805017407168,
          -0.2047296448376299
        ],
        [
          -0.22169226701581313,
          0.1831585484136135
        ],
        [
          0.22647638330309844,
          -0.010871938799582592
        ],
        [
          -0.042160095072120096,
          -0.16915969400652686
        ],
        [
          0.1155515743617172,
          -0.24501260894765275
        ],
        [
          0.008474330203172897,
          -0.03508982200141453
        ],
        [
          0.17015978377600044,
          -0.2104475914217968
        ],
        [
          0.09890919738539866,
          -0.21370069146741877
        ],
        [
          0.05548412822078547,
          0.2429653489383677
        ]
      ]
    },
    {
      "charge": 9.690424768406393,
      "spin": 0.022718339992243302,
      "polarization": 0.0023444111620691496,
      "quadrature_error": 1.0775767078154895e-08,
      "realization": 73,
      "onsite": [
        [
          -0.10943388807372845,
          0.1237412920914544
        ],
        [
          -0.18492063074138754,
          -0.13696834752100162
        ],
        [
          -0.11879783608150002,
          -0.23669386947729015
        ],
        [
          -0.20634545409841332,
          0.040328721401713064
        ],
        [
          -0.03636530146271205,
          -0.12080702268330312
        ],
        [
          -0.019364224323154322,
          -0.19548534556014063
        ],
        [
          -0.025008032431341753,
          -0.03198829443506962
        ],
        [
          0.04983152150199566,
          -0.08409768217751212
        ],
        [
          0.07409507247183317,
          -0.18407859786823805
        ],
        [
          0.00838740709888769,
          -0.11926291801941274
        ]
      ]
    },
    {
      "charge": 9.383586440775764,
      "spin": -0.03528305749199999,
      "polarization": -0.0037600823219019713,
      "quadrature_error": 2.115758185415815e-09,
      "realization": 74,
      "onsite": [
        [
          -0.22384850463227424,
          -0.2129748459510148
        ],
        [
          0.03926564933392923,
          -0.05793454127582187
        ],
        [
          -0.06292761945209291,
          -0.00590919181799332
        ],
        [
          0.09218051437502611,
          -0.2155632797584593
        ],
        [
          -0.20632365715879153,
          0.12239395541119852
        ],
        [
          0.008501753775180532,
          -0.08824046666821073
        ],
        [
          -0.002559527949112128,
          0.17865655160324717
        ],
        [
          -0.034430134746218755,
          -0.059419058822683335
        ],
        [
          0.14788639376663282,
          -0.18932464982231956
        ],
        [
          0.08293043897262736,
          0.09939957962719354
        ]
      ]
    },
    {
      "charge": 9.351923383517056,
      "spin": 0.021567478055304165,
      "polarization": 0.0023062077361879654,
      "quadrature_error": 5.327519603031697e-09,
      "realization": 75,
      "onsite": [
        [
          0.023002178718353583,
          0.15855008246071284
        ],
        [
          -0.02132620227046711,
          0.1236215109255756
        ],
        [
          0.07671154882348497,
          -0.04726800179774632
        ],
        [
          0.0924602535546089,
          0.012943251429034741
        ],
        [
          0.10048776496625683,
          0.07056885132739327
        ],
        [
          0.0017586937119682955,
          0.07533432740515505
        ],
        [
          0.010827709815429132,
          0.17145723604044671
        ],
        [
          0.24609831657122744,
          -0.15932656390549854
        ],
        [
          -0.20247488027207805,
          0.17179667956234262
        ],
        [
          -0.20503455411062171,
          -0.21626420618617231
        ]
      ]
    },
    {
      "charge": 9.401252133254596,
      "spin": -0.00046172275482648124,
      "polarization": -4.911289988630893e-05,
      "quadrature_error": 2.372864254045819e-10,
      "realization": 76,
      "onsite": [
        [
          -0.04863911947126931,
          -0.19887830675314166
        ],
        [
          0.22605884605237436,
          -0.2058307540400573
        ],
        [
          -0.08111909605000245,
          -0.1888151955250203
        ],
        [
          0.0024025586966087142,
          -0.004980827547229616
        ],
        [
          0.09171601594522227,
          -0.11536967590782349
        ],
        [
          0.04846484432883469,
          -0.24784329592050214
        ],
        [
          -0.24374748640469052,
          0.029799646282197945
        ],
        [
          -0.2163200064980455,
          0.23180261079043568
        ],
        [
          0.07989285343733632,
          -0.1559311844152208
        ],
        [
          0.2330357534658446,
          -0.13948392015887495
        ]
      ]
    },
    {
      "charge": 9.261820651878766,
      "spin": 0.01055620161883622,
      "polarization": 0.0011397544840921626,
      "quadrature_error": 7.779848515637399e-10,
      "realization": 77,
      "onsite": [
        [
          -0.03451924098728976,
          0.1697416635522307
        ],
        [
          -0.17369827452165854,
          -0.13850779579612232
        ],
        [
          -0.23934772734273124,
          0.20023791745126113
        ],
        [
          -0.15062282464275933,
          0.21544461611058668
        ],
        [
          0.23206873586933552,
          0.13786978492551794
        ],
        [
          -0.24133174108831124,
          0.2041193228943079
        ],
        [
          0.15027350905396702,
          0.19059866433404793
        ],
        [
          0.16577304422408534,
          0.012194171948285315
        ],
        [
          -0.1347362671255466,
          0.09578799629293144
        ],
        [
          0.1450935794744575,
          -0.07703956707288395
        ]
      ]
    },
    {
      "charge": 9.357306817552228,
      "spin": -0.0032423643840675284,
      "polarization": -0.00034650615260211124,
      "quadrature_error": 2.2351626177849947e-08,
      "realization": 78,
      "onsite": [
        [
          -0.07088513648287681,
          0.0642251739320589
        ],
        [
          0.21832978072382314,
          0.045827823620673114
        ],
        [
          -0.06863179899590327,
          -0.050045323433099864
        ],
        [
          -0.14171515137726381,
          -0.10645422246966413
        ],
        [
          -0.012434185645429197,
          -0.19151837251655174
        ],
        [
          -0.036954911847707106,
          0.17201899833869305
        ],
        [
          0.14205066995550913,
          -0.11257645220388457
        ],
        [
          0.01724253440172696,
          0.09835515622716517
        ],
        [
          0.06631299275233504,
          0.2153288156667082
        ],
        [
          -0.19779232260503615,
          -0.18060913983845667
        ]
      ]
    },
    {
      "charge": 9.554246539981404,
      "spin": 0.04124403055456723,
      "polarization": 0.004316827117865802,
      "quadrature_error": 5.257704595959421e-09,
      "realization": 79,
      "onsite": [
        [
          -0.01302719155639942,
          0.14489975373144848
        ],
        [
          -0.016867348428448614,
          0.06070394405766116
        ],
        [
          -0.08075777237524773,
          -0.1168112261531064
        ],
        [
          0.24558271206152577,
          -0.037637169962362826
        ],
        [
          -0.15887171702557196,
          -0.15387763414431987
        ],
        [
          0.17852025849468756,
          -0.06607298543245227
        ],
        [
          0.23992502336731358,
          -0.03189312456740495
        ],
        [
          0.04988054551628279,
          -0.16487221995645185
        ],
        [
          0.07452094013487087,
          0.06958975559280778
        ],
        [
          -0.2007396037543,
          -0.04803536278172171
        ]
      ]
    },
    {
      "charge": 9.432948264221864,
      "spin": -0.03115244299854533,
      "polarization": -0.0033025139252277173,
      "quadrature_error": 1.96949065950028e-09,
      "realization": 80,
      "onsite": [
        [
          0.008913857727297969,
          -0.07388983750057032
        ],
        [
          -0.07458864367219853,
          -0.23116059567475578
        ],
        [
          0.11226047023488744,
          0.09367055475528685
        ],
        [
          -0.07020512443764243,
          0.009957578551798352
        ],
        [
          -0.1789126766091506,
          -0.03791562295564638
        ],
        [
          -0.07664944453751488,
          0.03724220201807121
        ],
        [
          0.23262765748336045,
          0.17361374449620298
        ],
        [
          0.08371870174068069,
          0.12837948163942958
        ],
        [
          -0.16748473126117558,
          -0.09331613253496429
        ],
        [
          0.05323220663589129,
          0.13364449615570312
        ]
      ]
    },
    {
      "charge": 9.42168053495759,
      "spin": -0.0139932277283909,
      "polarization": -0.0014852156869967453,
      "quadrature_error": 1.3787596891091312e-08,
      "realization": 81,
      "onsite": [
        [
          0.06110475779823865,
          -0.0975642406395475
        ],
        [
          0.08479890727039147,
          -0.12702932606103895
        ],
        [
          0.12058697577321781,
          0.031700525278294533
        ],
        [
          0.15442013675889404,
          -0.05118078292308831
        ],
        [
          0.07206407729972325,
          -0.1021084080542849
        ],
        [
          -0.05457776942449977,
          0.2071700566004544
        ],
        [
          -0.10177164899125113,
          -0.14487036215328652
        ],
        [
          0.06697667316087724,
          0.08192990875907735
        ],
        [
          -0.22384856711197904,
          0.035906518526027886
        ],
        [
          -0.11684296801713284,
          -0.18934268848182895
        ]
      ]
    },
    {
      "charge": 9.07729638136692,
      "spin": -0.09620616718727716,
      "polarization": -0.01059854863665802,
      "quadrature_error": 2.151043986871174e-09,
      "realization": 82,
      "onsite": [
        [
          -0.24610063099242002,
          -0.2264028727409788
        ],
        [
          -0.18896260815412047,
          -0.033815245249791626
        ],
        [
          0.23896499467211046,
          0.08409892750962489
        ],
        [
          -0.15742962844412678,
          -0.12902142849386578
        ],
        [
          -0.09884206964970826,
          0.15203514896835724
        ],
        [
          0.2415064150475743,
          -0.06799599254942285
        ],
        [
          0.22123469561840176,
          -0.020952140367604344
        ],
        [
          0.1672841573077039,
          0.08355997978259666
        ],
        [
          -0.13373602259316458,
          0.13952236614442615
        ],
        [
          0.24252663861382073,
          0.18388524052859073
        ]
      ]
    },
    {
      "charge": 9.598459265641782,
      "spin": 0.00688052632714377,
      "polarization": 0.0007168365397739402,
      "quadrature_error": 4.0482533473351175e-09,
      "realization": 83,
      "onsite": [
        [
          0.13481573755005133,
          -0.18286140752278712
        ],
        [
          0.13583615384691572,
          0.07795551327277811
        ],
        [
          -0.06816548385124299,
          0.029464283855718088
        ],
        [
          0.14652219234119218,
          0.1189910638260197
        ],
        [
          0.10623680772790917,
          -0.07682421551391261
        ],
        [
          -0.20304437188178104,
          0.16921584117703342
        ],
        [
          0.20116887322073718,
          0.0365315730371536
        ],
        [
          0.14233150049687326,
          -0.11435363094173245
        ],
        [
          0.13486588563387863,
          -0.11509407904386909
        ],
        [
          0.15165412816748203,
          -0.12741406301231012
        ]
      ]
    },
    {
      "charge": 9.593354407165808,
      "spin": -0.0020845107400675345,
      "polarization": -0.0002172869521541389,
      "quadrature_error": 1.8080666392098782e-08,
      "realization": 84,
      "onsite": [
        [
          0.16162766039570658,
          0.029681537281060377
        ],
        [
          0.13403612031987905,
          0.16873671535177148
        ],
        [
          0.20609101390197437,
          0.09184920317066236
        ],
        [
          0.11611660901649962,
          0.15578504385034558
        ],
        [
          -0.07359866046923896,
          -0.19856613953932123
        ],
        [
          0.1372344134052682,
          -0.22106290131904938
        ],
        [
          0.037871252951988454,
          0.24555600750024198
        ],
        [
          -0.11344043090219319,
          0.15613846782255664
        ],
        [
          0.1382123684301254,
          -0.07782718258578414
        ],
        [
          0.22575695705667354,
          0.03723186392381672
        ]
      ]
    },
    {
      "charge": 9.47014614856567,
      "spin": -0.01600569291635517,
      "polarization": -0.001690121003969866,
      "quadrature_error": 5.699603919223195e-09,
      "realization": 85,
      "onsite": [
        [
          -0.15809337862884626,
          -0.08162060146536576
        ],
        [
          0.1192697964869186,
          -0.016913328018507923
        ],
        [
          -0.1873543891691103,
          -0.04745158184435899
        ],
        [
          -0.02553317133172589,
          -0.015092449120454432
        ],
        [
          -0.2130248002214034,
          -0.24081098049896904
        ],
        [
          0.20551551361911086,
          -0.18620179263978132
        ],
        [
          0.1228569429671656,
          0.12752277701248016
        ],
        [
          0.005824608344232818,
          0.039465542828865274
        ],
        [
          0.04218045156742606,
          0.16373773451614881
        ],
        [
          -0.07146370380410844,
          0.23742410086342075
        ]
      ]
    },
    {
      "charge": 9.141386438792379,
      "spin": -0.02125892673542337,
      "polarization": -0.00232556919869496,
      "quadrature_error": 6.387757304047491e-09,
      "realization": 86,
      "onsite": [
        [
          -0.07567501994641662,
          0.24182131459407835
        ],
        [
          -0.22515972921690341,
          -0.20972702351246147
        ],
        [
          0.031558009920177266,
          0.10292376059921537
        ],
        [
          0.05113971310351323,
          -0.2218258610053846
        ],
        [
          -0.20233679950384043,
          0.08087877078347344
        ],
        [
          -0.14452465884403515,
          -0.18131771965699295
        ],
        [
          -0.13470963776823602,
          -0.1373288808662903
        ],
        [
          0.05944080417026831,
          0.19371118254542274
        ],
        [
          0.05517470019571641,
          -0.17062850514397615
        ],
        [
          0.015655147469016972,
          0.12023863163370963
        ]
      ]
    },
    {
      "charge": 9.265998602492825,
      "spin": 0.014541753776638416,
      "polarization": 0.0015693671454608527,
      "quadrature_error": 7.0609455120789995e-09,
      "realization": 87,
      "onsite": [
        [
          0.03217524862618759,
          0.021026268194873132
        ],
        [
          0.012106182085224793,
          -0.23352030247720518
        ],
        [
          -0.05378142841012018,
          -0.12025846198555218
        ],
        [
          0.11768121655148783,
          -0.004046932630500766
        ],
        [
          -0.028064996054651015,
          0.005634434928402099
        ],
        [
          0.03261803075304415,
          -0.2063958844479129
        ],
        [
          0.22565929578311933,
          -0.18091882646279173
        ],
        [
          0.1932032642116549,
          0.21667526468997278
        ],
        [
          -0.10355532262862543,
          -0.23678640035961268
        ],
        [
          -0.2469027705437104,
          0.24513129399961836
        ]
      ]
    },
    {
      "charge": 9.573064371661117,
      "spin": -0.010947473837559315,
      "polarization": -0.0011435704819834729,
      "quadrature_error": 5.875654564920434e-09,
      "realization": 88,
      "onsite": [
        [
          0.06779606169735447,
          0.0347176009802137
        ],
        [
          0.10999050297459984,
          0.05933748521759108
        ],
        [
          0.12691973343235952,
          0.1872106400644289
        ],
        [
          0.09005150486435604,
          0.24792896895249456
        ],
        [
          0.05677265823993749,
          -0.16524710454416658
        ],
        [
          -0.12528500209317245,
          0.14858146997312327
        ],
        [
          0.20318416604232425,
          0.2416404582168155
        ],
        [
          0.19441068275591034,
          -0.13818992105882677
        ],
        [
          0.14094287996475263,
          -0.18823233108296633
        ],
        [
          0.10486784715115138,
          0.1164327869588685
        ]
      ]
    },
    {
      "charge": 9.52905064400488,
      "spin": 0.0010968124304877285,
      "polarization": 0.0001151019625630575,
      "quadrature_error": 1.6921813892352473e-08,
      "realization": 89,
      "onsite": [
        [
          -0.08319828521450567,
          -0.1785956664882577
        ],
        [
          -0.21996299209751685,
          -0.1248240649452611
        ],
        [
          -0.16847545526763913,
          -0.2066499429439479
        ],
        [
          0.14274324557245355,
          -0.17566033970932055
        ],
        [
          -0.24443200587735342,
          0.050289990856062394
        ],
        [
          -0.00415367841366221,
          0.005995436024933187
        ],
        [
          0.045703197994357236,
          -0.06687384977853189
        ],
        [
          -0.19236083229140233,
          -0.18756287593642634
        ],
        [
          -0.07786563410374292,
          0.008049605619284472
        ],
        [
          0.008182921117404929,
          -0.2150427668848553
        ]
      ]
    },
    {
      "charge": 9.161046426525997,
      "spin": 0.026538096009644286,
      "polarization": 0.002896841122079972,
      "quadrature_error": 7.454918038743204e-09,
      "realization": 90,
      "onsite": [
        [
          0.17239899292562544,
          0.16483642146054817
        ],
        [
          -0.12496499012332785,
          -0.18784769899496284
        ],
        [
          -0.14440480189150162,
          0.11645469550596255
        ],
        [
          -0.10380845101834874,
          -0.21801253094033762
        ],
        [
          -0.05334606512839485,
          0.1945141854696017
        ],
        [
          -0.06006184135481574,
          0.2106742267452707
        ],
        [
          0.09951415350662574,
          -0.06089474688327062
        ],
        [
          -0.05734710508845697,
          0.20510921134967092
        ],
        [
          0.06453603377546036,
          -0.21325935862808804
        ],
        [
          -0.19884569338220975,
          0.09973107408581533
        ]
      ]
    },
    {
      "charge": 9.340021847228643,
      "spin": -0.03186321834477911,
      "polarization": -0.0034114715003834293,
      "quadrature_error": 1.6288882166022987e-08,
      "realization": 91,
      "onsite": [
        [
          0.09995400079955241,
          -0.19587809439794018
        ],
        [
          -0.05705420265711225,
          -0.15572725552452937
        ],
        [
          0.19931975716979738,
          0.10699360824630905
        ],
        [
          0.062006209830935244,
          0.21665961991360877
        ],
        [
          0.11842511488044283,
          -0.045721083275904184
        ],
        [
          -0.08207607454817778,
          -0.061974207724291575
        ],
        [
          -0.2141597842456604,
          -0.07780851605341998
        ],
        [
          -0.1167301915037312,
          -0.00016588381631021942
        ],
        [
          0.21999850734750592,
          -0.05822256445337548
        ],
        [
          -0.11754116541794213,
          -0.193522856647184
        ]
      ]
    },
    {
      "charge": 9.382507749885363,
      "spin": -0.02355539582734761,
      "polarization": -0.0025105650275253346,
      "quadrature_error": 7.701076189461365e-09,
      "realization": 92,
      "onsite": [
        [
          -0.17586608955286465,
          0.050801330582752546
        ],
        [
          0.13855726943981506,
          0.19118442639748984
        ],
        [
          0.07250715202897295,
          0.1655172190786552
        ],
        [
          0.20042780601328258,
          0.21854439528604586
        ],
        [
          -0.051414985348940456,
          -0.0028696953770001032
        ],
        [
          0.20162153606122563,
          -0.15687364208343296
        ],
        [
          0.09097709654097114,
          0.19537157490713825
        ],
        [
          0.024558384746555417,
          -0.23400724389820032
        ],
        [
          0.12109788623045087,
          0.09887616535502652
        ],
        [
          -0.22585482776280874,
          0.14520300852885748
        ]
      ]
    },
    {
      "charge": 9.639951189764066,
      "spin": 0.003653150819323643,
      "polarization": 0.00037895947265818603,
      "quadrature_error": 1.4805269678909055e-09,
      "realization": 93,
      "onsite": [
        [
          -0.0387959448407198,
          -0.06484891875472953
        ],
        [
          -0.2416015483128377,
          -0.007979502555438889
        ],
        [
          -0.11256355678552349,
          -0.07770040715971605
        ],
        [
          -0.1631521461470707,
          -0.05764534846609931
        ],
        [
          0.16872388177809616,
          -0.07666889812574723
        ],
        [
          0.16304161220742497,
          -0.0902755963502116
        ],
        [
          -0.1197559487659775,
          0.07819687405023928
        ],
        [
          0.004889484373826747,
          -0.10384946710725429
        ],
        [
          -0.11162216401806441,
          -0.21865939364856823
        ],
        [
          0.15374246751357767,
          0.02028411541120656
        ]
      ]
    },
    {
      "charge": 9.221070437971797,
      "spin": -0.033156579177056576,
      "polarization": -0.003595740798217942,
      "quadrature_error": 7.058669065399071e-09,
      "realization": 94,
      "onsite": [
        [
          -0.19450031493336895,
          -0.20500569493498072
        ],
        [
          -0.10845756868565781,
          0.23382394950492336
        ],
        [
          0.14553305784824533,
          0.06891222498503369
        ],
        [
          -0.10226652268785674,
          0.017743125026847717
        ],
        [
          -0.2359688791346906,
          -0.19623747448857048
        ],
        [
          0.20833351255499005,
          -0.14444634598572292
        ],
        [
          -0.06624486023823661,
          -0.010691911857407088
        ],
        [
          0.04568289834796019,
          -0.0732681715441994
        ],
        [
          -0.11395925566757481,
          -0.08210037258444886
        ],
        [
          0.20266265186068572,
          -0.0995900964735556
        ]
      ]
    },
    {
      "charge": 9.228817028664078,
      "spin": -0.019689467836013608,
      "polarization": -0.0021334768881926536,
      "quadrature_error": 2.402235873708057e-09,
      "realization": 95,
      "onsite": [
        [
          -0.18818148719290428,
          0.20524452985649844
        ],
        [
          0.2204094683678124,
          0.1036669489872058
        ],
        [
          -0.06594987742037028,
          0.21762204872263824
        ],
        [
          -0.22531220154606235,
          -0.13964095775654906
        ],
        [
          0.1135196914554828,
          0.15895665246664453
        ],
        [
          -0.10997573519186754,
          0.07322114672508717
        ],
        [
          0.15205531199585298,
          -0.043707855206353674
        ],
        [
          0.22775937481713615,
          -0.04031642031283622
        ],
        [
          -0.07167689725316362,
          0.20002420236627683
        ],
        [
          -0.009703787215002535,
          -0.12479747442787015
        ]
      ]
    },
    {
      "charge": 9.506360687414102,
      "spin": 0.023632536434907644,
      "polarization": 0.0024859709421919812,
      "quadrature_error": 1.2447792337887282e-08,
      "realization": 96,
      "onsite": [
        [
          -0.031245751948904277,
          -0.033120233268886856
        ],
        [
          0.1924147651815874,
          0.13466765969861305
        ],
        [
          -0.18161170341557042,
          -0.23800383105252682
        ],
        [
          -0.10395694350858853,
          -0.14591770779517943
        ],
        [
          -0.02173533079560308,
          0.14076024244246454
        ],
        [
          0.23508393638721148,
          0.05216186610554968
        ],
        [
          0.14123195967096802,
          -0.05264612551196607
        ],
        [
          -0.00867045369843783,
          0.06262912801029547
        ],
        [
          -0.04464063107856708,
          0.0836620307439977
        ],
        [
          0.24252031932238322,
          -0.12561328486365247
        ]
      ]
    },
    {
      "charge": 9.548098721129783,
      "spin": -0.02570668517648804,
      "polarization": -0.0026923355033604307,
      "quadrature_error": 1.4306053010650835e-08,
      "realization": 97,
      "onsite": [
        [
          0.12761612603372374,
          -0.10225105594938277
        ],
        [
          0.13963476516829182,
          0.19111418835476746
        ],
        [
          0.14647046734073393,
          0.2203034654465671
        ],
        [
          -0.08110603119022214,
          0.13738593660876802
        ],
        [
          -0.21330251390173716,
          0.09473475834298234
        ],
        [
          -0.23546119797520187,
          -0.07496591366379318
        ],
        [
          -0.2100114084673938,
          0.0009396477470435816
        ],
        [
          -0.11628139904600915,
          0.024502274538400204
        ],
        [
          0.1840190399910301,
          0.16307006069487862
        ],
        [
          -0.21448908659322508,
          0.1800386049552945
        ]
      ]
    },
    {
      "charge": 9.322426556930946,
      "spin": -0.003950273648519492,
      "polarization": -0.00042373877921114667,
      "quadrature_error": 3.4883189220813473e-09,
      "realization": 98,
      "onsite": [
        [
          0.23833200216104095,
          0.18407035536617428
        ],
        [
          -0.21497094853569076,
          -0.020112097153378306
        ],
        [
          0.0798564812506859,
          0.16388846216377723
        ],
        [
          -0.20388524968463806,
          -0.0809736997754818
        ],
        [
          -0.12787791250851327,
          0.019942321157582876
        ],
        [
          0.21549695075221387,
          0.1375614183342171
        ],
        [
          0.04595931773270506,
          -0.06823563021395485
        ],
        [
          0.19821984878944737,
          0.0688299075654934
        ],
        [
          -0.05482855628893474,
          0.20858687739422666
        ],
        [
          -0.053948992093911075,
          0.030022055835752015
        ]
      ]
    },
    {
      "charge": 9.602709720124906,
      "spin": 0.03857635698916943,
      "polarization": 0.00401723660440583,
      "quadrature_error": 3.9959015522423163e-10,
      "realization": 99,
      "onsite": [
        [
          0.207962243022694,
          0.08856530913269545
        ],
        [
          -0.15702313188811734,
          0.08703014712453772
        ],
        [
          -0.1812271302198084,
          0.020610895409095997
        ],
        [
          -0.2106888124622826,
          -0.08692805239785628
        ],
        [
          -0.07060855124580212,
          0.07101758973972055
        ],
        [
          -0.07849098809066568,
          -0.0159559374210983
        ],
        [
          -0.1878958431657704,
          0.11078131304616767
        ],
        [
          0.04835148725798755,
          0.0241545517958604
        ],
        [
          0.04671396785472054,
          -0.1364208092655203
        ],
        [
          -0.1288172234456892,
          -0.22897658870762122
        ]
      ]
    },
    {
      "charge": 9.604518250489523,
      "spin": -0.00467318570243497,
      "polarization": -0.00048656117678747576,
      "quadrature_error": 2.3148968370848234e-08,
      "realization": 100,
      "onsite": [
        [
          0.10068603410457871,
          -0.08933988064306614
        ],
        [
          0.1548733474258353,
          -0.2279289139384399
        ],
        [
          0.09282520051726606,
          -0.06235102164033074
        ],
        [
          0.14018014775808463,
          0.02405050241459694
        ],
        [
          -0.020641839388556238,
          0.05388690529967044
        ],
        [
          -0.10829116646193532,
          0.17359012725422046
        ],
        [
          0.09663086470522853,
          0.0021238057879164884
        ],
        [
          0.062128741426569045,
          -0.02020684278641849
        ],
        [
          -0.18382162382719175,
          0.2324765185782472
        ],
        [
          -0.12721746002227374,
          -0.0812885782085837
        ]
      ]
    },
    {
      "charge": 9.482312438491283,
      "spin": -0.04319620800444872,
      "polarization": -0.004555450823272135,
      "quadrature_error": 2.1813568234316862e-08,
      "realization": 101,
      "onsite": [
        [
          -0.01290412149388076,
          -0.08039515706731648
        ],
        [
          0.013440060826698241,
          0.1495116115448491
        ],
        [
          0.24980476730475915,
          0.13080290248852944
        ],
        [
          0.04384728590621845,
          -0.036833132318670636
        ],
        [
          0.19271167547677165,
          -0.03304615008007972
        ],
        [
          0.020829008217287004,
          -0.057547420997876575
        ],
        [
          -0.10635100953019327,
          0.13129878444260168
        ],
        [
          -0.05449128871268777,
          -0.0819673673719632
        ],
        [
          0.14473654863288676,
          0.23495958744496487
        ],
        [
          -0.17948932321732625,
          0.09026903206851244
        ]
      ]
    },
    {
      "charge": 9.139091187111182,
      "spin": -0.006588060278153519,
      "polarization": -0.0007208660186523392,
      "quadrature_error": 7.044398215560202e-10,
      "realization": 102,
      "onsite": [
        [
          -0.02473383344719482,
          0.10116199843997609
        ],
        [
          0.22641579424602531,
          -0.2442520496875782
        ],
        [
          0.2017992383677869,
          0.006395599215429204
        ],
        [
          0.12006245662926085,
          -0.22515793730839206
        ],
        [
          0.13820953770475303,
          0.15901202124295438
        ],
        [
          -0.18198154687095064,
          -0.16390778096589398
        ],
        [
          -0.21929186898180636,
          -0.009918844049524367
        ],
        [
          0.056284150858073534,
          0.02843319148573198
        ],
        [
          0.13023953184184645,
          -0.24208092736091635
        ],
        [
          -0.2281421995302404,
          -0.19823602833258652
        ]
      ]
    },
    {
      "charge": 9.667544917549868,
      "spin": -0.007513824566187944,
      "polarization": -0.0007772215831702843,
      "quadrature_error": 4.2541639652623e-09,
      "realization": 103,
      "onsite": [
        [
          -0.16693015913795728,
          0.05135827676286531
        ],
        [
          0.15550491602733207,
          0.001708755941577933
        ],
        [
          0.047902714782612155,
          -0.16526859429974422
        ],
        [
          0.0025497271707468627,
          0.019633512862184344
        ],
        [
          0.07834602063267304,
          -0.1376560921755704
        ],
        [
          0.137145396827839,
          0.0001947959489359552
        ],
        [
          0.23965150153454312,
          0.13392784134299796
        ],
        [
          -0.06545674611979913,
          -0.11903437743128659
        ],
        [
          0.20485290887544688,
          0.08877298952201468
        ],
        [
          0.1557594560365822,
          0.16203367694771315
        ]
      ]
    },
    {
      "charge": 9.617952305287355,
      "spin": -0.0036978810997950673,
      "polarization": -0.00038447696374645164,
      "quadrature_error": 1.6526608295693085e-09,
      "realization": 104,
      "onsite": [
        [
          -0.012822835038733715,
          0.01062086878513746
        ],
        [
          0.08750889095152464,
          -0.043747409973060813
        ],
        [
          0.03517355571152431,
          -0.028555686011800085
        ],
        [
          0.04318279480491899,
          0.04401380915261349
        ],
        [
          -0.08313186580162024,
          -0.1560161250579144
        ],
        [
          -0.10510689011653168,
          0.10406869974086264
        ],
        [
          -0.08999491586197456,
          0.0013970977575917254
        ],
        [
          -0.18562289650034847,
          0.18061484676600004
        ],
        [
          0.2397807092593795,
          -0.03854941433367942
        ],
        [
          0.10959693322614278,
          -0.233707857874014
        ]
      ]
    },
    {
      "charge": 9.59133936105865,
      "spin": 0.015648010639661838,
      "polarization": 0.001631472941432309,
      "quadrature_error": 1.0311384428355656e-08,
      "realization": 105,
      "onsite": [
        [
          -0.10942584461114402,
          0.09220188121987055
        ],
        [
          0.20539312282419936,
          0.24726059311426812
        ],
        [
          0.068118758716809,
          -0.09905998481564415
        ],
        [
          0.01363365300257302,
          0.1520403672296186
        ],
        [
          0.034507073958528256,
          0.1389511233889285
        ],
        [
          -0.07256976988291608,
          0.017761067244012996
        ],
        [
          0.1613175752869897,
          0.11451862094584941
        ],
        [
          0.029134365717649213,
          -0.13521718861922827
        ],
        [
          0.1801594775213441,
          -0.15111004552303914
        ],
        [
          -0.0881973930177849,
          0.08193839244018997
        ]
      ]
    },
    {
      "charge": 9.442708076730256,
      "spin": -0.011819788850507142,
      "polarization": -0.001251737187516656,
      "quadrature_error": 1.0713775305111307e-08,
      "realization": 106,
      "onsite": [
        [
          0.019804549577824904,
          -0.0016171293891059646
        ],
        [
          -0.19737373143313003,
          0.020506415990639848
        ],
        [
          0.017910197606133715,
          0.0541994702076129
        ],
        [
          -0.16925596617925542,
          -0.08602838983660238
        ],
        [
          0.20745634955025105,
          -0.0744821246415513
        ],
        [
          0.236297789113386,
          0.07941192099181016
        ],
        [
          0.07322196447526452,
          0.09499922332399324
        ],
        [
          0.08751754016025454,
          0.1365432307496866
        ],
        [
          0.055940129607809475,
          -0.20815880023237981
        ],
        [
          0.1906127837652145,
          0.22491380279901485
        ]
      ]
    },
    {
      "charge": 9.344272877134673,
      "spin": -0.012512696096268755,
      "polarization": -0.0013390764868272606,
      "quadrature_error": 1.7205478339633553e-09,
      "realization": 107,
      "onsite": [
        [
          -0.20286662309352482,
          0.189771292377454
        ],
        [
          0.2215761067896302,
          0.21820356136907532
        ],
        [
          -0.10348586564561996,
          0.13304897285378425
        ],
        [
          -0.10578948586492054,
          0.12518420080650278
        ],
        [
          0.2072045114833344,
          -0.19249430708272658
        ],
        [
          -0.06109744230671682,
          0.20466120262623916
        ],
        [
          -0.16465414241818926,
          -0.03395199964532025
        ],
        [
          0.17611201499990847,
          0.11135469560323985
        ],
        [
          0.07409624416735056,
          0.19821890941449027
        ],
        [
          0.14879470162582004,
          0.2040703566728505
        ]
      ]
    },
    {
      "charge": 9.13494639893934,
      "spin": -0.04292728810734156,
      "polarization": -0.004699238094306263,
      "quadrature_error": 1.513255266690094e-08,
      "realization": 108,
      "onsite": [
        [
          -0.2350850649877626,
          -0.02544081567164025
        ],
        [
          0.2492793864352565,
          -0.21423210501644058
        ],
        [
          0.12520672856203008,
          0.24573500039820967
        ],
        [
          0.14910712156704342,
          -0.0679338130136487
        ],
        [
          -0.11763945478335541,
          -0.1707198779169165
        ],
        [
          0.14247655131909015,
          -0.09855968810323401
        ],
        [
          -0.04957222155377233,
          -0.14698438700392497
        ],
        [
          0.04169692063007885,
          -0.13823249633460788
        ],
        [
          -0.05110993460323493,
          -0.2442841022954364
        ],
        [
          0.08552631985751485,
          0.23613095297901654
        ]
      ]
    },
    {
      "charge": 9.445282990759825,
      "spin": -0.06000431237467417,
      "polarization": -0.0063528337301672665,
      "quadrature_error": 1.0149501206318744e-09,
      "realization": 109,
      "onsite": [
        [
          -0.09192599989321143,
          -0.18516386190146122
        ],
        [
          -0.16165865120027928,
          -0.0710724761799158
        ],
        [
          0.06741527521325508,
          0.09391248824614418
        ],
        [
          -0.04547714489464166,
          -0.16216352031075093
        ],
        [
          -0.18836064732693408,
          -0.1962445759874189
        ],
        [
          -0.15472859949678708,
          -0.11708508926606365
        ],
        [
          -0.13621181305011215,
          0.1823197209616692
        ],
        [
          -0.0744382284931307,
          0.09325644281229395
        ],
        [
          0.1909204251208358,
          -0.06036993798613893
        ],
        [
          -0.03482575433365487,
          -0.0678864072127563
        ]
      ]
    },
    {
      "charge": 9.33014289792908,
      "spin": 0.016265796153053534,
      "polarization": 0.0017433598103480164,
      "quadrature_error": 1.6501527802509047e-08,
      "realization": 110,
      "onsite": [
        [
          0.06822853527723588,
          -0.09391578561909303
        ],
        [
          0.19842346952843898,
          0.04092519634827385
        ],
        [
          -0.22610469427885904,
          -0.07809528293184698
        ],
        [
          -0.16964082946856845,
          -0.2197585972335923
        ],
        [
          -0.01464883087777863,
          -0.18236609359191597
        ],
        [
          0.12936635110969463,
          0.13430045623484943
        ],
        [
          0.09800956496131669,
          -0.020895982245781708
        ],
        [
          -0.08458415328469149,
          0.20316501597454817
        ],
        [
          -0.00453061893414225,
          0.03589727181861707
        ],
        [
          -0.1856641296150789,
          -0.23736959300431287
        ]
      ]
    },
    {
      "charge": 9.358124953062035,
      "spin": -0.003642298826908095,
      "polarization": -0.0003892124592455151,
      "quadrature_error": 1.4593626462842201e-09,
      "realization": 111,
      "onsite": [
        [
          -0.14886651019949448,
          0.15754559035689858
        ],
        [
          0.11946260635269762,
          -0.004977179459135728
        ],
        [
          0.1325049313000743,
          -0.004044204368437276
        ],
        [
          0.16834516203524985,
          -0.24659537324001324
        ],
        [
          -0.13903588570086783,
          0.11073243535483196
        ],
        [
          -0.11801477069770788,
          0.2429860906592204
        ],
        [
          0.20132607168766353,
          -0.24175237608099032
        ],
        [
          -0.07005653919060773,
          -0.11999088240200195
        ],
        [
          0.1281569035341893,
          -0.1913400682226128
        ],
        [
          0.22380388838933268,
          -0.23519093804352564
        ]
      ]
    },
    {
      "charge": 9.359421885215859,
      "spin": 0.033224748858691484,
      "polarization": 0.0035498719115518544,
      "quadrature_error": 1.7377936077482072e-08,
      "realization": 112,
      "onsite": [
        [
          0.13539175900534306,
          -0.20667592769547422
        ],
        [
          0.21245161136667107,
          0.08940641036269364
        ],
        [
          -0.21364892875451574,
          -0.08243239220272114
        ],
        [
          0.17007843171137954,
          -0.08462309445851529
        ],
        [
          0.24049111498646047,
          0.10350155764558322
        ],
        [
          -0.0542719746648373,
          -0.1905610857344492
        ],
        [
          0.196669657957799,
          0.24777892789185607
        ],
        [
          -0.16142776437425954,
          0.1106982010041489
        ],
        [
          0.09846139641304147,
          0.1473110975227967
        ],
        [
          0.20528630187681896,
          0.13348884540429778
        ]
      ]
    },
    {
      "charge": 9.458495044605318,
      "spin": -0.017432979817843162,
      "polarization": -0.0018431029181313699,
      "quadrature_error": 1.0144266427622433e-08,
      "realization": 113,
      "onsite": [
        [
          0.14312730908253496,
          -0.19069115330947178
        ],
        [
          -0.019889843093847837,
          -0.15539351681101182
        ],
        [
          0.05521981451747854,
          -0.07207593074226948
        ],
        [
          0.12049304563996299,
          -0.1884544035138616
        ],
        [
          0.08523728675728492,
          -0.2428064532819197
        ],
        [
          0.04348988725363229,
          0.06989248738366777
        ],
        [
          0.14198011974038094,
          0.08734576182880688
        ],
        [
          -0.03107852848570447,
          0.12269523837621865
        ],
        [
          0.2321003213143622,
          0.06118660812213855
        ],
        [
          -0.18878205629315203,
          -0.17925361076187418
        ]
      ]
    },
    {
      "charge": 9.36434069372959,
      "spin": 0.0014008252541280928,
      "polarization": 0.0001495914448164079,
      "quadrature_error": 1.0092798741909041e-08,
      "realization": 114,
      "onsite": [
        [
          0.10186790833727971,
          -0.15286635249076463
        ],
        [
          0.16510121316171344,
          0.033505958301956684
        ],
        [
          0.019189847733722787,
          -0.21361021237379973
        ],
        [
          -0.11882098010932052,
          0.05380761990591437
        ],
        [
          -0.04645299132747982,
          -0.14765990522606026
        ],
        [
          0.0394524597920175,
          0.16985518366243407
        ],
        [
          0.09492424461478688,
          0.23893965501759662
        ],
        [
          0.21103200206218653,
          0.2191057179980171
        ],
        [
          -0.16912995711368928,
          -0.06490278668218963
        ],
        [
          0.1192476894377909,
          0.07660238566500416
        ]
      ]
    },
    {
      "charge": 9.38951307147613,
      "spin": -0.013682152718445428,
      "polarization": -0.0014571738293873474,
      "quadrature_error": 3.4134958626818676e-09,
      "realization": 115,
      "onsite": [
        [
          -0.06995696826936443,
          -0.07482679993697172
        ],
        [
          0.21591037559143617,
          0.10746547123640898
        ],
        [
          0.13773692423289746,
          0.06775451827538037
        ],
        [
          -0.029817670489218906,
          -0.14895226895248243
        ],
        [
          -0.037440956515692125,
          0.2437737299058006
        ],
        [
          0.05884867755800771,
          0.18653573005087104
        ],
        [
          -0.20452200817412908,
          -0.07822776278392257
        ],
        [
          0.0959289112065208,
          -0.018778503005996483
        ],
        [
          -0.09542082331545093,
          -0.14920966407418323
        ],
        [
          0.042783007079107926,
          0.0716584106113261
        ]
      ]
    },
    {
      "charge": 9.330634451881453,
      "spin": -0.035237475383662675,
      "polarization": -0.0037765358363768394,
      "quadrature_error": 9.044984012746222e-09,
      "realization": 116,
      "onsite": [
        [
          -0.07258094504614238,
          -0.1423428880139661
        ],
        [
          -0.06499573985443735,
          -0.16040416503722077
        ],
        [
          -0.2151579416239428,
          0.08326545330698903
        ],
        [
          -0.09158846725910619,
          -0.21508907248383413
        ],
        [
          -0.15847849770311478,
          -0.04998887630461041
        ],
        [
          0.17025136303513494,
          -0.07985657884346059
        ],
        [
          0.08175827220706783,
          0.22464703208931458
        ],
        [
          0.04675880084039297,
          0.19207908822694503
        ],
        [
          -0.0023751231196692535,
          -0.0350913091104319
        ],
        [
          -0.2443654060348297,
          0.24029377357705434
        ]
      ]
    },
    {
      "charge": 9.227112168195312,
      "spin": -0.012112326397649515,
      "polarization": -0.001312688756445291,
      "quadrature_error": 1.805124983379676e-08,
      "realization": 117,
      "onsite": [
        [
          0.17051610192815592,
          -0.07369079887050767
        ],
        [
          -0.19790167809166653,
          -0.01962114590051095
        ],
        [
          0.23664732538953903,
          -0.13442570744281002
        ],
        [
          0.13198675115495312,
          -0.04816185315578708
        ],
        [
          0.024862392874014705,
          0.17589777576448173
        ],
        [
          0.10001942527365842,
          -0.22415709634594827
        ],
        [
          -0.19281886028967288,
          -0.0744263186908784
        ],
        [
          0.11517471098858761,
          -0.0657062319918516
        ],
        [
          -0.035391404540628835,
          0.14607163348783397
        ],
        [
          0.194785856446344,
          -0.18325419064396092
        ]
      ]
    },
    {
      "charge": 9.444083390407727,
      "spin": 0.019249479619606793,
      "polarization": 0.0020382581160982042,
      "quadrature_error": 8.342660824199066e-09,
      "realization": 118,
      "onsite": [
        [
          0.14412884860656267,
          -0.09512331349639358
        ],
        [
          0.22958316086861646,
          0.16428721099506233
        ],
        [
          0.2140191421866658,
          -0.18582000618162525
        ],
        [
          0.07243636516220836,
          0.03516549242369299
        ],
        [
          -0.001800783906680703,
          -0.21719423326214643
        ],
        [
          0.09156149307393618,
          -0.0918645689321636
        ],
        [
          -0.03387187891297411,
          -0.1293408088103028
        ],
        [
          -0.17746308991831583,
          -0.021919366998460477
        ],
        [
          -0.14829243006013687,
          -0.16331344185017743
        ],
        [
          -0.17845131321514424,
          0.061357775928405356
        ]
      ]
    },
    {
      "charge": 9.52314694285927,
      "spin": -0.05352481049969661,
      "polarization": -0.0056204961260028705,
      "quadrature_error": 6.579947964606167e-09,
      "realization": 119,
      "onsite": [
        [
          -0.04765021111515927,
          -0.10581853275863778
        ],
        [
          0.22588885229280975,
          0.06637089231191506
        ],
        [
          0.22038348457279516,
          0.2100250318620877
        ],
        [
          0.14323929574501398,
          0.05008469223079265
        ],
        [
          0.23205825038223216,
          -0.19145824237535025
        ],
        [
          -0.1509661729983236,
          -0.02122807112694125
        ],
        [
          0.07711111770882118,
          0.16339757895865886
        ],
        [
          0.22261300370111425,
          -0.0491024085424695
        ],
        [
          0.03739073474300436,
          0.058427630746018755
        ],
        [
          0.039454762206539484,
          0.10462227857710693
        ]
      ]
    },
    {
      "charge": 9.303628879591635,
      "spin": -0.008002789522107537,
      "polarization": -0.0008601793585793595,
      "quadrature_error": 1.572144752417716e-08,
      "realization": 120,
      "onsite": [
        [
          -0.0981458589027544,
          0.10088542240580534
        ],
        [
          -0.23156472992671712,
          0.14965903065885122
        ],
        [
          0.1995434028806704,
          -0.2428093309992499
        ],
        [
          0.015701497495681893,
          0.08929095766310596
        ],
        [
          -0.14569035189474372,
          -0.19784010236297744
        ],
        [
          0.16684783802327224,
          -0.07215424923243713
        ],
        [
          -0.16730984662302245,
          -0.14622673074213355
        ],
        [
          0.0368062395962056,
          -0.11675200519959744
        ],
        [
          0.05194599409428974,
          0.11736868707652365
        ],
        [
          -0.05073900694794248,
          0.16254961180504363
        ]
      ]
    },
    {
      "charge": 9.441395574313344,
      "spin": -0.0321817908176041,
      "polarization": -0.003408584098007632,
      "quadrature_error": 1.768976643990246e-08,
      "realization": 121,
      "onsite": [
        [
          -0.08901860553844049,
          -0.08342847194404068
        ],
        [
          0.24694491213503383,
          -0.001266387867901786
        ],
        [
          0.22587809611998977,
          0.18187599098444868
        ],
        [
          0.12568269549080557,
          -0.0013286173785820865
        ],
        [
          0.14819667131776593,
          0.038762248593915916
        ],
        [
          0.10305193675271557,
          -0.08645299825970293
        ],
        [
          -0.026631292238399662,
          0.02641846386121377
        ],
        [
          0.1669831515341355,
          -0.23891252077433778
        ],
        [
          -0.14950161747009466,
          -0.10070602727996125
        ],
        [
          -0.0983249140480239,
          0.2244210607424909
        ]
      ]
    },
    {
      "charge": 9.654173398055757,
      "spin": 0.0029889465762639403,
      "polarization": 0.0003096015011358591,
      "quadrature_error": 5.754044658274936e-09,
      "realization": 122,
      "onsite": [
        [
          0.166867914290869,
          -0.08398417055722601
        ],
        [
          0.15138913094084278,
          -0.007010997969517652
        ],
        [
          -0.18205407380244237,
          0.1580314147856392
        ],
        [
          -0.22450980965747402,
          0.2263198958833137
        ],
        [
          -0.11282897243977247,
          0.08446894467455568
        ],
        [
          0.1940339107209827,
          0.10967563455502072
        ],
        [
          0.10972628818468877,
          -0.022216640196770387
        ],
        [
          -0.1255192772623061,
          -0.16323588765801006
        ],
        [
          -0.10181915590719126,
          0.12560478424200322
        ],
        [
          0.1778342382628627,
          -0.17908688788055643
        ]
      ]
    },
    {
      "charge": 9.230727420087998,
      "spin": -0.026592086235769526,
      "polarization": -0.0028808223908659216,
      "quadrature_error": 1.9157864501332495e-08,
      "realization": 123,
      "onsite": [
        [
          -0.1445038616587082,
          0.1228552722072952
        ],
        [
          -0.06933817365114858,
          0.04377246049803274
        ],
        [
          0.1224111248393599,
          0.22579988155342484
        ],
        [
          0.2289957330356504,
          -0.21592042556149282
        ],
        [
          0.1689059641545907,
          0.10747429530399821
        ],
        [
          -0.20926901068455184,
          0.07338435391935644
        ],
        [
          -0.07107166598754594,
          -0.16091191826511986
        ],
        [
          -0.21981491107141282,
          -0.017240380086713303
        ],
        [
          0.03944901755521513,
          -0.14757487041536138
        ],
        [
          -0.24560857552171173,
          0.22894075865525199
        ]
      ]
    },
    {
      "charge": 9.376528725960984,
      "spin": 0.021940839169372676,
      "polarization": 0.002339974612206395,
      "quadrature_error": 1.0932284815447773e-08,
      "realization": 124,
      "onsite": [
        [
          0.2094980809394933,
          0.17450782540340248
        ],
        [
          0.07393745199994162,
          -0.14590761376072064
        ],
        [
          0.02239780351953352,
          -0.08688093279727155
        ],
        [
          -0.1935945784933959,
          0.20062268207911405
        ],
        [
          -0.0061474795044969,
          -0.16940113041590943
        ],
        [
          -0.0673663687938788,
          -0.13923041909084283
        ],
        [
          0.20823652945916654,
          0.16711270933926187
        ],
        [
          0.0024360913395297668,
          0.22522043150681387
        ],
        [
          0.23178294201317123,
          0.027954601947072666
        ],
        [
          -0.13683201756373398,
          0.10724775643757917
        ]
      ]
    },
    {
      "charge": 9.193806290636141,
      "spin": 0.026169472761564984,
      "polarization": 0.002846424204980096,
      "quadrature_error": 1.52681412016521e-08,
      "realization": 125,
      "onsite": [
        [
          0.10744900126434243,
          -0.05536609092259692
        ],
        [
          -0.13821168732273081,
          -0.11184608586753347
        ],
        [
          0.10793639076140166,
          -0.16100118899162108
        ],
        [
          0.15881362039091929,
          0.20680790409608868
        ],
        [
          0.1906859714991644,
          0.10376839218467071
        ],
        [
          -0.04034247965836418,
          0.18110669450273764
        ],
        [
          0.1665756742197857,
          -0.23719158824215936
        ],
        [
          -0.10352100108176882,
          0.1079125907331136
        ],
        [
          -0.04258331370468055,
          -0.24640583954238104
        ],
        [
          -0.2243113629920741,
          -0.2093318694973969
        ]
      ]
    },
    {
      "charge": 9.115662162559557,
      "spin": 0.05279460140886507,
      "polarization": 0.0057916364678044455,
      "quadrature_error": 1.6781537492327795e-08,
      "realization": 126,
      "onsite": [
        [
          0.16871299403037976,
          0.20336653486947598
        ],
        [
          0.1099214666493355,
          -0.22255550483621628
        ],
        [
          -0.24966189033794395,
          0.008250693238148976
        ],
        [
          0.09606757372692354,
          -0.11976384960319864
        ],
        [
          0.037108268857555915,
          -0.007338481443594336
        ],
        [
          0.061627235120970014,
          0.10226184172862757
        ],
        [
          -0.1356706010926837,
          -0.022109787914359857
        ],
        [
          0.19942617699470866,
          0.19585505521608498
        ],
        [
          -0.23435608724741613,
          -0.12094711051011786
        ],
        [
          0.16141587988892214,
          -0.08286481369339627
        ]
      ]
    },
    {
      "charge": 9.234344438765147,
      "spin": 0.027557646482270444,
      "polarization": 0.0029842558575772123,
      "quadrature_error": 1.3471137528143596e-08,
      "realization": 127,
      "onsite": [
        [
          -0.08060567360603887,
          0.22299821709631562
        ],
        [
          -0.22830737960252784,
          0.23490797404396047
        ],
        [
          -0.205967578852774,
          0.01625770576987101
        ],
        [
          0.13570328688126154,
          0.20181175035169863
        ],
        [
          -0.144861737738396,
          -0.05819839345511524
        ],
        [
          -0.23544721090104687,
          -0.21152914355452068
        ],
        [
          0.1940208576870019,
          -0.19740282324385128
        ],
        [
          -0.14639535157681893,
          0.14628419721584074
        ],
        [
          -0.17157616668478948,
          0.19015661910270543
        ],
        [
          -0.24709248096268988,
          -0.11943730798033336
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N10_W1p0.json <==
{
  "sites": 10,
  "W": 1.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    10,
    10000
  ],
  "spin_mean": -0.0013238017484739296,
  "spin_sd": 0.04765657939516961,
  "spin_se": 0.0042122863073099405,
  "spin_ci95_student": [
    -0.00965915617914019,
    0.007011552682192329
  ],
  "spin_ci95_bootstrap": [
    -0.009774793610730956,
    0.006777815506918062
  ],
  "spin_mean_absolute": 0.03671732924315724,
  "charge_mean": 8.160061629176024,
  "polarization_mean": -0.00019961001057572237,
  "polarization_ratio_means": -0.0001622293811777991,
  "first_half_spin_mean": -0.0036085623640935314,
  "maximum_quadrature_error": 1.9561838776320908e-08,
  "records": [
    {
      "charge": 8.468283103441497,
      "spin": -0.06015564103902504,
      "polarization": -0.007103640762149046,
      "quadrature_error": 1.819240728855063e-08,
      "realization": 0,
      "onsite": [
        [
          -0.31135926945207104,
          -0.38979182685421854
        ],
        [
          0.2015300431558703,
          0.061273210029712866
        ],
        [
          -0.022670951658906646,
          -0.10961287732123026
        ],
        [
          0.4925126728008449,
          0.1660072949859699
        ],
        [
          -0.4680100132384364,
          0.41758265404110817
        ],
        [
          -0.28340153885806774,
          0.40497485018648416
        ],
        [
          -0.19748103511757165,
          0.4449298832256646
        ],
        [
          -0.271278548147893,
          -0.12903500340623364
        ],
        [
          -0.004981012720523759,
          0.12631700539957058
        ],
        [
          -0.4630697612561705,
          0.3393024891993536
        ]
      ]
    },
    {
      "charge": 8.74492018927884,
      "spin": 0.016841453366298255,
      "polarization": 0.0019258555826439285,
      "quadrature_error": 1.3639507939830699e-08,
      "realization": 1,
      "onsite": [
        [
          0.006987156134958261,
          0.10520177512867501
        ],
        [
          -0.3488081770462925,
          0.13277366728033113
        ],
        [
          -0.3640890728067704,
          0.33895451578015945
        ],
        [
          0.14125916785087167,
          0.24591235999226246
        ],
        [
          0.1846448578811577,
          -0.48361364790156824
        ],
        [
          -0.4299964346026839,
          -0.19529180341298236
        ],
        [
          0.010611993739533032,
          -0.2752261579594535
        ],
        [
          0.32978337378098566,
          -0.4808162237124518
        ],
        [
          0.11166026635918325,
          -0.33981652974065135
        ],
        [
          0.24474391739780466,
          0.1810208360506469
        ]
      ]
    },
    {
      "charge": 8.062210527416225,
      "spin": 0.0020808038704919155,
      "polarization": 0.0002580934674697426,
      "quadrature_error": 1.0670440645954499e-08,
      "realization": 2,
      "onsite": [
        [
          -0.3250672149427746,
          0.2834923276760156
        ],
        [
          0.08537026698268968,
          -0.26214073128153237
        ],
        [
          0.25449085023383955,
          -0.22463425352804967
        ],
        [
          -0.03748225079778611,
          0.4653848909885594
        ],
        [
          -0.3418676263295669,
          0.008000747775089745
        ],
        [
          -0.39457068799338724,
          -0.025416223129255844
        ],
        [
          0.10258440912243572,
          -0.42369853201286867
        ],
        [
          -0.2968314019946139,
          -0.07652169416697296
        ],
        [
          -0.14664576772079962,
          0.4496973899648541
        ],
        [
          -0.08716030945843445,
          -0.48004593198388645
        ]
      ]
    },
    {
      "charge": 7.2991407014954,
      "spin": -0.025388860405594092,
      "polarization": -0.0034783355252204673,
      "quadrature_error": 1.1408417934865783e-08,
      "realization": 3,
      "onsite": [
        [
          0.07272658542100952,
          -0.03602505751257534
        ],
        [
          -0.06152737896808913,
          -0.11767161804603865
        ],
        [
          0.4875460416256697,
          -0.178556211194689
        ],
        [
          -0.2670692101829105,
          -0.34539690360021114
        ],
        [
          0.34459505150990166,
          -0.08017654644819838
        ],
        [
          -0.09015804528507398,
          -0.33402199611726635
        ],
        [
          0.44745101141125887,
          0.21368527668349468
        ],
        [
          -0.03323216733432277,
          -0.4734303091598374
        ],
        [
          0.3280640865738168,
          0.40315098040008324
        ],
        [
          -0.4113848101232137,
          -0.3474106310767785
        ]
      ]
    },
    {
      "charge": 7.936935973784987,
      "spin": -0.024706137276428886,
      "polarization": -0.0031128054148390665,
      "quadrature_error": 7.869314946540442e-09,
      "realization": 4,
      "onsite": [
        [
          0.4703964865111693,
          0.3261739956012182
        ],
        [
          -0.4959356898759505,
          0.33593775132422177
        ],
        [
          -0.09305913332691207,
          0.11372482434163156
        ],
        [
          -0.0175696328791366,
          -0.2510883315637855
        ],
        [
          -0.4522883818803123,
          0.17412439748177355
        ],
        [
          -0.03330470630953275,
          -0.4190788522990715
        ],
        [
          -0.21014616863691515,
          -0.24419362980324544
        ],
        [
          0.26953701296196775,
          0.09922494992394304
        ],
        [
          0.05114137362414006,
          0.46509517771142717
        ],
        [
          -0.42802351133089167,
          -0.16280060909363236
        ]
      ]
    },
    {
      "charge": 7.8395438186358595,
      "spin": -0.04559771074812565,
      "polarization": -0.005816372967994967,
      "quadrature_error": 5.3657917041346065e-09,
      "realization": 5,
      "onsite": [
        [
          -0.26626118542976085,
          -0.16293058425521822
        ],
        [
          -0.4108928219523601,
          -0.369665643801639
        ],
        [
          -0.07516674485169417,
          -0.15892368917225497
        ],
        [
          0.1373682531264353,
          0.2191807013678364
        ],
        [
          -0.1340737753760557,
          -0.43381385417151974
        ],
        [
          0.38114907499535877,
          -0.4266423055465418
        ],
        [
          -0.3335034948674819,
          0.37507332773064317
        ],
        [
          0.15026273395824907,
          -0.2096420189388969
        ],
        [
          -0.16904835572981047,
          0.2375689942356879
        ],
        [
          0.152631605120932,
          0.15218094508347335
        ]
      ]
    },
    {
      "charge": 7.023404601871667,
      "spin": 0.0172605405629253,
      "polarization": 0.0024575745726403884,
      "quadrature_error": 6.323190808996415e-09,
      "realization": 6,
      "onsite": [
        [
          -0.08354680432200445,
          0.31052472093400096
        ],
        [
          -0.4871708329361568,
          0.36626805473736257
        ],
        [
          0.4293857916582089,
          -0.25894594902888457
        ],
        [
          -0.11191896456998707,
          0.19113903641308316
        ],
        [
          -0.22028088698244563,
          0.4267137172075858
        ],
        [
          0.3708228135835996,
          -0.49567075551080897
        ],
        [
          0.0057046594607723655,
          0.49787319883714076
        ],
        [
          0.4892655201614122,
          0.4550568131783804
        ],
        [
          -0.18006876099732394,
          0.11120740739503632
        ],
        [
          -0.23839274503424002,
          -0.2494589688116594
        ]
      ]
    },
    {
      "charge": 8.700220843979142,
      "spin": -0.007342256860849661,
      "polarization": -0.0008439161479367228,
      "quadrature_error": 6.044613459213046e-09,
      "realization": 7,
      "onsite": [
        [
          -0.04511134107285908,
          0.3955705180214535
        ],
        [
          0.28024321052523504,
          0.3202789951442666
        ],
        [
          0.19714361112431,
          0.4575395723279997
        ],
        [
          0.2468302214115956,
          0.0828966946916051
        ],
        [
          -0.4159053892710194,
          -0.3102133387094185
        ],
        [
          -0.14762263067930637,
          0.4153242866224982
        ],
        [
          -0.002388039211371762,
          0.2428054654492564
        ],
        [
          0.4922104809754013,
          0.1508712706658938
        ],
        [
          0.2568432672662412,
          0.07495552749419598
        ],
        [
          0.40049266976379594,
          -0.4061582169091962
        ]
      ]
    },
    {
      "charge": 7.703012454635264,
      "spin": -0.04816017681204891,
      "polarization": -0.006252122412585309,
      "quadrature_error": 9.3839803761984e-09,
      "realization": 8,
      "onsite": [
        [
          -0.3487906998261352,
          -0.19542820230298386
        ],
        [
          -0.4626504240712941,
          -0.08756646336398055
        ],
        [
          0.16039888793694002,
          0.2509047802179498
        ],
        [
          -0.041673339034048906,
          -0.48665955068737166
        ],
        [
          -0.41782822556306143,
          -0.023478327821216616
        ],
        [
          0.4699369209371842,
          -0.15498931125561077
        ],
        [
          0.021324070643218507,
          -0.0864231537037039
        ],
        [
          0.13775752644752404,
          -0.29767085322244025
        ],
        [
          0.4929500200045642,
          0.011117725534584344
        ],
        [
          -0.2997703668873696,
          0.18887237822616243
        ]
      ]
    },
    {
      "charge": 7.912601473084838,
      "spin": 0.01805829389979148,
      "polarization": 0.0022822195659945453,
      "quadrature_error": 1.738768902207744e-08,
      "realization": 9,
      "onsite": [
        [
          0.05416813480434568,
          -0.35428931636701844
        ],
        [
          -0.11458012066588974,
          0.2003234157007623
        ],
        [
          -0.2744671927781459,
          -0.2896500333809512
        ],
        [
          0.4632391985522146,
          0.32307937868299275
        ],
        [
          -0.4550313289348644,
          -0.010190199111464127
        ],
        [
          0.018733167040534737,
          0.07710841019516002
        ],
        [
          -0.07866185791292968,
          0.20583545928873948
        ],
        [
          0.14635168441330626,
          0.21924333404481167
        ],
        [
          0.36864945549508943,
          -0.03437883470100167
        ],
        [
          -0.42823850267796515,
          0.21031353908795158
        ]
      ]
    },
    {
      "charge": 8.327197726260813,
      "spin": 0.08401883712166923,
      "polarization": 0.010089689218823973,
      "quadrature_error": 1.2232590552643371e-09,
      "realization": 10,
      "onsite": [
        [
          0.266500702007784,
          0.42832834896722305
        ],
        [
          0.16919791707811793,
          0.13905256050117432
        ],
        [
          -0.13279482111286078,
          -0.21135613854596413
        ],
        [
          0.20788949017890912,
          0.09954763928699506
        ],
        [
          0.32345279049438014,
          0.42610416486648584
        ],
        [
          -0.10484576421221004,
          0.3022329112556993
        ],
        [
          -0.3201918516466633,
          -0.3191283793286851
        ],
        [
          0.4056457598713604,
          0.04590624286552736
        ],
        [
          0.017452635985345633,
          -0.09671718722472089
        ],
        [
          -0.4832442588258826,
          -0.08094114619697723
        ]
      ]
    },
    {
      "charge": 7.663504732203231,
      "spin": 0.045636355094379646,
      "polarization": 0.00595502406393887,
      "quadrature_error": 1.5887188678530784e-09,
      "realization": 11,
      "onsite": [
        [
          -0.45241128416350296,
          0.49209332854633203
        ],
        [
          -0.13618613430319293,
          0.36408369733042545
        ],
        [
          -0.040348070339984554,
          -0.4446817112114322
        ],
        [
          0.20208140267675445,
          -0.04158576387292612
        ],
        [
          0.05485653781474931,
          0.44187303713560766
        ],
        [
          -0.0974530888858055,
          -0.49471265645711304
        ],
        [
          -0.4877824334403903,
          0.4997863013445596
        ],
        [
          0.1334160294863388,
          -0.4130978807192234
        ],
        [
          0.2907522514497862,
          -0.32149472053563566
        ],
        [
          0.4380875698089942,
          0.2469958948301717
        ]
      ]
    },
    {
      "charge": 8.532509487200471,
      "spin": -0.04174409835062971,
      "polarization": -0.004892358855650802,
      "quadrature_error": 5.325995247454415e-09,
      "realization": 12,
      "onsite": [
        [
          -0.4627610806965672,
          1.555628635019346e-05
        ],
        [
          -0.3584362160064246,
          -0.12372307369212932
        ],
        [
          -0.27498097415103706,
          -0.41874599628063924
        ],
        [
          0.19264871424234564,
          0.43622109812092047
        ],
        [
          0.06007874949238423,
          0.10086657996732884
        ],
        [
          0.21655575035491115,
          -0.15022718797927959
        ],
        [
          0.12701970763467174,
          0.03128836000789592
        ],
        [
          -0.07634177863261415,
          0.23457698745860955
        ],
        [
          -0.03703043987338894,
          0.3341241235427894
        ],
        [
          -0.42961252336483435,
          -0.08642654123808347
        ]
      ]
    },
    {
      "charge": 8.11681064326699,
      "spin": -0.028128818422984862,
      "polarization": -0.0034655013723054037,
      "quadrature_error": 2.1441371419590185e-09,
      "realization": 13,
      "onsite": [
        [
          0.48439815330929814,
          -0.48693433792270124
        ],
        [
          -0.1065833650848832,
          0.3527571252007019
        ],
        [
          0.06309952012482334,
          -0.41931556162529215
        ],
        [
          0.4904807637424814,
          -0.18967954133039955
        ],
        [
          0.4766734704747423,
          -0.27601946579644165
        ],
        [
          -0.47543924033470153,
          -0.16988591949863874
        ],
        [
          -0.22617561633846395,
          -0.19308163403922274
        ],
        [
          -0.18007119829403673,
          -0.40178994734888585
        ],
        [
          -0.3902840604889318,
          0.32351548551707265
        ],
        [
          -0.09358652241790844,
          0.2532364720763015
        ]
      ]
    },
    {
      "charge": 9.155881447567051,
      "spin": 0.06605370173877434,
      "polarization": 0.007214346550579953,
      "quadrature_error": 1.6338766498992006e-08,
      "realization": 14,
      "onsite": [
        [
          0.21484744203426864,
          0.032968882200299365
        ],
        [
          -0.026249295169403997,
          -0.2941665979850543
        ],
        [
          -0.17358766415714533,
          -0.4012980090780066
        ],
        [
          -0.18181698430460858,
          -0.059634561846565015
        ],
        [
          0.059650082795068116,
          -0.02109528316619136
        ],
        [
          -0.35390295327066223,
          0.2800364755785347
        ],
        [
          -0.4386381977877353,
          -0.4264666669515874
        ],
        [
          -0.4276182765755152,
          -0.3832419724822259
        ],
        [
          -0.021938317323914713,
          -0.3728469305727816
        ],
        [
          -0.05801806649650443,
          -0.488372772431489
        ]
      ]
    },
    {
      "charge": 8.574309415342686,
      "spin": -0.019401330603753573,
      "polarization": -0.002262728071025434,
      "quadrature_error": 8.510313224099745e-09,
      "realization": 15,
      "onsite": [
        [
          0.11429792663759819,
          0.1724541495510814
        ],
        [
          -0.19791673390068143,
          -0.22877493942048432
        ],
        [
          -0.26536467469423364,
          -0.009949374493595786
        ],
        [
          0.19542733612771024,
          0.2658290181238938
        ],
        [
          -0.4099407947403825,
          0.19295126327914214
        ],
        [
          -0.025761257479544164,
          -0.25979830908585055
        ],
        [
          -0.01153232930254633,
          -0.03693056915254578
        ],
        [
          0.015346820409311346,
          -0.013402026058608407
        ],
        [
          0.18263603769636505,
          0.4899618864128379
        ],
        [
          0.10017278577623245,
          -0.20697545289561214
        ]
      ]
    },
    {
      "charge": 8.99918986459034,
      "spin": 0.027674040013052955,
      "polarization": 0.0030751701463643615,
      "quadrature_error": 6.212518356795768e-10,
      "realization": 16,
      "onsite": [
        [
          0.050788246193005704,
          0.17905608098531878
        ],
        [
          0.4615498599268856,
          0.06761686823007351
        ],
        [
          0.17234512246807665,
          -0.37386062630219563
        ],
        [
          0.48776497565270394,
          -0.36453055706847914
        ],
        [
          0.17774187444606526,
          0.028351460409537288
        ],
        [
          -0.01947496163346074,
          0.283518158157145
        ],
        [
          -0.1046805975806453,
          -0.1728079996141445
        ],
        [
          0.0823218506622111,
          0.22828606111228833
        ],
        [
          0.23680700294970947,
          0.3993393642207044
        ],
        [
          -0.1598650777918148,
          0.004004057363338198
        ]
      ]
    },
    {
      "charge": 7.375270075711141,
      "spin": -0.09921756455000694,
      "polarization": -0.013452736446460254,
      "quadrature_error": 1.19623714442891e-08,
      "realization": 17,
      "onsite": [
        [
          -0.4106220715378869,
          -0.3816657804052461
        ],
        [
          -0.1288701917215671,
          0.25799032200143235
        ],
        [
          0.34171583555418783,
          0.2785757190914254
        ],
        [
          -0.4256669390583513,
          -0.41401765521589606
        ],
        [
          0.15880686880379336,
          0.04987889739625484
        ],
        [
          0.4502274855032513,
          0.013146410428600874
        ],
        [
          -0.4126195573678739,
          0.39815801658922734
        ],
        [
          -0.003948321706043867,
          0.16851967126402612
        ],
        [
          0.19579046710996906,
          -0.019485066755717595
        ],
        [
          -0.41814340940370165,
          0.34187397899868444
        ]
      ]
    },
    {
      "charge": 8.916051079249845,
      "spin": 0.009875586012300847,
      "polarization": 0.001107618824132144,
      "quadrature_error": 1.2319081768998895e-10,
      "realization": 18,
      "onsite": [
        [
          0.10335418223128767,
          -0.014547977472555318
        ],
        [
          0.10994589176245428,
          0.12820525270941496
        ],
        [
          0.3017553780195015,
          -0.13241042021991756
        ],
        [
          0.22504483412877985,
          -0.2638598043251468
        ],
        [
          -0.32426859862757595,
          -0.11289161890068733
        ],
        [
          -0.1433420109410205,
          0.10740873811323481
        ],
        [
          0.4569557664820634,
          -0.4098748845292972
        ],
        [
          0.11854671949120532,
          -0.4400002593728972
        ],
        [
          0.3252959819974919,
          -0.4810756949970576
        ],
        [
          0.4862227714549028,
          -0.4133937723799037
        ]
      ]
    },
    {
      "charge": 8.378667532621442,
      "spin": 0.00786810995255024,
      "polarization": 0.0009390645853790712,
      "quadrature_error": 8.308516537660431e-09,
      "realization": 19,
      "onsite": [
        [
          -0.11094538243534002,
          0.08417093882361681
        ],
        [
          0.3478428158997262,
          -0.4911189198823124
        ],
        [
          -0.33782695103923,
          -0.1679452633591486
        ],
        [
          0.016602765953293352,
          -0.47531908680228363
        ],
        [
          -0.3757003634781134,
          -0.24382448072979923
        ],
        [
          -0.21264097367637058,
          0.32146395789401216
        ],
        [
          0.032898119023945016,
          -0.31130939883375164
        ],
        [
          -0.41679896726314425,
          -0.30462004470273407
        ],
        [
          0.27575027240247507,
          -0.34351920779490663
        ],
        [
          0.1376432685248944,
          -0.44522699870418103
        ]
      ]
    },
    {
      "charge": 7.599034697540391,
      "spin": -0.06622090658381677,
      "polarization": -0.008714384026335707,
      "quadrature_error": 1.1295785141249745e-08,
      "realization": 20,
      "onsite": [
        [
          0.1464513966393659,
          -0.1403331303758567
        ],
        [
          -0.3252620380769824,
          0.2692092991454862
        ],
        [
          -0.4872128300599814,
          -0.06800219964311283
        ],
        [
          -0.40661235710096855,
          -0.4535258246610706
        ],
        [
          0.48833529142178034,
          0.3635805898734651
        ],
        [
          0.13832435079064676,
          -0.43366992589705544
        ],
        [
          -0.3580593568805991,
          -0.3330697012617134
        ],
        [
          -0.41506641950641654,
          -0.492308183551567
        ],
        [
          0.4472233881180834,
          -0.015413245812301746
        ],
        [
          -0.010881496723623041,
          0.2052586955179564
        ]
      ]
    },
    {
      "charge": 9.159216947301116,
      "spin": 0.07042489456148827,
      "polarization": 0.007688964566151028,
      "quadrature_error": 1.688006613288125e-08,
      "realization": 21,
      "onsite": [
        [
          -0.40160500034458324,
          0.1447846505479108
        ],
        [
          0.09132279717437841,
          0.05745501730554925
        ],
        [
          -0.3930095583621118,
          -0.43799124501616427
        ],
        [
          -0.003921630171525359,
          -0.350635269205831
        ],
        [
          0.048918498411269495,
          0.05750222938322902
        ],
        [
          -0.11581300955674723,
          0.46664763634945816
        ],
        [
          -0.37432383644910217,
          0.12662119596639343
        ],
        [
          -0.3141800330161372,
          -0.3449867663042371
        ],
        [
          -0.010105680309912879,
          -0.060057068525426804
        ],
        [
          -0.038199649982558315,
          -0.07192869915802791
        ]
      ]
    },
    {
      "charge": 7.673721113016252,
      "spin": 0.07203265316253635,
      "polarization": 0.009386926121194808,
      "quadrature_error": 9.60090222969921e-09,
      "realization": 22,
      "onsite": [
        [
          0.362652408132496,
          -0.42826318131693586
        ],
        [
          0.03044480107009817,
          0.2055360644575741
        ],
        [
          0.2777717727625636,
          -0.4134597192388857
        ],
        [
          -0.07728826439471881,
          0.4988406964868789
        ],
        [
          -0.24676929005013104,
          0.45421534849636835
        ],
        [
          0.1256139052204348,
          -0.2485699059814056
        ],
        [
          -0.4080518491413194,
          0.44318717418495146
        ],
        [
          -0.20005606461239556,
          -0.33315193800877374
        ],
        [
          0.3531205946024413,
          -0.053748979735076974
        ],
        [
          0.0711461587996649,
          0.03871335232783124
        ]
      ]
    },
    {
      "charge": 7.853137171650303,
      "spin": 0.026812959424860353,
      "polarization": 0.003414299131518382,
      "quadrature_error": 1.5281167066061122e-08,
      "realization": 23,
      "onsite": [
        [
          -0.1781876846699474,
          -0.3185328622516892
        ],
        [
          0.34018394516083017,
          0.175574738876337
        ],
        [
          0.01567459553615136,
          0.12038196737003948
        ],
        [
          0.11154224329879536,
          -0.24075696508384303
        ],
        [
          -0.13069114946653693,
          -0.3362925636344889
        ],
        [
          0.2980796586898372,
          0.35358180532786254
        ],
        [
          0.33062188856203845,
          0.49551871139637305
        ],
        [
          -0.40274997501181087,
          -0.35072930264863866
        ],
        [
          -0.3608212418196136,
          0.3456756718748104
        ],
        [
          0.4156281663864376,
          0.08492006497640703
        ]
      ]
    },
    {
      "charge": 7.573156965257173,
      "spin": 0.001484154685803707,
      "polarization": 0.00019597569317689526,
      "quadrature_error": 1.7689666805191357e-08,
      "realization": 24,
      "onsite": [
        [
          0.1811957265029409,
          0.06844987612138553
        ],
        [
          0.43010882703335496,
          -0.49557237936098264
        ],
        [
          -0.44314048764700364,
          0.4910403102097848
        ],
        [
          -0.4420618710239915,
          0.03575059822931126
        ],
        [
          0.4490745673736152,
          -0.013679318845457922
        ],
        [
          -0.28949111202131006,
          -0.041883985364654874
        ],
        [
          0.15765398238942552,
          -0.183585958903976
        ],
        [
          0.025756276592265648,
          -0.1454892311667394
        ],
        [
          0.24114963958598612,
          0.3557597085120976
        ],
        [
          -0.267372092747008,
          0.3788529506336128
        ]
      ]
    },
    {
      "charge": 7.743973737757684,
      "spin": 0.032146303265466976,
      "polarization": 0.004151137949852493,
      "quadrature_error": 1.900402827561058e-08,
      "realization": 25,
      "onsite": [
        [
          -0.04401569810995187,
          0.4201310141761705
        ],
        [
          -0.48536946458032515,
          -0.21778183630742776
        ],
        [
          0.45711163079537087,
          -0.15622845649822403
        ],
        [
          0.48301119537445814,
          0.3598118729861126
        ],
        [
          0.4992701916006693,
          -0.3769524428217067
        ],
        [
          0.18512497046527288,
          -0.21055992118117217
        ],
        [
          0.21269076809299792,
          0.4217176467978011
        ],
        [
          0.2248337516010105,
          -0.3585997878221098
        ],
        [
          -0.4490559251343412,
          -0.16776821679910525
        ],
        [
          0.03609070475501719,
          0.22702935875900698
        ]
      ]
    },
    {
      "charge": 8.272426663959873,
      "spin": 0.0022159973763580428,
      "polarization": 0.0002678775486777518,
      "quadrature_error": 7.71297101175205e-09,
      "realization": 26,
      "onsite": [
        [
          -0.23732666446985795,
          -0.2504193625772809
        ],
        [
          0.04545313629806569,
          0.14574341921165646
        ],
        [
          -0.4862810786233758,
          -0.45994814217885716
        ],
        [
          -0.23090646267156756,
          -0.366683925400193
        ],
        [
          -0.004026390519242473,
          -0.1546755936947618
        ],
        [
          -0.16550156229304758,
          -0.011469674920999484
        ],
        [
          0.16857897752468243,
          -0.09487797149651878
        ],
        [
          -0.35854822251123575,
          -0.4468861286172977
        ],
        [
          0.441058360022724,
          0.0630628013319745
        ],
        [
          -0.3683434333600635,
          0.11707413176544312
        ]
      ]
    },
    {
      "charge": 8.916857405655842,
      "spin": 0.08604003359647751,
      "polarization": 0.009649143154616725,
      "quadrature_error": 9.453459448156304e-09,
      "realization": 27,
      "onsite": [
        [
          0.2632327620180074,
          0.12974917450106216
        ],
        [
          -0.06102489780375864,
          0.3711088170422039
        ],
        [
          -0.3946252158054967,
          0.03173505351546646
        ],
        [
          0.4345807044623655,
          0.315830541425392
        ],
        [
          0.4561088389258511,
          -0.22932890269537798
        ],
        [
          0.49178913199906793,
          0.2959742836658147
        ],
        [
          0.14136563800770807,
          0.45029179316614787
        ],
        [
          -0.027394304956883886,
          -0.13785778524197456
        ],
        [
          0.1682443276715595,
          0.09244134143975191
        ],
        [
          0.44408385963071206,
          0.275718107478921
        ]
      ]
    },
    {
      "charge": 8.416607999191635,
      "spin": -0.08560216374989421,
      "polarization": -0.010170625002152385,
      "quadrature_error": 1.1380644589746858e-08,
      "realization": 28,
      "onsite": [
        [
          -0.333771583719336,
          0.21704555980242812
        ],
        [
          -0.23803942959129276,
          0.08720623680841955
        ],
        [
          0.27117076182913147,
          -0.2511261761152608
        ],
        [
          0.47223345261553484,
          0.3360643130038199
        ],
        [
          -0.01913417322672617,
          0.22581949419523462
        ],
        [
          -0.16469703628510068,
          -0.23697282146072252
        ],
        [
          0.10983572967692179,
          -0.26110867917627545
        ],
        [
          0.40889372300056315,
          0.17884610548461166
        ],
        [
          0.481227315830704,
          0.3963910207183493
        ],
        [
          -0.049261840015015546,
          -0.1344578558283983
        ]
      ]
    },
    {
      "charge": 8.868112226129552,
      "spin": -0.05094718070784548,
      "polarization": -0.005744986013791252,
      "quadrature_error": 6.136017488087205e-10,
      "realization": 29,
      "onsite": [
        [
          -0.10033424268225921,
          -0.20139353119523518
        ],
        [
          -0.33135254435146455,
          -0.27194204307159575
        ],
        [
          0.1213237967902483,
          0.069564464209521
        ],
        [
          0.007760331170950208,
          0.08379617359753821
        ],
        [
          0.2844582359807808,
          0.13905911501859014
        ],
        [
          -0.09938314920512448,
          -0.1199234945179255
        ],
        [
          -0.08059253568146285,
          0.3577105681873324
        ],
        [
          -0.24705418693520054,
          0.16117355539821598
        ],
        [
          -0.4667413769961096,
          0.4393944800993749
        ],
        [
          -0.03354214550034085,
          0.17144936704086766
        ]
      ]
    },
    {
      "charge": 8.234643325056108,
      "spin": -0.006849660631511648,
      "polarization": -0.0008318102389049105,
      "quadrature_error": 8.507193806502174e-09,
      "realization": 30,
      "onsite": [
        [
          -0.4407954599768039,
          -0.27740842015184053
        ],
        [
          -0.3004426603516206,
          0.21006151159732223
        ],
        [
          0.2870491300917841,
          -0.30535734330996345
        ],
        [
          -0.005738283342364592,
          -0.17712315469499185
        ],
        [
          0.4961312997323778,
          -0.06070463778869584
        ],
        [
          -0.38538015637916956,
          -0.09885928482907791
        ],
        [
          -0.3258459287449147,
          -0.41799420395577613
        ],
        [
          -0.4258719151824488,
          0.11207955231800426
        ],
        [
          -0.04503462642371314,
          -0.013447928802925446
        ],
        [
          -0.37281794406901625,
          0.39569067641021105
        ]
      ]
    },
    {
      "charge": 8.465591794456646,
      "spin": 0.015035427034641752,
      "polarization": 0.0017760633160326842,
      "quadrature_error": 6.733927419117166e-09,
      "realization": 31,
      "onsite": [
        [
          0.2967100312097839,
          0.25116239997341294
        ],
        [
          0.4562916589407543,
          -0.17957535183465145
        ],
        [
          -0.18489518385768677,
          -0.03390499992607465
        ],
        [
          -0.16815384375969555,
          0.21240305641511148
        ],
        [
          -0.42117721943666553,
          0.2947864044789287
        ],
        [
          0.38230804872593227,
          -0.24284657095360307
        ],
        [
          0.05205786409885271,
          0.36971170466418435
        ],
        [
          -0.42699270748232665,
          0.1509109606663902
        ],
        [
          -0.19320882249126392,
          0.49040634109119075
        ],
        [
          -0.015431823464678973,
          0.14925021411536143
        ]
      ]
    },
    {
      "charge": 8.241934073141088,
      "spin": -0.03329189042765584,
      "polarization": -0.004039329862652971,
      "quadrature_error": 7.054900499454717e-09,
      "realization": 32,
      "onsite": [
        [
          0.3440417526424492,
          -0.11768106186713612
        ],
        [
          -0.4768194365047006,
          0.06022306536909927
        ],
        [
          0.2602896370567451,
          0.2766499320101157
        ],
        [
          -0.3580942331496022,
          0.12919587570051727
        ],
        [
          0.1443944211584689,
          -0.398652946724095
        ],
        [
          0.15473430626835027,
          -0.3010049009053013
        ],
        [
          -0.002635547162612384,
          -0.10844542155629888
        ],
        [
          0.11849919239415363,
          0.13231300915534971
        ],
        [
          -0.15168927588946512,
          -0.35294702643092013
        ],
        [
          0.21123852705540158,
          0.035785271890230064
        ]
      ]
    },
    {
      "charge": 8.12248551506547,
      "spin": -0.032556438468528404,
      "polarization": -0.004008186706906794,
      "quadrature_error": 1.4545232245328452e-08,
      "realization": 33,
      "onsite": [
        [
          0.11651754933074021,
          -0.4529014713357101
        ],
        [
          0.4807379837068163,
          -0.26131728672100396
        ],
        [
          -0.042204032285006576,
          0.026080748072006665
        ],
        [
          -0.20285089827156022,
          -0.18182305599620807
        ],
        [
          -0.16422799579713943,
          0.1856342609216426
        ],
        [
          0.3443260538544888,
          -0.2756525079360531
        ],
        [
          0.45959714839766586,
          0.27935808328823675
        ],
        [
          -0.2631480806284271,
          0.36273857433446155
        ],
        [
          -0.15109967630928478,
          -0.16313948762691477
        ],
        [
          0.3188471922257877,
          -0.40348396999947755
        ]
      ]
    },
    {
      "charge": 8.049740602897748,
      "spin": -0.0796856600124062,
      "polarization": -0.009899158736086594,
      "quadrature_error": 6.455350987983882e-09,
      "realization": 34,
      "onsite": [
        [
          0.44885827297547154,
          0.03398235152731277
        ],
        [
          -0.4574549585804414,
          0.1425722873563473
        ],
        [
          0.00940672027012368,
          0.38903374080588515
        ],
        [
          -0.43559964452548383,
          0.40098689668099496
        ],
        [
          0.2168252775184052,
          -0.44523358799422097
        ],
        [
          0.04942281824900918,
          -0.3638770977288339
        ],
        [
          0.06601727978781047,
          0.3226735887332375
        ],
        [
          0.17307855706772812,
          -0.21966213200812257
        ],
        [
          0.1584388980757636,
          0.0024553782330216656
        ],
        [
          -0.2799365626636743,
          -0.006762936367883277
        ]
      ]
    },
    {
      "charge": 8.314994623778421,
      "spin": 0.011650587480028396,
      "polarization": 0.0014011539402215807,
      "quadrature_error": 1.2239076903421063e-08,
      "realization": 35,
      "onsite": [
        [
          0.0890658744884617,
          0.4100586849428769
        ],
        [
          -0.2015448145313492,
          0.16632089280897322
        ],
        [
          0.4338746741295767,
          0.2420000894247163
        ],
        [
          0.16466068430437142,
          0.045234520006059986
        ],
        [
          0.07942303789849614,
          -0.37449659800501844
        ],
        [
          -0.07793195129917896,
          0.21687470706891654
        ],
        [
          -0.14933191033828508,
          -0.3507000624639359
        ],
        [
          -0.277522542030741,
          0.47944811992290093
        ],
        [
          0.373580492909218,
          0.023934132114591056
        ],
        [
          0.08352518755228766,
          0.37032065624328503
        ]
      ]
    },
    {
      "charge": 7.890349827606736,
      "spin": -0.07117921796179331,
      "polarization": -0.009021047167357733,
      "quadrature_error": 4.395416457828787e-09,
      "realization": 36,
      "onsite": [
        [
          0.15202341444993062,
          -0.17640468141784704
        ],
        [
          -0.04263840492312165,
          -0.27864190805398614
        ],
        [
          -0.36483244265925896,
          0.4000946573649745
        ],
        [
          -0.21116516921258077,
          -0.3877781903392603
        ],
        [
          0.22689892046971905,
          -0.36636432840432387
        ],
        [
          -0.27474805338766617,
          -0.18050759134713423
        ],
        [
          -0.277459855041459,
          0.11717004357973049
        ],
        [
          -0.20477049117132118,
          -0.4397922426352069
        ],
        [
          0.39823551154407155,
          0.36463879674820343
        ],
        [
          0.3186444271056441,
          0.15767903301500974
        ]
      ]
    },
    {
      "charge": 8.285537390319625,
      "spin": -0.004061227097124557,
      "polarization": -0.0004901585625416978,
      "quadrature_error": 1.5085976368761404e-08,
      "realization": 37,
      "onsite": [
        [
          -0.2494190826011824,
          0.012218372076120643
        ],
        [
          0.09758673365408232,
          -0.49717115391854705
        ],
        [
          -0.13089547814236258,
          0.13666700141814103
        ],
        [
          -0.16398490874851046,
          0.13748846676608606
        ],
        [
          0.38818570684173914,
          -0.0685115258246306
        ],
        [
          -0.36549301227740294,
          -0.233344658852782
        ],
        [
          0.3568197695125247,
          0.2357697258492676
        ],
        [
          0.0981070780332286,
          0.07970435464567249
        ],
        [
          0.33958285386038045,
          0.1490693013267167
        ],
        [
          0.31327286387108555,
          0.14812430910373653
        ]
      ]
    },
    {
      "charge": 8.65842122732115,
      "spin": 0.03150340317576608,
      "polarization": 0.00363846968733271,
      "quadrature_error": 5.069833827579145e-09,
      "realization": 38,
      "onsite": [
        [
          0.24561747194554662,
          0.16774213693957996
        ],
        [
          -0.25130675693660054,
          0.12222691679357678
        ],
        [
          -0.06088542231047134,
          -0.07139891446790891
        ],
        [
          -0.30003140822531593,
          0.007139773018552176
        ],
        [
          -0.06598180816797783,
          -0.4903460026762697
        ],
        [
          0.34532819875065646,
          0.005773129269037058
        ],
        [
          -0.434494032338841,
          0.021372183952098167
        ],
        [
          -0.4260250136167675,
          -0.3849481292752316
        ],
        [
          -0.33675284354346713,
          0.2760600943617655
        ],
        [
          -0.2040885010196497,
          0.11414091353345135
        ]
      ]
    },
    {
      "charge": 8.579240815210953,
      "spin": 0.00891322006493513,
      "polarization": 0.001038928765017533,
      "quadrature_error": 1.5260423189247365e-08,
      "realization": 39,
      "onsite": [
        [
          -0.17478116509645536,
          -0.09018155839721254
        ],
        [
          -0.21529051044286895,
          -0.26961429526239844
        ],
        [
          -0.0442650766686955,
          0.14590318484214904
        ],
        [
          0.40602138607218163,
          -0.24027759058249554
        ],
        [
          -0.19632953408305542,
          -0.2249092597293717
        ],
        [
          -0.08263934429013098,
          -0.2616792830454203
        ],
        [
          0.23043461673309296,
          -0.38354553762805954
        ],
        [
          0.22392433891476626,
          -0.06031788387781234
        ],
        [
          -0.32384000245336786,
          -0.4204107996339628
        ],
        [
          0.12583687000495425,
          -0.16361627980814608
        ]
      ]
    },
    {
      "charge": 7.85894608711877,
      "spin": -0.03893909679329749,
      "polarization": -0.004954747921877303,
      "quadrature_error": 1.1743967936399744e-08,
      "realization": 40,
      "onsite": [
        [
          0.14628911663361932,
          -0.41366403738775015
        ],
        [
          -0.4383855318279818,
          0.3414491925317078
        ],
        [
          0.1623761939440842,
          0.4299639008158104
        ],
        [
          0.22203367285951792,
          0.005653094016053739
        ],
        [
          -0.24026053163159855,
          0.4167347808690799
        ],
        [
          0.10290835464567238,
          -0.18520816374553473
        ],
        [
          -0.026382280045975093,
          -0.22468673420391505
        ],
        [
          0.4542581333976833,
          -0.4126862120249144
        ],
        [
          -0.19692450797102057,
          -0.055519447135893074
        ],
        [
          0.27291558650650705,
          0.22838766248179
        ]
      ]
    },
    {
      "charge": 7.80931711369927,
      "spin": -0.00022532709492578868,
      "polarization": -2.8853623389235292e-05,
      "quadrature_error": 1.428886061795516e-08,
      "realization": 41,
      "onsite": [
        [
          0.052422429370547086,
          -0.37080038333381915
        ],
        [
          -0.4390113746013915,
          0.09372085538076491
        ],
        [
          0.19665936981715126,
          0.4511166943643258
        ],
        [
          0.2844694200644763,
          -0.14282211422175595
        ],
        [
          -0.25539555570328176,
          -0.4435727707359306
        ],
        [
          0.23802019673134933,
          0.17146341281287547
        ],
        [
          0.42630401949598373,
          0.22715068842337582
        ],
        [
          0.489235045893602,
          -0.29783296774732193
        ],
        [
          -0.034545085908262885,
          0.0007355273379825444
        ],
        [
          -0.27664341183748187,
          -0.34157510574012884
        ]
      ]
    },
    {
      "charge": 8.22988484023329,
      "spin": 0.03296441822947082,
      "polarization": 0.004005453158751173,
      "quadrature_error": 1.9719792325819518e-09,
      "realization": 42,
      "onsite": [
        [
          -0.3738039512567338,
          0.285497647588036
        ],
        [
          0.4581275859249918,
          0.28725015419155464
        ],
        [
          -0.08109803653304415,
          -0.2514639525270893
        ],
        [
          0.12563258580955694,
          -0.40635929711885976
        ],
        [
          0.30242978077908,
          0.08575997791464718
        ],
        [
          0.46753404254334285,
          -0.17068157604195155
        ],
        [
          0.24400529067247234,
          0.2764500272962399
        ],
        [
          -0.3433256208912747,
          0.014973636834487714
        ],
        [
          0.19636190453044977,
          -0.4420905776344366
        ],
        [
          -0.062416471015354524,
          0.3165891855111721
        ]
      ]
    },
    {
      "charge": 7.827959101383108,
      "spin": -0.015800920407280542,
      "polarization": -0.0020185236282709634,
      "quadrature_error": 1.8970224369423542e-08,
      "realization": 43,
      "onsite": [
        [
          -0.26211682985972573,
          0.16475872361382105
        ],
        [
          -0.029537717129014984,
          0.2834599678583979
        ],
        [
          -0.40003674344153595,
          0.3902922308694231
        ],
        [
          -0.22753872877136772,
          0.05577227210690072
        ],
        [
          -0.4339925476709403,
          -0.4230920203433036
        ],
        [
          0.24655073348391288,
          0.35008222385094523
        ],
        [
          -0.29734469144835096,
          -0.42754612707656925
        ],
        [
          -0.012212547891407022,
          0.006164764189764416
        ],
        [
          0.011004116601431302,
          -0.012003743355171292
        ],
        [
          -0.31930014675653406,
          -0.334219274876846
        ]
      ]
    },
    {
      "charge": 7.527866081468282,
      "spin": 0.038274872930540396,
      "polarization": 0.005084425322703805,
      "quadrature_error": 1.3134208948628125e-09,
      "realization": 44,
      "onsite": [
        [
          0.4993509533069217,
          -0.26321929632397356
        ],
        [
          -0.22482236926587384,
          -0.40638874543613124
        ],
        [
          0.18028555441943184,
          0.19913720055056938
        ],
        [
          -0.3591906094951657,
          0.15894557153852595
        ],
        [
          0.26085080003537364,
          0.04251147825700685
        ],
        [
          0.3362707237503766,
          0.45943569656102523
        ],
        [
          -0.13278563595234405,
          -0.4634912841102954
        ],
        [
          -0.4452203725875814,
          0.4771785797975946
        ],
        [
          -0.3633909319489127,
          0.32584760456083783
        ],
        [
          -0.4575123371230506,
          -0.24426243920140456
        ]
      ]
    },
    {
      "charge": 8.110298877526796,
      "spin": 0.069749979370552,
      "polarization": 0.008600173732662978,
      "quadrature_error": 4.217852751946373e-09,
      "realization": 45,
      "onsite": [
        [
          0.2944405935664475,
          0.3651531054021445
        ],
        [
          0.3838898576267763,
          -0.05928808064725544
        ],
        [
          0.05358967744655896,
          -0.33081776093098825
        ],
        [
          -0.4466492241143162,
          -0.06670265249277729
        ],
        [
          -0.18955564811356607,
          -0.10988909418867543
        ],
        [
          0.4921463135499853,
          -0.10598324023905425
        ],
        [
          -0.13678601566119242,
          -0.19981373662210133
        ],
        [
          0.31724919259090967,
          -0.4469653130864766
        ],
        [
          -0.4069171284473949,
          0.19981124010722573
        ],
        [
          0.1518035392324799,
          -0.07504868764296224
        ]
      ]
    },
    {
      "charge": 8.114063516198339,
      "spin": -0.09192356261457205,
      "polarization": -0.011328918294891627,
      "quadrature_error": 1.4228858087069078e-08,
      "realization": 46,
      "onsite": [
        [
          -0.43235975525820614,
          -0.29951015901906275
        ],
        [
          0.007572734959130356,
          -0.3341441677124912
        ],
        [
          -0.2846295496856489,
          -0.35560652207132537
        ],
        [
          0.19001101564000022,
          -0.21784417197353456
        ],
        [
          0.13714161794970414,
          0.4664069455047414
        ],
        [
          -0.19692697539861614,
          -0.28713533569067684
        ],
        [
          -0.0005493854606022364,
          -0.1533887002656834
        ],
        [
          0.4357110832155068,
          -0.49325741499944065
        ],
        [
          0.04191332890772648,
          0.19125888463134078
        ],
        [
          0.09316500767917801,
          0.4125673791869473
        ]
      ]
    },
    {
      "charge": 8.114033920328412,
      "spin": -0.05912988304883604,
      "polarization": -0.007287359607986798,
      "quadrature_error": 6.6873031391644944e-09,
      "realization": 47,
      "onsite": [
        [
          -0.3195985324769004,
          -0.05765367294681922
        ],
        [
          0.047618453654488135,
          -0.4346356657617847
        ],
        [
          0.1411179627130703,
          0.10228258550589453
        ],
        [
          0.4144489796206706,
          -0.11680826506576403
        ],
        [
          -0.202450295788699,
          0.2604909430280481
        ],
        [
          -0.4809194515292592,
          0.2669537199782218
        ],
        [
          0.01625217783377053,
          -0.36360311124078415
        ],
        [
          -0.025713069720518567,
          0.2666043702306038
        ],
        [
          0.3562831144743779,
          -0.47684487250192054
        ],
        [
          0.1691430034577982,
          -0.2916578372745011
        ]
      ]
    },
    {
      "charge": 7.201993356923588,
      "spin": 0.003611981956917217,
      "polarization": 0.0005015253108286836,
      "quadrature_error": 1.3280840991543942e-08,
      "realization": 48,
      "onsite": [
        [
          -0.3654709850008333,
          -0.40386547014608687
        ],
        [
          0.17789279548776782,
          0.07666492650396373
        ],
        [
          -0.011435352442963898,
          0.267517844322686
        ],
        [
          0.32034565539309723,
          -0.061939839766803395
        ],
        [
          0.2658992449553549,
          -0.38895415114459597
        ],
        [
          0.2002646404798757,
          0.4678609175923929
        ],
        [
          0.47004787518105284,
          0.19403757552051626
        ],
        [
          -0.38341103246022756,
          0.48993876920716706
        ],
        [
          0.3766259347400802,
          -0.43034332985744705
        ],
        [
          -0.33729477906490546,
          0.3520283235671269
        ]
      ]
    },
    {
      "charge": 8.175883772095366,
      "spin": 0.008898177900928644,
      "polarization": 0.0010883444712482947,
      "quadrature_error": 3.1419821924199748e-09,
      "realization": 49,
      "onsite": [
        [
          -0.4258470767755247,
          0.28011017185583187
        ],
        [
          -0.15699678251844162,
          0.3618485867303687
        ],
        [
          -0.07444228936723596,
          0.01682895474942714
        ],
        [
          0.34095478071261043,
          0.1590784080701535
        ],
        [
          0.19175347247006969,
          -0.4248497812182943
        ],
        [
          0.05601291392344232,
          0.2695383914335816
        ],
        [
          -0.47539678190124723,
          0.12245668024639111
        ],
        [
          0.2065188534722645,
          -0.0884546317768089
        ],
        [
          -0.48640487566309165,
          0.1445171566795479
        ],
        [
          -0.17717594133328507,
          0.4724006902950134
        ]
      ]
    },
    {
      "charge": 7.574116553134288,
      "spin": 0.023067344841412842,
      "polarization": 0.003045549230671294,
      "quadrature_error": 6.5361296233660355e-09,
      "realization": 50,
      "onsite": [
        [
          0.49280020691883974,
          0.09686995865803949
        ],
        [
          -0.35112329303332057,
          0.46881170351472945
        ],
        [
          0.09633123752177586,
          -0.19714307137436826
        ],
        [
          0.4938785527940266,
          0.19769046234649712
        ],
        [
          -0.4627073234034097,
          0.4583023540058935
        ],
        [
          -0.07960080089551436,
          -0.29046041321667726
        ],
        [
          0.44486396619389124,
          -0.15756956018034585
        ],
        [
          0.3459492033311339,
          -0.18470355843105346
        ],
        [
          -0.042037583399735956,
          -0.1937645866906078
        ],
        [
          -0.3483455662381484,
          0.3747578575183912
        ]
      ]
    },
    {
      "charge": 7.678040146693098,
      "spin": 0.02754810793626636,
      "polarization": 0.003587908816565803,
      "quadrature_error": 1.492039037512554e-08,
      "realization": 51,
      "onsite": [
        [
          -0.24488004478900827,
          -0.47876216183524056
        ],
        [
          -0.29744445138123254,
          -0.2887584352342416
        ],
        [
          -0.44115658292031623,
          0.15368083689681422
        ],
        [
          0.04860096900749944,
          0.44354026179235884
        ],
        [
          -0.04409006915742619,
          0.049582120539765406
        ],
        [
          0.046236888946384,
          0.49097767400072045
        ],
        [
          0.26850078002510624,
          0.23380272920048795
        ],
        [
          -0.36384580416901946,
          -0.48040347654625604
        ],
        [
          0.4046698707867893,
          -0.4041432143072635
        ],
        [
          -0.47347245115475745,
          -0.403055873812064
        ]
      ]
    },
    {
      "charge": 7.933732605067289,
      "spin": 0.022220296963231388,
      "polarization": 0.0028007368119564863,
      "quadrature_error": 7.874608827158062e-09,
      "realization": 52,
      "onsite": [
        [
          -0.4032017823469305,
          -0.462366642839641
        ],
        [
          0.11730046395128879,
          0.32969047815691377
        ],
        [
          -0.27963508224273426,
          -0.3382555954894061
        ],
        [
          0.05558483901638023,
          0.16327574669353384
        ],
        [
          0.29376119743331164,
          0.1311087123263842
        ],
        [
          0.24094350100672246,
          0.15262637715542482
        ],
        [
          -0.12626070725634608,
          -0.13500410945837338
        ],
        [
          0.06878602901070552,
          0.25451978072720227
        ],
        [
          0.14573363782825832,
          -0.07797363487755538
        ],
        [
          -0.46024951677237946,
          -0.4031120813590314
        ]
      ]
    },
    {
      "charge": 7.5640564563722865,
      "spin": -0.09236865789618161,
      "polarization": -0.012211524124514733,
      "quadrature_error": 1.277341209784702e-08,
      "realization": 53,
      "onsite": [
        [
          -0.1282500062748193,
          -0.48502720298271074
        ],
        [
          0.3659827493386556,
          0.40478388786475905
        ],
        [
          0.2568631604629581,
          0.15320511321614116
        ],
        [
          -0.17097661829383404,
          -0.4489394460847653
        ],
        [
          0.0037516533793570117,
          0.48416506323792685
        ],
        [
          0.49571770861323217,
          0.21079990961243833
        ],
        [
          -0.198897896862121,
          0.16409147835079452
        ],
        [
          -0.15764762162367718,
          0.18308513847714247
        ],
        [
          0.4002674807510932,
          0.15506498540489522
        ],
        [
          -0.186068524387062,
          -0.26840721268414935
        ]
      ]
    },
    {
      "charge": 8.252696352854901,
      "spin": 0.015194445528395538,
      "polarization": 0.0018411492291412418,
      "quadrature_error": 2.538290468173721e-09,
      "realization": 54,
      "onsite": [
        [
          -0.061669052573031125,
          -0.18173975024213262
        ],
        [
          -0.3165478688266291,
          0.494719234114674
        ],
        [
          -0.3333323887426749,
          0.379454828853789
        ],
        [
          0.041695781684445654,
          0.09994991591509406
        ],
        [
          0.32451364722180487,
          -0.4661487557489442
        ],
        [
          0.3141710130995292,
          -0.07817415090732671
        ],
        [
          -0.2670588222143323,
          -0.25399575892477844
        ],
        [
          0.34338917124905666,
          0.2021606895308644
        ],
        [
          -0.19966047235220907,
          -0.02279555693784907
        ],
        [
          -0.10646428710701572,
          -0.46329437272454455
        ]
      ]
    },
    {
      "charge": 7.593338836464355,
      "spin": -0.07496317587378595,
      "polarization": -0.00987222847396214,
      "quadrature_error": 1.987501296827523e-09,
      "realization": 55,
      "onsite": [
        [
          -0.06955602556260787,
          0.13561240557149157
        ],
        [
          -0.3049059173548979,
          -0.05270784537334838
        ],
        [
          0.43442032038223954,
          0.35997183558212487
        ],
        [
          -0.30285277982655245,
          -0.33064535451181276
        ],
        [
          0.4853045932231068,
          -0.20177317948383744
        ],
        [
          -0.02721922689274292,
          -0.035312338206563765
        ],
        [
          -0.4322541448809154,
          0.02605516522464446
        ],
        [
          0.4158897264940058,
          -0.39934959248574053
        ],
        [
          0.3064168914484292,
          -0.4524142803308725
        ],
        [
          0.4365880409986308,
          -0.151768387658186
        ]
      ]
    },
    {
      "charge": 7.770333586794806,
      "spin": 0.05893183407531621,
      "polarization": 0.007584209019734643,
      "quadrature_error": 1.8684978281203904e-09,
      "realization": 56,
      "onsite": [
        [
          0.009583402969261967,
          0.4844606572144724
        ],
        [
          -0.2101435488484309,
          -0.06787798791449784
        ],
        [
          -0.10241971072830736,
          -0.35837620487581556
        ],
        [
          -0.3633557228498676,
          0.00344389269822154
        ],
        [
          -0.43109694797049924,
          -0.008957072063939475
        ],
        [
          0.23216202974511324,
          -0.48408607929384184
        ],
        [
          -0.19272878508958546,
          -0.33540824346124676
        ],
        [
          0.24910548359996054,
          0.44538253933791994
        ],
        [
          -0.04634520787844276,
          -0.36766473512311704
        ],
        [
          -0.14867333880901756,
          0.23381622212201236
        ]
      ]
    },
    {
      "charge": 7.99846015402121,
      "spin": -0.020158167676797362,
      "polarization": -0.0025202560603696804,
      "quadrature_error": 1.4032057020869893e-09,
      "realization": 57,
      "onsite": [
        [
          -0.46259684365542475,
          -0.07650364702212809
        ],
        [
          -0.3071173747794461,
          0.4908636641401046
        ],
        [
          -0.0572070668887632,
          0.16876536067173697
        ],
        [
          0.11093885039058382,
          -0.1447811701325482
        ],
        [
          -0.35114911713715335,
          0.28391964133143577
        ],
        [
          -0.07107564169050051,
          -0.22200489253749556
        ],
        [
          -0.25253399229661055,
          -0.046170931765094014
        ],
        [
          0.007653448456592882,
          0.005048188848914559
        ],
        [
          -0.48454234681288966,
          -0.47851592636667395
        ],
        [
          -0.023064549410798385,
          0.2581000504931459
        ]
      ]
    },
    {
      "charge": 8.267101235980753,
      "spin": -0.01273626071955116,
      "polarization": -0.001540595712572064,
      "quadrature_error": 6.392558625387139e-09,
      "realization": 58,
      "onsite": [
        [
          0.13959824542052135,
          -0.17020763998953092
        ],
        [
          -0.18573862928692364,
          -0.15899128773612747
        ],
        [
          -0.21480349023776157,
          0.17598544654166115
        ],
        [
          -0.36765731204281316,
          -0.04010996755445306
        ],
        [
          0.33251052631012956,
          0.07649943632991918
        ],
        [
          -0.10725698680006068,
          0.13785175086549017
        ],
        [
          0.36317947570680775,
          0.10072818709027609
        ],
        [
          0.03785566991885003,
          0.07941209678725525
        ],
        [
          0.45570782412242317,
          -0.2359860127143153
        ],
        [
          -0.36612854641803283,
          -0.4089511138611637
        ]
      ]
    },
    {
      "charge": 7.674996902937688,
      "spin": 0.0852213813892842,
      "polarization": 0.011103767528123013,
      "quadrature_error": 2.130484629835271e-09,
      "realization": 59,
      "onsite": [
        [
          0.3672606693639415,
          -0.22173286322190322
        ],
        [
          -0.0734130901794059,
          -0.4438884094456137
        ],
        [
          -0.40763234664124715,
          0.44959388999797856
        ],
        [
          0.31404645597199543,
          0.2819508664221919
        ],
        [
          -0.30467540873662213,
          -0.4062233054839034
        ],
        [
          0.1669050739945197,
          -0.14820127638333946
        ],
        [
          0.4703948239987754,
          0.3138997308542014
        ],
        [
          -0.22009112550473164,
          -0.3968285404881524
        ],
        [
          -0.3225053949766278,
          -0.432279598285367
        ],
        [
          0.04102559288662444,
          -0.4800181617442447
        ]
      ]
    },
    {
      "charge": 8.931781540804877,
      "spin": -0.01327907675961067,
      "polarization": -0.001486722072068731,
      "quadrature_error": 1.2378280903191703e-08,
      "realization": 60,
      "onsite": [
        [
          -0.48287475923282386,
          0.10252703183554712
        ],
        [
          0.007990227200873612,
          0.20092637410746916
        ],
        [
          0.07869242095305018,
          -0.06227247128343638
        ],
        [
          0.465284426864939,
          -0.14556519401468082
        ],
        [
          0.024695237217402743,
          -0.12545629892985055
        ],
        [
          -0.430582113770997,
          -0.0827848588986363
        ],
        [
          0.11226717399419894,
          0.3469469315019257
        ],
        [
          0.15057421887735278,
          0.35321210744295095
        ],
        [
          0.05663727318863809,
          -0.1269307389911799
        ],
        [
          -0.11234823328553423,
          -0.09031514765619708
        ]
      ]
    },
    {
      "charge": 7.898776862023658,
      "spin": -0.03618025328906963,
      "polarization": -0.004580488083290441,
      "quadrature_error": 1.393981130598132e-08,
      "realization": 61,
      "onsite": [
        [
          -0.3701841943900509,
          -0.46846623195932624
        ],
        [
          -0.31239517722086185,
          0.3043692169514992
        ],
        [
          -0.03936184217602445,
          0.05336567591849506
        ],
        [
          0.4523110745994928,
          -0.4723468791060742
        ],
        [
          0.021785111311477867,
          0.271923161067554
        ],
        [
          0.30403875546434267,
          -0.3854030167590473
        ],
        [
          0.36189244883379235,
          -0.16850258260070772
        ],
        [
          -0.1497379697901935,
          0.23014352854099607
        ],
        [
          -0.09606371261293645,
          -0.23395792451763764
        ],
        [
          0.17948775101677938,
          -0.18253502983877534
        ]
      ]
    },
    {
      "charge": 7.71970950214387,
      "spin": 0.009761049169041275,
      "polarization": 0.0012644321870311954,
      "quadrature_error": 1.5790777502321306e-08,
      "realization": 62,
      "onsite": [
        [
          0.4818495118112257,
          -0.0572868166804269
        ],
        [
          0.34618697564628176,
          -0.163797883619748
        ],
        [
          -0.33876419203044583,
          0.3094315417593987
        ],
        [
          -0.06241297855239669,
          0.3510779511749068
        ],
        [
          0.4293946186725872,
          -0.479935620656206
        ],
        [
          -0.26769649706924636,
          -0.22263978774080517
        ],
        [
          0.37304598823658985,
          0.49269081213942156
        ],
        [
          -0.005244365352375713,
          -0.2922025556034695
        ],
        [
          0.15097466816135463,
          -0.2597044543705499
        ],
        [
          0.4436787207477222,
          0.26183317056592126
        ]
      ]
    },
    {
      "charge": 8.332533507931457,
      "spin": 0.0059220858299923376,
      "polarization": 0.0007107185136855801,
      "quadrature_error": 3.877787999287257e-09,
      "realization": 63,
      "onsite": [
        [
          0.3356810150590014,
          -0.2603675226710056
        ],
        [
          0.12087678089396292,
          -0.29540433373236175
        ],
        [
          0.05307688906441188,
          0.4969824401686723
        ],
        [
          -0.40942543331642267,
          -0.00812494609493386
        ],
        [
          -0.20293481523007884,
          0.3618259270352918
        ],
        [
          0.19713810484596173,
          0.09103357652585842
        ],
        [
          -0.4874654860521316,
          0.260432005595009
        ],
        [
          0.17244126138258675,
          0.06054312239221349
        ],
        [
          0.2519065239814091,
          0.4251559036189587
        ],
        [
          0.3031736997857213,
          -0.40747216024484145
        ]
      ]
    },
    {
      "charge": 7.689685360032765,
      "spin": 0.08974950154431749,
      "polarization": 0.01167141402310056,
      "quadrature_error": 1.6665161512560292e-08,
      "realization": 64,
      "onsite": [
        [
          0.0678906646155003,
          0.3635469951664668
        ],
        [
          0.49010056526462586,
          0.18411127502200797
        ],
        [
          -0.3120438824466447,
          -0.1841579175564798
        ],
        [
          -0.04562098982263507,
          -0.30969890046071435
        ],
        [
          0.4660254118085807,
          0.11539839533074236
        ],
        [
          0.41724420730145617,
          0.18432732735327262
        ],
        [
          -0.1637434105894925,
          -0.08267392407895913
        ],
        [
          0.3333748739108806,
          0.28910375695370993
        ],
        [
          -0.29755799735497857,
          -0.26806681727380277
        ],
        [
          0.4223254597326721,
          0.39103344016187225
        ]
      ]
    },
    {
      "charge": 8.564246581253977,
      "spin": 0.005485779735360738,
      "polarization": 0.0006405443471663225,
      "quadrature_error": 5.263034169513767e-09,
      "realization": 65,
      "onsite": [
        [
          -0.46190471927234056,
          -0.09141983623515049
        ],
        [
          -8.742535138583918e-05,
          -0.35812725555369296
        ],
        [
          0.058247268016750064,
          0.35552433081153445
        ],
        [
          -0.020699529286095752,
          0.3096496725832034
        ],
        [
          -0.12162962839060687,
          -0.034476385669246046
        ],
        [
          -0.3862623242962976,
          -0.3075545549102441
        ],
        [
          -0.26898442799239464,
          -0.46979606830686194
        ],
        [
          0.30846829192502245,
          -0.4576704874183466
        ],
        [
          0.11135675922478994,
          -0.0062058180578766775
        ],
        [
          0.07711292922761093,
          0.45216851607684694
        ]
      ]
    },
    {
      "charge": 7.659650818879465,
      "spin": -0.09110642237380953,
      "polarization": -0.011894331024757803,
      "quadrature_error": 1.3191411865801049e-08,
      "realization": 66,
      "onsite": [
        [
          -0.4440723400176092,
          0.08369543342529373
        ],
        [
          0.06866964094388484,
          -0.07317398142336629
        ],
        [
          0.267236899970101,
          0.16910940843473388
        ],
        [
          -0.23669708860160632,
          -0.44403014974850163
        ],
        [
          -0.3962196921843595,
          -0.3213351564738459
        ],
        [
          0.28237121753072436,
          -0.3583998269009665
        ],
        [
          -0.4330220559700748,
          0.46919288512838997
        ],
        [
          0.3506605339663219,
          0.15474409462411443
        ],
        [
          0.17754356753427336,
          0.08478271923930392
        ],
        [
          -0.3515697694994543,
          -0.13821280574982886
        ]
      ]
    },
    {
      "charge": 8.011503688613338,
      "spin": -0.0806460975549706,
      "polarization": -0.010066287265097562,
      "quadrature_error": 7.290123789829671e-09,
      "realization": 67,
      "onsite": [
        [
          -0.2432233371219027,
          -0.4440636974997284
        ],
        [
          -0.27371701880598154,
          -0.13530178471403698
        ],
        [
          0.3222833642715771,
          -0.28874013994404657
        ],
        [
          -0.44731456780281975,
          -0.36452452822580106
        ],
        [
          -0.39146573313235977,
          -0.4081971877538333
        ],
        [
          -0.16990693799455991,
          -0.4876913505654793
        ],
        [
          -0.21357055166032113,
          0.03929847546935694
        ],
        [
          0.11923714957964304,
          0.09147192984668773
        ],
        [
          -0.4823129630426388,
          0.3973259673301546
        ],
        [
          0.1301217558766291,
          -0.26488922578042795
        ]
      ]
    },
    {
      "charge": 7.335909829178769,
      "spin": -0.038303655290965306,
      "polarization": -0.005221391236109737,
      "quadrature_error": 1.5820951613302575e-09,
      "realization": 68,
      "onsite": [
        [
          -0.12751403904493896,
          -0.4274208932196062
        ],
        [
          -0.2525951749306534,
          0.40027614615411333
        ],
        [
          -0.03676313117463337,
          -0.20610712053044122
        ],
        [
          0.41746804355842837,
          0.4547801123935572
        ],
        [
          0.2956957845746261,
          -0.21721916990743773
        ],
        [
          -0.05624768644898814,
          0.01699709434521446
        ],
        [
          -0.23305116469459042,
          -0.22208742635399292
        ],
        [
          -0.22550439654052423,
          0.41634398017404184
        ],
        [
          -0.42269053927995637,
          -0.44722326893951836
        ],
        [
          0.206098637878945,
          0.362297011481985
        ]
      ]
    },
    {
      "charge": 8.168706124197978,
      "spin": 0.00890263818544536,
      "polarization": 0.0010898467945949567,
      "quadrature_error": 4.19120752245127e-09,
      "realization": 69,
      "onsite": [
        [
          -0.0504211414607203,
          0.2809555149141916
        ],
        [
          -0.2476611203732939,
          0.07776690314997048
        ],
        [
          0.4467251216921345,
          -0.06440636070100747
        ],
        [
          0.42085311785843993,
          -0.17626604277245395
        ],
        [
          0.11044494795070303,
          0.2990791394161605
        ],
        [
          -0.38034246318483433,
          -0.36842404616571034
        ],
        [
          0.1364237095279892,
          -0.14536809253062977
        ],
        [
          0.4736943284466274,
          -0.177608178092865
        ],
        [
          0.049950539948517725,
          -0.49290087816315176
        ],
        [
          -0.14323018370269902,
          0.19416264232954705
        ]
      ]
    },
    {
      "charge": 7.87019618262918,
      "spin": -0.010345363403371777,
      "polarization": -0.0013144987956216006,
      "quadrature_error": 4.146389606114081e-10,
      "realization": 70,
      "onsite": [
        [
          0.1532239163923077,
          0.10823965060466745
        ],
        [
          0.46215941662435756,
          -0.38858378388577963
        ],
        [
          0.08697644826644324,
          0.36576125732731934
        ],
        [
          -0.049103631845233475,
          -0.4441836376723577
        ],
        [
          -0.3334580197859297,
          -0.04580450373162237
        ],
        [
          -0.4847988587971279,
          -0.40986264645723647
        ],
        [
          -0.47777591355051163,
          0.36871434139139236
        ],
        [
          -0.1296951033187087,
          0.18062482500771382
        ],
        [
          -0.06319229197245013,
          0.06624461855774322
        ],
        [
          -0.2800692673487841,
          -0.24218987674368242
        ]
      ]
    },
    {
      "charge": 8.119047239635776,
      "spin": -0.12022372340133283,
      "polarization": -0.014807614717946402,
      "quadrature_error": 3.8937441311999486e-09,
      "realization": 71,
      "onsite": [
        [
          -0.45597916755803647,
          -0.3195027369779754
        ],
        [
          0.07342634304160456,
          -0.01939593538772233
        ],
        [
          -0.09840814385445285,
          0.4875062543729266
        ],
        [
          0.08492788217259639,
          0.4981922858900477
        ],
        [
          0.32516610335988616,
          -0.2555279263422703
        ],
        [
          0.4800295424503731,
          -0.053373230342743105
        ],
        [
          0.1107857117283646,
          0.4195498323561654
        ],
        [
          -0.05025429728200437,
          -0.1745344830995742
        ],
        [
          0.46278511114074905,
          0.1881248247420476
        ],
        [
          0.04993679794917527,
          -0.09130696925269022
        ]
      ]
    },
    {
      "charge": 8.303079964136526,
      "spin": -0.10070859350556675,
      "polarization": -0.012129064629096329,
      "quadrature_error": 5.65207587921728e-09,
      "realization": 72,
      "onsite": [
        [
          -0.4368870766536642,
          -0.22703610990153922
        ],
        [
          -0.4953639110809007,
          -0.29414284946248226
        ],
        [
          0.0640050101280879,
          0.0981278643492719
        ],
        [
          -0.18361778736509315,
          0.15190829008474283
        ],
        [
          -0.3586462746104253,
          -0.023799458976504373
        ],
        [
          0.28042432285528274,
          0.059572713247711406
        ],
        [
          -0.2530714271443364,
          0.45651145335986776
        ],
        [
          -0.47815991029623395,
          0.41844321205874535
        ],
        [
          -0.27836870132705394,
          -0.041976121081940154
        ],
        [
          -0.45154026487102283,
          0.20795143076668643
        ]
      ]
    },
    {
      "charge": 8.558273650010632,
      "spin": -0.04751922894986717,
      "polarization": -0.005552431587626102,
      "quadrature_error": 1.9561838776320908e-08,
      "realization": 73,
      "onsite": [
        [
          0.06656800564195364,
          -0.24019868268080735
        ],
        [
          0.05618277529031701,
          0.3195601142102392
        ],
        [
          -0.3496982401794617,
          0.35889801138287825
        ],
        [
          -0.41398850376822316,
          0.3283612723909174
        ],
        [
          -0.2153173996670713,
          -0.4600611593593884
        ],
        [
          -0.05152065490655944,
          -0.035275417235956064
        ],
        [
          0.07954805124441744,
          0.22044711121918725
        ],
        [
          0.3234000522919346,
          -0.32344984021265855
        ],
        [
          -0.03911476470727149,
          0.42879770600016875
        ],
        [
          0.2777699435984021,
          0.3479545851171326
        ]
      ]
    },
    {
      "charge": 8.284166185282205,
      "spin": -0.08685006039229595,
      "polarization": -0.01048386264227718,
      "quadrature_error": 1.8491903455318332e-08,
      "realization": 74,
      "onsite": [
        [
          -0.37138358694386386,
          -0.15537306583451316
        ],
        [
          -0.4954478435808123,
          0.4786698929031724
        ],
        [
          -0.29845972211424177,
          0.25970392120375896
        ],
        [
          0.13882110819202464,
          -0.183542769066374
        ],
        [
          -0.1893115555672099,
          -0.262132088534906
        ],
        [
          -0.3595213383917676,
          -0.41989190764200424
        ],
        [
          0.36883074251122194,
          0.4544890585852972
        ],
        [
          0.38411093022541387,
          0.41937982414101116
        ],
        [
          0.14876385170456907,
          0.21732704323291074
        ],
        [
          0.31877903010391617,
          0.17726497356158732
        ]
      ]
    },
    {
      "charge": 7.46653748010788,
      "spin": 0.0186549541254922,
      "polarization": 0.002498474584128474,
      "quadrature_error": 8.812410106681184e-09,
      "realization": 75,
      "onsite": [
        [
          0.1834878063948745,
          0.4957019068249324
        ],
        [
          0.17283260342835371,
          -0.44771240588560235
        ],
        [
          0.3565671646085502,
          0.3076213741153011
        ],
        [
          0.3310188000324047,
          0.019185149178919447
        ],
        [
          -0.37699332138219477,
          0.4247571180129259
        ],
        [
          0.29608050634342997,
          0.16217997539181295
        ],
        [
          0.20705868086633072,
          -0.15135158530386594
        ],
        [
          0.10446538629083746,
          0.49146453745069085
        ],
        [
          0.44306526589559136,
          -0.4960043601153933
        ],
        [
          0.1695199938897881,
          0.2523001482225353
        ]
      ]
    },
    {
      "charge": 8.4378153465766,
      "spin": 0.0677243859223717,
      "polarization": 0.008026293909103963,
      "quadrature_error": 6.768586648403996e-09,
      "realization": 76,
      "onsite": [
        [
          -0.2867095937539069,
          0.2242938633916003
        ],
        [
          0.1568829310377634,
          0.1741964736465279
        ],
        [
          0.06607855833367338,
          -0.4706047896226975
        ],
        [
          -0.07238139736675497,
          0.40627439953570044
        ],
        [
          -0.25595446447193304,
          -0.1235862452448998
        ],
        [
          0.22438624915980432,
          -0.1386161622992138
        ],
        [
          -0.006983144105400019,
          -0.2348074762703818
        ],
        [
          0.165601695641014,
          -0.0838153358646826
        ],
        [
          -0.17126665692555776,
          -0.18935592874676754
        ],
        [
          0.4070901214293372,
          -0.11984231496646547
        ]
      ]
    },
    {
      "charge": 8.07639241501861,
      "spin": -0.07557603158735006,
      "polarization": -0.009357647289006316,
      "quadrature_error": 1.7288229042931715e-08,
      "realization": 77,
      "onsite": [
        [
          -0.249145658265297,
          -0.35742978388797775
        ],
        [
          0.3742077424538689,
          0.45281920580887813
        ],
        [
          0.495613926143435,
          0.2601186031782261
        ],
        [
          -0.03668681016011299,
          0.27821870163809725
        ],
        [
          0.4861799993696958,
          0.20977117860502137
        ],
        [
          0.06440608164443995,
          -0.07426951926107761
        ],
        [
          -0.3974661939349481,
          0.4205438753871449
        ],
        [
          0.08513097869043629,
          0.23675723813884675
        ],
        [
          -0.18431742583422062,
          -0.02622065824701436
        ],
        [
          -0.3322444029160061,
          0.38658974908453925
        ]
      ]
    },
    {
      "charge": 7.802949819418338,
      "spin": -0.028625963045835236,
      "polarization": -0.0036686078609139542,
      "quadrature_error": 4.20016000921852e-09,
      "realization": 78,
      "onsite": [
        [
          -0.48208940698784863,
          0.27284181049312217
        ],
        [
          -0.331669414351234,
          -0.34698266477798023
        ],
        [
          -0.0684483744274913,
          -0.2840610190534547
        ],
        [
          0.3534032442603289,
          0.3598454204458532
        ],
        [
          0.30649220454282766,
          -0.148980433521555
        ],
        [
          -0.06124873239891704,
          0.2917994001599289
        ],
        [
          -0.11136453237831545,
          0.39400103665478126
        ],
        [
          0.08790275318927665,
          -0.23616758603818622
        ],
        [
          0.43175051211776494,
          0.22324728877161892
        ],
        [
          -0.27794280228568513,
          -0.3069773368823756
        ]
      ]
    },
    {
      "charge": 7.618143904746838,
      "spin": 0.03779218608150629,
      "polarization": 0.004960812837620213,
      "quadrature_error": 6.623575983355256e-09,
      "realization": 79,
      "onsite": [
        [
          -0.134803792656769,
          0.031210938377649433
        ],
        [
          0.44986029479389467,
          0.4557088619736114
        ],
        [
          -0.42441046110077973,
          0.008558964710318695
        ],
        [
          0.47144006858745535,
          0.316704636051678
        ],
        [
          0.041099487098486875,
          0.476611570741286
        ],
        [
          -0.07318393794437406,
          -0.48622238375551907
        ],
        [
          0.4496167648562829,
          0.16684368551652196
        ],
        [
          -0.2568204035911793,
          0.24021835491097177
        ],
        [
          -0.3056448918137845,
          0.27367878075123264
        ],
        [
          -0.14723907648007417,
          0.23373773476476234
        ]
      ]
    },
    {
      "charge": 7.9672811936714085,
      "spin": 0.057680659359362556,
      "polarization": 0.007239691678659416,
      "quadrature_error": 9.3719326606338e-10,
      "realization": 80,
      "onsite": [
        [
          0.06361210773104797,
          0.4607156345341811
        ],
        [
          0.25005646335262577,
          0.15958213625021367
        ],
        [
          0.06473995427893486,
          -0.172920284976115
        ],
        [
          0.09070711234325257,
          -0.31363740182806155
        ],
        [
          -0.39431453757463064,
          0.18769680566677394
        ],
        [
          -0.09506625101002719,
          -0.412858073518271
        ],
        [
          0.05892689533826323,
          -0.1151912549647488
        ],
        [
          0.24733902195944857,
          0.447287835338226
        ],
        [
          -0.445135837931923,
          -0.1993874527465913
        ],
        [
          0.2758587299963594,
          -0.2917310326327953
        ]
      ]
    },
    {
      "charge": 8.648553188095638,
      "spin": 0.054121605423123005,
      "polarization": 0.006257879699187035,
      "quadrature_error": 6.545225350611673e-09,
      "realization": 81,
      "onsite": [
        [
          0.43323410301174914,
          0.030346475067591694
        ],
        [
          0.4588234336015041,
          0.3697168992734079
        ],
        [
          0.2789251887062132,
          -0.3791568911961042
        ],
        [
          0.47720366021764815,
          0.05075302021805139
        ],
        [
          -0.055805645560613626,
          0.08222470501837842
        ],
        [
          0.14797158904925323,
          0.1384042644392176
        ],
        [
          -0.22170876215122493,
          -0.3156670236147108
        ],
        [
          0.17023074765058765,
          -0.03873733967288373
        ],
        [
          0.19547505960767153,
          -0.30966361591141645
        ],
        [
          0.16927018201230504,
          -0.1267816568723411
        ]
      ]
    },
    {
      "charge": 8.080332591779943,
      "spin": -0.011987204286786452,
      "polarization": -0.0014835038224764335,
      "quadrature_error": 1.829087260562224e-09,
      "realization": 82,
      "onsite": [
        [
          0.44202751017674147,
          -0.153626728971488
        ],
        [
          -0.49621369796680326,
          0.4939075541846364
        ],
        [
          -0.008166397588660446,
          0.2997819872089824
        ],
        [
          0.37107088797021703,
          -0.21239717290520777
        ],
        [
          0.07817928206498381,
          -0.19254325817827034
        ],
        [
          0.20979088430096404,
          -0.1452929609007284
        ],
        [
          0.2281368513152392,
          -0.3637541894093914
        ],
        [
          0.21219686820727401,
          -0.20218133923641313
        ],
        [
          -0.4489219301665329,
          0.44804381104841917
        ],
        [
          0.0429110542973653,
          -0.2770851424945354
        ]
      ]
    },
    {
      "charge": 7.97138994310454,
      "spin": -0.004453181424728161,
      "polarization": -0.0005586455381699498,
      "quadrature_error": 2.518920009177803e-09,
      "realization": 83,
      "onsite": [
        [
          -0.3105845816661047,
          0.29278253036705104
        ],
        [
          -0.18460594823537513,
          0.20905983850866072
        ],
        [
          -0.34024344286899066,
          -0.305677247407782
        ],
        [
          -0.012940784945484896,
          -0.13142034621802312
        ],
        [
          0.46608615069571746,
          -0.25654225360732275
        ],
        [
          0.3901922265133675,
          0.3646567338166319
        ],
        [
          0.4793618999270439,
          -0.42836416000317057
        ],
        [
          -0.07004102570338033,
          0.300803250078852
        ],
        [
          0.45225574860875073,
          -0.36216679293950316
        ],
        [
          0.2929691212279403,
          0.012888344499105142
        ]
      ]
    },
    {
      "charge": 8.24028091096026,
      "spin": 0.008501620890425641,
      "polarization": 0.0010317149357272246,
      "quadrature_error": 9.824931921213171e-09,
      "realization": 84,
      "onsite": [
        [
          -0.22120163084617828,
          0.4579904155833895
        ],
        [
          0.284710507394594,
          0.13312219073997733
        ],
        [
          -0.15157673708527053,
          0.05513124929695501
        ],
        [
          0.3541399147432095,
          -0.3100670574420171
        ],
        [
          -0.16920699507598413,
          0.36230601631622794
        ],
        [
          0.020731607733680546,
          0.4927626794173319
        ],
        [
          0.0966420489838935,
          -0.3905565464987377
        ],
        [
          0.4110089987560227,
          -0.08377909451471865
        ],
        [
          0.13915904210406338,
          -0.20647495721954012
        ],
        [
          -0.25289278680984906,
          0.4596644525459862
        ]
      ]
    },
    {
      "charge": 7.679975938260223,
      "spin": -0.06323939651324718,
      "polarization": -0.008234322219448654,
      "quadrature_error": 8.828466611623968e-09,
      "realization": 85,
      "onsite": [
        [
          0.29441732505836293,
          -0.2932527081912144
        ],
        [
          -0.2983286011841043,
          -0.3786978067669201
        ],
        [
          0.2945308315725619,
          0.08845508280427872
        ],
        [
          -0.3605436614274009,
          0.2954537037562118
        ],
        [
          0.14552309530503205,
          0.45363117693113597
        ],
        [
          -0.35861370393693937,
          0.1460712310536938
        ],
        [
          0.44920770626568773,
          -0.2025033754882256
        ],
        [
          -0.39848852972958315,
          -0.3615859040245777
        ],
        [
          -0.16547647776792485,
          -0.045146369053482904
        ],
        [
          0.12436137974473449,
          -0.1750587186054875
        ]
      ]
    },
    {
      "charge": 7.887729854754744,
      "spin": 0.008179534386325628,
      "polarization": 0.001036994742079685,
      "quadrature_error": 5.054044635984793e-09,
      "realization": 86,
      "onsite": [
        [
          0.2590542107375109,
          -0.05013114944129993
        ],
        [
          0.0532768906876635,
          -0.10436953779530167
        ],
        [
          0.07569488787315648,
          -0.12817670637713519
        ],
        [
          0.28568240748482254,
          -0.37487658893976283
        ],
        [
          -0.20438101064959346,
          -0.12966077873698834
        ],
        [
          -0.19796988808217342,
          0.03615990839358518
        ],
        [
          -0.34859560278429236,
          -0.44040721019253926
        ],
        [
          0.2873345082215628,
          0.4578373371931773
        ],
        [
          -0.0630103042890846,
          -0.49873227310377655
        ],
        [
          -0.1991677780661526,
          -0.06863902520568044
        ]
      ]
    },
    {
      "charge": 8.716017724541826,
      "spin": 0.025122549481365455,
      "polarization": 0.002882342633451456,
      "quadrature_error": 1.662157792729662e-08,
      "realization": 87,
      "onsite": [
        [
          0.21698696645304394,
          -0.23383108402155905
        ],
        [
          0.004817117468805976,
          -0.3808558204995198
        ],
        [
          -0.2910194191537213,
          -0.025402831543457238
        ],
        [
          0.3186558150198576,
          0.3790757042135041
        ],
        [
          -0.14811457635217995,
          0.09519874561193098
        ],
        [
          0.32672106022066494,
          -0.14760634615538026
        ],
        [
          0.11153338197631868,
          -0.19821372969725515
        ],
        [
          -0.3224618939022931,
          -0.09386373103948731
        ],
        [
          0.20306382820453062,
          0.17802061037738803
        ],
        [
          -0.13644532552761057,
          0.04796888569493829
        ]
      ]
    },
    {
      "charge": 9.174538411668454,
      "spin": -0.02802390668918428,
      "polarization": -0.0030545304223199535,
      "quadrature_error": 1.7305382020105013e-08,
      "realization": 88,
      "onsite": [
        [
          0.13515024193537561,
          0.29834745016644604
        ],
        [
          0.3478530028517739,
          0.1212681302382258
        ],
        [
          0.35713198042065064,
          0.09764614375867176
        ],
        [
          0.09929771488451522,
          0.12139185708980127
        ],
        [
          -0.4392159565440582,
          0.25508754758922714
        ],
        [
          -0.4658375210460812,
          -0.015419843558122759
        ],
        [
          0.38573122299805584,
          0.2585904388785156
        ],
        [
          0.46138502423574423,
          -0.37816467615828653
        ],
        [
          0.42088831631344115,
          -0.3716049022782042
        ],
        [
          0.3116595274212305,
          0.06406990510205646
        ]
      ]
    },
    {
      "charge": 9.070653812705267,
      "spin": 0.017559415261986094,
      "polarization": 0.0019358489062156266,
      "quadrature_error": 6.025617868900866e-09,
      "realization": 89,
      "onsite": [
        [
          -0.016415475952950453,
          -0.1556781921724678
        ],
        [
          -0.023108343690009026,
          -0.047728587672812184
        ],
        [
          -0.29243568358914573,
          -0.06561394854440405
        ],
        [
          -0.2631814314113349,
          -0.03802821929249911
        ],
        [
          -0.32682592279676426,
          0.22060582594950073
        ],
        [
          -0.2674177051941595,
          0.08831305934843481
        ],
        [
          -0.007310565567887228,
          -0.048863850093571304
        ],
        [
          0.21791932924531376,
          0.11387223091442733
        ],
        [
          -0.48785467011586703,
          -0.09382217293647044
        ],
        [
          -0.37328570106381675,
          -0.0576001980708859
        ]
      ]
    },
    {
      "charge": 8.450346777353648,
      "spin": -0.023920507681230004,
      "polarization": -0.00283071314248728,
      "quadrature_error": 1.9412922822822302e-08,
      "realization": 90,
      "onsite": [
        [
          0.09747458826241917,
          0.17627838972943632
        ],
        [
          -0.2097002342813017,
          0.021947686372969732
        ],
        [
          -0.2244427110975583,
          -0.3637520688421302
        ],
        [
          -0.4963517380245366,
          0.010108389611906077
        ],
        [
          0.16724810751867047,
          -0.29080380999487765
        ],
        [
          0.3979428725394121,
          0.4222518895672238
        ],
        [
          -0.03941288394716047,
          -0.0007253315691932993
        ],
        [
          -0.30872918200971844,
          0.2491182387954145
        ],
        [
          0.3210949301280873,
          0.4234197913659392
        ],
        [
          0.4811734819239941,
          -0.08921906023432014
        ]
      ]
    },
    {
      "charge": 8.705365071366149,
      "spin": 0.009318300699931285,
      "polarization": 0.0010704089516683471,
      "quadrature_error": 1.9537690407206364e-08,
      "realization": 91,
      "onsite": [
        [
          0.2694826842935598,
          -0.2223274170201861
        ],
        [
          0.17670639077657613,
          0.4205438265846666
        ],
        [
          -0.4758741087333035,
          0.12172797244097577
        ],
        [
          -0.14548244850659398,
          0.28801452143866224
        ],
        [
          -0.4355719545127814,
          0.1637973698306302
        ],
        [
          -0.428507673586881,
          -0.20577958272293917
        ],
        [
          0.4827561895134528,
          -0.09393500711309544
        ],
        [
          0.3925193145355297,
          0.1251669100105408
        ],
        [
          0.39293671567183563,
          0.1926025999311739
        ],
        [
          0.16649853534689807,
          0.365321838828783
        ]
      ]
    },
    {
      "charge": 8.68329901119836,
      "spin": 0.043020531549021,
      "polarization": 0.004954399415883278,
      "quadrature_error": 1.8425925912760532e-08,
      "realization": 92,
      "onsite": [
        [
          -0.060903852445201245,
          -0.4893379234017011
        ],
        [
          -0.4911529648272789,
          -0.13630645570140565
        ],
        [
          0.007426777483969804,
          -0.4468784540386779
        ],
        [
          0.3040932740540747,
          -0.494199660098526
        ],
        [
          0.2933661756116912,
          -0.14868311089073238
        ],
        [
          -0.11098285461681345,
          0.02789530167768417
        ],
        [
          -0.2723499396478598,
          0.02995901259296485
        ],
        [
          -0.026434690177448594,
          -0.06158890515489179
        ],
        [
          0.3327568280452202,
          -0.4202516032014024
        ],
        [
          -0.17334217877721636,
          -0.4383060475160966
        ]
      ]
    },
    {
      "charge": 8.55422362767192,
      "spin": -0.006268690869273022,
      "polarization": -0.0007328182126306045,
      "quadrature_error": 1.2461958003235132e-08,
      "realization": 93,
      "onsite": [
        [
          -0.31540004815758027,
          0.38867247852584585
        ],
        [
          -0.21975837749220128,
          0.4535694831287225
        ],
        [
          -0.08424600849134922,
          0.052355965124216475
        ],
        [
          -0.3120960025795878,
          -0.30714709998146006
        ],
        [
          0.24012084342308837,
          0.02537750330206745
        ],
        [
          0.18216643595105497,
          0.2787441124044546
        ],
        [
          -0.22173648833767057,
          -0.3785327052460311
        ],
        [
          0.2544682638648812,
          -0.042235538961266306
        ],
        [
          0.13011733283268645,
          0.3973644132436269
        ],
        [
          0.4037263632627336,
          -0.046376199129684936
        ]
      ]
    },
    {
      "charge": 8.305503556318598,
      "spin": -0.006323160523050483,
      "polarization": -0.000761321752519147,
      "quadrature_error": 6.470444802936425e-09,
      "realization": 94,
      "onsite": [
        [
          -0.3459402423676595,
          -0.15875594569418328
        ],
        [
          0.215155275049438,
          -0.4220497846578163
        ],
        [
          0.23545591571408198,
          0.053304242670422775
        ],
        [
          0.1897856719665908,
          0.21517849561017366
        ],
        [
          -0.4955963885075547,
          0.3465781906159343
        ],
        [
          -0.10068349121352793,
          0.3965225739034538
        ],
        [
          0.3999502863075538,
          -0.21818541180104634
        ],
        [
          0.42431426043376763,
          0.47150911892558733
        ],
        [
          0.12154622552870031,
          -0.0595890192016294
        ],
        [
          -0.2751207300648205,
          0.2325486496026995
        ]
      ]
    },
    {
      "charge": 8.349702601360889,
      "spin": 0.030201703691970918,
      "polarization": 0.003617099330825082,
      "quadrature_error": 2.954351546570284e-09,
      "realization": 95,
      "onsite": [
        [
          -0.24869953239740517,
          0.11531019744885573
        ],
        [
          0.23420714509816865,
          0.09870069315679764
        ],
        [
          0.08597593803047976,
          0.13719150936777147
        ],
        [
          0.4869947430675421,
          -0.006312441289177739
        ],
        [
          0.40323891313025817,
          0.2308488557987931
        ],
        [
          -0.21140278436797577,
          -0.18714672068064997
        ],
        [
          0.42569406550591093,
          -0.09099073292331283
        ],
        [
          -0.04190047980588041,
          -0.44450731841323043
        ],
        [
          -0.4694028267979772,
          -0.3011252702630042
        ],
        [
          -0.13058652889555922,
          0.1813143350258024
        ]
      ]
    },
    {
      "charge": 7.758370426330065,
      "spin": -0.029167070794968282,
      "polarization": -0.003759432611774011,
      "quadrature_error": 9.926695993535988e-09,
      "realization": 96,
      "onsite": [
        [
          0.09467776733302524,
          -0.36467981180765086
        ],
        [
          0.33766926191648783,
          -0.11462884833913622
        ],
        [
          0.45575855446107927,
          -0.37423229820307324
        ],
        [
          0.48639744605395674,
          -0.4034426571574793
        ],
        [
          -0.13008357915136515,
          0.482594686208037
        ],
        [
          0.40574193207951414,
          -0.4003859891917554
        ],
        [
          -0.20475621369184394,
          0.08717384228799319
        ],
        [
          -0.4248579782620939,
          -0.03032841159028732
        ],
        [
          0.3737811681612293,
          0.16670380775758942
        ],
        [
          -0.16078944703048526,
          0.03476462516053158
        ]
      ]
    },
    {
      "charge": 8.49515456584523,
      "spin": -0.0421719490658683,
      "polarization": -0.004964235640328503,
      "quadrature_error": 3.808354057907381e-09,
      "realization": 97,
      "onsite": [
        [
          0.12383361998531672,
          0.16795373643611788
        ],
        [
          -0.470053206092223,
          -0.3442789901140578
        ],
        [
          -0.4214965102270015,
          0.39022866874930096
        ],
        [
          0.09052096139362742,
          0.21536394856625807
        ],
        [
          -0.04375424820243545,
          0.41873056287387045
        ],
        [
          -0.46626602459923117,
          0.2391198701038244
        ],
        [
          -0.282043668511746,
          0.1986483522976913
        ],
        [
          -0.3880398137256218,
          0.2222638897129372
        ],
        [
          0.37818034939435774,
          0.08775156548736451
        ],
        [
          0.0955431752107857,
          0.07218959832051908
        ]
      ]
    },
    {
      "charge": 8.165399564073532,
      "spin": 0.033966263377625906,
      "polarization": 0.0041597797035030715,
      "quadrature_error": 3.9704654379011605e-09,
      "realization": 98,
      "onsite": [
        [
          -0.33497237796956836,
          0.22450009503249935
        ],
        [
          -0.1954072432346966,
          -0.39837663103015764
        ],
        [
          -0.399219170005921,
          0.015299228448004243
        ],
        [
          0.27648281863546753,
          0.44031691487482383
        ],
        [
          0.4464445580843186,
          0.28701424790660135
        ],
        [
          0.0915200547523567,
          0.46880854305714215
        ],
        [
          -0.016573759784275555,
          0.09772940477118719
        ],
        [
          0.050235087582504834,
          0.19844444098421488
        ],
        [
          -0.2803617583392404,
          -0.42797148472645086
        ],
        [
          -0.3078831046925853,
          0.21401942101455929
        ]
      ]
    },
    {
      "charge": 7.920340096178958,
      "spin": -0.036833813481890174,
      "polarization": -0.004650534324865679,
      "quadrature_error": 8.099038917156754e-09,
      "realization": 99,
      "onsite": [
        [
          -0.277229429159636,
          -0.28494613281177283
        ],
        [
          -0.23668492461569945,
          -0.23174771454198195
        ],
        [
          0.157121831109712,
          0.37067046652499513
        ],
        [
          -0.014171501970948297,
          -0.18113765282038874
        ],
        [
          -0.3556890552696702,
          0.48586277986809656
        ],
        [
          -0.2960832136780295,
          0.42003376093921363
        ],
        [
          0.2870774658165788,
          0.12450091275048014
        ],
        [
          -0.009499595144261352,
          0.41959409133765224
        ],
        [
          -0.46463352193171537,
          0.3128178125549741
        ],
        [
          -0.3392942640551412,
          -0.3290481533395416
        ]
      ]
    },
    {
      "charge": 8.37216921883574,
      "spin": 0.0043429387224935105,
      "polarization": 0.0005187351818836568,
      "quadrature_error": 3.406169897164584e-09,
      "realization": 100,
      "onsite": [
        [
          -0.18953526891069394,
          0.17431374984344872
        ],
        [
          -0.26806659670125066,
          -0.13376716526673216
        ],
        [
          0.26845085335866736,
          0.013217377248405104
        ],
        [
          0.43538501465044677,
          -0.2719715469445505
        ],
        [
          0.2352539022415654,
          -0.08431451257587319
        ],
        [
          0.2624708165974361,
          -0.3751347487709551
        ],
        [
          -0.1340070574904786,
          -0.1534705799373981
        ],
        [
          -0.4127790868800323,
          -0.433546151007399
        ],
        [
          0.47588257417982294,
          -0.3283779683771436
        ],
        [
          -0.27964355575027033,
          0.16424447745254356
        ]
      ]
    },
    {
      "charge": 9.242001595136903,
      "spin": -0.008325931056508726,
      "polarization": -0.0009008796385503538,
      "quadrature_error": 6.154541743135731e-09,
      "realization": 101,
      "onsite": [
        [
          0.3464331097765436,
          0.20111796386107106
        ],
        [
          0.08749491438543644,
          0.07466106407507711
        ],
        [
          0.11632258312821908,
          0.26224765329217803
        ],
        [
          0.291857571415848,
          0.07276162423927657
        ],
        [
          -0.36424107302337627,
          0.43896509939120165
        ],
        [
          -0.13682697506084118,
          0.2905410111596598
        ],
        [
          0.030412710453222025,
          0.3763653867821787
        ],
        [
          -0.4113273576667197,
          0.4820682690037248
        ],
        [
          -0.36007998485097414,
          0.26221190617222756
        ],
        [
          -0.2576267523030521,
          0.4988475341820201
        ]
      ]
    },
    {
      "charge": 7.839297288681274,
      "spin": 0.014107444816827531,
      "polarization": 0.0017995802809004945,
      "quadrature_error": 1.2688966612837332e-08,
      "realization": 102,
      "onsite": [
        [
          -0.09928029824317341,
          0.2775426224192349
        ],
        [
          0.3822898963774558,
          0.3193452006572939
        ],
        [
          0.0616084689056996,
          0.23344918533180337
        ],
        [
          0.28771134813852484,
          0.17895686292381519
        ],
        [
          -0.07352068816954072,
          -0.37507242213555614
        ],
        [
          -0.298426634202855,
          -0.4431668062141009
        ],
        [
          -0.03977090838876918,
          0.3537175845334941
        ],
        [
          0.23305933319549677,
          -0.3748258001132617
        ],
        [
          -0.4194325564812582,
          -0.25219789206695964
        ],
        [
          0.3414349404290504,
          0.25265935331239897
        ]
      ]
    },
    {
      "charge": 8.708165371293859,
      "spin": -0.016606158618701905,
      "polarization": -0.001906964086079886,
      "quadrature_error": 7.211093073334281e-09,
      "realization": 103,
      "onsite": [
        [
          -0.29859890431685165,
          -0.349044449434757
        ],
        [
          -0.12261843902942426,
          0.16888065014983344
        ],
        [
          -0.19895969309273898,
          -0.0949667378610467
        ],
        [
          -0.23292346846382228,
          -0.4718918765186526
        ],
        [
          0.11341946539414571,
          -0.12829286793973338
        ],
        [
          -0.16059245813800027,
          0.16361176432806934
        ],
        [
          0.09481206218394966,
          -0.14031777365145304
        ],
        [
          -0.0854479994752958,
          0.21100533761288465
        ],
        [
          -0.4034114608841668,
          -0.1913117861407566
        ],
        [
          -0.2809308027751153,
          0.14449679170539143
        ]
      ]
    },
    {
      "charge": 7.882596630841253,
      "spin": 0.1346071713912245,
      "polarization": 0.017076501271746394,
      "quadrature_error": 9.580054981753689e-09,
      "realization": 104,
      "onsite": [
        [
          0.2773651391090899,
          0.2967091391077863
        ],
        [
          -0.2221463360814071,
          -0.4788746742358594
        ],
        [
          -0.19959536917669862,
          0.18598315794755282
        ],
        [
          0.43290451985046563,
          0.33004732098111556
        ],
        [
          0.13874522479638218,
          -0.042600497033911444
        ],
        [
          -0.4700110364368375,
          0.1259869975683049
        ],
        [
          0.4539082606405844,
          0.006558276030630639
        ],
        [
          0.34255839243122765,
          -0.312115700139597
        ],
        [
          -0.20143078901182565,
          -0.16316188967797862
        ],
        [
          0.20320454666450982,
          0.003919510775883817
        ]
      ]
    },
    {
      "charge": 8.31921000377209,
      "spin": 0.04144791178072836,
      "polarization": 0.004982193232522689,
      "quadrature_error": 1.145167569008372e-08,
      "realization": 105,
      "onsite": [
        [
          -0.2006559729806775,
          0.3129366665650696
        ],
        [
          -0.30743886670683074,
          0.28877212120938056
        ],
        [
          0.052862275386791,
          -0.09904426203017547
        ],
        [
          0.2998253747496624,
          0.46572340231525244
        ],
        [
          0.0840796256279922,
          0.12884146568213029
        ],
        [
          0.3246044692736847,
          -0.41690261577572607
        ],
        [
          -0.16418348750351675,
          -0.23222597190497896
        ],
        [
          0.03515266134561923,
          -0.13146532998475247
        ],
        [
          -0.34329455405621934,
          -0.3407900596510409
        ],
        [
          -0.38421175651341266,
          -0.4949692473630639
        ]
      ]
    },
    {
      "charge": 7.854745161138625,
      "spin": -0.0007774755599697299,
      "polarization": -9.898164027221309e-05,
      "quadrature_error": 1.8128552693207032e-08,
      "realization": 106,
      "onsite": [
        [
          -0.40830955564322735,
          -0.1899932553258017
        ],
        [
          -0.053716564000502176,
          -0.47050228327185095
        ],
        [
          0.25996243311327005,
          -0.3674333051411809
        ],
        [
          0.023393211819595083,
          0.4376944626892396
        ],
        [
          -0.2349875642400201,
          -0.2979171169834537
        ],
        [
          -0.23087619792210423,
          0.026286903229906233
        ],
        [
          0.14513712950698088,
          -0.10830627488669042
        ],
        [
          0.38715186666050394,
          -0.28083945798912746
        ],
        [
          -0.3489681782447649,
          -0.41290690150155096
        ],
        [
          0.48024569233790937,
          -0.3593174244514712
        ]
      ]
    },
    {
      "charge": 8.164909169516282,
      "spin": 0.0009673809094699968,
      "polarization": 0.00011848030264460467,
      "quadrature_error": 6.899715207323472e-09,
      "realization": 107,
      "onsite": [
        [
          -0.06707824194700174,
          -0.3527952150746594
        ],
        [
          0.17604951092859022,
          0.10434213555096017
        ],
        [
          0.4821921951872604,
          -0.14750172069109457
        ],
        [
          -0.4832794984692804,
          -0.08039638435973617
        ],
        [
          0.39303135665923783,
          -0.13890683112889324
        ],
        [
          0.021461251546566418,
          -0.06641827005972167
        ],
        [
          -0.2710824542946544,
          0.017088269809215295
        ],
        [
          -0.3675557383756576,
          0.32812813860235535
        ],
        [
          0.1922867039562095,
          0.013863301798597405
        ],
        [
          0.35835301533522435,
          0.4997416834480878
        ]
      ]
    },
    {
      "charge": 8.57520440409841,
      "spin": 0.013180818253851522,
      "polarization": 0.0015370850224342078,
      "quadrature_error": 1.3551875766723564e-08,
      "realization": 108,
      "onsite": [
        [
          0.34450805312079025,
          -0.03093572809953371
        ],
        [
          0.47741247232549633,
          -0.015591689294348399
        ],
        [
          0.42018997997758833,
          -0.20947294760515323
        ],
        [
          0.20556044898012538,
          -0.13219875894390143
        ],
        [
          -0.32030014269093177,
          0.06803214347400632
        ],
        [
          -0.2114005743767312,
          -0.12434184488876832
        ],
        [
          -0.4728470457372148,
          0.03780578865491657
        ],
        [
          0.3643572485005918,
          -0.24012575268902925
        ],
        [
          -0.23361779651102954,
          -0.1599336656270698
        ],
        [
          0.36620679061338257,
          -0.09405321115585352
        ]
      ]
    },
    {
      "charge": 8.35328546354835,
      "spin": 0.06098024446373587,
      "polarization": 0.007300150908266983,
      "quadrature_error": 3.838296544401904e-09,
      "realization": 109,
      "onsite": [
        [
          0.24857899298959463,
          -0.32940621034910245
        ],
        [
          0.11548442624760025,
          0.040122629122669506
        ],
        [
          0.008275072675966944,
          -0.18576377943942035
        ],
        [
          -0.1515487222048434,
          0.21715640136354453
        ],
        [
          0.20056224836640535,
          0.01941943613639141
        ],
        [
          -0.27653315686742885,
          -0.2980733786412476
        ],
        [
          -0.1925164053287306,
          -0.3428480808983154
        ],
        [
          0.41688382657825485,
          -0.1816838189704415
        ],
        [
          -0.3096901363939726,
          -0.4490538173627463
        ],
        [
          -0.19042204639928995,
          0.24546992405906698
        ]
      ]
    },
    {
      "charge": 8.181072820274043,
      "spin": 0.04237799548793189,
      "polarization": 0.005180004678959984,
      "quadrature_error": 3.6369912404555875e-09,
      "realization": 110,
      "onsite": [
        [
          0.09866241798229702,
          0.16588701807634731
        ],
        [
          0.12976169274277793,
          0.2550290993342703
        ],
        [
          0.4237673134466363,
          -0.10134813547947419
        ],
        [
          0.034444352645827014,
          -0.28802802778515035
        ],
        [
          0.0935968019721195,
          -0.43183955497371296
        ],
        [
          0.30482891075026364,
          0.25815213210519616
        ],
        [
          0.38096915205806003,
          -0.3388787184787436
        ],
        [
          -0.3351851983747197,
          0.05762423838864272
        ],
        [
          -0.21532624324340444,
          -0.4627149982400717
        ],
        [
          -0.11079388787693101,
          -0.20366465416022017
        ]
      ]
    },
    {
      "charge": 8.632250015741556,
      "spin": 0.004314572873399137,
      "polarization": 0.0004998201935221048,
      "quadrature_error": 4.155739443740872e-10,
      "realization": 111,
      "onsite": [
        [
          -0.13765981411520145,
          0.42960315315844744
        ],
        [
          0.38799432648098975,
          -0.028445970486150385
        ],
        [
          -0.258528779116842,
          -0.37279445920953247
        ],
        [
          -0.1901544621715936,
          -0.0496704720169282
        ],
        [
          -0.4383909334063619,
          0.05559867198786572
        ],
        [
          -0.021947810210167673,
          0.22229504009653556
        ],
        [
          0.23896647672997984,
          0.20081474804333477
        ],
        [
          0.22120981179428578,
          -0.2658317869617506
        ],
        [
          -0.36386081439276596,
          0.4130408989994553
        ],
        [
          -0.2163547073649924,
          0.45177398899628285
        ]
      ]
    },
    {
      "charge": 7.590144004505938,
      "spin": -0.0384904816022079,
      "polarization": -0.005071113483401339,
      "quadrature_error": 7.219730887464612e-09,
      "realization": 112,
      "onsite": [
        [
          -0.2599070920654153,
          0.19674836282331387
        ],
        [
          -0.21299274976410454,
          -0.250955193182387
        ],
        [
          -0.10760036195829381,
          -0.09448017966426059
        ],
        [
          -0.33813459383235966,
          -0.49113301243376417
        ],
        [
          -0.4482794762253737,
          -0.055934657525140485
        ],
        [
          0.4150005735495742,
          -0.25011287816658445
        ],
        [
          -0.4008133905020488,
          -0.42904101504976666
        ],
        [
          -0.3320699129039071,
          0.21190293564971274
        ],
        [
          0.40347895577686255,
          0.44732724391571166
        ],
        [
          -0.3143824868672016,
          0.18030359480692593
        ]
      ]
    },
    {
      "charge": 8.675608730663107,
      "spin": 0.0044257600839332206,
      "polarization": 0.0005101382763253022,
      "quadrature_error": 1.1318626919381171e-08,
      "realization": 113,
      "onsite": [
        [
          0.21310046622894507,
          0.17212549132794486
        ],
        [
          0.41179548828676793,
          -0.07305509257433762
        ],
        [
          0.06606549395745398,
          -0.11780600765286131
        ],
        [
          0.447824983036345,
          0.477399130637817
        ],
        [
          -0.25522259037090456,
          0.1429329867256911
        ],
        [
          -0.4315090333720125,
          0.1283838194345006
        ],
        [
          -0.034167497935244096,
          0.38037968678621614
        ],
        [
          -0.44457451874171316,
          -0.01873110985630766
        ],
        [
          0.29181495554206716,
          -0.17180610385561457
        ],
        [
          0.08205589116806,
          0.004944546356885682
        ]
      ]
    },
    {
      "charge": 8.597802560144851,
      "spin": -0.020440688936340205,
      "polarization": -0.002377431767402185,
      "quadrature_error": 5.125540171523816e-09,
      "realization": 114,
      "onsite": [
        [
          0.0953918116250807,
          0.3183324357112912
        ],
        [
          0.1817498224814137,
          0.16874262445193766
        ],
        [
          -0.0753862330337286,
          0.45783199594355406
        ],
        [
          -0.2337296014692627,
          0.019884499882975137
        ],
        [
          -0.167425285515729,
          -0.2784313613084456
        ],
        [
          -0.43179062017084546,
          0.17825867950944774
        ],
        [
          0.44455944918292134,
          0.04160484571302825
        ],
        [
          0.4004291335185567,
          0.2993444796632624
        ],
        [
          -0.24052061628269783,
          0.026472815969550978
        ],
        [
          -0.0030296875195819917,
          0.4530188260043648
        ]
      ]
    },
    {
      "charge": 8.331228511915558,
      "spin": 0.02749365556907262,
      "polarization": 0.0033000721958052668,
      "quadrature_error": 1.2631770004502418e-08,
      "realization": 115,
      "onsite": [
        [
          0.20813908209548848,
          -0.08602005612284036
        ],
        [
          -0.2718247126473424,
          0.4612647249553792
        ],
        [
          0.26228735832522987,
          9.379782043184015e-05
        ],
        [
          -0.22170047921039338,
          0.06110139729330388
        ],
        [
          0.29487625345353385,
          -0.3059830752722602
        ],
        [
          0.1784207297639382,
          0.24018264611008688
        ],
        [
          -0.3435563646026142,
          0.3552235717049349
        ],
        [
          -0.25653340405112646,
          0.019454299685412457
        ],
        [
          -0.28704041771037536,
          -0.23012140572457607
        ],
        [
          -0.12362432575915283,
          0.15092311464767594
        ]
      ]
    },
    {
      "charge": 7.970984405209025,
      "spin": 0.004012888265569021,
      "polarization": 0.0005034369735997231,
      "quadrature_error": 3.345661401399537e-09,
      "realization": 116,
      "onsite": [
        [
          -0.12216985022167925,
          0.37437241501814056
        ],
        [
          -0.11454951205939157,
          0.06398351485173803
        ],
        [
          0.10270395480839134,
          0.47265437478012307
        ],
        [
          -0.2499415050721573,
          0.39050071180163926
        ],
        [
          0.454874266391996,
          0.21256727788663876
        ],
        [
          -0.26407461696288526,
          0.17933092516718951
        ],
        [
          0.27166294900206533,
          -0.3294486910967883
        ],
        [
          -0.16898255447201382,
          0.21757386641892906
        ],
        [
          -0.45485105912646706,
          -0.12986759774330237
        ],
        [
          0.258550419204331,
          0.2215650085234211
        ]
      ]
    },
    {
      "charge": 8.98622985936242,
      "spin": 0.010198402080868696,
      "polarization": 0.001134892189547473,
      "quadrature_error": 1.361738753705518e-08,
      "realization": 117,
      "onsite": [
        [
          0.20481226534113572,
          0.1303523889497593
        ],
        [
          -0.07518856307072375,
          0.2219711301046675
        ],
        [
          0.22209308606019174,
          0.16595956200828355
        ],
        [
          0.3030904281901454,
          0.14783656958458102
        ],
        [
          0.21142121489304544,
          0.24413228730087322
        ],
        [
          0.3342544004634491,
          0.03545152009344643
        ],
        [
          0.3781038613946385,
          0.48194901570436766
        ],
        [
          0.05943499252832529,
          -0.4328365345901821
        ],
        [
          0.01734018206174026,
          0.23237980651329504
        ],
        [
          0.15473881646036158,
          -0.0008286608608113477
        ]
      ]
    },
    {
      "charge": 8.098896817085208,
      "spin": 0.055751097861586385,
      "polarization": 0.006883789128412578,
      "quadrature_error": 1.6560931322063797e-09,
      "realization": 118,
      "onsite": [
        [
          0.08031689587621382,
          0.0010588924031715852
        ],
        [
          -0.3276105267806041,
          0.33156638987596243
        ],
        [
          -0.45168842306915225,
          -0.4353523060939678
        ],
        [
          -0.09786241078393443,
          0.2942513403683976
        ],
        [
          -0.01787332608508929,
          0.38282120820125987
        ],
        [
          0.1595997534546172,
          -0.3820787472583239
        ],
        [
          0.41499089791931254,
          -0.056327143532960755
        ],
        [
          0.34297820078884367,
          0.16346679657457186
        ],
        [
          -0.33521125277372765,
          0.1579043144248644
        ],
        [
          -0.10636030139715902,
          -0.18938621725254212
        ]
      ]
    },
    {
      "charge": 7.97861683555417,
      "spin": 0.04697023919376647,
      "polarization": 0.005887015276189042,
      "quadrature_error": 3.5532226426011394e-09,
      "realization": 119,
      "onsite": [
        [
          0.35404719243021476,
          -0.33692159285874157
        ],
        [
          0.32540481675125676,
          -0.41785059812207337
        ],
        [
          -0.3194859715640215,
          -0.27545977421344225
        ],
        [
          -0.11864041274472015,
          0.2647545127614914
        ],
        [
          -0.09647871962866006,
          0.4321828628833858
        ],
        [
          0.4231419414217943,
          -0.4683457205680083
        ],
        [
          -0.2910356351600052,
          0.2537656689668234
        ],
        [
          -0.20194074107140225,
          0.40698381848336407
        ],
        [
          -0.4487756033921858,
          0.21647309779346746
        ],
        [
          0.14941901878077246,
          -0.24638483724928406
        ]
      ]
    },
    {
      "charge": 8.724306690031634,
      "spin": 0.004243448281213484,
      "polarization": 0.00048639375390849515,
      "quadrature_error": 1.0618290960002005e-08,
      "realization": 120,
      "onsite": [
        [
          -0.47485859220235493,
          0.19806852250085283
        ],
        [
          -0.30034423130306975,
          0.41232099816353784
        ],
        [
          -0.24893534793850303,
          0.015758003076418836
        ],
        [
          0.03565053008619157,
          0.3809114752725027
        ],
        [
          -0.2857952628177598,
          0.012544225827566313
        ],
        [
          0.4919594294515405,
          0.22857653535241962
        ],
        [
          0.13110589558949126,
          -0.2243050460606446
        ],
        [
          0.22330946522661455,
          -0.11833695497488417
        ],
        [
          -0.03812786155578085,
          0.109977868568785
        ],
        [
          -0.0010969459521014135,
          0.044565076977644
        ]
      ]
    },
    {
      "charge": 7.969025835757509,
      "spin": -0.009008048441023873,
      "polarization": -0.001130382637311101,
      "quadrature_error": 2.8777312093120715e-09,
      "realization": 121,
      "onsite": [
        [
          -0.4258491908114568,
          0.16831672927546282
        ],
        [
          0.2811178303858516,
          -0.032634478208881657
        ],
        [
          0.18107702947030557,
          -0.3112377186787145
        ],
        [
          -0.31613743564821795,
          0.3126064035591336
        ],
        [
          -0.20168638317076115,
          0.005521946874788464
        ],
        [
          -0.414399877196733,
          -0.27714198360904685
        ],
        [
          0.05430843910368721,
          0.38938191945142075
        ],
        [
          0.3163625505396561,
          -0.31954131868278834
        ],
        [
          0.07195286202672557,
          0.12863015753781637
        ],
        [
          -0.06820702882751495,
          -0.38223274546044905
        ]
      ]
    },
    {
      "charge": 7.954797186476462,
      "spin": -0.09879114471386388,
      "polarization": -0.012419065175139044,
      "quadrature_error": 6.343473176487547e-09,
      "realization": 122,
      "onsite": [
        [
          -0.3660831844150625,
          -0.40829612464107423
        ],
        [
          -0.20573342867561628,
          -0.23056687203367354
        ],
        [
          0.20187945226903625,
          -0.38448768182934945
        ],
        [
          -0.455428243423012,
          -0.23554077201495327
        ],
        [
          -0.16758137606309198,
          -0.28373183148209624
        ],
        [
          0.028211297759253684,
          -0.2390932448627744
        ],
        [
          0.22897469734161646,
          0.19047482406797744
        ],
        [
          -0.18422208289062614,
          -0.37955116348173135
        ],
        [
          0.4964574957627299,
          0.0646494244635798
        ],
        [
          -0.006335727397296487,
          -0.42237019163183165
        ]
      ]
    },
    {
      "charge": 7.709992295547183,
      "spin": 0.03742948143120679,
      "polarization": 0.00485467170347547,
      "quadrature_error": 1.505666743088256e-08,
      "realization": 123,
      "onsite": [
        [
          0.3645589009344832,
          0.24481792203368224
        ],
        [
          -0.41834972911401647,
          -0.2094695086002082
        ],
        [
          0.3674642142119372,
          -0.32793909536117927
        ],
        [
          0.11616251378858444,
          -0.3168771587286363
        ],
        [
          0.4474278298964053,
          0.12023431198683932
        ],
        [
          0.0010877797985499038,
          -0.471879522280821
        ],
        [
          0.4253019905114436,
          0.16844417992781324
        ],
        [
          0.27103539285776945,
          -0.09556998181976728
        ],
        [
          -0.28528508240133443,
          0.13678691552663347
        ],
        [
          -0.07529749351353976,
          -0.4017599645886266
        ]
      ]
    },
    {
      "charge": 8.537306222020817,
      "spin": 0.08686817799654369,
      "polarization": 0.010175127345494422,
      "quadrature_error": 1.0114848868751151e-09,
      "realization": 124,
      "onsite": [
        [
          -0.34231331426552014,
          0.4170403080906745
        ],
        [
          0.07627320192791276,
          0.18715582515441986
        ],
        [
          -0.4378510462332401,
          -0.06713136625445926
        ],
        [
          0.09860770263271379,
          0.389363198293856
        ],
        [
          0.3825022150994445,
          0.19398792767123973
        ],
        [
          0.20608991830664602,
          0.48493709169521715
        ],
        [
          -0.4183879659229838,
          0.35682476172567
        ],
        [
          -0.045338250695200366,
          0.1012749467835442
        ],
        [
          -0.45005671923501056,
          -0.10570316007391434
        ],
        [
          0.09380197416797953,
          0.3347582104605671
        ]
      ]
    },
    {
      "charge": 7.561932485134925,
      "spin": 0.07054729851253422,
      "polarization": 0.009329268497333783,
      "quadrature_error": 3.6929407832840258e-09,
      "realization": 125,
      "onsite": [
        [
          0.2801935072989151,
          0.07179860048684084
        ],
        [
          -0.3429524197715855,
          -0.17262278152602528
        ],
        [
          -0.3586076396882719,
          0.491687656405311
        ],
        [
          -0.32405636304258234,
          -0.4241342990035546
        ],
        [
          -0.27020697930806126,
          0.4749189164090456
        ],
        [
          -0.2651556092782962,
          0.11704081423301149
        ],
        [
          -0.18672909231835577,
          -0.34956840696758285
        ],
        [
          0.14137366802606277,
          -0.42059772905234216
        ],
        [
          -0.06528274317488847,
          0.378645700326272
        ],
        [
          0.320713811704898,
          -0.40087814311872083
        ]
      ]
    },
    {
      "charge": 8.37569988040305,
      "spin": -0.02395711081625495,
      "polarization": -0.0028603115152571706,
      "quadrature_error": 7.929684033346467e-11,
      "realization": 126,
      "onsite": [
        [
          0.431020796131951,
          0.13010759916221415
        ],
        [
          -0.29175815716180153,
          -0.09082608434217443
        ],
        [
          0.22517733208658597,
          0.3665960616431998
        ],
        [
          0.22824821926249972,
          0.15155287105496407
        ],
        [
          0.17433718602623494,
          -0.06897983037497712
        ],
        [
          -0.3129933406178287,
          0.22641060432946825
        ],
        [
          0.45407345550801514,
          -0.19531160368248313
        ],
        [
          0.48987482135944505,
          0.2929787667587518
        ],
        [
          0.4253508954177314,
          0.40487976745726373
        ],
        [
          0.14552796468765627,
          0.14376950821060497
        ]
      ]
    },
    {
      "charge": 7.700874890730801,
      "spin": 0.029943870386197523,
      "polarization": 0.003888372530534111,
      "quadrature_error": 1.3362591623209471e-08,
      "realization": 127,
      "onsite": [
        [
          -0.477641073618405,
          0.2655067174181637
        ],
        [
          0.4210681634683352,
          -0.09973812486231304
        ],
        [
          -0.4790449229709981,
          -0.30513380237814025
        ],
        [
          0.41727857188973694,
          0.044487779137645345
        ],
        [
          -0.317921793408077,
          -0.32889972085976715
        ],
        [
          -0.15784197664372568,
          -0.15544454748137082
        ],
        [
          0.30946113374880746,
          0.49213469581783165
        ],
        [
          0.06705280816476022,
          -0.053476296789417455
        ],
        [
          -0.040139129259972206,
          -0.04999289585989508
        ],
        [
          0.12871804201884185,
          0.2671943286164755
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N10_W2p0.json <==
{
  "sites": 10,
  "W": 2.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    10,
    20000
  ],
  "spin_mean": -0.0038976099773174572,
  "spin_sd": 0.07024544898892478,
  "spin_se": 0.006208879165945302,
  "spin_ci95_student": [
    -0.016183861359499584,
    0.008388641404864668
  ],
  "spin_ci95_bootstrap": [
    -0.016005679723313834,
    0.008694806772937083
  ],
  "spin_mean_absolute": 0.05117705113915974,
  "charge_mean": 5.125597393356973,
  "polarization_mean": -0.0008208795768840084,
  "polarization_ratio_means": -0.0007604206257730957,
  "first_half_spin_mean": -0.00380198713482218,
  "maximum_quadrature_error": 1.468873130363391e-08,
  "records": [
    {
      "charge": 5.08684469678811,
      "spin": -0.04657670625180492,
      "polarization": -0.00915630592795844,
      "quadrature_error": 6.238977023090721e-09,
      "realization": 0,
      "onsite": [
        [
          0.15975785980208257,
          0.5301829929730715
        ],
        [
          0.966295900407081,
          0.4402828974343309
        ],
        [
          0.8005379541089632,
          0.9795753485672238
        ],
        [
          -0.8522254218191658,
          0.817019614885832
        ],
        [
          -0.8697428771970188,
          -0.5664784161691798
        ],
        [
          -0.9229283864810367,
          -0.752931426606636
        ],
        [
          0.02592657305105117,
          -0.06357211369251292
        ],
        [
          0.6998686520614479,
          -0.5163113673542337
        ],
        [
          -0.9972264998686584,
          -0.3719469724358524
        ],
        [
          0.0006655675317390752,
          0.03917568776607361
        ]
      ]
    },
    {
      "charge": 5.197413988474978,
      "spin": -0.01141683421906655,
      "polarization": -0.0021966374516986416,
      "quadrature_error": 2.197802848300717e-09,
      "realization": 1,
      "onsite": [
        [
          -0.7258352465406501,
          -0.8022216154826256
        ],
        [
          0.4163521531279166,
          0.8367389620999761
        ],
        [
          -0.9799065855245046,
          0.9722426693196484
        ],
        [
          -0.4903912789945535,
          0.7121064836872912
        ],
        [
          -0.50301697100813,
          0.7911080289631716
        ],
        [
          -0.29450905800304406,
          -0.2243037258782925
        ],
        [
          0.15018409891439188,
          0.6436174155710164
        ],
        [
          -0.9049233464665078,
          0.5312202727763542
        ],
        [
          -0.4193137115910639,
          -0.5584511565996955
        ],
        [
          0.4649879347647117,
          0.8825727625047322
        ]
      ]
    },
    {
      "charge": 6.315222655705404,
      "spin": -0.054440228420416945,
      "polarization": -0.008620476488067075,
      "quadrature_error": 9.485234785895522e-09,
      "realization": 2,
      "onsite": [
        [
          0.6196785095557142,
          0.7073115911701082
        ],
        [
          -0.3119757986099916,
          0.4068636132903303
        ],
        [
          -0.8672061594899578,
          0.5127118801950292
        ],
        [
          0.35133519722635653,
          -0.11090490589872104
        ],
        [
          -0.6335936839820169,
          0.29929648909186946
        ],
        [
          -0.3583431698072932,
          0.13497254048564278
        ],
        [
          -0.9847387323667562,
          0.6589529925468447
        ],
        [
          0.8255494948467408,
          0.1744273246941943
        ],
        [
          0.6161566166423424,
          -0.12038511743948832
        ],
        [
          0.27355056745164585,
          -0.20128548314661066
        ]
      ]
    },
    {
      "charge": 4.92577176550055,
      "spin": 0.031061602564788213,
      "polarization": 0.006305936215384469,
      "quadrature_error": 1.1755337836875017e-09,
      "realization": 3,
      "onsite": [
        [
          -0.36591414053870563,
          -0.6422458575263874
        ],
        [
          0.3652722667182029,
          0.06974610276850113
        ],
        [
          0.45776984515706,
          0.6847319555429463
        ],
        [
          0.9939963283413404,
          -0.9579625267258245
        ],
        [
          0.21798501701542872,
          -0.33342520710747214
        ],
        [
          -0.9285733660024429,
          0.12713909941419832
        ],
        [
          0.8394397455172078,
          -0.9691866330481778
        ],
        [
          0.3908721131808799,
          -0.5956800473504571
        ],
        [
          0.6285886482017693,
          0.35982853767944856
        ],
        [
          -0.20699606978384,
          0.17067978457931754
        ]
      ]
    },
    {
      "charge": 6.1474274062241605,
      "spin": 0.001908238484962507,
      "polarization": 0.00031041252850427315,
      "quadrature_error": 9.051354967518067e-09,
      "realization": 4,
      "onsite": [
        [
          0.7141858213225221,
          -0.9268969426934501
        ],
        [
          0.10051859359861814,
          0.5732595236343623
        ],
        [
          0.22161399817081628,
          0.25360988218738845
        ],
        [
          -0.6663998639979436,
          0.6155833592624174
        ],
        [
          0.39283275198862544,
          -0.0067563134207278
        ],
        [
          0.666674555675534,
          0.7188791977212963
        ],
        [
          0.7890261224024417,
          -0.014860304969418925
        ],
        [
          0.7647309314446165,
          -0.35741011552034907
        ],
        [
          0.9847041828033043,
          -0.9734564660492919
        ],
        [
          -0.22159588227409865,
          0.9321090795563196
        ]
      ]
    },
    {
      "charge": 4.95509399388189,
      "spin": 0.16004905461939078,
      "polarization": 0.032299902850885395,
      "quadrature_error": 5.649206601654888e-09,
      "realization": 5,
      "onsite": [
        [
          0.532726778599468,
          -0.7183590316573931
        ],
        [
          0.70421761348994,
          0.9404636537709337
        ],
        [
          -0.05621384128750906,
          -0.5682672221321807
        ],
        [
          -0.10777427447278165,
          0.5604218908541299
        ],
        [
          -0.0038466375348911175,
          -0.06292925453979303
        ],
        [
          -0.5082405089000832,
          0.29151559304926167
        ],
        [
          0.1690116318270436,
          -0.6275889484658335
        ],
        [
          0.32382480281579196,
          -0.7587570755656978
        ],
        [
          -0.33155486708863835,
          0.9359670270479379
        ],
        [
          -0.8604775620528451,
          0.2617752135729141
        ]
      ]
    },
    {
      "charge": 5.115814678320423,
      "spin": -0.014100994468376128,
      "polarization": -0.002756353651380827,
      "quadrature_error": 9.101867229496204e-09,
      "realization": 6,
      "onsite": [
        [
          -0.8895826289169366,
          0.7237686456965586
        ],
        [
          -0.43526196551168184,
          0.15584673884189293
        ],
        [
          0.8500225809549045,
          -0.23831008483325955
        ],
        [
          -0.13015649041852573,
          0.7796535402053204
        ],
        [
          0.25216659174986433,
          -0.7774862390814543
        ],
        [
          -0.31564813927641366,
          -0.087089797086497
        ],
        [
          0.8590013078396102,
          -0.6522669032314417
        ],
        [
          0.006131643057456504,
          0.14426778159036924
        ],
        [
          -0.881847870370029,
          -0.07221216175402811
        ],
        [
          -0.22094892017064605,
          0.22427965584076492
        ]
      ]
    },
    {
      "charge": 5.437971187733666,
      "spin": -0.04122158655815163,
      "polarization": -0.007580324561324345,
      "quadrature_error": 2.094321419215582e-09,
      "realization": 7,
      "onsite": [
        [
          0.906973343828146,
          -0.20572844301410353
        ],
        [
          -0.07224425435889348,
          0.4031695680180787
        ],
        [
          -0.07483791231848702,
          0.18791868988827742
        ],
        [
          0.09167062211106147,
          0.33781338232746405
        ],
        [
          -0.48755192130919145,
          -0.6556983594036645
        ],
        [
          -0.22466099057783273,
          0.3925047828534458
        ],
        [
          0.6699790919196518,
          -0.5612685330681109
        ],
        [
          0.5186811343813786,
          0.9309690701680926
        ],
        [
          0.9637367067872513,
          -0.7697340897038418
        ],
        [
          0.010232931307128545,
          -0.6391408313118625
        ]
      ]
    },
    {
      "charge": 5.338111208513229,
      "spin": 0.042233456325801784,
      "polarization": 0.007911685365124614,
      "quadrature_error": 1.1736031774812236e-08,
      "realization": 8,
      "onsite": [
        [
          0.191266982301058,
          0.07365587079797109
        ],
        [
          0.07558105188449105,
          0.5200436866917237
        ],
        [
          0.8949579620641912,
          -0.7226552123986847
        ],
        [
          -0.19237237039946686,
          -0.9610005424440995
        ],
        [
          -0.9537609014949702,
          0.727956723741966
        ],
        [
          -0.9366592640417724,
          -0.05662910255845599
        ],
        [
          -0.04489738669190624,
          -0.41082617139608324
        ],
        [
          0.6183582917049608,
          -0.3242317387117588
        ],
        [
          0.5084235385153253,
          -0.39420246974818896
        ],
        [
          0.3630389857211025,
          0.5026715703349764
        ]
      ]
    },
    {
      "charge": 6.04077610269553,
      "spin": 6.872448479114065e-05,
      "polarization": 1.137676411487495e-05,
      "quadrature_error": 1.468873130363391e-08,
      "realization": 9,
      "onsite": [
        [
          -0.016744204767234816,
          0.37972885394299105
        ],
        [
          0.023844387087021968,
          -0.49556595882854215
        ],
        [
          0.48983703572860193,
          -0.15148269233275324
        ],
        [
          -0.46593642687083614,
          -0.7775157120525544
        ],
        [
          0.2874770113368006,
          0.3532295435547739
        ],
        [
          -0.6222620657138882,
          0.8544007794331854
        ],
        [
          0.22503199153807985,
          0.3621552460212669
        ],
        [
          -0.3654187151474544,
          -0.8330601624871323
        ],
        [
          0.6238000550262028,
          -0.6713656470547189
        ],
        [
          0.4737041987922057,
          0.46848003416821227
        ]
      ]
    },
    {
      "charge": 3.284097765739702,
      "spin": 0.01667775539042136,
      "polarization": 0.005078337059391685,
      "quadrature_error": 5.689798353411975e-09,
      "realization": 10,
      "onsite": [
        [
          -0.18245700867543935,
          0.8832438391303161
        ],
        [
          -0.962173408269483,
          -0.7456581165617937
        ],
        [
          -0.29146961247240566,
          0.861777489039127
        ],
        [
          0.5617517760497468,
          0.657267027137135
        ],
        [
          -0.8843478015104957,
          -0.9066926846449344
        ],
        [
          -0.6782235972701685,
          -0.9684355616210816
        ],
        [
          0.3223501195478209,
          0.975841622990534
        ],
        [
          0.9715345249398684,
          -0.37303113382397024
        ],
        [
          -0.845621825169178,
          0.7512573651002994
        ],
        [
          -0.5255964296352409,
          -0.023011768015720246
        ]
      ]
    },
    {
      "charge": 5.240914197281588,
      "spin": 0.04348718725884589,
      "polarization": 0.008297633890171734,
      "quadrature_error": 4.90424107324568e-09,
      "realization": 11,
      "onsite": [
        [
          0.25068966677586313,
          -0.9905142576006283
        ],
        [
          -0.24276803661415336,
          -0.03053193443019464
        ],
        [
          -0.4666113674310517,
          -0.2075470088344309
        ],
        [
          0.5763134208815548,
          -0.044565371729431424
        ],
        [
          0.5668700254578483,
          0.560510097113764
        ],
        [
          -0.9676969321532802,
          0.22344855163483257
        ],
        [
          -0.7875072863929897,
          0.7829966424965737
        ],
        [
          0.36084947359352726,
          0.3119451220488758
        ],
        [
          -0.735511976971984,
          -0.9290751127791148
        ],
        [
          -0.2941031357246291,
          0.5031979240528399
        ]
      ]
    },
    {
      "charge": 5.100825234073612,
      "spin": -0.09423131351502362,
      "polarization": -0.01847373889337682,
      "quadrature_error": 9.891453814050799e-09,
      "realization": 12,
      "onsite": [
        [
          0.8194592455934548,
          -0.21676719611167772
        ],
        [
          0.882057600895719,
          -0.5891565934465008
        ],
        [
          -0.7913694834963532,
          0.6120104926981511
        ],
        [
          -0.40676502902503286,
          -0.510401120873317
        ],
        [
          -0.8611965875509078,
          -0.6078402738575892
        ],
        [
          0.09556583369239147,
          -0.9764716883174962
        ],
        [
          0.19836340211670667,
          0.29609780507727135
        ],
        [
          0.7954990065996312,
          0.20715428757052567
        ],
        [
          -0.5616489628223793,
          0.9735619977847547
        ],
        [
          -0.02573173336568413,
          0.8327803720617213
        ]
      ]
    },
    {
      "charge": 4.221413856288073,
      "spin": 0.05215474609879094,
      "polarization": 0.012354805255851193,
      "quadrature_error": 4.932957896354521e-09,
      "realization": 13,
      "onsite": [
        [
          0.016865867788624866,
          0.7109233072337302
        ],
        [
          -0.5468106459625097,
          -0.3301230407012017
        ],
        [
          -0.4379462923649413,
          -0.9606732379534548
        ],
        [
          0.7656794572200716,
          -0.7038501548613307
        ],
        [
          -0.44006840176720186,
          -0.602981409835001
        ],
        [
          0.9627712189563002,
          -0.5617686041372725
        ],
        [
          -0.12220186354929763,
          0.7024616923530618
        ],
        [
          0.9342304496430922,
          0.2188384361429676
        ],
        [
          -0.3886437757503878,
          -0.37496888817701857
        ],
        [
          0.9598319806998541,
          0.8600414526335842
        ]
      ]
    },
    {
      "charge": 4.745405056337084,
      "spin": 0.0017871064421825108,
      "polarization": 0.00037659723900617976,
      "quadrature_error": 1.0919060821771385e-08,
      "realization": 14,
      "onsite": [
        [
          -0.5769358594846441,
          0.1558954596763802
        ],
        [
          0.866109651626549,
          -0.04850757077557266
        ],
        [
          0.5539509576901007,
          0.14672038090867012
        ],
        [
          0.4776852968916028,
          -0.328084363360724
        ],
        [
          0.8672086414978459,
          -0.30112836308000124
        ],
        [
          -0.7289832508094771,
          -0.4825503583163775
        ],
        [
          -0.7889449889639768,
          0.7504654895287484
        ],
        [
          0.025695368340201474,
          -0.40719089953883514
        ],
        [
          0.8137046076872063,
          0.9916133267026348
        ],
        [
          0.16962239233327359,
          0.8180198162877494
        ]
      ]
    },
    {
      "charge": 6.808291230718553,
      "spin": -0.0023499461103799898,
      "polarization": -0.0003451594578941028,
      "quadrature_error": 1.2466867365191903e-08,
      "realization": 15,
      "onsite": [
        [
          -0.9954993184681713,
          -0.43661009662532835
        ],
        [
          0.13702440496826407,
          0.14714319585362223
        ],
        [
          0.9912980223222005,
          0.04681841822820676
        ],
        [
          0.8626186009948054,
          0.18316508661496833
        ],
        [
          0.19936247850250366,
          0.9446631493935835
        ],
        [
          0.8227058324361602,
          0.525334818585449
        ],
        [
          0.5450241376009621,
          0.6658766458917429
        ],
        [
          0.10733249279182489,
          0.8880075837703836
        ],
        [
          -0.018633882050697492,
          0.4568304404411292
        ],
        [
          -0.40976492630612427,
          0.6067087973185348
        ]
      ]
    },
    {
      "charge": 5.047707201326906,
      "spin": 0.03610652709068949,
      "polarization": 0.007153054971413171,
      "quadrature_error": 7.63413053384627e-09,
      "realization": 16,
      "onsite": [
        [
          -0.5262841507141272,
          -0.34539132217240454
        ],
        [
          -0.3484666995576784,
          -0.9152312475951536
        ],
        [
          0.7153131186114823,
          0.23685269467731618
        ],
        [
          0.7842414654286824,
          0.03101566638112563
        ],
        [
          0.20643822176318305,
          0.8645509299065794
        ],
        [
          0.1813588726207469,
          -0.9780195293543499
        ],
        [
          -0.6751364883660982,
          0.797671328344624
        ],
        [
          0.5045642476148227,
          0.6924998763262782
        ],
        [
          0.04321202520994505,
          0.6686791452320935
        ],
        [
          0.6665468313135583,
          0.2972064189845347
        ]
      ]
    },
    {
      "charge": 4.1081194170645965,
      "spin": 0.017032010715216723,
      "polarization": 0.004145938563632779,
      "quadrature_error": 2.980664926696576e-09,
      "realization": 17,
      "onsite": [
        [
          -0.25942373338185787,
          -0.33225449613197733
        ],
        [
          -0.9086131396481472,
          -0.04742700020108104
        ],
        [
          -0.7401286502735411,
          0.7908978621635512
        ],
        [
          0.30980111302120905,
          -0.691619904140294
        ],
        [
          0.97480803516958,
          0.7360231688748906
        ],
        [
          -0.17664741728064515,
          0.5115463423750519
        ],
        [
          0.3615863236798236,
          -0.4001054106034332
        ],
        [
          0.4357244283247048,
          -0.44067791131411993
        ],
        [
          -0.9778922217438106,
          -0.5391987311747302
        ],
        [
          -0.8830164124035551,
          -0.7210009545089051
        ]
      ]
    },
    {
      "charge": 4.341144225244401,
      "spin": -0.010248402581498613,
      "polarization": -0.0023607606773123602,
      "quadrature_error": 1.0789302619256598e-08,
      "realization": 18,
      "onsite": [
        [
          0.5465353165010436,
          0.45170681014732206
        ],
        [
          -0.6415214673562268,
          -0.14431326816271706
        ],
        [
          -0.6252234077682493,
          -0.6296701665024671
        ],
        [
          -0.00019034066329481902,
          -0.1390142414341633
        ],
        [
          -0.026426465972382962,
          0.458166048538454
        ],
        [
          -0.036203127678786196,
          0.8331317411851511
        ],
        [
          0.9311896174775722,
          -0.8290748474140508
        ],
        [
          -0.5866628599570916,
          0.9641319634623096
        ],
        [
          0.31199804111316265,
          0.5846286302972212
        ],
        [
          0.44861059165859474,
          -0.8967879578027325
        ]
      ]
    },
    {
      "charge": 3.5118388818604522,
      "spin": -0.015967585288951067,
      "polarization": -0.004546787545245238,
      "quadrature_error": 6.3529747420871275e-09,
      "realization": 19,
      "onsite": [
        [
          -0.39592453162501107,
          0.8866362961704615
        ],
        [
          -0.6379698363404689,
          0.5648196962053127
        ],
        [
          -0.8844835202449526,
          0.8371749392185615
        ],
        [
          -0.9647910798381176,
          -0.8360236854722973
        ],
        [
          0.1050853177460016,
          0.5957783788651543
        ],
        [
          0.9241759710622459,
          0.6704485052330198
        ],
        [
          -0.8842979906242014,
          0.5521165557400878
        ],
        [
          -0.8122285270341685,
          -0.9811790605906214
        ],
        [
          0.9355993908955667,
          0.21691452125018462
        ],
        [
          -0.45355660156899136,
          0.9984194241920608
        ]
      ]
    },
    {
      "charge": 4.176055903138997,
      "spin": 0.14185348590897282,
      "polarization": 0.03396829190010278,
      "quadrature_error": 8.815761616710846e-09,
      "realization": 20,
      "onsite": [
        [
          -0.03134177136443639,
          0.5812582394581012
        ],
        [
          -0.7645831689779343,
          -0.7568238911396508
        ],
        [
          -0.9091932963174691,
          0.5391792205130945
        ],
        [
          -0.3746783241724929,
          -0.09432890293246943
        ],
        [
          -0.3810589134163791,
          0.44484283711200545
        ],
        [
          0.6044261492407303,
          -0.5845840150541362
        ],
        [
          -0.6154814486152813,
          -0.34412676810093146
        ],
        [
          -0.21945382076722542,
          0.9724477004592424
        ],
        [
          -0.9934785664112271,
          -0.752390367086494
        ],
        [
          0.22618809811692175,
          -0.8916550174331002
        ]
      ]
    },
    {
      "charge": 5.15396495781637,
      "spin": -0.06952966328168059,
      "polarization": -0.013490519212055118,
      "quadrature_error": 8.493959150252217e-09,
      "realization": 21,
      "onsite": [
        [
          -0.44450750331656286,
          0.657984796688867
        ],
        [
          0.3617991501287914,
          0.11811561613837585
        ],
        [
          -0.7787040688489557,
          0.4039587816310095
        ],
        [
          0.060533581726487595,
          -0.7404846933068414
        ],
        [
          -0.7308703154817351,
          0.5189711563863122
        ],
        [
          -0.4202636116141689,
          -0.4905073374084332
        ],
        [
          0.5202208367271177,
          -0.6574492884470049
        ],
        [
          -0.6721592713076447,
          0.26191857075236613
        ],
        [
          -0.8964988980126829,
          0.5909889850436432
        ],
        [
          0.34849747758534977,
          0.34841990124248645
        ]
      ]
    },
    {
      "charge": 3.376101888631402,
      "spin": 0.01323719921332208,
      "polarization": 0.003920852998511888,
      "quadrature_error": 1.9674786872886406e-09,
      "realization": 22,
      "onsite": [
        [
          -0.7090225989786076,
          -0.01918362384150174
        ],
        [
          -0.9037952704291001,
          -0.08050557295387684
        ],
        [
          0.8279085026272734,
          -0.7544528479216548
        ],
        [
          -0.9535172300234429,
          -0.3072100539986242
        ],
        [
          0.915257348432136,
          0.5608707567366409
        ],
        [
          -0.35093179000198793,
          -0.476946475720913
        ],
        [
          0.4475113325356084,
          -0.506134039531009
        ],
        [
          -0.3490543725174957,
          0.43540697113561877
        ],
        [
          0.2888319087850053,
          -0.6575777820646274
        ],
        [
          -0.931409808133616,
          0.5229921621065567
        ]
      ]
    },
    {
      "charge": 5.4613007531720426,
      "spin": -0.03405464034292761,
      "polarization": -0.006235628082402883,
      "quadrature_error": 8.179375688515852e-09,
      "realization": 23,
      "onsite": [
        [
          -0.45871861943651604,
          -0.12664127371334932
        ],
        [
          -0.393285536794886,
          0.43260080944673684
        ],
        [
          -0.26587346180711324,
          -0.9201441983262646
        ],
        [
          -0.14078978211360083,
          -0.20520811426029661
        ],
        [
          -0.567484460550983,
          -0.8213469091039829
        ],
        [
          -0.3394663630957986,
          0.533646753093705
        ],
        [
          0.11474318217388713,
          -0.201535712909642
        ],
        [
          -0.7035533770207358,
          0.7889949385346935
        ],
        [
          0.5808570696278506,
          0.276635931537512
        ],
        [
          -0.9333224270431262,
          0.6985359679062839
        ]
      ]
    },
    {
      "charge": 5.414032193623599,
      "spin": 0.05842209193670605,
      "polarization": 0.010790865264065651,
      "quadrature_error": 2.4758875001512548e-09,
      "realization": 24,
      "onsite": [
        [
          -0.7082653810776978,
          -0.17337027930964233
        ],
        [
          0.002685569603105842,
          0.6123279698947626
        ],
        [
          -0.8355336511400031,
          -0.926691231683046
        ],
        [
          -0.4781840747625361,
          0.6547891329223687
        ],
        [
          -0.4097469624682717,
          0.2846754884027589
        ],
        [
          0.6316105516564194,
          -0.13606141780248504
        ],
        [
          0.7069852380954653,
          -0.6493298997412225
        ],
        [
          0.7639381052316723,
          -0.6864736505051201
        ],
        [
          -0.5618499723196786,
          0.3431315143411542
        ],
        [
          0.8491886915304716,
          0.42629421540369306
        ]
      ]
    },
    {
      "charge": 5.2950255050754045,
      "spin": 0.05361349274164346,
      "polarization": 0.01012525675093608,
      "quadrature_error": 9.839022408800578e-09,
      "realization": 25,
      "onsite": [
        [
          0.36298184013109225,
          0.12317077989896519
        ],
        [
          -0.6425059789548748,
          0.45021009008576507
        ],
        [
          0.501227722737164,
          -0.4139392506667121
        ],
        [
          0.6195981215186888,
          0.11326669188961991
        ],
        [
          -0.22902930652172615,
          0.11599147660511355
        ],
        [
          0.25807000888577014,
          -0.5537928041719538
        ],
        [
          -0.27338586561869427,
          0.7874951299432529
        ],
        [
          -0.7658510609563622,
          -0.6131233133688001
        ],
        [
          0.6511579070736859,
          0.2795163706826438
        ],
        [
          0.3910079934034998,
          0.6993128959723149
        ]
      ]
    },
    {
      "charge": 6.709180763776006,
      "spin": 0.004333858528649441,
      "polarization": 0.0006459594220577081,
      "quadrature_error": 1.1700490719550136e-08,
      "realization": 26,
      "onsite": [
        [
          0.39157732087598474,
          0.8774486397831509
        ],
        [
          -0.6571929475857019,
          0.9437115022615501
        ],
        [
          -0.09059930822050544,
          -0.09521839427423173
        ],
        [
          0.26385493192568155,
          0.029195080350452374
        ],
        [
          -0.3990465963866261,
          -0.13685669656630695
        ],
        [
          -0.3553332465352568,
          -0.22868429661573875
        ],
        [
          0.22849167926543235,
          0.030502405088176365
        ],
        [
          0.8579894523428473,
          0.12617276899886787
        ],
        [
          -0.003958396628323202,
          -0.07517426087018997
        ],
        [
          0.9282193867778485,
          -0.10911858568152022
        ]
      ]
    },
    {
      "charge": 6.678220225379452,
      "spin": -0.07844529667952799,
      "polarization": -0.01174643752858132,
      "quadrature_error": 8.443564667540379e-09,
      "realization": 27,
      "onsite": [
        [
          0.39731431553864516,
          -0.7270873500700301
        ],
        [
          0.9232973208449604,
          -0.11517638513548856
        ],
        [
          0.5636721036802983,
          -0.016261988256024873
        ],
        [
          0.6961780202682333,
          0.39922060052976494
        ],
        [
          0.6033480752023075,
          0.04971623521922619
        ],
        [
          -0.839827632523223,
          0.3204742125192541
        ],
        [
          -0.6170030511143787,
          0.401706707724657
        ],
        [
          -0.3612814103245685,
          -0.13411878985102677
        ],
        [
          0.8443865396671681,
          -0.6872332914097128
        ],
        [
          -0.30577677669235115,
          -0.9911531504763551
        ]
      ]
    },
    {
      "charge": 5.290205651507807,
      "spin": -0.009435967704252098,
      "polarization": -0.0017836674650942297,
      "quadrature_error": 4.843539521581284e-09,
      "realization": 28,
      "onsite": [
        [
          0.7722176102872897,
          0.23892678459877503
        ],
        [
          -0.9446878860220724,
          -0.012134916984032351
        ],
        [
          0.40608568194068373,
          0.897305989692555
        ],
        [
          0.7683827319287644,
          0.6528623336258821
        ],
        [
          -0.5729477494535233,
          0.7665561448534939
        ],
        [
          -0.08042945093442011,
          -0.039591936426300434
        ],
        [
          0.6388963237563188,
          0.8023120121969007
        ],
        [
          -0.47749630227441964,
          0.9836039091706816
        ],
        [
          0.12175344564915802,
          0.6663725664910785
        ],
        [
          0.7680542756997617,
          -0.15638498518056854
        ]
      ]
    },
    {
      "charge": 4.113680731589245,
      "spin": -0.06591510448229009,
      "polarization": -0.016023388489078246,
      "quadrature_error": 9.745058749152388e-09,
      "realization": 29,
      "onsite": [
        [
          -0.8822386687030828,
          -0.915353894456205
        ],
        [
          -0.24694505731025274,
          0.40074558163516993
        ],
        [
          -0.7946305703235652,
          0.9584162244055292
        ],
        [
          0.943530605263923,
          0.40741782279974914
        ],
        [
          -0.30272794488646815,
          0.401009579991509
        ],
        [
          -0.11196917433987008,
          0.3984052362283419
        ],
        [
          -0.5961779501004534,
          0.8866288437389778
        ],
        [
          0.5640415715234415,
          -0.08908011491034551
        ],
        [
          -0.9152461495521231,
          0.8457372554652878
        ],
        [
          -0.7195410283251764,
          -0.31143736852762016
        ]
      ]
    },
    {
      "charge": 4.971319773065407,
      "spin": 0.02256496394118026,
      "polarization": 0.004539028863811408,
      "quadrature_error": 9.94995900744206e-09,
      "realization": 30,
      "onsite": [
        [
          0.7777295144066687,
          -0.27584154179485787
        ],
        [
          -0.5733218402086069,
          0.7660844042077726
        ],
        [
          -0.1607186409432093,
          -0.3470420793722633
        ],
        [
          0.2753455836437326,
          -0.37700109039516705
        ],
        [
          -0.7355597448017326,
          0.687923859523774
        ],
        [
          0.6665558329828338,
          0.17423256433401235
        ],
        [
          0.7350908074620341,
          -0.7264936251245782
        ],
        [
          -0.22314818034306394,
          0.02992146004940266
        ],
        [
          0.38970400763512614,
          -0.6157604013411477
        ],
        [
          -0.5587751054767509,
          0.23188186443713898
        ]
      ]
    },
    {
      "charge": 4.549723936580196,
      "spin": -0.03732854387832621,
      "polarization": -0.00820457337602427,
      "quadrature_error": 6.881269962826092e-09,
      "realization": 31,
      "onsite": [
        [
          -0.40369025198531894,
          -0.9164167930921843
        ],
        [
          -0.9765180078930451,
          0.996402404294974
        ],
        [
          -0.7878247555624729,
          -0.495953234430766
        ],
        [
          0.5306489424775989,
          0.9964290671829164
        ],
        [
          0.888912026480819,
          -0.10820588723603741
        ],
        [
          0.4071096726393877,
          -0.29309874170553796
        ],
        [
          -0.5219043327437087,
          0.15557779831930496
        ],
        [
          0.654419430581993,
          0.5441728890359587
        ],
        [
          -0.05194033002472365,
          0.9190571568661157
        ],
        [
          -0.3467980009772338,
          0.21991747702022502
        ]
      ]
    },
    {
      "charge": 3.5242669765443417,
      "spin": 0.006544559524243375,
      "polarization": 0.0018569987937351242,
      "quadrature_error": 2.916469080719739e-10,
      "realization": 32,
      "onsite": [
        [
          0.8862515799302799,
          0.8761638851839626
        ],
        [
          -0.3327437516202445,
          0.9292313536749033
        ],
        [
          0.4802302141738797,
          -0.9515062325328547
        ],
        [
          -0.7798907929354293,
          0.777585437175156
        ],
        [
          -0.7099525568814995,
          -0.8402672767886725
        ],
        [
          0.059825181686740336,
          -0.2995828842446382
        ],
        [
          0.46755800231923916,
          -0.6779132258149039
        ],
        [
          -0.8020566660214856,
          0.7112177603734755
        ],
        [
          -0.8343286870866373,
          0.33471975352541583
        ],
        [
          -0.4129909849278115,
          -0.30066747615306455
        ]
      ]
    },
    {
      "charge": 4.03230151262777,
      "spin": 0.0029741200289988457,
      "polarization": 0.0007375738197366772,
      "quadrature_error": 3.292186181802889e-09,
      "realization": 33,
      "onsite": [
        [
          0.727089635443025,
          0.8461667928701218
        ],
        [
          -0.06745912813416521,
          0.5857444568822758
        ],
        [
          -0.3768336659376721,
          -0.0022983379294192474
        ],
        [
          0.9524425538889629,
          -0.380870501398346
        ],
        [
          0.9013525949255559,
          0.6644959328365829
        ],
        [
          0.6240970831677144,
          -0.9681127159596243
        ],
        [
          0.20947385425150356,
          0.9525401987191227
        ],
        [
          0.4356634779653865,
          -0.8162918417848593
        ],
        [
          0.49671810999458055,
          0.833026542355612
        ],
        [
          0.5633549472173764,
          -0.4294487299869312
        ]
      ]
    },
    {
      "charge": 6.086694591341876,
      "spin": -0.056029205456389994,
      "polarization": -0.009205194151861948,
      "quadrature_error": 7.149744759688016e-09,
      "realization": 34,
      "onsite": [
        [
          0.24182165459392135,
          0.3615472314138142
        ],
        [
          0.7263214515856602,
          -0.7002116332158939
        ],
        [
          0.05809570644970674,
          0.04419430575665695
        ],
        [
          -0.9262998438484602,
          0.19493096202467974
        ],
        [
          0.33435373692162207,
          0.8791275617880803
        ],
        [
          -0.5437332250756444,
          0.959186557272538
        ],
        [
          0.6066593791468626,
          0.7462498283475278
        ],
        [
          0.2007460785159918,
          0.229727758426157
        ],
        [
          -0.21328522106940628,
          0.02664818244313083
        ],
        [
          -0.06013147763877047,
          -0.058486924946227425
        ]
      ]
    },
    {
      "charge": 3.6553667266169367,
      "spin": -0.025684631768247423,
      "polarization": -0.007026554020208719,
      "quadrature_error": 7.390087816861137e-09,
      "realization": 35,
      "onsite": [
        [
          -0.7130623342736968,
          0.1095540230652865
        ],
        [
          0.5997258785313067,
          -0.8414274757421001
        ],
        [
          -0.9653305308449522,
          -0.8068504726738026
        ],
        [
          -0.14659115481725582,
          -0.37246171049402377
        ],
        [
          0.7409403119059514,
          -0.36767327228388713
        ],
        [
          -0.9125731661739205,
          0.7249126358937776
        ],
        [
          0.5384486366912133,
          -0.7204054957782116
        ],
        [
          -0.6272613058251593,
          -0.3566001672422128
        ],
        [
          0.3832049604728087,
          0.8341872438474505
        ],
        [
          -0.7791063344039983,
          0.5845102399713311
        ]
      ]
    },
    {
      "charge": 5.269991269056643,
      "spin": -0.1290429688173909,
      "polarization": -0.02448637241110464,
      "quadrature_error": 6.01610478149876e-11,
      "realization": 36,
      "onsite": [
        [
          -0.356259920596373,
          0.739003661618761
        ],
        [
          0.18092541751658575,
          -0.24653838648077997
        ],
        [
          0.49700685359311736,
          -0.26491755842071063
        ],
        [
          -0.4174400285520654,
          0.7531042079742303
        ],
        [
          -0.5260048077017285,
          -0.9823286723486779
        ],
        [
          0.1347944448820586,
          -0.788916103819963
        ],
        [
          0.16827742878971508,
          -0.2760469843627067
        ],
        [
          0.22017401868225628,
          -0.349689086330494
        ],
        [
          0.881714106665163,
          0.6099238022356297
        ],
        [
          0.8063473662453671,
          0.2277225827439744
        ]
      ]
    },
    {
      "charge": 4.5841073983107234,
      "spin": -0.000805509471449723,
      "polarization": -0.00017571784460079602,
      "quadrature_error": 3.9114987342805305e-09,
      "realization": 37,
      "onsite": [
        [
          -0.9247151182898745,
          0.9886919772117588
        ],
        [
          -0.9129271000761958,
          -0.7597276780089304
        ],
        [
          -0.7897945991652058,
          0.12435238181313113
        ],
        [
          0.5298124978903629,
          0.4194958144793095
        ],
        [
          -0.6124011001748633,
          0.10744111341720264
        ],
        [
          0.6398080586325054,
          0.7850321452540749
        ],
        [
          0.6802423349750366,
          0.42368522890044247
        ],
        [
          -0.9684143513992025,
          -0.32273484948222775
        ],
        [
          0.39238404517261394,
          -0.05165306137293957
        ],
        [
          0.3008282503102164,
          0.25192759812084464
        ]
      ]
    },
    {
      "charge": 3.4871316285497853,
      "spin": -0.08720362826966657,
      "polarization": -0.02500726601649175,
      "quadrature_error": 2.842732030584659e-09,
      "realization": 38,
      "onsite": [
        [
          0.8570090028029262,
          0.855370456744919
        ],
        [
          -0.9029356286194548,
          0.1467386484015254
        ],
        [
          0.5145000340848478,
          -0.5514992034369375
        ],
        [
          0.5993532736749627,
          0.7482261376685397
        ],
        [
          0.0059905300145313145,
          -0.9557585604970011
        ],
        [
          0.4762932592801681,
          -0.36458775937732946
        ],
        [
          -0.6993399545420462,
          -0.6234623306732618
        ],
        [
          0.742961999570297,
          0.7567856622167122
        ],
        [
          0.7674731631968652,
          -0.718458635330194
        ],
        [
          0.29238735753090994,
          0.4976244450401812
        ]
      ]
    },
    {
      "charge": 5.51390852476797,
      "spin": 0.0036542923252471963,
      "polarization": 0.0006627408323573833,
      "quadrature_error": 1.259076461182975e-08,
      "realization": 39,
      "onsite": [
        [
          0.8305467912739595,
          0.44813335315742475
        ],
        [
          -0.34747363492164096,
          -0.4394205749124662
        ],
        [
          -0.15316594058376376,
          -0.5581133795535975
        ],
        [
          -0.5604483668481344,
          -0.8964742883025485
        ],
        [
          0.29825960984380884,
          -0.30532914302976755
        ],
        [
          -0.2333155471826005,
          0.30133907157504547
        ],
        [
          0.9920984287003343,
          -0.8269415975976895
        ],
        [
          0.8284832326256701,
          0.8901098430978873
        ],
        [
          0.3325814412126884,
          -0.2509104581026056
        ],
        [
          -0.6258830563105369,
          -0.117130625612752
        ]
      ]
    },
    {
      "charge": 5.08844564864266,
      "spin": 0.050127563216204374,
      "polarization": 0.009851252558740777,
      "quadrature_error": 8.216992801363325e-09,
      "realization": 40,
      "onsite": [
        [
          -0.5200628609287152,
          -0.3557531448695612
        ],
        [
          0.16096469863425678,
          -0.6154556599173104
        ],
        [
          -0.002296712048764915,
          -0.4671601461254167
        ],
        [
          -0.3774162943632633,
          -0.3554815690987818
        ],
        [
          0.6717757579246872,
          -0.5936478373593261
        ],
        [
          -0.04349814349861725,
          0.9445205615085692
        ],
        [
          -0.6772694902067276,
          -0.9924087158662755
        ],
        [
          -0.5884628510736516,
          0.45892050307791266
        ],
        [
          -0.6756849563228096,
          0.922908627509794
        ],
        [
          -0.33819982968503726,
          -0.1254528351193669
        ]
      ]
    },
    {
      "charge": 5.4179563361425,
      "spin": -0.02839706912416301,
      "polarization": -0.005241287925251402,
      "quadrature_error": 1.0334770700935129e-08,
      "realization": 41,
      "onsite": [
        [
          -0.934479786705412,
          -0.43609745608115746
        ],
        [
          -0.6929350750039014,
          -0.7588309694853497
        ],
        [
          -0.6477152918571953,
          -0.061326094700876244
        ],
        [
          -0.20519549297287076,
          0.6671795254729729
        ],
        [
          -0.6029200931648027,
          -0.20531475061873183
        ],
        [
          -0.42516333731095735,
          -0.008727012346507523
        ],
        [
          -0.1380061039744489,
          0.3648841680547812
        ],
        [
          -0.9866307493704174,
          -0.5527179042262744
        ],
        [
          0.31918767144597204,
          0.801716606428555
        ],
        [
          0.21355434143375152,
          0.4132068992583964
        ]
      ]
    },
    {
      "charge": 3.7638384696676446,
      "spin": 0.007571356320058124,
      "polarization": 0.002011605009374032,
      "quadrature_error": 8.183820220773074e-09,
      "realization": 42,
      "onsite": [
        [
          0.9859876162937447,
          0.28184089138566737
        ],
        [
          -0.24088666033085082,
          -0.7491049602634181
        ],
        [
          -0.3992641069961389,
          -0.7270646640313412
        ],
        [
          0.899705770647182,
          0.11115882066148841
        ],
        [
          0.5808080513230818,
          -0.5982735467514047
        ],
        [
          0.6606134059159203,
          0.5086682310338202
        ],
        [
          -0.4437419287037765,
          -0.6918327149806494
        ],
        [
          0.4834975932522336,
          0.5625270291413589
        ],
        [
          -0.8895179814406158,
          -0.5708591345555292
        ],
        [
          0.33655926737010256,
          -0.5424450796315199
        ]
      ]
    },
    {
      "charge": 4.9134207131498915,
      "spin": -0.14938447568558277,
      "polarization": -0.03040335530108015,
      "quadrature_error": 1.1508838433809713e-08,
      "realization": 43,
      "onsite": [
        [
          -0.9411019450882148,
          -0.6278029203283706
        ],
        [
          0.3009621178291608,
          0.2906391177451262
        ],
        [
          0.7962896334721565,
          0.23297826021007273
        ],
        [
          -0.06949818369542071,
          0.26491000513685603
        ],
        [
          -0.8491775212835888,
          0.6385536622572614
        ],
        [
          0.8998276507169016,
          0.7190438039328915
        ],
        [
          -0.04321798521163056,
          -0.31725132905651976
        ],
        [
          -0.07823984948450491,
          -0.7536260580806529
        ],
        [
          0.8261489125928876,
          0.8059121735667556
        ],
        [
          0.5506690248038983,
          0.09940255360065886
        ]
      ]
    },
    {
      "charge": 4.381829325748214,
      "spin": 0.013107083231615023,
      "polarization": 0.0029912354537854893,
      "quadrature_error": 1.1509935367158674e-09,
      "realization": 44,
      "onsite": [
        [
          -0.9816901605495751,
          -0.2678200156623336
        ],
        [
          0.44389616200994864,
          -0.43202939048954736
        ],
        [
          0.8174703952918847,
          0.6568230678767621
        ],
        [
          -0.8324934494329383,
          0.22393362635678837
        ],
        [
          -0.9733028455805586,
          0.17566354768928916
        ],
        [
          -0.7972057863909421,
          0.76001144516555
        ],
        [
          0.936852330376686,
          0.6584876654114782
        ],
        [
          -0.7285352699015926,
          0.10703767319072321
        ],
        [
          0.8644608039706494,
          -0.5408085641256462
        ],
        [
          0.44473604012333423,
          -0.7112158210945814
        ]
      ]
    },
    {
      "charge": 4.455468259721355,
      "spin": 0.05258335147932995,
      "polarization": 0.011801980939848175,
      "quadrature_error": 1.0867110765495466e-08,
      "realization": 45,
      "onsite": [
        [
          0.5892987080814054,
          -0.2595670735418558
        ],
        [
          0.6819148809411415,
          -0.7325522560036661
        ],
        [
          0.6575166509425179,
          0.6103648966391073
        ],
        [
          -0.8831134637041524,
          -0.6821586901507877
        ],
        [
          -0.03804642060083707,
          -0.14549058065141596
        ],
        [
          0.6255712606429848,
          0.007031256020694654
        ],
        [
          0.5335510725978905,
          -0.4085091695801397
        ],
        [
          0.8626799438142669,
          0.46837895377395666
        ],
        [
          -0.877341568480946,
          -0.726084787989185
        ],
        [
          -0.7647880484485148,
          0.16195945283617652
        ]
      ]
    },
    {
      "charge": 5.862586556519205,
      "spin": 0.0897350925451683,
      "polarization": 0.015306399603666873,
      "quadrature_error": 1.4509834885347142e-08,
      "realization": 46,
      "onsite": [
        [
          0.9720975313350289,
          -0.012523814762329444
        ],
        [
          0.13555960816676715,
          0.683323820115441
        ],
        [
          -0.5366805849179956,
          -0.6986943408026445
        ],
        [
          -0.2204819408667653,
          -0.23532411689489252
        ],
        [
          0.16675526486018777,
          0.06492620190580833
        ],
        [
          0.013113157737032033,
          -0.45747893910597304
        ],
        [
          0.8382069201928892,
          -0.3163989441448525
        ],
        [
          0.7890951504287236,
          -0.010112776139233892
        ],
        [
          -0.9336032103706404,
          0.030552233487926905
        ],
        [
          0.11801814852037218,
          -0.34737172069719624
        ]
      ]
    },
    {
      "charge": 5.738624795053176,
      "spin": -0.12945579522608372,
      "polarization": -0.022558679099856385,
      "quadrature_error": 2.40478607162538e-09,
      "realization": 47,
      "onsite": [
        [
          0.005311130278695675,
          -0.5403213020529731
        ],
        [
          0.08589042168471828,
          -0.944413353249471
        ],
        [
          0.9448210148149683,
          0.5300139649212565
        ],
        [
          0.620539530102227,
          -0.22318803185969616
        ],
        [
          0.570767310171147,
          0.2808593302514677
        ],
        [
          0.8461327356703161,
          -0.013756121383679432
        ],
        [
          -0.6701140357551516,
          0.9186603864257199
        ],
        [
          0.3274920414244371,
          0.5700826535367343
        ],
        [
          0.02893612187255923,
          0.4311509084130434
        ],
        [
          0.7419905647364737,
          0.238865592930795
        ]
      ]
    },
    {
      "charge": 6.066144076223749,
      "spin": -0.020419051838251354,
      "polarization": -0.003366067732925076,
      "quadrature_error": 6.448681917559026e-09,
      "realization": 48,
      "onsite": [
        [
          -0.5104349009344151,
          0.7847352695442833
        ],
        [
          -0.2948588529078291,
          0.11335687019211571
        ],
        [
          0.913192585313801,
          -0.6910042531734659
        ],
        [
          0.6168957124324472,
          0.6120470812732499
        ],
        [
          0.4236331911643785,
          0.07847800023783535
        ],
        [
          0.7533695642787053,
          -0.8116713936070434
        ],
        [
          0.9589581366000375,
          -0.6355539640747545
        ],
        [
          -0.04795372892175842,
          0.399026185712811
        ],
        [
          -0.8110828273596153,
          0.709521971751762
        ],
        [
          0.3072912667475469,
          0.42172378382675757
        ]
      ]
    },
    {
      "charge": 6.188564477843295,
      "spin": 0.05189635881217876,
      "polarization": 0.008385847638492176,
      "quadrature_error": 1.257510536094104e-09,
      "realization": 49,
      "onsite": [
        [
          -0.05636819608182764,
          0.3686024087145754
        ],
        [
          0.41373057667125335,
          -0.05715170989524343
        ],
        [
          0.33605625727662547,
          -0.35332841081687927
        ],
        [
          0.6864572056202034,
          -0.26700662100690753
        ],
        [
          -0.7788726371951578,
          0.49179824416656515
        ],
        [
          -0.4530984108485765,
          0.992404298465672
        ],
        [
          0.8836025512388819,
          0.7525816538445094
        ],
        [
          0.4197679264613481,
          -0.11833757633817088
        ],
        [
          0.0007936574381848249,
          -0.9789991062255681
        ],
        [
          -0.8208712459805352,
          -0.6490505945385472
        ]
      ]
    },
    {
      "charge": 5.745203522445189,
      "spin": -0.021652529117879963,
      "polarization": -0.0037688010587072344,
      "quadrature_error": 2.2536417151671866e-10,
      "realization": 50,
      "onsite": [
        [
          0.4600604193888935,
          0.0844633087426736
        ],
        [
          0.5769814591154621,
          0.9194452837075389
        ],
        [
          -0.7052771122499304,
          0.24955503859706019
        ],
        [
          -0.22444226854433014,
          -0.5422508370470596
        ],
        [
          0.007233620594938817,
          -0.9220671905642073
        ],
        [
          0.7803709317915433,
          -0.9104817289670428
        ],
        [
          0.33629963479400127,
          -0.14641675698134082
        ],
        [
          -0.12512310688852857,
          0.7390581028481003
        ],
        [
          0.5587969238429997,
          -0.2498133543644896
        ],
        [
          0.9514049806470082,
          -0.785652357393803
        ]
      ]
    },
    {
      "charge": 6.13865254692401,
      "spin": 0.11562525096966621,
      "polarization": 0.01883560766566017,
      "quadrature_error": 1.7403588156080956e-09,
      "realization": 51,
      "onsite": [
        [
          0.9497883999385792,
          -0.6565778295809768
        ],
        [
          0.7144955473419152,
          0.7011563896151158
        ],
        [
          0.931515679884255,
          0.49022644408068894
        ],
        [
          -0.5864422597027148,
          -0.7795593833339782
        ],
        [
          -0.13247377440091412,
          -0.48154629147249906
        ],
        [
          0.432550131185403,
          -0.8401284823421156
        ],
        [
          -0.6325819940521547,
          -0.9905550882664689
        ],
        [
          -0.043199891581071626,
          -0.6367484069988678
        ],
        [
          -0.23194641804586857,
          0.41246572435184614
        ],
        [
          -0.6016576604803567,
          -0.0012408462033208778
        ]
      ]
    },
    {
      "charge": 5.62676662640516,
      "spin": -0.031905218779984604,
      "polarization": -0.0056702580537569365,
      "quadrature_error": 3.976952671478713e-09,
      "realization": 52,
      "onsite": [
        [
          0.8591225909788882,
          0.22756679920174094
        ],
        [
          0.48394222683954946,
          -0.5811599889797987
        ],
        [
          0.33080428163098197,
          -0.9001374822049006
        ],
        [
          -0.6859237689832478,
          -0.4061860634131873
        ],
        [
          0.1227760881780926,
          0.42669565906570006
        ],
        [
          -0.17487922792789723,
          -0.19188895103868853
        ],
        [
          -0.9247204135080707,
          -0.245910428681146
        ],
        [
          -0.05094543324730627,
          0.46890695388780346
        ],
        [
          0.7253032729833682,
          -0.5952498203209398
        ],
        [
          0.11329778658625522,
          0.7068278408273727
        ]
      ]
    },
    {
      "charge": 4.921311258909604,
      "spin": 0.018682457773915463,
      "polarization": 0.003796235757308076,
      "quadrature_error": 7.858069203196559e-09,
      "realization": 53,
      "onsite": [
        [
          -0.7427152415518621,
          0.5363810232211517
        ],
        [
          0.5657706068717254,
          0.6046527710440308
        ],
        [
          0.27990981801427584,
          -0.6793599832995589
        ],
        [
          -0.9469705867656268,
          -0.31290199823033693
        ],
        [
          -0.06616460545721048,
          0.045165208006918034
        ],
        [
          0.852879054740127,
          -0.20617174301650643
        ],
        [
          0.3242628929060325,
          -0.4159438021989206
        ],
        [
          0.5121435561915308,
          0.5836300288550125
        ],
        [
          -0.5278115482100794,
          0.7321431484210803
        ],
        [
          0.4639031834278604,
          -0.7065840956182492
        ]
      ]
    },
    {
      "charge": 5.582485321056508,
      "spin": 0.08554318253735796,
      "polarization": 0.015323494396787518,
      "quadrature_error": 7.059556166179044e-09,
      "realization": 54,
      "onsite": [
        [
          -0.025824867106862603,
          0.6903609182236554
        ],
        [
          -0.09235930652276036,
          0.2445021956522948
        ],
        [
          -0.6261831231693575,
          -0.2365146079031848
        ],
        [
          0.35391843512392396,
          -0.2304677867744549
        ],
        [
          -0.6873226603720419,
          -0.12552543111305225
        ],
        [
          0.23473484792064103,
          -0.6078179772691299
        ],
        [
          0.8926445926452244,
          0.5231475419810991
        ],
        [
          -0.8484003489951637,
          -0.41013077959653477
        ],
        [
          -0.15191390738190158,
          0.11914110402476874
        ],
        [
          -0.26629267094187226,
          -0.2744373676588838
        ]
      ]
    },
    {
      "charge": 6.677755698292082,
      "spin": 0.07346738973629606,
      "polarization": 0.011001808550002247,
      "quadrature_error": 5.170856256490888e-09,
      "realization": 55,
      "onsite": [
        [
          -0.39602162854724665,
          0.33932324710986217
        ],
        [
          -0.2933492628101908,
          -0.5268752161903951
        ],
        [
          0.8561192276643179,
          -0.513461315274699
        ],
        [
          0.18794313939844054,
          0.39121886291446817
        ],
        [
          -0.05346700987162567,
          -0.6719504656755226
        ],
        [
          -0.38542516238638624,
          -0.5408763404768058
        ],
        [
          -0.5610323330379736,
          0.339135416750697
        ],
        [
          -0.21073144121226273,
          0.7753417167037804
        ],
        [
          -0.3597446343812949,
          -0.20256831518009477
        ],
        [
          0.36446127067552636,
          -0.8789927906979915
        ]
      ]
    },
    {
      "charge": 5.2605367279694795,
      "spin": 0.0645931804312499,
      "polarization": 0.012278819400274825,
      "quadrature_error": 1.3402497695709906e-09,
      "realization": 56,
      "onsite": [
        [
          0.6607658575395974,
          0.08663081321082133
        ],
        [
          0.5545828944529732,
          -0.18788973690744837
        ],
        [
          -0.3174163221777857,
          -0.5361240359220358
        ],
        [
          0.5387958492794696,
          0.9416854546288584
        ],
        [
          -0.5220898100131106,
          -0.7209134204932868
        ],
        [
          0.5984206495170552,
          -0.17359270839243046
        ],
        [
          0.3336494674028663,
          0.07526091379900746
        ],
        [
          0.8829693909101635,
          0.10336040714546457
        ],
        [
          -0.11065517375238976,
          0.8389414068248275
        ],
        [
          -0.14795202130977625,
          0.37417834911913705
        ]
      ]
    },
    {
      "charge": 4.762682916154339,
      "spin": -0.07806206655395366,
      "polarization": -0.01639035558911098,
      "quadrature_error": 9.495527870272493e-09,
      "realization": 57,
      "onsite": [
        [
          -0.7297486352666007,
          -0.9010168612676495
        ],
        [
          0.08414200959993057,
          0.6454343476178488
        ],
        [
          0.11113801873236628,
          -0.30558017433391327
        ],
        [
          -0.8781785656331718,
          0.9104966870183684
        ],
        [
          0.19768248806340472,
          0.5381353159627269
        ],
        [
          -0.6563068252064392,
          0.40918654930813503
        ],
        [
          -0.5361817590671691,
          0.9829381046037502
        ],
        [
          0.0712404881869364,
          -0.822457955542186
        ],
        [
          0.4256013220366506,
          0.6682465561210507
        ],
        [
          0.568011157138363,
          0.021304275856934396
        ]
      ]
    },
    {
      "charge": 6.12373228937475,
      "spin": 0.03551689073730838,
      "polarization": 0.005799876457521423,
      "quadrature_error": 8.437300096690592e-09,
      "realization": 58,
      "onsite": [
        [
          0.4654978210757663,
          -0.3651884678938986
        ],
        [
          0.1614314179124574,
          -0.7693074134566416
        ],
        [
          -0.8818402150331675,
          0.4677353271664684
        ],
        [
          -0.5591972855940317,
          -0.08576878762670925
        ],
        [
          -0.2684538724384127,
          0.11342278184065435
        ],
        [
          -0.39372545084565935,
          -0.46408133408599306
        ],
        [
          -0.7768715993121733,
          0.5627319032715079
        ],
        [
          0.16626837400243222,
          -0.27726768260862955
        ],
        [
          0.011409067815347562,
          -0.7305971937197238
        ],
        [
          -0.6758687100251513,
          -0.3138288057018397
        ]
      ]
    },
    {
      "charge": 5.339532206360115,
      "spin": -0.03687361729585742,
      "polarization": -0.006905776736759053,
      "quadrature_error": 6.691507269105096e-09,
      "realization": 59,
      "onsite": [
        [
          -0.370861788042665,
          0.8127547333341336
        ],
        [
          0.3621140263424705,
          0.836826034083396
        ],
        [
          0.4943672818118394,
          0.1743536345327945
        ],
        [
          0.9008815738277678,
          -0.5635121400654557
        ],
        [
          -0.41832538108788997,
          0.08786998644814581
        ],
        [
          0.18215476319691715,
          0.8953280668915726
        ],
        [
          0.3249215475027376,
          -0.7471326849228483
        ],
        [
          0.35366813177142387,
          -0.8838000379410924
        ],
        [
          -0.8073323664390903,
          -0.015759198626578153
        ],
        [
          0.9348525085795156,
          0.3143865007204103
        ]
      ]
    },
    {
      "charge": 5.318127988509488,
      "spin": -0.16188662128531028,
      "polarization": -0.03044052750048279,
      "quadrature_error": 4.1076076616215254e-09,
      "realization": 60,
      "onsite": [
        [
          0.5620960924152381,
          -0.11079786775364542
        ],
        [
          -0.9264790673747372,
          -0.8562991827492938
        ],
        [
          -0.5628996312091679,
          -0.616859218026863
        ],
        [
          -0.49330942540018174,
          -0.8452810337593759
        ],
        [
          -0.8133416468150965,
          -0.037865783323430824
        ],
        [
          0.4902778437463162,
          0.8839999351551273
        ],
        [
          -0.8924819306665754,
          0.5379167260472268
        ],
        [
          -0.7089338154852656,
          0.07404963720896296
        ],
        [
          0.2137416202191702,
          0.6308774574790601
        ],
        [
          -0.4347896194916663,
          -0.44916227862453195
        ]
      ]
    },
    {
      "charge": 3.3050664561352474,
      "spin": -0.020028195580742928,
      "polarization": -0.006059846555752085,
      "quadrature_error": 1.7783567826498739e-09,
      "realization": 61,
      "onsite": [
        [
          -0.7390696234950984,
          0.39949195794465453
        ],
        [
          0.7472916227728315,
          -0.3983335495446241
        ],
        [
          -0.9910905510739665,
          0.35543941776494625
        ],
        [
          0.5027553803343909,
          0.8694045474683259
        ],
        [
          -0.13277958761172615,
          -0.11034598137780516
        ],
        [
          0.6405283176956273,
          -0.09839346595840981
        ],
        [
          -0.8516060991709624,
          0.8693162217131063
        ],
        [
          0.6717269949618709,
          -0.6363692897399948
        ],
        [
          0.6798043745186975,
          0.36065436223640224
        ],
        [
          -0.8535898813076406,
          -0.13582188192643074
        ]
      ]
    },
    {
      "charge": 5.998763770035419,
      "spin": -0.015793818207642557,
      "polarization": -0.0026328455016906434,
      "quadrature_error": 1.2111351149651473e-08,
      "realization": 62,
      "onsite": [
        [
          -0.6259239567242589,
          -0.4958293554946045
        ],
        [
          0.11027022047714019,
          0.7372316644808836
        ],
        [
          -0.2673657675311174,
          0.47194104519021285
        ],
        [
          -0.24857550126131422,
          0.6857344329237893
        ],
        [
          0.6442274925084812,
          0.42372374120370804
        ],
        [
          0.8621880323470976,
          -0.9440949116282575
        ],
        [
          0.35884834386304454,
          -0.28171454905587234
        ],
        [
          0.9643730068959071,
          0.8996330203811014
        ],
        [
          -0.16997337678119329,
          0.6564309069932353
        ],
        [
          0.20721799573039923,
          -0.5894884969431431
        ]
      ]
    },
    {
      "charge": 5.963264411338257,
      "spin": -0.03365359178254202,
      "polarization": -0.005643484752840195,
      "quadrature_error": 7.583153408774615e-09,
      "realization": 63,
      "onsite": [
        [
          0.16332340055302308,
          -0.6829424116335385
        ],
        [
          -0.6324628752942818,
          -0.2394380057818586
        ],
        [
          -0.6768439519222875,
          -0.35758182561265883
        ],
        [
          0.03713227836944011,
          0.7674484613525294
        ],
        [
          0.20478623219043546,
          0.29268231762401853
        ],
        [
          -0.7629546674069896,
          0.1695328642190006
        ],
        [
          0.08133262455178536,
          -0.005112676673902472
        ],
        [
          0.8026316033037777,
          0.9327020659451299
        ],
        [
          0.7968075779547972,
          -0.9734530289709202
        ],
        [
          -0.6085178751301061,
          0.2143847754062933
        ]
      ]
    },
    {
      "charge": 4.5161975207998655,
      "spin": 0.014033083050497084,
      "polarization": 0.0031072784097387483,
      "quadrature_error": 8.933445577894316e-09,
      "realization": 64,
      "onsite": [
        [
          -0.9612122032129564,
          0.06440638380883157
        ],
        [
          -0.4200926685207971,
          -0.532418902888961
        ],
        [
          0.9475134451982865,
          0.7260723546147876
        ],
        [
          0.8432331564803917,
          -0.0031595754482038885
        ],
        [
          0.25581249067030876,
          -0.8838686571218335
        ],
        [
          0.7092326750194442,
          -0.22775906673111823
        ],
        [
          -0.6044111934046308,
          -0.9916546431152025
        ],
        [
          -0.524476409223279,
          -0.08684129691683284
        ],
        [
          -0.9468759180380877,
          0.3381300400594329
        ],
        [
          -0.06913373915090104,
          -0.9165826799168526
        ]
      ]
    },
    {
      "charge": 5.184171633167045,
      "spin": 0.10496638014610907,
      "polarization": 0.020247473959882075,
      "quadrature_error": 1.3550302117228984e-09,
      "realization": 65,
      "onsite": [
        [
          -0.21264715094485775,
          0.7687092223115948
        ],
        [
          -0.7033214010086313,
          0.2459539974355951
        ],
        [
          -0.148707481795477,
          0.9739948778860097
        ],
        [
          -0.407047985128433,
          -0.7512289993080101
        ],
        [
          -0.8754611123705389,
          0.285055237345724
        ],
        [
          0.648909275769997,
          0.18295498066334082
        ],
        [
          0.5642047014354057,
          0.37816753930903
        ],
        [
          0.7834633040948127,
          -0.17375149999626394
        ],
        [
          -0.4644908723209238,
          -0.4955474312402639
        ],
        [
          0.9702981615223014,
          0.28483608423451456
        ]
      ]
    },
    {
      "charge": 3.9738376665392927,
      "spin": 0.01353029787452643,
      "polarization": 0.003404844135545577,
      "quadrature_error": 4.554490126049308e-09,
      "realization": 66,
      "onsite": [
        [
          0.21929277632510624,
          -0.605977192415694
        ],
        [
          0.7466453806025855,
          0.7431560996061433
        ],
        [
          -0.2621603123942997,
          0.11616463132528887
        ],
        [
          0.9418125819503378,
          -0.7881189581185686
        ],
        [
          -0.25214663791449365,
          0.575083405073608
        ],
        [
          -0.3374845405710565,
          -0.4925568145495234
        ],
        [
          -0.7101550553253451,
          0.8883036646864617
        ],
        [
          -0.3104139135830244,
          -0.7891452402106274
        ],
        [
          0.3742143570742045,
          0.9169587826486236
        ],
        [
          0.800606580974297,
          0.18703716570375262
        ]
      ]
    },
    {
      "charge": 4.232585665700581,
      "spin": -0.02957317451489027,
      "polarization": -0.006987023264417565,
      "quadrature_error": 9.50438371243508e-09,
      "realization": 67,
      "onsite": [
        [
          -0.4228821914483434,
          -0.9169668043514061
        ],
        [
          -0.06400985827502015,
          -0.24722182761168043
        ],
        [
          -0.5456821677404018,
          0.8525383753951246
        ],
        [
          -0.9226479014771782,
          -0.5048361081969241
        ],
        [
          0.03233028208364397,
          0.2953371932372766
        ],
        [
          0.04323371072969273,
          -0.6147675298794419
        ],
        [
          0.25142139814397124,
          0.10384091403105544
        ],
        [
          -0.5273517950661344,
          0.9737449822149187
        ],
        [
          0.5285538541530639,
          -0.928827774824386
        ],
        [
          -0.7808128389994422,
          0.27260617828164113
        ]
      ]
    },
    {
      "charge": 5.4067858929965,
      "spin": 0.08376216456901134,
      "polarization": 0.015492043929002232,
      "quadrature_error": 8.2064376035996e-09,
      "realization": 68,
      "onsite": [
        [
          0.3392773276604253,
          -0.6755354547364463
        ],
        [
          0.2220308012529295,
          -0.9567746558851042
        ],
        [
          0.0681819435854687,
          -0.8493427398380371
        ],
        [
          0.8155692883466477,
          0.598265042892639
        ],
        [
          0.9051255269559118,
          0.7265610862419638
        ],
        [
          0.04970897559119236,
          -0.43424680492636103
        ],
        [
          -0.3570924904019612,
          0.14864630737320694
        ],
        [
          0.27801738905765006,
          0.380699890046331
        ],
        [
          -0.5242153973597188,
          -0.9398906474726911
        ],
        [
          0.2865489721729335,
          0.8686803320004766
        ]
      ]
    },
    {
      "charge": 6.225368291335234,
      "spin": 0.040401480053622506,
      "polarization": 0.006489813640400235,
      "quadrature_error": 4.990520275855003e-09,
      "realization": 69,
      "onsite": [
        [
          0.3189789044711935,
          0.35877803357289495
        ],
        [
          -0.2817275861196149,
          -0.5174038427431555
        ],
        [
          0.06891190049075013,
          -0.29527161835393745
        ],
        [
          -0.8794277663465928,
          -0.023184542589195223
        ],
        [
          0.2734582775089862,
          0.9891800047516481
        ],
        [
          0.6937963382283354,
          0.05454291821449275
        ],
        [
          0.8287035558606144,
          -0.7782886024395541
        ],
        [
          0.8626229997798334,
          -0.19433730358393153
        ],
        [
          -0.14556853690136706,
          0.9850555431048069
        ],
        [
          -0.8503284382424872,
          0.3692589602089802
        ]
      ]
    },
    {
      "charge": 5.233978242505968,
      "spin": -0.31326074013037636,
      "polarization": -0.05985136460567149,
      "quadrature_error": 1.5564272832793307e-09,
      "realization": 70,
      "onsite": [
        [
          0.23823774548501464,
          -0.9150620301948971
        ],
        [
          0.3742543518901813,
          0.958872916008682
        ],
        [
          0.6609113367361343,
          -0.7607592147508238
        ],
        [
          0.030845208983145245,
          -0.9146148233232303
        ],
        [
          0.5320585344864885,
          0.6931572936512451
        ],
        [
          -0.29671791988958196,
          -0.13171942855444962
        ],
        [
          0.9078076374865016,
          0.5221924317436015
        ],
        [
          0.5001308342518154,
          0.1555665290849615
        ],
        [
          0.36553530508119025,
          -0.2712526778600892
        ],
        [
          -0.017678808781244948,
          0.7513396317303649
        ]
      ]
    },
    {
      "charge": 3.4615983206028735,
      "spin": -0.03767055518065431,
      "polarization": -0.010882416644486236,
      "quadrature_error": 8.514215959458e-09,
      "realization": 71,
      "onsite": [
        [
          0.831852327904306,
          0.5465292064307921
        ],
        [
          -0.9142778900318693,
          -0.5213285572010815
        ],
        [
          0.8300555603009645,
          0.6022716101802181
        ],
        [
          0.24926097035102246,
          -0.8181436513851039
        ],
        [
          -0.4160481218452896,
          -0.4207309083879467
        ],
        [
          0.7603278761553047,
          -0.8311802495493394
        ],
        [
          -0.2974722389538196,
          -0.16466583797104972
        ],
        [
          0.9782011327682651,
          0.6418780819947627
        ],
        [
          -0.20412058887696527,
          -0.5117715112170997
        ],
        [
          0.47173287297388744,
          -0.2852541697415647
        ]
      ]
    },
    {
      "charge": 4.369648144045244,
      "spin": -0.05367704463113367,
      "polarization": -0.01228406564136801,
      "quadrature_error": 5.049211436054572e-09,
      "realization": 72,
      "onsite": [
        [
          -0.21064204480586501,
          0.9700266703880611
        ],
        [
          0.03767819614044998,
          -0.7009264855367328
        ],
        [
          0.6340149006431257,
          -0.9860082890609236
        ],
        [
          -0.470479993425045,
          0.06889998330634928
        ],
        [
          -0.2602235669184523,
          0.7069270989612051
        ],
        [
          -0.7011761110524268,
          -0.942317843973209
        ],
        [
          -0.7193185275082583,
          -0.0023041354377133505
        ],
        [
          0.8182192077952903,
          0.8483940555588592
        ],
        [
          -0.11823916690751757,
          0.787466973051284
        ],
        [
          -0.14976006396801345,
          -0.22026401148741725
        ]
      ]
    },
    {
      "charge": 4.771353917633501,
      "spin": -0.033492856510678785,
      "polarization": -0.007019570773590946,
      "quadrature_error": 8.96512717975776e-09,
      "realization": 73,
      "onsite": [
        [
          -0.5742609408816923,
          0.5772903472554405
        ],
        [
          0.4738412153602747,
          0.32854283809640994
        ],
        [
          0.21109497947043998,
          0.5148407599045866
        ],
        [
          -0.9452966316398843,
          -0.8525663630525075
        ],
        [
          0.16269277440723595,
          -0.22249598057478326
        ],
        [
          -0.10065290488194423,
          0.6916087382499898
        ],
        [
          0.670737376107952,
          -0.09534419257696558
        ],
        [
          0.07864486203914334,
          -0.561737458454397
        ],
        [
          -0.9657279963774783,
          0.4262737772774732
        ],
        [
          0.11207089450915664,
          -0.5736616185272685
        ]
      ]
    },
    {
      "charge": 4.998606982995423,
      "spin": 0.02478259603762725,
      "polarization": 0.0049579004954648865,
      "quadrature_error": 1.0563670298618154e-08,
      "realization": 74,
      "onsite": [
        [
          -0.9783725729689059,
          0.3726779826646398
        ],
        [
          0.9207560766595428,
          -0.9859457042034236
        ],
        [
          0.4449491456592847,
          -0.18521979939450217
        ],
        [
          0.6380126179966308,
          0.617180407616845
        ],
        [
          0.8388851908366113,
          0.13823108075072055
        ],
        [
          0.3959325588686138,
          -0.1853429316286268
        ],
        [
          0.3806955316410807,
          0.917045631256872
        ],
        [
          0.4547928105438537,
          -0.9211679373843933
        ],
        [
          -0.6991385862645203,
          -0.4197389923864605
        ],
        [
          -0.17817491741187408,
          -0.15279657611468211
        ]
      ]
    },
    {
      "charge": 4.738430995822054,
      "spin": 0.0500185151734171,
      "polarization": 0.010555923515087415,
      "quadrature_error": 3.841813596245693e-09,
      "realization": 75,
      "onsite": [
        [
          0.24359946603270233,
          -0.8186319644205642
        ],
        [
          -0.05465703332173777,
          -0.7168941019462316
        ],
        [
          -0.3877562805570185,
          -0.8664504018730363
        ],
        [
          0.029786410266113394,
          -0.9991286531815446
        ],
        [
          -0.8517571415025644,
          0.9782088536259099
        ],
        [
          -0.0982479491618522,
          0.4803820105303278
        ],
        [
          0.5247551971366331,
          0.15904385251188202
        ],
        [
          0.07038234318369208,
          0.870496352248068
        ],
        [
          0.20030744025251312,
          -0.9700763122999227
        ],
        [
          -0.9754696299377212,
          -0.7703177663470282
        ]
      ]
    },
    {
      "charge": 4.902368023464897,
      "spin": -0.04926003804851959,
      "polarization": -0.010048212988649425,
      "quadrature_error": 1.2989656573511178e-10,
      "realization": 76,
      "onsite": [
        [
          -0.36768254702696024,
          -0.9154820545685733
        ],
        [
          0.39107626346972824,
          0.9882086610454115
        ],
        [
          -0.07175727792682718,
          0.22086132591356944
        ],
        [
          -0.49890248229942014,
          0.29003020650826383
        ],
        [
          -0.6281559742206988,
          0.7315970825895781
        ],
        [
          -0.3176374206986283,
          -0.778674616182147
        ],
        [
          -0.4662021900390372,
          0.4605257661880897
        ],
        [
          0.5714896698689897,
          0.3867759112808411
        ],
        [
          -0.8303445534607197,
          0.7997693550318128
        ],
        [
          0.7173639545372852,
          -0.01556885274619435
        ]
      ]
    },
    {
      "charge": 5.48725866946485,
      "spin": -0.057939553193379144,
      "polarization": -0.010558925081443217,
      "quadrature_error": 5.392004866341265e-09,
      "realization": 77,
      "onsite": [
        [
          -0.9035498977802083,
          0.057077902600483954
        ],
        [
          -0.7165165511330378,
          -0.4521995519257702
        ],
        [
          -0.30577438610356444,
          0.09324818289830183
        ],
        [
          0.9860254084230817,
          -0.52397695818974
        ],
        [
          -0.324269807967942,
          0.14264333785599748
        ],
        [
          -0.5350857545012397,
          -0.10841376369015676
        ],
        [
          0.2917963650492257,
          -0.6929539527092283
        ],
        [
          0.7228368721732463,
          -0.35533841088571116
        ],
        [
          0.699900978672451,
          0.6045416040693761
        ],
        [
          0.45045513275191196,
          -0.5455371132751432
        ]
      ]
    },
    {
      "charge": 5.306383814525603,
      "spin": 0.09952164690075695,
      "polarization": 0.018755078859604563,
      "quadrature_error": 9.464950578322263e-09,
      "realization": 78,
      "onsite": [
        [
          0.5585256209880116,
          -0.005802597683211008
        ],
        [
          -0.47714070722418733,
          0.8982385096243684
        ],
        [
          0.1738164583476316,
          -0.594262542976393
        ],
        [
          -0.6794273299603075,
          0.43090794273447885
        ],
        [
          -0.02895286532593877,
          0.1699366406727547
        ],
        [
          -0.10466560233938638,
          -0.7113526587742844
        ],
        [
          0.03581080488401578,
          0.17045261404629275
        ],
        [
          -0.5365520306635956,
          0.21606092364165042
        ],
        [
          -0.23146656370782215,
          -0.8663212790590749
        ],
        [
          -0.39233288172075476,
          0.7977221093318874
        ]
      ]
    },
    {
      "charge": 6.183039607750846,
      "spin": -0.06405582697259254,
      "polarization": -0.010359925058913477,
      "quadrature_error": 1.023226395516496e-08,
      "realization": 79,
      "onsite": [
        [
          0.29244788958180656,
          0.6404222638097332
        ],
        [
          0.9814579449786784,
          0.04577487474746311
        ],
        [
          0.2612209047650007,
          0.8183661227366121
        ],
        [
          -0.3694056143186124,
          0.8050521820510566
        ],
        [
          0.7793986997918199,
          0.2897808970688811
        ],
        [
          -0.5004611814876396,
          0.5305671486785681
        ],
        [
          -0.2070382536945119,
          0.718109067552491
        ],
        [
          -0.9226219996322582,
          -0.05033069750788233
        ],
        [
          -0.025310770969868557,
          0.45740478696818854
        ],
        [
          0.8484206677896893,
          0.1050842838617021
        ]
      ]
    },
    {
      "charge": 4.603241336264412,
      "spin": -0.044096539293434156,
      "polarization": -0.00957945414376624,
      "quadrature_error": 1.341955049528295e-09,
      "realization": 80,
      "onsite": [
        [
          -0.0917735468084564,
          0.14456980625949045
        ],
        [
          -0.3804250280132686,
          -0.18256403147974254
        ],
        [
          0.45193876621971363,
          0.7667629174957684
        ],
        [
          -0.5688351134762355,
          -0.7946761697915989
        ],
        [
          0.8460960142082337,
          -0.2098554460023001
        ],
        [
          0.21670419377085715,
          -0.024062935994114465
        ],
        [
          -0.9040522464370335,
          -0.46175312383907086
        ],
        [
          -0.5118107809627288,
          -0.164906073813454
        ],
        [
          -0.8601565509729054,
          -0.5457823863939191
        ],
        [
          -0.44042165564310465,
          0.9028631356475585
        ]
      ]
    },
    {
      "charge": 4.298656921336061,
      "spin": -0.061056881485552585,
      "polarization": -0.014203711206284301,
      "quadrature_error": 7.171104357037286e-09,
      "realization": 81,
      "onsite": [
        [
          -0.643979313399651,
          -0.04226550216141289
        ],
        [
          0.9670541837110032,
          -0.40766899059753103
        ],
        [
          -0.7158233913963719,
          0.11910454091083755
        ],
        [
          -0.6945818219972861,
          0.3499448264822782
        ],
        [
          0.273494480595869,
          0.5414278609117091
        ],
        [
          -0.5637453123075191,
          -0.41814743633526597
        ],
        [
          -0.9199828129067575,
          0.3500415296833741
        ],
        [
          0.5621179194339674,
          -0.7637505401578093
        ],
        [
          0.1941952699373386,
          0.7219922315834109
        ],
        [
          0.4914529373770242,
          -0.5421521667194971
        ]
      ]
    },
    {
      "charge": 3.9875535697567193,
      "spin": 0.015589382792682517,
      "polarization": 0.003909510560790692,
      "quadrature_error": 6.116884418911195e-09,
      "realization": 82,
      "onsite": [
        [
          -0.9849412503177619,
          0.040807487950355714
        ],
        [
          0.5071676777199765,
          0.5488324451098396
        ],
        [
          0.5752385645397875,
          0.9893448098784972
        ],
        [
          -0.7599839843375604,
          0.26719550374179923
        ],
        [
          0.1741289346116821,
          -0.09629921681607612
        ],
        [
          -0.10727733730934719,
          0.7930996075079744
        ],
        [
          0.025185434080058577,
          -0.971667362679125
        ],
        [
          -0.8359117171133665,
          0.4568174099728177
        ],
        [
          -0.5497263582587288,
          -0.9046103271188433
        ],
        [
          0.1646768776964158,
          0.7188081554502574
        ]
      ]
    },
    {
      "charge": 5.198102940318527,
      "spin": -0.08619583944701838,
      "polarization": -0.016582172464967865,
      "quadrature_error": 1.5095227883937606e-09,
      "realization": 83,
      "onsite": [
        [
          0.1478518474975694,
          -0.22274274361884605
        ],
        [
          0.3164397674343531,
          0.024101658656076497
        ],
        [
          -0.8338187987842312,
          -0.5933940128336441
        ],
        [
          -0.34053216513466267,
          0.9865568600676446
        ],
        [
          0.6186188958504197,
          -0.6655888587763932
        ],
        [
          0.3952269328926703,
          -0.6349468155338638
        ],
        [
          0.34034614230285665,
          0.7448412751570208
        ],
        [
          0.6317440244234582,
          -0.7719674729942594
        ],
        [
          -0.1612406524952139,
          0.28547930655322706
        ],
        [
          0.18320991041436452,
          0.11036170578454718
        ]
      ]
    },
    {
      "charge": 5.320411396738478,
      "spin": -0.06700691599736212,
      "polarization": -0.012594311041142186,
      "quadrature_error": 1.2017534398145909e-08,
      "realization": 84,
      "onsite": [
        [
          -0.43482651906755976,
          -0.7617668842352332
        ],
        [
          0.09668990280242018,
          0.6169075506561015
        ],
        [
          0.11945007453944245,
          -0.7061321408080985
        ],
        [
          0.6488137085832804,
          -0.10932038492468465
        ],
        [
          -0.922751152408319,
          0.29743794149449454
        ],
        [
          0.5499562402916542,
          0.34296339581385715
        ],
        [
          0.5735971139986928,
          0.5653818941969178
        ],
        [
          0.695272793945763,
          0.25602738424221383
        ],
        [
          -0.025547624121724732,
          0.5826310718379086
        ],
        [
          0.4773655470636009,
          0.9392244374459178
        ]
      ]
    },
    {
      "charge": 6.963414482907616,
      "spin": -0.10662196171307145,
      "polarization": -0.01531173563986253,
      "quadrature_error": 6.775552969204081e-09,
      "realization": 85,
      "onsite": [
        [
          -0.5299262279731589,
          0.16091489427472494
        ],
        [
          0.43886205213866725,
          0.7217084082791847
        ],
        [
          0.5644022310548364,
          -0.04912225189627262
        ],
        [
          -0.18627489192962088,
          0.11996084514198446
        ],
        [
          0.4194367550236273,
          0.012837392873239484
        ],
        [
          -0.8627357047276605,
          0.26238640605846975
        ],
        [
          -0.26112272399228353,
          0.7617901125288788
        ],
        [
          0.8909948603538524,
          0.33475162773523626
        ],
        [
          0.6957635747936928,
          -0.21470823288711594
        ],
        [
          0.6549866194628107,
          -0.42288793372793343
        ]
      ]
    },
    {
      "charge": 4.368423428675283,
      "spin": 0.060980143239987766,
      "polarization": 0.013959302305655818,
      "quadrature_error": 2.4521965515798484e-09,
      "realization": 86,
      "onsite": [
        [
          0.47861300043465604,
          0.48199649787591725
        ],
        [
          0.748259143414435,
          0.09326247392507514
        ],
        [
          -0.7723213292706355,
          0.3217750443868215
        ],
        [
          0.7848466475704474,
          -0.9645760103856307
        ],
        [
          0.7031867594199142,
          0.9582938689471419
        ],
        [
          0.20410054139915745,
          0.9595635446707855
        ],
        [
          -0.26690313374555674,
          0.8630365305078356
        ],
        [
          -0.7938207362858636,
          -0.93395182889459
        ],
        [
          0.9425995696635483,
          -0.4013811038153259
        ],
        [
          0.6116409781110355,
          -0.6360334054027399
        ]
      ]
    },
    {
      "charge": 6.358403475729904,
      "spin": -0.040848689168984036,
      "polarization": -0.0064243625502697225,
      "quadrature_error": 5.115909564994725e-09,
      "realization": 87,
      "onsite": [
        [
          0.30289479568335764,
          0.4074317074189675
        ],
        [
          -0.861851046003786,
          -0.8904205798349898
        ],
        [
          -0.6940447353642416,
          -0.5557738151727565
        ],
        [
          -0.6167476809820311,
          -0.12944187448641165
        ],
        [
          0.2156049799314259,
          0.19384620812362274
        ],
        [
          -0.43527312003407137,
          0.3902627830730523
        ],
        [
          -0.8558505484521484,
          -0.06680826751530966
        ],
        [
          -0.1598827536357943,
          -0.8027382643341985
        ],
        [
          0.051409093486500135,
          -0.2593879234915044
        ],
        [
          0.13970485021312662,
          0.9110568096172003
        ]
      ]
    },
    {
      "charge": 4.375915618088802,
      "spin": -0.05089760187793828,
      "polarization": -0.011631303324849759,
      "quadrature_error": 3.2171955112014704e-09,
      "realization": 88,
      "onsite": [
        [
          -0.052390656254837076,
          -0.33385021790730596
        ],
        [
          -0.6544600783296008,
          -0.7034537768659452
        ],
        [
          0.1582999665745708,
          -0.7725971587869407
        ],
        [
          -0.5684471145442922,
          -0.04229715093793063
        ],
        [
          0.9964112487807517,
          -0.24503258830909358
        ],
        [
          -0.1307017240679691,
          0.5570933026780154
        ],
        [
          0.4627121352310368,
          0.9974973922586734
        ],
        [
          -0.06844437090995359,
          -0.6977639878021951
        ],
        [
          0.08737730913378838,
          0.4972997133261461
        ],
        [
          -0.7728292548364748,
          0.9402803505527533
        ]
      ]
    },
    {
      "charge": 6.166610782518044,
      "spin": -0.02770102340746256,
      "polarization": -0.0044920985585782764,
      "quadrature_error": 9.561112837395466e-09,
      "realization": 89,
      "onsite": [
        [
          0.6187172508831023,
          -0.04663235780703001
        ],
        [
          -0.5787909949546672,
          0.34822119477416713
        ],
        [
          -0.16305514534023846,
          -0.4520136835237929
        ],
        [
          -0.05087741192408379,
          -0.5285375105219912
        ],
        [
          -0.6894511262034075,
          -0.4841141005553413
        ],
        [
          0.22206936102749975,
          -0.7083925021306183
        ],
        [
          -0.18937124704311525,
          0.42314161188736654
        ],
        [
          -0.030776675634186956,
          0.8480872996243352
        ],
        [
          -0.9657628121676971,
          0.16081394820448058
        ],
        [
          0.33484393234138077,
          -0.7663878112308358
        ]
      ]
    },
    {
      "charge": 4.875186060061143,
      "spin": 0.00807546695628934,
      "polarization": 0.0016564428222433955,
      "quadrature_error": 2.3979566344257227e-09,
      "realization": 90,
      "onsite": [
        [
          0.5967325710987967,
          -0.6336788430633824
        ],
        [
          -0.5878345083378662,
          0.15569031074902928
        ],
        [
          0.3563664988899933,
          -0.5110273962306862
        ],
        [
          0.5130084571055429,
          -0.48044070141866135
        ],
        [
          -0.718474894950792,
          0.07994909159990304
        ],
        [
          0.7639894217222303,
          -0.9766140163442536
        ],
        [
          0.5870749719522945,
          0.2699753736817816
        ],
        [
          0.8685156380578789,
          -0.9228532719480023
        ],
        [
          -0.11138748090029948,
          0.14417955377978897
        ],
        [
          0.5332955514837776,
          -0.91449895494833
        ]
      ]
    },
    {
      "charge": 6.112656594873054,
      "spin": -0.08982073923345979,
      "polarization": -0.014694223017336893,
      "quadrature_error": 1.210956606578321e-08,
      "realization": 91,
      "onsite": [
        [
          0.33647306643241204,
          -0.9777624233095701
        ],
        [
          0.5509459458829087,
          0.1868444969281795
        ],
        [
          0.9251374190044277,
          0.7427662790744631
        ],
        [
          0.30667662230544757,
          -0.10609623849772998
        ],
        [
          -0.3788203649701509,
          0.3986508294516591
        ],
        [
          0.18651245238880354,
          0.2939124676796816
        ],
        [
          0.13305514756173453,
          -0.22553592670278655
        ],
        [
          -0.8239915871879075,
          0.546272794000821
        ],
        [
          0.8627671483735155,
          0.1868065237917571
        ],
        [
          0.7986747931536506,
          0.8118606494892442
        ]
      ]
    },
    {
      "charge": 4.976633828177763,
      "spin": -0.04984046433189321,
      "polarization": -0.010014894816993742,
      "quadrature_error": 2.4157682962273137e-09,
      "realization": 92,
      "onsite": [
        [
          0.9304986282103918,
          0.8188080918144238
        ],
        [
          0.47690993617927946,
          0.1625916469656794
        ],
        [
          -0.37859461974376685,
          0.9980417391631027
        ],
        [
          -0.4815296559612101,
          0.09300848772836856
        ],
        [
          0.9898496192430739,
          0.5699306340772596
        ],
        [
          0.03477392930192735,
          -0.03256035707552196
        ],
        [
          0.44313257566787545,
          0.9136184294456979
        ],
        [
          -0.7609609160616482,
          -0.7107986211428603
        ],
        [
          0.6943040263986449,
          0.46951056066533225
        ],
        [
          -0.6866869659953043,
          0.05536659441922853
        ]
      ]
    },
    {
      "charge": 5.374147283816417,
      "spin": 0.17693581795825533,
      "polarization": 0.032923514859943596,
      "quadrature_error": 8.162061089363285e-09,
      "realization": 93,
      "onsite": [
        [
          -0.6406074377303419,
          0.8424125094950685
        ],
        [
          -0.5537274061446718,
          -0.9366680209867813
        ],
        [
          0.6371157605401296,
          -0.5238969277625207
        ],
        [
          -0.2984062386960824,
          -0.4552109362497956
        ],
        [
          -0.33574865573154233,
          0.770288301724102
        ],
        [
          0.31825613650183926,
          0.8223082424201273
        ],
        [
          0.08306510195395145,
          0.3990401206514542
        ],
        [
          -0.6570037347637727,
          -0.6165753058720098
        ],
        [
          -0.3285949824608143,
          -0.1395261110814381
        ],
        [
          -0.8688414976527605,
          -0.92786670705823
        ]
      ]
    },
    {
      "charge": 5.802758947024768,
      "spin": 0.11575814704385382,
      "polarization": 0.019948811953184126,
      "quadrature_error": 6.705649743626883e-09,
      "realization": 94,
      "onsite": [
        [
          -0.21556935606381944,
          0.8951002223142199
        ],
        [
          -0.06045970905379772,
          0.8276026498174871
        ],
        [
          -0.5218236400793477,
          0.824265399111753
        ],
        [
          -0.1540909734427991,
          0.21470167166633658
        ],
        [
          0.9899313254987219,
          0.34097200237916914
        ],
        [
          0.6655877923994062,
          0.6522640648193743
        ],
        [
          -0.48944285502199136,
          -0.05139973967803346
        ],
        [
          -0.0842172724575132,
          -0.34036872216541747
        ],
        [
          -0.8744211005816638,
          -0.6383082140741603
        ],
        [
          0.7917627664932116,
          -0.6843493409406671
        ]
      ]
    },
    {
      "charge": 4.742463624204244,
      "spin": 0.08608838853915947,
      "polarization": 0.01815267240001331,
      "quadrature_error": 8.380451167110565e-09,
      "realization": 95,
      "onsite": [
        [
          0.39664391528822174,
          0.48540016162221145
        ],
        [
          -0.023088501139570727,
          -0.04838446124195728
        ],
        [
          -0.08809346388506256,
          -0.8196074107240374
        ],
        [
          -0.8908861789409561,
          0.6529574176900113
        ],
        [
          -0.12765813685702332,
          0.7165983080672387
        ],
        [
          0.9556475983847799,
          0.6318873288060154
        ],
        [
          -0.6841532487854567,
          -0.06576176285900748
        ],
        [
          0.7143875759440839,
          -0.11889721394867414
        ],
        [
          -0.8020128274479184,
          0.023416492660728316
        ],
        [
          0.07492704736115385,
          0.11362472005821767
        ]
      ]
    },
    {
      "charge": 4.394873899033919,
      "spin": -0.043824432648135014,
      "polarization": -0.009971715606622638,
      "quadrature_error": 9.881547175895155e-09,
      "realization": 96,
      "onsite": [
        [
          -0.06522027939048636,
          0.9536119236865701
        ],
        [
          -0.4381346030772959,
          -0.2731332397122517
        ],
        [
          0.027929534472680206,
          -0.029211543856814126
        ],
        [
          0.8533399588353343,
          -0.9442117222968469
        ],
        [
          -0.8436586930054679,
          0.9239203584332012
        ],
        [
          0.4117602765616466,
          0.18228641727156703
        ],
        [
          -0.7720985946960544,
          0.6882512568415751
        ],
        [
          -0.18262479813356536,
          -0.39627395857174186
        ],
        [
          0.9189757209172777,
          -0.5033912987790867
        ],
        [
          0.5070524265600265,
          0.38926339954987377
        ]
      ]
    },
    {
      "charge": 5.359046886259562,
      "spin": -0.07239533006549338,
      "polarization": -0.013508993595691963,
      "quadrature_error": 5.939929260686435e-09,
      "realization": 97,
      "onsite": [
        [
          -0.26664949404233784,
          -0.45070654158536105
        ],
        [
          -0.864677936861409,
          0.16588686595733315
        ],
        [
          0.37402398248171087,
          -0.6047181627823084
        ],
        [
          0.9145721799621156,
          -0.8365198852900506
        ],
        [
          -0.7061781834941303,
          0.21507633332527076
        ],
        [
          -0.49922892578922107,
          0.5222444826949411
        ],
        [
          -0.9868751811078056,
          0.789470186901243
        ],
        [
          -0.045030524780095504,
          -0.030779559020189584
        ],
        [
          0.4736800385728841,
          0.7137252613064549
        ],
        [
          0.7230029947462424,
          -0.15851000031566076
        ]
      ]
    },
    {
      "charge": 5.624908064733829,
      "spin": 0.03329680019414169,
      "polarization": 0.005919527894669208,
      "quadrature_error": 1.1060740469521902e-08,
      "realization": 98,
      "onsite": [
        [
          -0.9094647702213625,
          0.7197995668113999
        ],
        [
          -0.2786424514367942,
          0.9025930059309397
        ],
        [
          0.9307607280004191,
          0.23030393866579835
        ],
        [
          0.031135260809160625,
          0.10306752560121857
        ],
        [
          0.748650265223755,
          -0.8954735381157766
        ],
        [
          -0.369042207181248,
          -0.5185455390608606
        ],
        [
          0.35261180619117005,
          0.7592939444519025
        ],
        [
          0.9803122896058993,
          0.5667788523908281
        ],
        [
          -0.008758964978350825,
          -0.4958215626242406
        ],
        [
          0.23760991097727757,
          0.33787529843739295
        ]
      ]
    },
    {
      "charge": 5.160869547898622,
      "spin": -0.04279294468604059,
      "polarization": -0.008291809023435752,
      "quadrature_error": 9.707248991716725e-09,
      "realization": 99,
      "onsite": [
        [
          -0.3653237032270762,
          0.009848764999608406
        ],
        [
          -0.9889499468411302,
          0.7408700468243226
        ],
        [
          -0.7848126566262141,
          0.9800275334683966
        ],
        [
          -0.08041909247523527,
          -0.39430997686554203
        ],
        [
          -0.012518893377560403,
          -0.34619456011031136
        ],
        [
          0.30794995552815885,
          -0.4071524084614533
        ],
        [
          -0.4041912409530959,
          -0.652057767765919
        ],
        [
          -0.9811918101202799,
          -0.5287048549859366
        ],
        [
          0.4857653493086791,
          0.9696593222061927
        ],
        [
          0.38745252897807303,
          -0.15540558764745183
        ]
      ]
    },
    {
      "charge": 4.738079587843998,
      "spin": 0.0672047988132133,
      "polarization": 0.01418397423834621,
      "quadrature_error": 2.5471424617712006e-09,
      "realization": 100,
      "onsite": [
        [
          0.9695765774466187,
          0.4637861479606531
        ],
        [
          -0.5307310783467694,
          -0.14798082893905318
        ],
        [
          0.3836372921214264,
          -0.7845235506153254
        ],
        [
          -0.14139694954853943,
          -0.7340000624635983
        ],
        [
          -0.5960239803483254,
          -0.0021610948995309798
        ],
        [
          0.9149794863005254,
          -0.9826992546261113
        ],
        [
          0.5955158532028204,
          -0.6751821552288875
        ],
        [
          -0.3260999319355036,
          -0.644065893286532
        ],
        [
          -0.7621187876571569,
          -0.8303004855944465
        ],
        [
          0.5545435225641784,
          -0.9114727744109417
        ]
      ]
    },
    {
      "charge": 6.6545177324874665,
      "spin": 0.0021614928650010427,
      "polarization": 0.0003248158547160523,
      "quadrature_error": 8.091643940785266e-09,
      "realization": 101,
      "onsite": [
        [
          0.26648914574347926,
          -0.1055925484738558
        ],
        [
          0.20735798786513815,
          -0.11476735761235579
        ],
        [
          0.18560632627966878,
          0.43682157355972207
        ],
        [
          0.727870035560924,
          0.9816166020553356
        ],
        [
          -0.05826911363620102,
          0.9866768017632104
        ],
        [
          0.2586018092225053,
          0.725447800189911
        ],
        [
          -0.12869763021912917,
          -0.5860677623096389
        ],
        [
          -0.8594809709810949,
          0.3753361947506628
        ],
        [
          0.4001768659518754,
          0.44636838292959835
        ],
        [
          0.7416087661060844,
          -0.6843781547560872
        ]
      ]
    },
    {
      "charge": 6.109676820720938,
      "spin": 0.06868505956392727,
      "polarization": 0.011242011906584363,
      "quadrature_error": 2.8428751622944377e-09,
      "realization": 102,
      "onsite": [
        [
          0.32318667164687276,
          0.5906729410261216
        ],
        [
          -0.3096966364641718,
          -0.35675208329211094
        ],
        [
          -0.539623689313468,
          0.3882812868108194
        ],
        [
          -0.6967548376063741,
          -0.23517378061566463
        ],
        [
          -0.6070871659343973,
          0.13004120326751534
        ],
        [
          0.5058866259523318,
          0.8441055920529188
        ],
        [
          0.7375726944329632,
          0.5342296863324878
        ],
        [
          -0.2311762749224382,
          -0.5915745003766342
        ],
        [
          0.6643629679412189,
          0.18611617930354019
        ],
        [
          -0.5278955226010069,
          0.10318834653895004
        ]
      ]
    },
    {
      "charge": 6.02828674852519,
      "spin": 0.030999135515119552,
      "polarization": 0.005142279524560347,
      "quadrature_error": 3.663035541640662e-09,
      "realization": 103,
      "onsite": [
        [
          -0.7427210085693845,
          -0.0871098014962719
        ],
        [
          -0.12245917806781326,
          0.9337558897623339
        ],
        [
          -0.8847078202644947,
          0.8489081524250397
        ],
        [
          0.14592304591995298,
          -0.038769006365153125
        ],
        [
          -0.870617629122072,
          0.10847013204282474
        ],
        [
          -0.33758317776707436,
          0.7665897855290715
        ],
        [
          -0.48165578667046494,
          -0.061080072394761764
        ],
        [
          0.15235653849364716,
          -0.36946182101722513
        ],
        [
          0.11560818826632513,
          -0.3211570454444499
        ],
        [
          -0.014698220215363378,
          -0.739195113028291
        ]
      ]
    },
    {
      "charge": 5.212811263821957,
      "spin": 0.019975189536703443,
      "polarization": 0.0038319418305695434,
      "quadrature_error": 5.039769725808802e-09,
      "realization": 104,
      "onsite": [
        [
          -0.2824217481223803,
          -0.08837988730524549
        ],
        [
          0.3918719768174981,
          0.14107150675316582
        ],
        [
          0.7566899381208791,
          0.3214698163679437
        ],
        [
          -0.7455414730909751,
          -0.9532223926751311
        ],
        [
          0.6395471725610171,
          -0.8350307967582129
        ],
        [
          0.845078292446894,
          -0.07188213954537348
        ],
        [
          -0.27133047268208066,
          0.5303939225709147
        ],
        [
          -0.3506212166856515,
          -0.09660862401068182
        ],
        [
          0.5241593692085054,
          0.22589480205850143
        ],
        [
          0.19557907856993273,
          0.7214860551691582
        ]
      ]
    },
    {
      "charge": 3.871631402797193,
      "spin": -0.01459539508021325,
      "polarization": -0.0037698307410329156,
      "quadrature_error": 7.562863605200752e-09,
      "realization": 105,
      "onsite": [
        [
          -0.12509122004118,
          0.44029468813198247
        ],
        [
          0.2144666239384776,
          -0.848471877300955
        ],
        [
          0.9111715044696127,
          0.959751903462859
        ],
        [
          0.07632401408640588,
          0.07416082465122908
        ],
        [
          0.6080450876452073,
          -0.40510261577774576
        ],
        [
          -0.4288912665644151,
          0.9716341253098311
        ],
        [
          -0.44497737917618285,
          -0.9057090112772184
        ],
        [
          -0.0956176067915413,
          0.7756982111277477
        ],
        [
          -0.5517155737258275,
          -0.1411306831456871
        ],
        [
          -0.03222724580619629,
          -0.4503188233289308
        ]
      ]
    },
    {
      "charge": 6.328554840415389,
      "spin": -0.05964627988115861,
      "polarization": -0.009424944775740237,
      "quadrature_error": 9.313621746674548e-10,
      "realization": 106,
      "onsite": [
        [
          0.5560746613222056,
          -0.4392535388980927
        ],
        [
          -0.8470227879006287,
          0.6914707564139886
        ],
        [
          -0.5344286584868894,
          -0.07918975237898107
        ],
        [
          0.8301716124100842,
          0.41235731243396967
        ],
        [
          0.06663115102412198,
          -0.0789968735950739
        ],
        [
          0.6707156304408626,
          0.1156914598931511
        ],
        [
          0.9347399344762439,
          0.7136458355610069
        ],
        [
          0.9451100143397517,
          0.7308718730386436
        ],
        [
          0.7925926279569813,
          -0.18119890972098984
        ],
        [
          0.9017288351664241,
          -0.4553507930484202
        ]
      ]
    },
    {
      "charge": 5.063369838148008,
      "spin": 0.03742085041418813,
      "polarization": 0.007390503085959702,
      "quadrature_error": 3.056762873241107e-09,
      "realization": 107,
      "onsite": [
        [
          0.2911393730140306,
          0.31805924566432897
        ],
        [
          -0.16369792692111562,
          0.9852059523834349
        ],
        [
          -0.8116259533818357,
          0.5701807177192446
        ],
        [
          0.7870159890105377,
          0.07341019645940405
        ],
        [
          0.6609972054243862,
          0.1628029206037498
        ],
        [
          0.07937407888293402,
          -0.6589273000718314
        ],
        [
          -0.22570056474130618,
          -0.4748554814489745
        ],
        [
          0.48430991401269896,
          0.9540463459897555
        ],
        [
          0.5379351205734806,
          -0.9030309257813962
        ],
        [
          -0.17946194080313815,
          -0.2775315463029824
        ]
      ]
    },
    {
      "charge": 3.6669448759331793,
      "spin": -0.037172670720275726,
      "polarization": -0.0101372319404763,
      "quadrature_error": 4.967985499184533e-09,
      "realization": 108,
      "onsite": [
        [
          -0.6105190215919158,
          0.5511134417835888
        ],
        [
          0.7544920946575515,
          -0.37315168397584997
        ],
        [
          -0.8894446153876685,
          -0.7291340183039552
        ],
        [
          -0.6735586404381861,
          -0.32274657578417565
        ],
        [
          -0.6694152352279583,
          0.9971126039171649
        ],
        [
          0.8128852351897136,
          0.6234370463340029
        ],
        [
          0.8161751405281303,
          -0.6171587971664094
        ],
        [
          0.8578241154476582,
          0.49809729557449645
        ],
        [
          -0.7604054217605489,
          -0.36973751259912424
        ],
        [
          -0.1321122807102948,
          -0.9800671132389203
        ]
      ]
    },
    {
      "charge": 3.3637893638355107,
      "spin": -0.010499960946152019,
      "polarization": -0.003121468026220166,
      "quadrature_error": 1.6366570720282605e-09,
      "realization": 109,
      "onsite": [
        [
          0.2385415937407409,
          -0.1500285478983303
        ],
        [
          -0.9589808935534498,
          -0.5836584957114412
        ],
        [
          0.7424745644819408,
          0.5337040624869633
        ],
        [
          -0.48398019250972046,
          -0.7161454738838544
        ],
        [
          0.619226655001482,
          0.9601516137485233
        ],
        [
          -0.09314066254019071,
          0.04770555461372461
        ],
        [
          -0.9407932793227249,
          -0.7681859109060982
        ],
        [
          -0.6670381723758698,
          -0.9075166184688543
        ],
        [
          0.006926335749956047,
          0.5716532670446679
        ],
        [
          -0.8604675251926213,
          0.07495527382395628
        ]
      ]
    },
    {
      "charge": 4.5574387026209955,
      "spin": -0.009532367830195008,
      "polarization": -0.0020916063719546942,
      "quadrature_error": 5.483588196390986e-09,
      "realization": 110,
      "onsite": [
        [
          0.08717890241386472,
          -0.7425352514248318
        ],
        [
          0.4553851921805836,
          -0.42909989919029656
        ],
        [
          0.9666656487306553,
          0.3098052217156997
        ],
        [
          -0.4899846506297969,
          -0.748492921419915
        ],
        [
          0.046661433147688,
          0.03398391002203449
        ],
        [
          -0.13755256212958367,
          0.9877712356374118
        ],
        [
          -0.5360847351095583,
          0.6518197047007295
        ],
        [
          0.8126725958112819,
          0.04722883362354158
        ],
        [
          -0.657238868826614,
          0.6053081377791789
        ],
        [
          0.8700342252327791,
          -0.7940569908228217
        ]
      ]
    },
    {
      "charge": 5.959742845713247,
      "spin": 0.03629903481029434,
      "polarization": 0.006090704876033986,
      "quadrature_error": 1.8873094748304136e-10,
      "realization": 111,
      "onsite": [
        [
          -0.5404285689894057,
          -0.014010492767428273
        ],
        [
          -0.3286670946961112,
          -0.5804290622026924
        ],
        [
          0.9306606595261817,
          -0.8991650118965113
        ],
        [
          0.12259144056298465,
          0.1462970692783605
        ],
        [
          0.11690084568472314,
          0.4432932254044175
        ],
        [
          -0.7354062167145365,
          0.44282578202372935
        ],
        [
          -0.65884792742237,
          0.9581192508463481
        ],
        [
          -0.9022289554945151,
          -0.24863420966642513
        ],
        [
          -0.3366018418310437,
          -0.8699796871088661
        ],
        [
          -0.8006156462006202,
          0.2503455121923328
        ]
      ]
    },
    {
      "charge": 6.415136831263799,
      "spin": 0.002916637402077643,
      "polarization": 0.0004546492894529668,
      "quadrature_error": 4.3306069800750173e-10,
      "realization": 112,
      "onsite": [
        [
          -0.2980107694277405,
          -0.4261545559616067
        ],
        [
          0.20782128705832958,
          0.1320899928251975
        ],
        [
          -0.006497361174743643,
          -0.25310195525038104
        ],
        [
          0.6008652944833683,
          0.3997177882968317
        ],
        [
          0.21432895270761376,
          -0.2573493127905473
        ],
        [
          -0.6195869850449085,
          0.16887856253170885
        ],
        [
          0.24314973850208732,
          -0.30168863866340123
        ],
        [
          -0.47841941868329907,
          0.21628993286660325
        ],
        [
          -0.782848655150369,
          -0.659925411121592
        ],
        [
          -0.3473340462879657,
          0.6933527034734472
        ]
      ]
    },
    {
      "charge": 5.019045124446495,
      "spin": -0.02941963483287904,
      "polarization": -0.005861599986336737,
      "quadrature_error": 1.0279226410296663e-08,
      "realization": 113,
      "onsite": [
        [
          0.32703226845801847,
          -0.9758298931517122
        ],
        [
          0.32040597806959714,
          -0.5400899699826098
        ],
        [
          0.2299434467132404,
          -0.17175006746264532
        ],
        [
          0.060320510267983574,
          0.7993959009504588
        ],
        [
          -0.6338777811263836,
          0.5242983383297948
        ],
        [
          -0.26659606372986233,
          -0.7302305626809131
        ],
        [
          -0.07056171185815008,
          0.6270300547877794
        ],
        [
          0.3171861012666446,
          -0.4744646569540618
        ],
        [
          -0.5151235476016267,
          0.9460094565338619
        ],
        [
          -0.7827489946636625,
          -0.32544624322479954
        ]
      ]
    },
    {
      "charge": 6.920702330675876,
      "spin": -0.0328409072785489,
      "polarization": -0.00474531423393002,
      "quadrature_error": 2.3389663723568803e-09,
      "realization": 114,
      "onsite": [
        [
          0.3660621094011931,
          0.9336478623212099
        ],
        [
          -0.14647275262334536,
          -0.0010821490868322403
        ],
        [
          -0.26058024559115944,
          -0.21355343632956325
        ],
        [
          -0.2417074174562066,
          -0.5009093435545089
        ],
        [
          -0.6111736789615034,
          0.01792589181376858
        ],
        [
          0.8187459112224811,
          -0.5743049821336186
        ],
        [
          0.7257398600324254,
          0.7991164850308992
        ],
        [
          0.8902854315166706,
          0.6557094933119068
        ],
        [
          -0.060304082028195705,
          0.7116364937384436
        ],
        [
          -0.036850220582312465,
          0.8235615597483699
        ]
      ]
    },
    {
      "charge": 3.9281395024279075,
      "spin": 0.04445916912204396,
      "polarization": 0.011318123782153001,
      "quadrature_error": 4.7815747301578946e-09,
      "realization": 115,
      "onsite": [
        [
          0.8435665523600493,
          -0.7122184958559348
        ],
        [
          -0.5683721427657282,
          -0.19903195070214097
        ],
        [
          0.002214406983429118,
          0.6661839684193649
        ],
        [
          0.9329715707633983,
          -0.9770752849099265
        ],
        [
          0.44227678247642466,
          0.6884016548101335
        ],
        [
          0.2794160035395177,
          0.9712590397199143
        ],
        [
          -0.31734472415549764,
          -0.7606694432347307
        ],
        [
          -0.7888571111314544,
          -0.11749641831067259
        ],
        [
          -0.5995558637684844,
          -0.36890151331707277
        ],
        [
          -0.6253820027662216,
          0.9571499161128625
        ]
      ]
    },
    {
      "charge": 4.248551073389695,
      "spin": -0.03956814788104612,
      "polarization": -0.00931332757863654,
      "quadrature_error": 4.0857231631515195e-09,
      "realization": 116,
      "onsite": [
        [
          -0.7252817417468727,
          0.14804978657645562
        ],
        [
          -0.7942287390898357,
          0.9293098729594989
        ],
        [
          0.5091561419730555,
          0.9358944143643284
        ],
        [
          -0.006161295057984129,
          0.25334558793616346
        ],
        [
          0.6707784026294599,
          -0.17887560739907515
        ],
        [
          -0.6641399569347697,
          0.9478160513209939
        ],
        [
          0.7267442804806243,
          0.9394819972016553
        ],
        [
          0.635584521786575,
          -0.17046119598343212
        ],
        [
          0.7742062698935961,
          -0.609017089182764
        ],
        [
          -0.6828928720238996,
          -0.2758144449040889
        ]
      ]
    },
    {
      "charge": 5.345344815861764,
      "spin": -0.06840088904936054,
      "polarization": -0.012796347364979692,
      "quadrature_error": 8.89460261127901e-09,
      "realization": 117,
      "onsite": [
        [
          0.35016637127898376,
          -0.6536165206046483
        ],
        [
          -0.9881758374055587,
          -0.8454024127692381
        ],
        [
          -0.5613801242461618,
          -0.556403261683146
        ],
        [
          0.5451930251880424,
          -0.20703058160471888
        ],
        [
          -0.6912117092872945,
          0.8541451373763147
        ],
        [
          -0.6329674774173313,
          -0.5348003872715124
        ],
        [
          -0.3784620971169248,
          0.30095062497613423
        ],
        [
          0.5910041906635544,
          -0.6712478792882954
        ],
        [
          0.04387132686694328,
          0.41898697739840607
        ],
        [
          0.43688495594064225,
          0.08343239823497206
        ]
      ]
    },
    {
      "charge": 4.524276358897377,
      "spin": -0.08192206021919103,
      "polarization": -0.01810721841915874,
      "quadrature_error": 9.25496045755032e-09,
      "realization": 118,
      "onsite": [
        [
          -0.7395365582024958,
          -0.9645226706537409
        ],
        [
          0.4662613628276555,
          -0.903128674090879
        ],
        [
          0.19647207117256293,
          0.5789801690394765
        ],
        [
          0.8025050778117506,
          -0.9298214098199267
        ],
        [
          -0.8569170254503173,
          -0.7222329372479619
        ],
        [
          -0.37762873847169853,
          -0.9946606307771781
        ],
        [
          -0.42845345186093464,
          0.006776789053107857
        ],
        [
          0.7526922434440249,
          -0.5371362233664283
        ],
        [
          0.5700694963069763,
          -0.6698555898458936
        ],
        [
          -0.26441051225584333,
          0.8638600419982134
        ]
      ]
    },
    {
      "charge": 3.4931339880266004,
      "spin": -0.04856092351725415,
      "polarization": -0.013901821024817887,
      "quadrature_error": 4.679225333120113e-09,
      "realization": 119,
      "onsite": [
        [
          0.8803145466341777,
          0.30634630982661815
        ],
        [
          -0.8641064262727614,
          -0.29923438307880335
        ],
        [
          0.9248051657269161,
          -0.9049216547196293
        ],
        [
          -0.6423866883443621,
          -0.319303996742222
        ],
        [
          -0.7813858877252013,
          0.47436335493286674
        ],
        [
          0.9582216453009313,
          -0.7381278128468745
        ],
        [
          -0.4592567193837569,
          -0.9147516228849597
        ],
        [
          0.22967109438513722,
          0.05116730406285108
        ],
        [
          0.2846361658334138,
          0.551292994393721
        ],
        [
          0.913971866746436,
          0.3092044677419834
        ]
      ]
    },
    {
      "charge": 4.9881446427650245,
      "spin": -0.0013290709074005548,
      "polarization": -0.00026644594384974074,
      "quadrature_error": 9.161947595143147e-09,
      "realization": 120,
      "onsite": [
        [
          0.007457161233290099,
          0.3736815738386323
        ],
        [
          -0.7254736258675605,
          -0.8823169436340461
        ],
        [
          0.14771555079326415,
          0.10138572197656592
        ],
        [
          -0.5216955419321638,
          0.5008477590572193
        ],
        [
          -0.2959177418025023,
          -0.2599825380975709
        ],
        [
          0.8278836459215264,
          0.5743990996649768
        ],
        [
          -0.11953121789871579,
          0.11144603707505496
        ],
        [
          0.6513299097016116,
          0.5948343340721951
        ],
        [
          0.9746333768825484,
          0.38847457132378915
        ],
        [
          -0.9708055420879866,
          -0.27547683427273206
        ]
      ]
    },
    {
      "charge": 4.724368186726946,
      "spin": 0.26695723182780123,
      "polarization": 0.056506440920039695,
      "quadrature_error": 7.134955056477688e-09,
      "realization": 121,
      "onsite": [
        [
          0.3870200313711458,
          -0.9217629388922037
        ],
        [
          0.7310199772856947,
          -0.41232722156249646
        ],
        [
          -0.7036672521481522,
          -0.7952188698884894
        ],
        [
          0.9636988094207031,
          -0.9354603697374053
        ],
        [
          0.9566316520679956,
          -0.07676472273152934
        ],
        [
          -0.08886544722900003,
          -0.6795982536678313
        ],
        [
          -0.8138243449931162,
          0.9953488512435609
        ],
        [
          -0.07141466157100074,
          -0.5409876297989031
        ],
        [
          0.5142249793388738,
          -0.2502202941740064
        ],
        [
          0.5579926257692127,
          0.39690376776808
        ]
      ]
    },
    {
      "charge": 4.45612306912535,
      "spin": 0.01369051566787228,
      "polarization": 0.003072292990004754,
      "quadrature_error": 6.0372274668700775e-09,
      "realization": 122,
      "onsite": [
        [
          0.41689641651902565,
          -0.7214363173262446
        ],
        [
          -0.2890947849079406,
          0.9466366043120678
        ],
        [
          0.42541757586470097,
          0.19246399268968628
        ],
        [
          0.06750133098263644,
          -0.7703868265640788
        ],
        [
          0.23988428663214,
          0.6801922255816117
        ],
        [
          0.02812683545873984,
          0.9392630368610446
        ],
        [
          0.9302057550808001,
          0.6080090273525507
        ],
        [
          -0.6207607754774278,
          0.45402546420507606
        ],
        [
          0.8807227944648299,
          -0.39887636088349887
        ],
        [
          0.07874571841831002,
          0.9726681076110621
        ]
      ]
    },
    {
      "charge": 4.981918663516602,
      "spin": 0.01063419910024392,
      "polarization": 0.0021345589557934543,
      "quadrature_error": 8.301607771422527e-09,
      "realization": 123,
      "onsite": [
        [
          0.9862470959820775,
          -0.5697761883843269
        ],
        [
          0.3567653878984216,
          -0.9980025115367721
        ],
        [
          -0.8620207994537301,
          0.6846766614352364
        ],
        [
          -0.9945040877635141,
          0.020729171959942283
        ],
        [
          -0.1348326935920514,
          -0.5173832765294388
        ],
        [
          -0.0494654222061055,
          -0.0819012433092916
        ],
        [
          0.12449778202981565,
          0.7651795518035298
        ],
        [
          0.4212064004529763,
          -0.46442817877818365
        ],
        [
          0.986439210646306,
          -0.8182205209337092
        ],
        [
          -0.15683997831141094,
          -0.6002358835982597
        ]
      ]
    },
    {
      "charge": 7.069305276305714,
      "spin": 0.041166137448109055,
      "polarization": 0.0058232224863857774,
      "quadrature_error": 9.09195652038289e-11,
      "realization": 124,
      "onsite": [
        [
          -0.11520777312403574,
          0.2959121159757445
        ],
        [
          -0.9094768676296356,
          -0.04124128840362995
        ],
        [
          0.5034872724396218,
          -0.5805838776222849
        ],
        [
          0.976017828513229,
          -0.8904694957872465
        ],
        [
          0.4052773493855435,
          -0.595616427913223
        ],
        [
          0.016490338589208342,
          -0.8381417139786984
        ],
        [
          0.5297371369360124,
          0.4520053543435929
        ],
        [
          -0.2713768550350728,
          0.21539874481049748
        ],
        [
          -0.3156883470002372,
          0.04726012832469717
        ],
        [
          0.032281927063495974,
          -0.03582446499044445
        ]
      ]
    },
    {
      "charge": 6.9827658802814065,
      "spin": -0.03772075480537351,
      "polarization": -0.005401979022652463,
      "quadrature_error": 1.2323707660933966e-08,
      "realization": 125,
      "onsite": [
        [
          0.8407404428144407,
          0.760481378868896
        ],
        [
          0.9591417582423962,
          0.26752360812118803
        ],
        [
          0.8950514427342271,
          0.4235386347541781
        ],
        [
          -0.1281230585079436,
          -0.682580859310969
        ],
        [
          0.49654714867698146,
          -0.14479060403584842
        ],
        [
          0.7075746325632517,
          0.26586785229677057
        ],
        [
          0.7180428021262166,
          0.30445258268112596
        ],
        [
          0.4957663571154096,
          0.7813410312340177
        ],
        [
          -0.18302994954211016,
          0.902087849398582
        ],
        [
          0.46723777582525683,
          -0.2610402012654278
        ]
      ]
    },
    {
      "charge": 5.71160167111594,
      "spin": 0.08736084032617963,
      "polarization": 0.015295331389787021,
      "quadrature_error": 6.5954137701211585e-09,
      "realization": 126,
      "onsite": [
        [
          0.991208560265683,
          -0.09599118182922584
        ],
        [
          -0.018248991784648227,
          -0.05233281558352787
        ],
        [
          0.27608222237367785,
          -0.22644632778759055
        ],
        [
          -0.08103166756937719,
          -0.770808860005842
        ],
        [
          0.34789797443575954,
          0.311913604953878
        ],
        [
          -0.24401231615756314,
          0.8703069238034673
        ],
        [
          -0.5934537275832878,
          -0.2576850384062963
        ],
        [
          0.8317054434269668,
          0.5596897290644276
        ],
        [
          -0.01574664535806458,
          0.23215813795029616
        ],
        [
          0.18065750308671857,
          0.35369684070726115
        ]
      ]
    },
    {
      "charge": 5.703626774669769,
      "spin": -0.019999287923608722,
      "polarization": -0.0035064159549196045,
      "quadrature_error": 2.7603719953879625e-09,
      "realization": 127,
      "onsite": [
        [
          -0.6623429475049705,
          0.1141228811973436
        ],
        [
          0.41063931141330756,
          0.3662775972316885
        ],
        [
          -0.21940131275334518,
          0.6267618760477216
        ],
        [
          0.30318923894083816,
          0.31322383695558575
        ],
        [
          0.666902205183808,
          -0.38005146329611095
        ],
        [
          -0.011166510978890098,
          0.40933263148115473
        ],
        [
          -0.44256898870278394,
          0.14377933653754704
        ],
        [
          0.12028226585842283,
          0.47090579333943716
        ],
        [
          -0.7981882169994294,
          -0.7903826158275618
        ],
        [
          -0.29504615466983974,
          -0.3124870720502291
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N20_W0p01.json <==
{
  "sites": 20,
  "W": 0.01,
  "samples": 128,
  "seed_sequence": [
    20261015,
    20,
    100
  ],
  "spin_mean": -0.003379962028452301,
  "spin_sd": 0.0006655912820038669,
  "spin_se": 5.883051362544774e-05,
  "spin_ci95_student": [
    -0.0034963769980509395,
    -0.0032635470588536627
  ],
  "spin_ci95_bootstrap": [
    -0.0034974586339663032,
    -0.0032699375063847324
  ],
  "spin_mean_absolute": 0.003379962028452301,
  "charge_mean": 9.96143030048399,
  "polarization_mean": -0.0003393098295231902,
  "polarization_ratio_means": -0.0003393048916166267,
  "first_half_spin_mean": -0.0034127766810359396,
  "maximum_quadrature_error": 2.452916697455818e-08,
  "records": [
    {
      "charge": 9.96194129608181,
      "spin": -0.0020563935107440453,
      "polarization": -0.00020642497778549024,
      "quadrature_error": 1.2933151519856472e-08,
      "realization": 0,
      "onsite": [
        [
          0.004901068569293573,
          0.004271848850701467
        ],
        [
          -0.004055817085805795,
          0.003893290260599266
        ],
        [
          -0.0016509181698161823,
          0.0028438347487054266
        ],
        [
          -0.003026223047105273,
          -0.0010705161435987376
        ],
        [
          0.004028449222451565,
          -0.002637431370118404
        ],
        [
          0.0015976846316911545,
          0.003866524341916704
        ],
        [
          -0.0034216817038292048,
          -0.0017967995111131617
        ],
        [
          1.2868306986543905e-05,
          -0.004279970902361032
        ],
        [
          -0.0042975323140126325,
          0.004779342497011682
        ],
        [
          -0.002151490896573838,
          0.0039811617937070614
        ],
        [
          0.0016352133585755893,
          -0.0033452333545659716
        ],
        [
          0.004365584498787391,
          0.0039513589098346775
        ],
        [
          -0.003353559745267071,
          0.004263048470711185
        ],
        [
          0.002122654511406608,
          0.0030252239675627518
        ],
        [
          -0.00277586889084794,
          0.0024770378434933312
        ],
        [
          -0.002268025519558342,
          0.0027656514614637796
        ],
        [
          0.002690247183671941,
          -0.0015753337669436852
        ],
        [
          0.0016944533263175835,
          -7.117435972018877e-05
        ],
        [
          -0.0015287417033106611,
          -0.002174727874179725
        ],
        [
          -0.004247467545347787,
          0.00022491838457036183
        ]
      ]
    },
    {
      "charge": 9.962261351809012,
      "spin": -0.003952222077615826,
      "polarization": -0.000396719373046578,
      "quadrature_error": 1.256678823788106e-08,
      "realization": 1,
      "onsite": [
        [
          -0.002039560077142393,
          0.001962474049620606
        ],
        [
          -0.000499666490991515,
          0.0006459888079248547
        ],
        [
          0.003899620174448468,
          0.004601650269843857
        ],
        [
          -0.002015540669488808,
          0.003635576933058251
        ],
        [
          0.0031707231454440312,
          0.0016645349982535099
        ],
        [
          0.003955207959932666,
          0.003701193684392032
        ],
        [
          0.004094852881587704,
          -0.004853422170837028
        ],
        [
          -0.0007194658080411555,
          0.0017391600558271684
        ],
        [
          -0.0017891495372463883,
          0.004283634091904566
        ],
        [
          -0.004514373090358242,
          -0.002195741758220956
        ],
        [
          -0.0019189994633903962,
          -0.0009201096017272181
        ],
        [
          -0.0010602843643412576,
          -0.0008345461086258959
        ],
        [
          0.0049022551756170716,
          0.0016752866067959284
        ],
        [
          0.002946651588478657,
          0.0012523957647179104
        ],
        [
          -0.004548413138322148,
          0.00247333448256915
        ],
        [
          -0.0039536873762322676,
          0.0027303707589530343
        ],
        [
          0.0045018034118413765,
          0.004340290749036395
        ],
        [
          -0.0020862824233907787,
          0.0041720841241080124
        ],
        [
          0.0005383205901701108,
          -0.00017405783366561747
        ],
        [
          0.003914262609104785,
          0.0027532522742480213
        ]
      ]
    },
    {
      "charge": 9.960605771263067,
      "spin": -0.003467476098756515,
      "polarization": -0.0003481189978184246,
      "quadrature_error": 2.0166710346176805e-08,
      "realization": 2,
      "onsite": [
        [
          -0.0022324885738722977,
          0.0016958625438161798
        ],
        [
          0.003111762425200399,
          -0.0015427720501558716
        ],
        [
          0.0005026144606557446,
          -0.0007999219469118383
        ],
        [
          -0.004052943580400416,
          0.002434246056467018
        ],
        [
          0.003576199955507454,
          -0.0029951924612147485
        ],
        [
          0.0014730510026909486,
          -0.0036827714868712703
        ],
        [
          -0.0040145330225649,
          0.0005159323392812864
        ],
        [
          0.0006349427266661113,
          -0.0044345931800716595
        ],
        [
          -0.003875673284039286,
          0.0011539623916318733
        ],
        [
          -0.0033503791273425164,
          0.0018378410104575747
        ],
        [
          -0.004629751718279073,
          0.0006366343013033682
        ],
        [
          0.0042134083304696856,
          0.000494418666883799
        ],
        [
          -0.0014158535689787121,
          -0.0016279629046159305
        ],
        [
          0.0013042698896440809,
          0.0045701775177323005
        ],
        [
          -0.0010894121631629958,
          0.004206126036285719
        ],
        [
          -0.001018062418451422,
          -0.00206376535017602
        ],
        [
          -0.004053691410315394,
          9.165537467836077e-06
        ],
        [
          0.0020067426599399583,
          0.00425138845869012
        ],
        [
          -0.0010906053601932196,
          -0.0034717369256478292
        ],
        [
          0.0008986005747009208,
          0.002668347958382263
        ]
      ]
    },
    {
      "charge": 9.962832307038287,
      "spin": -0.002542385419726693,
      "polarization": -0.0002551870132282176,
      "quadrature_error": 1.3864442530973687e-08,
      "realization": 3,
      "onsite": [
        [
          0.002112685275528576,
          0.0023294551840623567
        ],
        [
          0.0018132713496199267,
          -0.003034084044141956
        ],
        [
          0.00023950078481499697,
          -0.0013009327638428526
        ],
        [
          -0.004894217065090777,
          -0.0005893821618016479
        ],
        [
          -0.00391736377083097,
          -0.0048969011103525886
        ],
        [
          0.004551118506027738,
          0.004547583536557274
        ],
        [
          -0.0020789931198706793,
          -0.001263217984271189
        ],
        [
          -0.0033983320991724853,
          -0.00401663938889413
        ],
        [
          0.002818486776755406,
          -0.0006092095218783308
        ],
        [
          -0.004168100563362253,
          -0.0031414421036689644
        ],
        [
          -0.004547780915008868,
          -0.0005584503320830462
        ],
        [
          -0.0006495373663692348,
          0.0013303242134522766
        ],
        [
          -0.001221538826816786,
          0.0038636764569278297
        ],
        [
          0.0017310815449841019,
          0.0026845557031695685
        ],
        [
          0.004982911362589808,
          -0.00336575292147533
        ],
        [
          -0.0023532629231568427,
          0.0026921547059009284
        ],
        [
          -0.0014498675570676278,
          -0.004596653082409616
        ],
        [
          -0.004594505059974631,
          -0.0008383499774243519
        ],
        [
          -0.0013844853791246227,
          5.2550028735796894e-05
        ],
        [
          0.0016394574855854568,
          0.002220968036939699
        ]
      ]
    },
    {
      "charge": 9.961090457383511,
      "spin": -0.002272510677913247,
      "polarization": -0.00022813874521426336,
      "quadrature_error": 1.326421100157157e-08,
      "realization": 4,
      "onsite": [
        [
          0.0028096824158523994,
          0.001532245088569981
        ],
        [
          -0.0005868691943007147,
          -0.002387025608265583
        ],
        [
          -0.004927610183264275,
          0.0016113940892738855
        ],
        [
          -0.0035800716986898505,
          -0.002207127261277362
        ],
        [
          -0.0035865356043680986,
          0.0013559497106237026
        ],
        [
          0.00414024609452607,
          -0.0028831125071007457
        ],
        [
          -0.002141848702604099,
          0.004728160877260517
        ],
        [
          0.003090001787261339,
          -0.00040183038487963917
        ],
        [
          -0.001515403348323886,
          0.0013515535757707246
        ],
        [
          0.0017115293997973504,
          -0.0011118466611157942
        ],
        [
          0.002594436292196427,
          0.000302022776259017
        ],
        [
          -0.004477047383676482,
          0.002435028282857042
        ],
        [
          0.001587395121717801,
          0.003116427540808737
        ],
        [
          0.0029935921161888058,
          -0.0017478512998341756
        ],
        [
          -0.0028804148807749664,
          0.0043826761927195776
        ],
        [
          0.003814775042642938,
          -0.004385267357456193
        ],
        [
          -0.004820267435406493,
          -0.0021070766712745883
        ],
        [
          -0.0003019477774429489,
          -0.00022341499771593495
        ],
        [
          -0.0010881444378728579,
          -0.0034575536137638053
        ],
        [
          -0.0009111547186593542,
          -0.0006813732189813035
        ]
      ]
    },
    {
      "charge": 9.962174622324866,
      "spin": -0.003249308577654917,
      "polarization": -0.00032616458763665276,
      "quadrature_error": 1.3019938953496037e-08,
      "realization": 5,
      "onsite": [
        [
          -0.003975934057148422,
          -2.6122307440476673e-05
        ],
        [
          -0.0031080486878129225,
          0.0024790654167055823
        ],
        [
          -0.004064793066004081,
          -0.004426986338146445
        ],
        [
          2.0594667707271933e-05,
          -0.004220230498155596
        ],
        [
          0.0011350590286699803,
          -0.0037867612891897074
        ],
        [
          0.002539908200557878,
          -0.002860171308192018
        ],
        [
          0.0028663769888740464,
          -0.004392944441603294
        ],
        [
          -0.0025772375612354926,
          0.0018259723065929892
        ],
        [
          0.003859746066676107,
          0.004807968324820622
        ],
        [
          0.004192407142611618,
          -0.004314060745760446
        ],
        [
          0.0041587520442370835,
          0.003142433281327986
        ],
        [
          -0.0021540511636161897,
          0.00027073019882710696
        ],
        [
          -0.0015607267978934103,
          -0.0018405737254383538
        ],
        [
          -0.00043210360873952806,
          0.0034775845198057763
        ],
        [
          0.003124896568879018,
          -0.0005335833686213555
        ],
        [
          -0.004585611983550025,
          0.004133177659941857
        ],
        [
          0.003620964363390991,
          -0.001688360224132295
        ],
        [
          0.0013821089781134721,
          -5.1129122704837195e-05
        ],
        [
          -0.00045179750293352326,
          -0.0018549184812975848
        ],
        [
          -0.0008298832353430142,
          0.004954792957466249
        ]
      ]
    },
    {
      "charge": 9.958781045782438,
      "spin": -0.004793510130559024,
      "polarization": -0.00048133502569464406,
      "quadrature_error": 1.8340705630371174e-08,
      "realization": 6,
      "onsite": [
        [
          -0.004703729950116349,
          -0.004900379868454663
        ],
        [
          -0.002351998359949039,
          0.0038743023804219097
        ],
        [
          0.0017860887234860115,
          0.003001197953344077
        ],
        [
          -0.0027485774867737336,
          -0.0001703602057593137
        ],
        [
          -0.002142874327152814,
          -0.003495693736443184
        ],
        [
          -0.0008295852779550963,
          0.0005443793527039322
        ],
        [
          0.0018314703627295972,
          0.0007658293519106872
        ],
        [
          0.00036400647313205615,
          0.00017333801990227198
        ],
        [
          -0.0028652710664100367,
          0.0035791478141978467
        ],
        [
          -0.003492187975030764,
          0.0036120251795260854
        ],
        [
          -0.0026629113842823247,
          0.000962450173821433
        ],
        [
          -0.0029774700963006474,
          -0.0033209105571469335
        ],
        [
          -0.0045510585449781305,
          -0.004996364257066639
        ],
        [
          0.0020828749526643443,
          0.0005468415053248698
        ],
        [
          -0.0027037622925601213,
          -0.003652065759637204
        ],
        [
          -0.0036880725066630125,
          0.0008740341140371193
        ],
        [
          -0.0049283003721097085,
          -0.0022607148549181155
        ],
        [
          -0.0024740484750733374,
          0.0016289849434600549
        ],
        [
          0.0026045310589234262,
          0.0027597032447050215
        ],
        [
          0.0008682177498561764,
          0.0018357759881224376
        ]
      ]
    },
    {
      "charge": 9.959937868017244,
      "spin": -0.003103192489684043,
      "polarization": -0.00031156745461724506,
      "quadrature_error": 1.3356983758615694e-08,
      "realization": 7,
      "onsite": [
        [
          -0.0003426081122109882,
          -0.003262032351495251
        ],
        [
          0.001801534208034544,
          0.0007770363070984283
        ],
        [
          -0.00146474587897377,
          -0.0013340571707415928
        ],
        [
          0.0009684607078398952,
          -0.004722800926116051
        ],
        [
          0.0023511818960555023,
          0.0024474507467803323
        ],
        [
          0.004594093972302207,
          -0.0024289966636103244
        ],
        [
          -0.00038395066655884987,
          -0.0013134010857741261
        ],
        [
          0.0017073351458124367,
          -0.0026397034153495527
        ],
        [
          -0.00325509155447258,
          0.002449362084618641
        ],
        [
          -0.004351521239053606,
          -0.00048565530513508624
        ],
        [
          0.0034460120191582367,
          0.004960801671208847
        ],
        [
          8.769182640246467e-05,
          0.0038910734401068963
        ],
        [
          0.0010329713829045637,
          -0.0016519208493075543
        ],
        [
          -0.0017662193987191942,
          0.003835467843241582
        ],
        [
          0.001920796703210742,
          -0.0012573291666536446
        ],
        [
          -0.0022821188307177833,
          0.0009336332286757551
        ],
        [
          -0.003738123150039171,
          -0.0006483973418994525
        ],
        [
          0.0034714556444234114,
          -0.0036838685864160623
        ],
        [
          -0.0010513308255204424,
          -0.003834992688905029
        ],
        [
          0.00021598496624105658,
          -0.004504400990259132
        ]
      ]
    },
    {
      "charge": 9.962782906889604,
      "spin": -0.003586483012442423,
      "polarization": -0.00035998807220442874,
      "quadrature_error": 2.0703786774026657e-08,
      "realization": 8,
      "onsite": [
        [
          -0.0012530896492248113,
          -0.0008489057491921333
        ],
        [
          -0.004429511483945996,
          0.0017641134727647886
        ],
        [
          -0.002104033647665059,
          0.0017789961273261372
        ],
        [
          -0.0014211369827488796,
          0.0016427449549564046
        ],
        [
          0.002371065169565774,
          -0.0016503924031416105
        ],
        [
          -0.002095990198234463,
          0.0016243738480867216
        ],
        [
          -0.0030957045528231045,
          -0.004693123167324868
        ],
        [
          -0.001152963366065738,
          -0.004738279425640888
        ],
        [
          0.0023713109389161746,
          0.003058343739528009
        ],
        [
          -0.002531874064962414,
          0.004848493507480675
        ],
        [
          0.004494692741591272,
          0.0002298576149702006
        ],
        [
          -0.003499480440639625,
          0.004441138292675923
        ],
        [
          -0.004798141371538649,
          -0.0019070479129938422
        ],
        [
          -0.0010686515802365891,
          -0.0017535485050799095
        ],
        [
          -0.002896905431936476,
          -0.003886939564195251
        ],
        [
          -0.001524807135683507,
          -0.004944598874842891
        ],
        [
          -0.001855093515687788,
          0.0012090759384028116
        ],
        [
          -0.004968675982702838,
          -0.004623786759093038
        ],
        [
          -0.0022865886712654425,
          0.0015889172144678467
        ],
        [
          0.001768025434046183,
          0.0006927469865522758
        ]
      ]
    },
    {
      "charge": 9.95983125595229,
      "spin": -0.00375612541047174,
      "polarization": -0.00037712741450583997,
      "quadrature_error": 1.382749676724831e-08,
      "realization": 9,
      "onsite": [
        [
          -0.0011121290166362994,
          0.0022235665866653922
        ],
        [
          -0.0034784182144839085,
          0.002189620698775062
        ],
        [
          0.0038187997404202723,
          0.0031982764996167654
        ],
        [
          0.0036328698540475284,
          0.0038256551121934887
        ],
        [
          0.003970537078334562,
          0.004043342223100895
        ],
        [
          -0.004897018107177218,
          0.0028791281441274416
        ],
        [
          0.0035142613366221714,
          -0.002318714506947838
        ],
        [
          -0.004835338718718456,
          0.0012458984793987096
        ],
        [
          0.00020135173225744804,
          -0.002854459450941549
        ],
        [
          0.004248444078564243,
          -0.00437050510621548
        ],
        [
          -2.6242212766828567e-05,
          -0.001456459903562488
        ],
        [
          0.002205597962883517,
          -0.0003521102665159847
        ],
        [
          0.0030892045158698494,
          -0.0012196391485011105
        ],
        [
          -0.0005712115679280573,
          0.003496314381510224
        ],
        [
          0.002041409748472803,
          0.001771497108335479
        ],
        [
          -0.0009286354671087082,
          0.0035327128877989137
        ],
        [
          0.0007983184711131928,
          0.0026712279848602714
        ],
        [
          0.00495406498872793,
          -0.0023839453261809865
        ],
        [
          -0.004720811829529386,
          -0.0010257238333654713
        ],
        [
          -0.0019378532312214003,
          -0.004306432830195055
        ]
      ]
    },
    {
      "charge": 9.961654461611397,
      "spin": -0.0031358912940921474,
      "polarization": -0.0003147962325110487,
      "quadrature_error": 2.42511747906606e-08,
      "realization": 10,
      "onsite": [
        [
          -0.0010802396386702705,
          0.004164223593677167
        ],
        [
          -0.004826519258481214,
          0.0006318399130572803
        ],
        [
          0.004249857470227588,
          -0.0008416218491717354
        ],
        [
          -0.00022948227814881695,
          -0.002636380942978166
        ],
        [
          -0.004070159843557503,
          -0.004999179317525458
        ],
        [
          -0.0023694781716546097,
          -0.004455839694459424
        ],
        [
          -0.003283461342761578,
          0.004217294366503899
        ],
        [
          0.0038758546725324245,
          0.0010488011572621324
        ],
        [
          -0.0033284312508417126,
          0.0002762643937379364
        ],
        [
          0.0006192921789208569,
          -0.004122963794771166
        ],
        [
          0.0001775131661917815,
          -0.0038799359737365915
        ],
        [
          -0.0032902299042349746,
          0.003254701055467788
        ],
        [
          0.003445414617678438,
          0.0025530714960679476
        ],
        [
          0.0001719320784076394,
          -0.0011982696112703695
        ],
        [
          -0.0007088933156875876,
          0.0018471378921013724
        ],
        [
          7.09084898876831e-05,
          -0.00010451137432272196
        ],
        [
          0.0014725602419826348,
          0.004448074822744356
        ],
        [
          -0.0017335674919253174,
          -0.0048266983049612315
        ],
        [
          -0.0012381419455445319,
          0.0001371779559478717
        ],
        [
          -7.324897616082116e-05,
          -0.0022940438628967753
        ]
      ]
    },
    {
      "charge": 9.96278368866966,
      "spin": -0.0038358989506389373,
      "polarization": -0.0003850228079328247,
      "quadrature_error": 1.9507858355651264e-08,
      "realization": 11,
      "onsite": [
        [
          -0.003326470280494899,
          0.0028071497272710412
        ],
        [
          0.004455434850707038,
          0.004581994633520014
        ],
        [
          0.0047076630958218365,
          -0.003423594924045905
        ],
        [
          0.0014443473633752478,
          0.0035264346084503727
        ],
        [
          -0.0032261648643556796,
          -0.000931732809691401
        ],
        [
          -0.004202419399205464,
          -0.002516454835350387
        ],
        [
          -0.004749451224166479,
          -0.0006898895101942158
        ],
        [
          0.004117203522998458,
          -0.0011116135407826244
        ],
        [
          -0.0021277314353997812,
          -0.003955382925750754
        ],
        [
          -0.001359131932668618,
          0.0016990879260651822
        ],
        [
          -0.0024877498052561964,
          0.0025168482057404077
        ],
        [
          0.0023261489834952446,
          -0.003570200520747536
        ],
        [
          -0.0016408148660389623,
          0.0037929541815838195
        ],
        [
          0.0028489302762268213,
          -0.00023561866564283853
        ],
        [
          -0.0007483772065504683,
          -0.002464700749932557
        ],
        [
          -0.00019099153874744482,
          0.004641473544958409
        ],
        [
          0.0021815834964002264,
          0.0027099005412378205
        ],
        [
          0.002957792583381744,
          0.0016359710281355477
        ],
        [
          -0.0025620191715377983,
          0.0015651056390356575
        ],
        [
          0.0029448799345926915,
          0.003881990344830658
        ]
      ]
    },
    {
      "charge": 9.963410008170541,
      "spin": -0.003178905235979662,
      "polarization": -0.00031905795639974524,
      "quadrature_error": 2.3416874161763093e-08,
      "realization": 12,
      "onsite": [
        [
          0.0020198866507864788,
          0.003560109701654413
        ],
        [
          -0.00448996941475837,
          -0.00470485891629444
        ],
        [
          -0.0039492297054039924,
          -0.002471188557765507
        ],
        [
          0.001325467808506061,
          0.0021622591256875113
        ],
        [
          -0.0006051599361571623,
          0.002963118733484365
        ],
        [
          -0.001997324443590849,
          -0.0008936542126930869
        ],
        [
          0.003146579646727256,
          -0.00174120217001853
        ],
        [
          -0.0025254660650607897,
          -0.0015688549683507947
        ],
        [
          -0.0018249304730324923,
          0.002151683816415868
        ],
        [
          -0.002823132137526837,
          -0.0018348635054479903
        ],
        [
          -0.0022499257360148353,
          0.002182924904986407
        ],
        [
          -0.0005719019647544323,
          -0.0015550658435356957
        ],
        [
          -0.0027904371847968447,
          -0.003355532996350473
        ],
        [
          0.0016236984550736253,
          -0.004104323591715246
        ],
        [
          -0.004064425740199031,
          -0.0028349491555296545
        ],
        [
          0.0033607548814850894,
          -0.001979513344940227
        ],
        [
          0.002512463060822279,
          0.003693347756630573
        ],
        [
          0.004477249931783683,
          -0.00033438805965564037
        ],
        [
          0.0021510046702750063,
          0.002243322831649336
        ],
        [
          0.004131702556626963,
          -0.004502910112645265
        ]
      ]
    },
    {
      "charge": 9.95948955495596,
      "spin": -0.002437423813474984,
      "polarization": -0.0002447338088990809,
      "quadrature_error": 1.4825457122696584e-08,
      "realization": 13,
      "onsite": [
        [
          -0.0004717665935122838,
          0.0029520133276592373
        ],
        [
          0.004410773703750251,
          -0.003190152660533213
        ],
        [
          -0.0005762701837386678,
          -0.0009354346149331207
        ],
        [
          -0.004345636596907452,
          -0.003794859166856738
        ],
        [
          -0.004636227598714367,
          -0.0005772196577322345
        ],
        [
          0.00331694449063812,
          -0.0013439478492965817
        ],
        [
          0.0011921579264599844,
          -0.0012153242889259485
        ],
        [
          -8.66602984531473e-05,
          -0.0027798760494073082
        ],
        [
          0.0009524066174754833,
          -0.0028642734297417804
        ],
        [
          -0.0008804554473460209,
          -0.0010536941218098773
        ],
        [
          -0.0027001915926147114,
          -0.004860469969814418
        ],
        [
          0.004758017876654316,
          -0.00035870170149434645
        ],
        [
          0.004540580363465403,
          -0.0035630718170952024
        ],
        [
          -0.0025650354859744896,
          0.001338346669014283
        ],
        [
          0.0026358238004335734,
          0.002618920223828234
        ],
        [
          0.00037703817814485965,
          -0.004030242752806607
        ],
        [
          -0.002039748611595945,
          -0.0017367093138797828
        ],
        [
          0.0034084859000388214,
          -0.002188872792097779
        ],
        [
          -0.004168622004903234,
          0.0016066151461813036
        ],
        [
          -0.002076718505414552,
          -0.004918626038643613
        ]
      ]
    },
    {
      "charge": 9.962203248465869,
      "spin": -0.0028770919255913137,
      "polarization": -0.00028880076563729735,
      "quadrature_error": 1.5301148097820655e-08,
      "realization": 14,
      "onsite": [
        [
          -0.0002258436709448629,
          0.004758153863167784
        ],
        [
          0.002649767109763723,
          -0.004832712556470109
        ],
        [
          0.0030651344113710203,
          -0.0024601001372379617
        ],
        [
          -0.0037261684911788708,
          0.002600700342496819
        ],
        [
          0.001178515116047836,
          -0.003303380411974366
        ],
        [
          0.0006901561411533589,
          0.004045216826493001
        ],
        [
          0.0022329370649791704,
          -0.00229703671369635
        ],
        [
          -0.0015681401791440576,
          -0.004392063184526446
        ],
        [
          0.0014127813518706204,
          0.00036190255998879393
        ],
        [
          -0.003948653782519637,
          0.0011304156208716042
        ],
        [
          -0.004957544059125552,
          -0.004794534287805867
        ],
        [
          -0.004153499672045487,
          -0.00228290756412354
        ],
        [
          0.002062826891225911,
          -0.004581251290569411
        ],
        [
          -0.0012915426685503762,
          0.0005436141345921165
        ],
        [
          0.0043924366834252665,
          -0.004606041802859388
        ],
        [
          -0.0028375353803509573,
          -0.0023547998992566477
        ],
        [
          0.002467560493028767,
          -0.0012871078806599877
        ],
        [
          -0.0032367033342539818,
          0.0001715433040723859
        ],
        [
          -0.0021505380869365487,
          0.004023154233763283
        ],
        [
          -0.003910467347643987,
          0.004001084404769585
        ]
      ]
    },
    {
      "charge": 9.959871091833287,
      "spin": -0.0047446471516221595,
      "polarization": -0.0004763763614885125,
      "quadrature_error": 1.4559630455018481e-08,
      "realization": 15,
      "onsite": [
        [
          -0.003414483802467838,
          -0.004335989140648109
        ],
        [
          0.0025761555674337078,
          -0.004997646902609561
        ],
        [
          0.0032663479157266787,
          -0.0009301543216358107
        ],
        [
          0.003955719515701083,
          -0.002449195154932259
        ],
        [
          0.0016987462458540135,
          0.0009193655901047369
        ],
        [
          -0.000385437119607146,
          -0.0047180309339112094
        ],
        [
          -0.004479962724090034,
          -0.00011807726475950107
        ],
        [
          0.0008500159539529609,
          0.003332325085549704
        ],
        [
          -0.002819767292324523,
          0.0011366311081622005
        ],
        [
          -0.003215111748290406,
          -0.004499948770143504
        ],
        [
          -0.00043099794542939777,
          -0.0013178330538447425
        ],
        [
          -0.000535452664957802,
          0.004106529230194827
        ],
        [
          -0.0048737802048313085,
          -0.0006502535346852691
        ],
        [
          0.002819871304330504,
          0.0007314210420707153
        ],
        [
          -0.0011181327593200907,
          0.004094866267504907
        ],
        [
          5.211918555189654e-05,
          -0.0019392923524819594
        ],
        [
          3.2538765111766836e-05,
          0.00248111050773188
        ],
        [
          0.0036709471372886803,
          -0.0038556673823316604
        ],
        [
          0.0009485261442398587,
          -0.00020995828565420482
        ],
        [
          0.0017028608291869193,
          -0.00225800153298652
        ]
      ]
    },
    {
      "charge": 9.961950768256393,
      "spin": -0.003266476581782196,
      "polarization": -0.00032789527450695447,
      "quadrature_error": 1.3033316866534792e-08,
      "realization": 16,
      "onsite": [
        [
          0.002845836785605218,
          0.0008037233672069429
        ],
        [
          -0.004881326671959908,
          0.0031818096687627534
        ],
        [
          -0.004900587084426318,
          0.002552702126942765
        ],
        [
          0.004893061222983121,
          0.002604819058375024
        ],
        [
          -0.0015410448835108826,
          0.0032019275767674873
        ],
        [
          0.0007834412002423428,
          -0.0009257422958294003
        ],
        [
          0.0019951967265001555,
          0.003985172074144962
        ],
        [
          -0.0001768101636470277,
          0.0021294774792309833
        ],
        [
          0.0016533107808895777,
          -0.002176700046999912
        ],
        [
          -0.0019367140552843621,
          0.0001996779583765861
        ],
        [
          0.0035721817442620233,
          0.001777496582007725
        ],
        [
          0.0010667079346100786,
          -0.0026550445870356498
        ],
        [
          0.0018515319313702405,
          -0.0019751181642710027
        ],
        [
          -0.004244476868896349,
          -0.003900184368495775
        ],
        [
          -0.004484376873131107,
          -0.0024011558972876824
        ],
        [
          0.0018959094790498695,
          -0.0019465706811480775
        ],
        [
          0.0022992588792628945,
          -0.0008574742498900067
        ],
        [
          0.003320579000375196,
          0.004510088842333461
        ],
        [
          -0.003551290033624691,
          0.004981074385981907
        ],
        [
          0.00036676715751972865,
          -0.000973174807870565
        ]
      ]
    },
    {
      "charge": 9.960803031161133,
      "spin": -0.0034716202952859805,
      "polarization": -0.00034852815424875366,
      "quadrature_error": 2.1393996413662236e-08,
      "realization": 17,
      "onsite": [
        [
          0.002750897818150828,
          -0.002755855785429653
        ],
        [
          -0.0005343571022079748,
          3.6643858173923682e-06
        ],
        [
          0.003812237800252821,
          -0.001709522860883589
        ],
        [
          -0.002660031164979979,
          -0.003489151118851257
        ],
        [
          0.002356688056265639,
          0.0016086542162275543
        ],
        [
          -0.0049836463082983075,
          0.004214461824019844
        ],
        [
          -0.004021060488978298,
          0.0045369561213602005
        ],
        [
          0.0018323410648172786,
          -0.0021646459566124388
        ],
        [
          -0.0002807011236589793,
          0.0025165900366913817
        ],
        [
          0.0018778620746814304,
          -0.0016981838870591317
        ],
        [
          -0.003219652649401057,
          -0.0004150835118247884
        ],
        [
          0.004228384123517584,
          0.0008609925873706735
        ],
        [
          -0.0028378398362646573,
          -0.0040221841576387005
        ],
        [
          0.002963479536901531,
          -0.0023478154373666473
        ],
        [
          0.0009888901843311919,
          -0.0005484174914706349
        ],
        [
          -0.0024128840401238427,
          0.004766609486570224
        ],
        [
          -0.003991341070205493,
          -0.004868720508116039
        ],
        [
          -0.0024992801805265186,
          -0.00019039673563110964
        ],
        [
          0.0034236642146482843,
          0.001852453525768477
        ],
        [
          -0.0002635465725881435,
          -0.0016585451957229248
        ]
      ]
    },
    {
      "charge": 9.959969463539245,
      "spin": -0.004326946974462036,
      "polarization": -0.00043443375908950514,
      "quadrature_error": 1.3629981433389702e-08,
      "realization": 18,
      "onsite": [
        [
          0.0017270624032578105,
          -0.0036882596283787797
        ],
        [
          -0.004977849632033955,
          -0.002961204319888279
        ],
        [
          0.003036779011238223,
          -0.0012149650641805699
        ],
        [
          0.004680371732764674,
          0.004354195467935741
        ],
        [
          -0.0019495345999566006,
          0.003512605397920224
        ],
        [
          0.004024059477231257,
          0.001814437782148068
        ],
        [
          -0.0007561959436420251,
          -0.0036431158321611123
        ],
        [
          -0.004594329741317686,
          -0.00032777915244720096
        ],
        [
          -0.0045601425318559366,
          0.00276046419522317
        ],
        [
          -0.003984932587196378,
          0.0021519586735590825
        ],
        [
          0.00370137296419537,
          -0.00023131817796981109
        ],
        [
          -0.0011861209591635647,
          -0.003997023056234992
        ],
        [
          0.004767107723508401,
          0.0033774433626570744
        ],
        [
          0.003392812251622748,
          0.0048849107870484925
        ],
        [
          -0.0035431856142958884,
          0.003922080680136772
        ],
        [
          -0.0005683587680436371,
          0.003861956897302894
        ],
        [
          -0.0034335585976562064,
          -0.0026778378465751283
        ],
        [
          -0.0014821268647315033,
          -0.00023091656813388397
        ],
        [
          0.00034909228879327105,
          -0.00015003911735656308
        ],
        [
          0.000595845523954263,
          -0.004589687464976057
        ]
      ]
    },
    {
      "charge": 9.961517991376908,
      "spin": -0.004335452198420379,
      "polarization": -0.0004352200339519862,
      "quadrature_error": 1.6667359781110737e-08,
      "realization": 19,
      "onsite": [
        [
          -0.0030620307662398883,
          -0.004974541385758174
        ],
        [
          0.0026956314639746412,
          0.004056122122262781
        ],
        [
          0.0008956072160831354,
          0.002074850030427726
        ],
        [
          0.004862984294209046,
          -0.001837807973490394
        ],
        [
          -0.0003346561162511797,
          0.003576387219655873
        ],
        [
          0.0005173473467858835,
          0.0049211475370483865
        ],
        [
          0.0008654965101536115,
          -0.0014292725146977316
        ],
        [
          -0.0022923211930153888,
          -0.004100405739363613
        ],
        [
          -0.0045335209591262325,
          0.0023640357079087373
        ],
        [
          -0.0010979095635025846,
          -0.004792686031861135
        ],
        [
          -0.004672374013035492,
          0.0033684211043616017
        ],
        [
          -0.003795244276978693,
          0.004590322796269706
        ],
        [
          -0.003468328032127702,
          -0.003058130987631128
        ],
        [
          0.00044812006222008215,
          -0.00488637643670405
        ],
        [
          -0.0012070173462558798,
          -0.0027803195999624663
        ],
        [
          0.0020727953910995925,
          0.003691793482565338
        ],
        [
          -0.0026159540732642317,
          -0.0026808336725502205
        ],
        [
          -0.00278833113057835,
          -0.0019446868548380946
        ],
        [
          -0.0011612061193257773,
          0.0004788763987607723
        ],
        [
          0.0017241902974239852,
          0.003467811843599857
        ]
      ]
    },
    {
      "charge": 9.96236176792907,
      "spin": -0.003120260680101708,
      "polarization": -0.00031320491594136657,
      "quadrature_error": 2.3840829103273976e-08,
      "realization": 20,
      "onsite": [
        [
          -0.002418179019361282,
          0.0026723797039473023
        ],
        [
          0.00040572518351231646,
          0.00012341385582677247
        ],
        [
          -0.0014760899542767304,
          -0.0042771323646865955
        ],
        [
          0.0031787676642747774,
          0.003858262662297738
        ],
        [
          -0.00347484108039267,
          0.00027106318376104565
        ],
        [
          0.001699091542746927,
          -0.0019041433867931935
        ],
        [
          -0.002316765987607664,
          -0.002970862940846388
        ],
        [
          -0.0018379568193349904,
          0.0034745138051676125
        ],
        [
          -0.0013397240773798803,
          -0.0037411864005536056
        ],
        [
          0.00195903526114362,
          -0.002265944757016919
        ],
        [
          -0.0017768404466458852,
          0.004081617789384426
        ],
        [
          -0.004399060155230497,
          -0.0008305769838704413
        ],
        [
          -0.0015041273758495798,
          -0.0011953855879013441
        ],
        [
          -0.00028962595482765613,
          0.0011288344933103444
        ],
        [
          0.0009542305702080998,
          0.001335329426842724
        ],
        [
          -0.0006474556379247069,
          0.004716795414305692
        ],
        [
          0.002014025359804034,
          -0.0036508092425391004
        ],
        [
          -0.0005624726199944677,
          5.614151611264134e-05
        ],
        [
          -0.004977644861317897,
          -0.0027392457457947363
        ],
        [
          8.746885299629973e-05,
          0.0009496092890557773
        ]
      ]
    },
    {
      "charge": 9.962938987086803,
      "spin": -0.0027942904438873982,
      "polarization": -0.0002804684890180642,
      "quadrature_error": 1.610824990725483e-08,
      "realization": 21,
      "onsite": [
        [
          0.0034180474695255257,
          0.0018494897623345993
        ],
        [
          0.004637406172513695,
          -0.001871369929648954
        ],
        [
          0.0014830188162769861,
          0.0029895229186631964
        ],
        [
          -0.0022968430127237784,
          -0.003819844832372101
        ],
        [
          -0.001091200000405768,
          0.0008943827941476313
        ],
        [
          0.00010908560570123578,
          0.0024693414567215485
        ],
        [
          0.0006291858113522978,
          -0.0025164038848824533
        ],
        [
          0.0033685355879238656,
          0.00025102435982520595
        ],
        [
          0.0022052889801421546,
          0.0038137786640101883
        ],
        [
          -0.0010294564517622897,
          -0.0042555049976200346
        ],
        [
          0.0026925216228076126,
          0.0020215876525594145
        ],
        [
          0.0033313393949142575,
          -0.0005503358349435083
        ],
        [
          0.0020948323683999655,
          0.0014525776291509605
        ],
        [
          -0.004256302649741334,
          -0.003583668344781915
        ],
        [
          0.00109739882929334,
          0.003860028885463427
        ],
        [
          0.004698145595929457,
          -0.0025774167343257195
        ],
        [
          0.004571428410087969,
          -0.0031624068872892373
        ],
        [
          -0.0011809182665125772,
          -0.0025706227253540614
        ],
        [
          0.003013139471995681,
          0.002402239453949937
        ],
        [
          0.003773376179054852,
          -0.0035782100312762143
        ]
      ]
    },
    {
      "charge": 9.961327209626509,
      "spin": -0.00270753270857938,
      "polarization": -0.00027180441437189737,
      "quadrature_error": 1.2898498457273217e-08,
      "realization": 22,
      "onsite": [
        [
          -0.001139762634231092,
          0.0034721700417060007
        ],
        [
          0.0029330864594795695,
          -0.0038267287125184355
        ],
        [
          0.0022622479726965494,
          -0.00472876851773578
        ],
        [
          -0.0012111875269185967,
          -0.0005793493560544835
        ],
        [
          -0.0040876467867877195,
          0.003965663631863843
        ],
        [
          -0.0013739721420390249,
          0.0035884017745908296
        ],
        [
          -0.0023965047805552097,
          0.00434331202634118
        ],
        [
          0.004943378448261961,
          -0.003967468322292387
        ],
        [
          -4.209522497165743e-05,
          -0.0002466278935550816
        ],
        [
          0.003017302410182973,
          0.00456346090292417
        ],
        [
          0.0033976261870130612,
          0.0026981196636589565
        ],
        [
          0.0016823116183553631,
          0.0017902712582295414
        ],
        [
          0.004313231878268789,
          -0.0010217566567429668
        ],
        [
          -0.004003168041561455,
          -0.00393531697974772
        ],
        [
          -0.004423130565296492,
          0.0014348305952955089
        ],
        [
          -0.004279035657414937,
          0.00283988910542425
        ],
        [
          -0.0033947998426980767,
          -0.0010250356211733477
        ],
        [
          -0.0024619473221692677,
          0.0004986708407586169
        ],
        [
          -0.0012845300563565022,
          0.0019147059234182586
        ],
        [
          -0.00017301462005159252,
          -0.00493078872897019
        ]
      ]
    },
    {
      "charge": 9.962722818702453,
      "spin": -0.0030548994587221608,
      "polarization": -0.0003066329872178489,
      "quadrature_error": 1.8786723936028184e-08,
      "realization": 23,
      "onsite": [
        [
          0.0006201415252881362,
          -0.0015672096275918613
        ],
        [
          0.0035732128576628107,
          0.0018845033775178278
        ],
        [
          -0.004822819220617568,
          -0.003613875421902794
        ],
        [
          0.0033256032896350858,
          0.0014905622158224241
        ],
        [
          0.0019162772251592923,
          0.0026572641178622437
        ],
        [
          -0.000803841989332749,
          0.0022506665766988364
        ],
        [
          0.00022918365365454888,
          0.004894635799006998
        ],
        [
          0.0012190915706215043,
          -0.004284139608892122
        ],
        [
          -0.0028320952115404373,
          -0.0008104466760488274
        ],
        [
          -0.002655689034380212,
          0.0027768747082751307
        ],
        [
          0.003775865480123473,
          0.0030018198422318296
        ],
        [
          -0.004702103053607955,
          0.001402132206333978
        ],
        [
          -0.002615213038454274,
          0.003410869020308872
        ],
        [
          -0.0013926647228817957,
          -0.0011423263128859519
        ],
        [
          0.001992927110033467,
          -0.004859040355092112
        ],
        [
          0.0037386397980235997,
          -0.004480876942525928
        ],
        [
          0.004219896557130222,
          6.187562158029101e-05
        ],
        [
          -0.0014364085948252439,
          -0.0026421494400087108
        ],
        [
          0.0024061697093248147,
          0.004430168480079094
        ],
        [
          -0.0037234430891072536,
          -0.002992358633363903
        ]
      ]
    },
    {
      "charge": 9.960894377558697,
      "spin": -0.004373734556598203,
      "polarization": -0.0004390905465730032,
      "quadrature_error": 2.024890543696524e-08,
      "realization": 24,
      "onsite": [
        [
          0.0007641682770529188,
          -0.003688106992983489
        ],
        [
          -0.004843888323064993,
          -0.0035165374870042665
        ],
        [
          -0.003606105741988803,
          0.004266106162972876
        ],
        [
          0.003812117507270116,
          0.004350047173726983
        ],
        [
          0.0018140980004492744,
          0.003946782101483339
        ],
        [
          -0.0022442662684058925,
          0.00256248842779706
        ],
        [
          -0.002262973687684684,
          -0.0036187509487223923
        ],
        [
          0.004643639950066916,
          0.0018387153580113266
        ],
        [
          0.0017146928933301584,
          -0.004819601685904682
        ],
        [
          0.004526357969510554,
          -0.0035768066836393345
        ],
        [
          0.0048079769069538985,
          -0.0020837267498516367
        ],
        [
          0.0014168574254098867,
          -0.001900916018683696
        ],
        [
          0.0006749873793124453,
          -0.002311042391781295
        ],
        [
          0.004555243648084161,
          0.0018331220360311281
        ],
        [
          0.0036225847596481576,
          0.00493235627460211
        ],
        [
          0.004438501984537811,
          -0.0013139949503667694
        ],
        [
          0.003904734966681274,
          0.004676629041377472
        ],
        [
          0.0010766591457159573,
          0.003919117009117027
        ],
        [
          -0.0036037408109134642,
          -0.001274472977120791
        ],
        [
          -0.0020042066915650614,
          0.0024673063788457064
        ]
      ]
    },
    {
      "charge": 9.961305918186245,
      "spin": -0.003161254003185654,
      "polarization": -0.00031735337004500466,
      "quadrature_error": 1.2176990711108835e-08,
      "realization": 25,
      "onsite": [
        [
          0.003254119205400031,
          -0.003766481639506463
        ],
        [
          0.0032732344269639233,
          -0.00430715289769842
        ],
        [
          0.004241802991909008,
          -0.004125673483644364
        ],
        [
          -0.0005633697766694911,
          -0.0044248590710404415
        ],
        [
          0.00479565414651434,
          0.0043852292484150976
        ],
        [
          0.0010242488916538239,
          -0.00043798958251900066
        ],
        [
          0.003330324955341901,
          0.003203244868176458
        ],
        [
          -0.0029674015669800746,
          -0.002599228985304316
        ],
        [
          -0.0008891935854578627,
          -0.0011082035712649163
        ],
        [
          0.002579673751844188,
          0.0008185337172174397
        ],
        [
          0.0029998098444227054,
          0.0017554993172212872
        ],
        [
          -0.0022351764649700635,
          0.0010755286487496088
        ],
        [
          0.0037901178846833647,
          -0.0009808325059690228
        ],
        [
          0.002699404775524894,
          -0.0029858392727353613
        ],
        [
          -0.003169943775105232,
          0.0026156253061938054
        ],
        [
          0.0005012248203199923,
          -0.004317081842027
        ],
        [
          0.002847094300680743,
          0.00024135658389041505
        ],
        [
          -0.0035841713679146325,
          0.0016321401141919257
        ],
        [
          -0.0032240624871055727,
          0.0045381393620678575
        ],
        [
          5.3944831697402135e-05,
          -0.0013179771479909876
        ]
      ]
    },
    {
      "charge": 9.961655998826783,
      "spin": -0.003664028679782758,
      "polarization": -0.00036781321099767775,
      "quadrature_error": 1.3807563661188203e-08,
      "realization": 26,
      "onsite": [
        [
          0.0006434770401073453,
          -0.004521734346100668
        ],
        [
          0.00019964570369836697,
          -0.0049942831795930275
        ],
        [
          0.0012486077010045579,
          -0.004384596964352494
        ],
        [
          -0.00475045585132136,
          -8.845078327297286e-06
        ],
        [
          0.0038208558188761637,
          0.004403980840308463
        ],
        [
          -0.004739466431302903,
          0.004603436207443862
        ],
        [
          -0.0027859346690389387,
          0.003626100980204254
        ],
        [
          -0.0028328216492514934,
          0.0018141544136167295
        ],
        [
          0.00018995799948464016,
          0.0003738940643629538
        ],
        [
          0.004187618411184669,
          -0.0030542768642960547
        ],
        [
          -0.0017937658052183882,
          0.0008404677599992538
        ],
        [
          -0.003181751451300714,
          0.0015496052207958754
        ],
        [
          -0.0015856850754165466,
          -0.003941150547870705
        ],
        [
          -0.0014989846432755726,
          -5.3741497495020385e-05
        ],
        [
          0.0005718597606698579,
          -0.0027244041533747722
        ],
        [
          -0.004900039696249302,
          -0.004784260983241354
        ],
        [
          -0.0008077470980538352,
          -0.002740373266489401
        ],
        [
          0.002099860746115,
          -0.002605008503102193
        ],
        [
          0.0022372976955033754,
          -0.0019875785002773185
        ],
        [
          0.002165483013747139,
          0.004033266588270191
        ]
      ]
    },
    {
      "charge": 9.958786695872156,
      "spin": -0.004211021913506138,
      "polarization": -0.0004228448747929881,
      "quadrature_error": 1.992945180698009e-08,
      "realization": 27,
      "onsite": [
        [
          -0.0045414064666780985,
          -0.0034066618912789873
        ],
        [
          -0.0033459328732779016,
          0.0006484815498218567
        ],
        [
          -0.003548156446045846,
          0.002172475701510532
        ],
        [
          -0.0037405180801936113,
          0.002028128690634971
        ],
        [
          0.002706306367425324,
          -0.001937792199041737
        ],
        [
          -0.0011235241316863908,
          -0.0036760503146257527
        ],
        [
          0.004148027462439664,
          -0.0032312767695478637
        ],
        [
          0.003414409034250449,
          -0.0022739279980659756
        ],
        [
          -0.004959567341581876,
          -0.0033206849945993265
        ],
        [
          0.0005527160513313645,
          0.0022719620482350954
        ],
        [
          -0.0025927475594224505,
          -0.004026659823198039
        ],
        [
          0.0032472864764852014,
          0.0015591228482798557
        ],
        [
          -0.0007281511163601028,
          -0.002328139075215847
        ],
        [
          -0.004803881632088574,
          -0.0014232757063183743
        ],
        [
          -0.0015756182722217616,
          0.001500682913507397
        ],
        [
          -0.002853996102218378,
          0.002915234480465001
        ],
        [
          -0.0035620854757906395,
          0.0019973293974807306
        ],
        [
          -0.0029683717857127367,
          0.0033002393572153814
        ],
        [
          -0.0011786297093207432,
          2.1492700686429576e-05
        ],
        [
          -0.00232596219562348,
          -0.0027521033895346702
        ]
      ]
    },
    {
      "charge": 9.959235424631355,
      "spin": -0.0036817429001416756,
      "polarization": -0.00036968128005448336,
      "quadrature_error": 2.384740541802107e-08,
      "realization": 28,
      "onsite": [
        [
          0.0014397409028891958,
          -0.00048687859774712485
        ],
        [
          -0.0037371510069082103,
          0.0021195501209545524
        ],
        [
          0.003992578502826616,
          -0.0030395163187249864
        ],
        [
          0.004988364007279503,
          -0.0025503876124297288
        ],
        [
          -0.004216490933000717,
          0.0032115938612980446
        ],
        [
          -0.00052973108044324,
          -0.0007763803742721568
        ],
        [
          -0.003293019386992128,
          0.0032316826354861156
        ],
        [
          -0.004951838115142704,
          -0.0030183457896368272
        ],
        [
          0.00044325817173124313,
          -0.0037183713510885773
        ],
        [
          0.0004180297013156274,
          -0.0036042435249048713
        ],
        [
          0.003122407566280602,
          -0.0038963247751610773
        ],
        [
          -0.002644624977120711,
          0.0011767847105096756
        ],
        [
          -0.0012057605702332675,
          0.0022424426448013953
        ],
        [
          0.003141276543086476,
          -0.0023078907202897683
        ],
        [
          -0.004082847856404987,
          -0.001173497612512332
        ],
        [
          -0.00046884232347664794,
          0.0007501055409610468
        ],
        [
          -0.004228094253652439,
          -0.004420006782395125
        ],
        [
          0.004938881281318363,
          -0.0022600999507557053
        ],
        [
          0.0030319208558809508,
          0.0005307879986788085
        ],
        [
          -0.0030857553103143744,
          -0.003910920410419715
        ]
      ]
    },
    {
      "charge": 9.962651465406033,
      "spin": -0.0031959226015398825,
      "polarization": -0.0003207903651590436,
      "quadrature_error": 1.3779809967639775e-08,
      "realization": 29,
      "onsite": [
        [
          0.0023976165266465536,
          0.000868362436570529
        ],
        [
          0.0033386313796530875,
          -0.0020953821059653257
        ],
        [
          -0.003051956194682427,
          0.0034963253019722603
        ],
        [
          0.0039032775631792143,
          0.00044724083564063287
        ],
        [
          -0.0030375221916324625,
          -0.0043708393269469015
        ],
        [
          0.003737877817296768,
          0.0018003923510826495
        ],
        [
          -0.0011736012288337027,
          0.002272982268937078
        ],
        [
          0.0028117300618752377,
          0.000942343827102188
        ],
        [
          -6.374479928881408e-05,
          0.004992422363792866
        ],
        [
          0.0010675353463132217,
          0.003199922811972581
        ],
        [
          -0.00035063701448524026,
          -0.0033133488469342044
        ],
        [
          0.0012185981434839985,
          0.003209433411178076
        ],
        [
          0.0035012054701995905,
          0.003959183303354483
        ],
        [
          -0.001320134626431858,
          0.003871003261901312
        ],
        [
          0.0007231259077449493,
          -0.0005325363688850338
        ],
        [
          -0.0004896933150491519,
          -0.0015083410527100614
        ],
        [
          0.0036470359619011758,
          -0.0015456756078018941
        ],
        [
          0.0036470674024124414,
          0.0032848556313393477
        ],
        [
          -0.003372987765708188,
          0.0013682449478535866
        ],
        [
          0.0036251051546934395,
          0.0026788589767574034
        ]
      ]
    },
    {
      "charge": 9.960772858131246,
      "spin": -0.003887085722170556,
      "polarization": -0.00039023936972896876,
      "quadrature_error": 2.3116469151803727e-08,
      "realization": 30,
      "onsite": [
        [
          0.0027054050220321523,
          -0.0011036803455159194
        ],
        [
          0.004298924119868896,
          0.001454500830091415
        ],
        [
          0.004013242219783052,
          0.0035408488743943105
        ],
        [
          -0.002524476369126578,
          0.004404613050492408
        ],
        [
          -0.002109550734130331,
          -0.002103733952985998
        ],
        [
          -0.004722078149827883,
          -0.0011750688558541554
        ],
        [
          4.6401534567371006e-05,
          -0.001945921192929957
        ],
        [
          -0.0008685514190036612,
          0.0026937725289377223
        ],
        [
          0.003838911372751319,
          0.0040969712052734445
        ],
        [
          0.0013201011753642914,
          -0.002988081264270609
        ],
        [
          -0.0028974713129534847,
          0.0006717369390882881
        ],
        [
          -0.001998799941920515,
          0.002903132083409191
        ],
        [
          0.0004600044112044281,
          -0.004278996739118008
        ],
        [
          0.002950102565892977,
          -0.004012298914991238
        ],
        [
          -0.004080697813509098,
          -0.0006765499026465923
        ],
        [
          9.72286393542297e-05,
          0.0031101198606940253
        ],
        [
          -0.001662236432945189,
          0.0013741886398416893
        ],
        [
          0.004212974432141481,
          -0.0026368918529225084
        ],
        [
          0.003188857970588322,
          0.004047702796880726
        ],
        [
          -0.003990751512180817,
          -0.00023878630488343572
        ]
      ]
    },
    {
      "charge": 9.9614729912715,
      "spin": -0.0034803531508767658,
      "polarization": -0.0003493813770238941,
      "quadrature_error": 2.1070025354503678e-08,
      "realization": 31,
      "onsite": [
        [
          0.004862108195758164,
          -0.0044574004030473405
        ],
        [
          -0.0036838034125231765,
          0.0003569036293744167
        ],
        [
          0.0028525990811292543,
          0.004103209824912568
        ],
        [
          -0.004910724796503415,
          -0.001491506059620088
        ],
        [
          0.0032389282197538187,
          0.0022522283393715562
        ],
        [
          -0.0023254553467541793,
          -0.000547587725133524
        ],
        [
          -0.0027601716003731913,
          0.004781378464256852
        ],
        [
          0.0015041955114366654,
          -0.00258951241615496
        ],
        [
          -0.0045756501166603425,
          -0.0038358943119547796
        ],
        [
          -0.00044180860153122167,
          -0.004360703044758321
        ],
        [
          0.002384382996936496,
          0.0025586750548071188
        ],
        [
          -0.002831870875834609,
          0.0031812858421014526
        ],
        [
          -0.0008767598434031567,
          0.002508745878005092
        ],
        [
          -0.0033196572514505784,
          0.004857576504244748
        ],
        [
          0.004540054879742498,
          -0.0037373379657807317
        ],
        [
          -0.002612343354462181,
          -0.00032350792491132353
        ],
        [
          0.004200686876323721,
          0.004994429213272203
        ],
        [
          -0.0049409644854456125,
          -0.004431704925878338
        ],
        [
          -0.0021746760563918113,
          0.0037895981588415137
        ],
        [
          0.002584392555684772,
          -0.002671982229797906
        ]
      ]
    },
    {
      "charge": 9.960560074304562,
      "spin": -0.0033844449624145898,
      "polarization": -0.00033978460419565204,
      "quadrature_error": 1.3411079520866044e-08,
      "realization": 32,
      "onsite": [
        [
          -0.0032835882578707344,
          0.003907622376929615
        ],
        [
          0.00407808687506572,
          -0.0026741725632651735
        ],
        [
          -0.0023654017134594686,
          0.004631218673102635
        ],
        [
          0.0014655173248430088,
          -0.004722849190801549
        ],
        [
          0.0016229042967576502,
          -0.0019234769634589887
        ],
        [
          -0.003986214101378948,
          -0.003990351195155355
        ],
        [
          0.0013118465878161874,
          -0.0020563008569586326
        ],
        [
          0.0043135010200442995,
          0.003213952122389763
        ],
        [
          0.004521451277295669,
          0.00015303670918942556
        ],
        [
          -0.0030593965960757797,
          -0.0019416223245842011
        ],
        [
          -0.003246316502960326,
          0.0001224938237120608
        ],
        [
          0.002762073712045946,
          -0.002104991764469304
        ],
        [
          0.0045992123584774345,
          0.0019460904506683552
        ],
        [
          0.0028944733378169192,
          -0.00450853256991203
        ],
        [
          0.002681085285110618,
          0.004496001081179012
        ],
        [
          -0.004703016818356651,
          -1.0540745735132355e-05
        ],
        [
          0.0015210801597604975,
          0.004019660392760975
        ],
        [
          -0.004137460499608133,
          0.0023707011725617377
        ],
        [
          0.002076354161128592,
          0.002115922854491946
        ],
        [
          -0.004614323251859236,
          -0.001973087158172049
        ]
      ]
    },
    {
      "charge": 9.963192323892319,
      "spin": -0.0023723577586894987,
      "polarization": -0.0002381122115850806,
      "quadrature_error": 2.188863189362495e-08,
      "realization": 33,
      "onsite": [
        [
          0.0032409325804679543,
          0.0041965390252896645
        ],
        [
          0.003734828078077761,
          0.0012774168948340384
        ],
        [
          -0.003868350333314866,
          0.001930030277064676
        ],
        [
          0.002897073448245539,
          -0.0008623398730778133
        ],
        [
          -0.004610385833399482,
          0.0028746226331922637
        ],
        [
          -0.0009729302435783982,
          0.0044462520880750285
        ],
        [
          0.004025298537078556,
          -0.0019632224347776238
        ],
        [
          -0.0007360412174015566,
          -0.0015187531192460703
        ],
        [
          -0.0011083741797263203,
          0.003886051008142031
        ],
        [
          0.003709468072190739,
          0.004284829572704217
        ],
        [
          0.004770153015168214,
          0.0013784337518759678
        ],
        [
          0.00019264258409358755,
          -0.0020025177250218395
        ],
        [
          -0.0002523845918342982,
          0.0009399472763533387
        ],
        [
          -0.0022251778743185035,
          0.0014804903793571274
        ],
        [
          -0.003413721622233451,
          -0.00031562710663322717
        ],
        [
          0.003585318560483012,
          0.002292534325451675
        ],
        [
          -0.0039001739637967627,
          0.0015206324102090803
        ],
        [
          0.004091017290113837,
          0.0023579556826462166
        ],
        [
          8.232445744885911e-05,
          -0.0017550554522082163
        ],
        [
          0.0023661278223121706,
          0.0007140870171657857
        ]
      ]
    },
    {
      "charge": 9.964244847464057,
      "spin": -0.0034644468073352945,
      "polarization": -0.0003476878439229653,
      "quadrature_error": 1.1162426664597321e-08,
      "realization": 34,
      "onsite": [
        [
          0.0013420556335033418,
          0.004816503960919156
        ],
        [
          0.0016316931243064913,
          -0.0005931658442758538
        ],
        [
          6.734819016714945e-05,
          0.004434301418956566
        ],
        [
          0.0017940838427120869,
          0.0025954229138495464
        ],
        [
          -0.001631409319996262,
          0.0028181707180219293
        ],
        [
          0.0019124170331742034,
          -0.0024052409720348067
        ],
        [
          -0.001425430093090999,
          0.003443902427769014
        ],
        [
          0.00039448308384868597,
          0.0015816354144132898
        ],
        [
          -0.0006116983264941389,
          -0.001036218599255294
        ],
        [
          0.00021153387744877496,
          0.0003756220296690562
        ],
        [
          0.004064653865358237,
          -0.0018762202132214033
        ],
        [
          0.004113796785643169,
          -0.004387221339610958
        ],
        [
          0.0010339128790526333,
          0.0029720778407656473
        ],
        [
          0.0008550329430944918,
          -0.0014938408145511641
        ],
        [
          -0.004328588221508833,
          -0.0005314181145609246
        ],
        [
          0.002848004490556325,
          0.003039732405982894
        ],
        [
          -0.000871868816879424,
          0.0011740234386926375
        ],
        [
          -0.0015958039227666988,
          0.0038115554590947695
        ],
        [
          0.004458074938704288,
          6.342866860024627e-05
        ],
        [
          0.0032610960280931847,
          0.004163001100290549
        ]
      ]
    },
    {
      "charge": 9.96043263197215,
      "spin": -0.003217907067542489,
      "polarization": -0.00032306900577925483,
      "quadrature_error": 1.2749721276354983e-08,
      "realization": 35,
      "onsite": [
        [
          0.003602318825666066,
          -0.004386401693409906
        ],
        [
          0.004565047615291519,
          -0.0028689074226432333
        ],
        [
          0.004297201985605463,
          -0.0008357565949680254
        ],
        [
          -0.003560999308210193,
          0.00010821620811124824
        ],
        [
          -0.002167651590232932,
          0.0010758815538777647
        ],
        [
          -0.002623052748241005,
          0.004528880907912113
        ],
        [
          0.0007117560876156344,
          0.002700728392892663
        ],
        [
          0.001978444852043228,
          -0.0005049420689416636
        ],
        [
          0.001026339041320384,
          0.0011153001107769367
        ],
        [
          0.0017276734812428484,
          0.00484655966714882
        ],
        [
          -0.0006064012039091104,
          0.004467862923303162
        ],
        [
          0.0018491302991338106,
          -0.0037725060922958508
        ],
        [
          0.00023491454627630037,
          -0.0043003874725433665
        ],
        [
          -0.0030301153551680884,
          0.0008667155032379293
        ],
        [
          -0.004355269954556162,
          0.0009468418675216764
        ],
        [
          0.0034138651711700637,
          -0.00028795594855213474
        ],
        [
          -0.0032934967653199454,
          -0.004263807055724441
        ],
        [
          9.802474290571822e-06,
          0.002008158981139873
        ],
        [
          -0.0040297422611798315,
          -0.0010960926553612049
        ],
        [
          0.0006638343731726545,
          0.002428232589954729
        ]
      ]
    },
    {
      "charge": 9.96153359156795,
      "spin": -0.004269080564423565,
      "polarization": -0.0004285565596081687,
      "quadrature_error": 1.4378836486134785e-08,
      "realization": 36,
      "onsite": [
        [
          -0.003097014554635835,
          -0.004445428722353586
        ],
        [
          -0.004180112326701969,
          -0.0006765116930275436
        ],
        [
          -0.003367348431871975,
          -0.004373427615050565
        ],
        [
          -0.0015921962687383264,
          -0.0018019885028527352
        ],
        [
          -0.0044291082506486565,
          -0.0029546517598040157
        ],
        [
          0.0004743693595289063,
          0.0026459108686814415
        ],
        [
          0.003890723759890055,
          -0.0011905432666534932
        ],
        [
          0.0024143595298151558,
          -0.0015833694406596878
        ],
        [
          -0.003869738285337111,
          0.0031241842612380185
        ],
        [
          0.0010902452250002026,
          -0.0036250264739834184
        ],
        [
          -0.0039637878975235605,
          -0.004566151706313262
        ],
        [
          -0.0016510106481078014,
          -0.004400642345395818
        ],
        [
          -0.0033029208856840573,
          -0.004933435493505686
        ],
        [
          0.0010585528425250713,
          0.003941796227845756
        ],
        [
          -0.003857076481966399,
          0.003608445090500511
        ],
        [
          0.00044688292808865975,
          0.0030990649106181723
        ],
        [
          0.0028137436323764442,
          -0.0006015185437777855
        ],
        [
          0.002325122217746777,
          -0.0032804771667899503
        ],
        [
          0.004647252581700315,
          0.0036146432923861776
        ],
        [
          0.0005529921433459883,
          0.003190104905050413
        ]
      ]
    },
    {
      "charge": 9.963117964792405,
      "spin": -0.004306147255588637,
      "polarization": -0.00043220879957516005,
      "quadrature_error": 2.1293661102715328e-08,
      "realization": 37,
      "onsite": [
        [
          -0.0006538905073567138,
          -0.004012401641236725
        ],
        [
          -0.004745646231481977,
          -0.004990201213630732
        ],
        [
          -0.004789966566336225,
          -0.00013522081301958755
        ],
        [
          -0.0037996663661845954,
          0.0027036600017050546
        ],
        [
          -0.0012714135979210108,
          0.0044396184189437774
        ],
        [
          -0.0029640525825827637,
          -9.326991484070752e-05
        ],
        [
          -0.00202167104884063,
          0.0014524905166303373
        ],
        [
          -0.000836237202250816,
          -0.004026799028455746
        ],
        [
          0.0031243233817064417,
          0.0003113314289845768
        ],
        [
          -0.003728296716184534,
          -0.004336298836700057
        ],
        [
          -0.0002487847760251705,
          0.0017873181055790737
        ],
        [
          -0.00498724728977898,
          0.0037808499549820884
        ],
        [
          -0.004589858835497011,
          -0.003292373306802029
        ],
        [
          -0.003226208066773505,
          0.0030547776047763512
        ],
        [
          -0.0005062079809882826,
          -0.000580408410725949
        ],
        [
          -0.004502677881203597,
          0.004616108188034865
        ],
        [
          0.0021206204471791766,
          0.0031281868963707092
        ],
        [
          3.361661344423138e-05,
          -0.004004057959848966
        ],
        [
          0.0014576176891442794,
          0.003757237515217479
        ],
        [
          0.004738823292842884,
          0.0008885902065602662
        ]
      ]
    },
    {
      "charge": 9.962441609185243,
      "spin": -0.004185823501150089,
      "polarization": -0.0004201604049845385,
      "quadrature_error": 1.3379746831996335e-08,
      "realization": 38,
      "onsite": [
        [
          -0.003848815752970203,
          -0.0028794209563387085
        ],
        [
          -0.00493100922387749,
          0.0010555339836402977
        ],
        [
          -0.004992475327396666,
          -0.0015289151394902402
        ],
        [
          -0.0011480643516807586,
          0.00420667199860886
        ],
        [
          -0.0011309058479187107,
          0.004183081291039214
        ],
        [
          -0.0012808718492608694,
          0.0011706871268649431
        ],
        [
          0.001786069863090758,
          -0.002329464113020898
        ],
        [
          -0.0024530161059979107,
          -0.004010279486272375
        ],
        [
          -0.002181873357375318,
          -0.0014263678396590463
        ],
        [
          0.004494017863242781,
          -0.004679333175060583
        ],
        [
          -0.004913662408557358,
          -0.0032280498445496145
        ],
        [
          0.00018789709203141745,
          0.002853339555263872
        ],
        [
          0.004931568617606169,
          0.0016704474978098257
        ],
        [
          -0.0018287032681299563,
          -0.0008888351753936173
        ],
        [
          -0.002920601268425841,
          0.003707372490080984
        ],
        [
          -0.0007484370612345463,
          0.0019558462567676937
        ],
        [
          -0.004829099222802122,
          -0.0027233172240306003
        ],
        [
          -0.0046238791402585105,
          -0.001585926545415234
        ],
        [
          -0.00327944344140107,
          0.0040290537501990855
        ],
        [
          -0.0002598367017277274,
          0.0038956369549858526
        ]
      ]
    },
    {
      "charge": 9.961375606506182,
      "spin": -0.003800219692978761,
      "polarization": -0.0003814954724221705,
      "quadrature_error": 2.312132125192443e-08,
      "realization": 39,
      "onsite": [
        [
          0.0041162931307498355,
          -0.0025050412767305664
        ],
        [
          -0.0043826096907333325,
          0.004540599974233472
        ],
        [
          0.0021582699406353153,
          0.004514274953789516
        ],
        [
          -0.003723391631632428,
          0.0004760262537020811
        ],
        [
          0.004657877598355692,
          -0.0009021208190743094
        ],
        [
          -0.0023380135777755005,
          -0.004391586728466106
        ],
        [
          -0.001709144464478467,
          -0.004136910757757176
        ],
        [
          -0.0010835437758671294,
          0.000903402544192594
        ],
        [
          0.0006986479740835223,
          -0.00046847070129230756
        ],
        [
          0.0026442306949903517,
          -0.00107272758229648
        ],
        [
          -0.0034880623387307684,
          -0.0033031266126301905
        ],
        [
          -0.002895713633879814,
          0.0031302261060343695
        ],
        [
          -0.004547676061456792,
          -0.0034738099083503806
        ],
        [
          0.00032960445053316963,
          0.004031590332283653
        ],
        [
          0.0021641907094511505,
          0.0016041577302311275
        ],
        [
          0.003496112792961268,
          -0.003966385504211581
        ],
        [
          -0.0008419637839871237,
          -0.00469949895293954
        ],
        [
          0.0013730152023551413,
          -0.0028577411788952233
        ],
        [
          0.0035527631488025636,
          -0.0015711776424836453
        ],
        [
          0.0033244384461588996,
          -0.00012784721961162007
        ]
      ]
    },
    {
      "charge": 9.9640053104863,
      "spin": -0.003789501088633219,
      "polarization": -0.00038031905549519124,
      "quadrature_error": 1.2018368870333692e-08,
      "realization": 40,
      "onsite": [
        [
          -0.0019015014340696091,
          0.0018676323653822047
        ],
        [
          -0.0026447180071987476,
          0.0034271197498451774
        ],
        [
          -0.0011994893534856541,
          0.00052576530256878
        ],
        [
          0.0015478762607195927,
          0.0001525401703088092
        ],
        [
          0.0025298511672583943,
          0.004005580288965668
        ],
        [
          -0.0016514534868600082,
          -0.0010705984219341628
        ],
        [
          -0.004743883264210986,
          0.0048638373091737025
        ],
        [
          -0.004752804928695548,
          0.0017640400097859998
        ],
        [
          0.0013809738113325018,
          -0.0010801927151764682
        ],
        [
          -0.004284725989746585,
          9.460825499019512e-05
        ],
        [
          -0.0008505177544484207,
          0.0023135989968108553
        ],
        [
          -0.003325495794114742,
          -0.002462708160356587
        ],
        [
          0.0011446951493695803,
          -0.0017519932816353612
        ],
        [
          -0.002251917149837631,
          -0.0031468099825861786
        ],
        [
          -0.0011804128099870137,
          0.000504099890508084
        ],
        [
          0.001307057828849851,
          0.0025153514736338542
        ],
        [
          0.004880980496503728,
          -0.0037722845201524414
        ],
        [
          0.00028218357601207753,
          -0.0016414204329956196
        ],
        [
          0.0003437382887036492,
          0.004272644131774664
        ],
        [
          0.004282814821908134,
          0.0025386925642584953
        ]
      ]
    },
    {
      "charge": 9.958200105825352,
      "spin": -0.004811644045369108,
      "polarization": -0.0004831841089992147,
      "quadrature_error": 1.4351189233463135e-08,
      "realization": 41,
      "onsite": [
        [
          -0.004841289310097957,
          -0.0037837865084415293
        ],
        [
          0.002372777818858485,
          0.0016712493777181515
        ],
        [
          0.00486729966276261,
          0.0017700097487840473
        ],
        [
          -0.0004408999369350198,
          0.000806723920165957
        ],
        [
          0.003979248756458441,
          0.004038440127728017
        ],
        [
          0.0011146456908452266,
          0.0036753823027396845
        ],
        [
          -0.004128782425100461,
          -0.0035116974953109783
        ],
        [
          0.00030108481349207065,
          0.0009557643594809827
        ],
        [
          0.0015915382972062188,
          -0.002995782800582402
        ],
        [
          -0.0035161836942698985,
          -0.0010049464733899475
        ],
        [
          0.003970333103137586,
          0.002379478589635397
        ],
        [
          0.001039919604630601,
          0.0019384161623401943
        ],
        [
          0.0024162849455185934,
          1.0953518101925255e-05
        ],
        [
          0.004954931278489575,
          0.00267232147985346
        ],
        [
          0.0038371215545470088,
          -0.003961897030318327
        ],
        [
          0.0010650823511538284,
          0.0038723924818032116
        ],
        [
          -0.0007336985816572038,
          0.004436831477693528
        ],
        [
          0.004981334833932013,
          -0.0016701697692185114
        ],
        [
          0.0035065239480251394,
          0.0005572440766138664
        ],
        [
          -0.0026314008393296473,
          -0.003952336722732841
        ]
      ]
    },
    {
      "charge": 9.960757536099326,
      "spin": -0.003320454146088079,
      "polarization": -0.00033335357617673555,
      "quadrature_error": 1.3268197239458208e-08,
      "realization": 42,
      "onsite": [
        [
          0.0034169584068162112,
          -0.0039517309551628165
        ],
        [
          0.0005580807436625992,
          -0.0035773187463507584
        ],
        [
          -0.0016902435619436718,
          0.001679560105427691
        ],
        [
          -0.0042248143017223,
          -0.003661746662918173
        ],
        [
          -0.0014346579042500184,
          0.0010171918630425781
        ],
        [
          0.001682073919708568,
          0.004920645556236339
        ],
        [
          -0.00192727414269496,
          -0.001143204552456911
        ],
        [
          0.003185838000598555,
          -0.001744654579569882
        ],
        [
          0.004624183252404774,
          0.001678571571203399
        ],
        [
          -0.004181450038994988,
          0.0016803108794784163
        ],
        [
          -0.001224745669457471,
          0.0014021654917758782
        ],
        [
          0.0015143804330873525,
          6.719642352063116e-05
        ],
        [
          -0.0025014820539247685,
          -0.003005356100383877
        ],
        [
          0.0010083655289864716,
          -0.002666672712106155
        ],
        [
          0.003627388756826183,
          -0.0035450357711380763
        ],
        [
          0.004895391718842253,
          -0.0015373019985195678
        ],
        [
          0.0012020858378658924,
          -0.002634272625962957
        ],
        [
          0.0016650105110956768,
          0.004383853688838621
        ],
        [
          -0.0016938629301283914,
          0.0019841084663854494
        ],
        [
          0.0003484788558675367,
          0.002107511513275374
        ]
      ]
    },
    {
      "charge": 9.960216483136202,
      "spin": -0.004241463211837445,
      "polarization": -0.0004258404643130732,
      "quadrature_error": 1.3280834869036966e-08,
      "realization": 43,
      "onsite": [
        [
          -0.0037386377516301474,
          -0.001365284286653563
        ],
        [
          -0.0022825741665007406,
          0.0019368653161217697
        ],
        [
          0.0011978348402170028,
          -0.004246275776838092
        ],
        [
          0.0015298927497516398,
          0.003896058812362058
        ],
        [
          -0.0028922172353027364,
          -0.0007680057182386322
        ],
        [
          -0.0004277146124501748,
          0.0023107705700290606
        ],
        [
          -0.0004846792050813833,
          0.0006754016720685345
        ],
        [
          -0.002398416466408789,
          -0.0014796922034539229
        ],
        [
          -0.001065819737873455,
          -0.004698003793747034
        ],
        [
          0.0035236055783644657,
          -0.0033234243057795043
        ],
        [
          -0.001558042247739152,
          -0.0027840558433083807
        ],
        [
          -0.0012625910270092754,
          0.001863365448253958
        ],
        [
          0.0043749313191416015,
          0.004788980332110604
        ],
        [
          -0.001867788276904636,
          0.002380218157518166
        ],
        [
          0.004556133414926324,
          -0.0037318406363854037
        ],
        [
          -0.00390673268069229,
          0.004028047536905705
        ],
        [
          0.0023184064280634756,
          -0.001156046227597214
        ],
        [
          0.0003654232106083963,
          -0.002853083544944768
        ],
        [
          0.0036826714354068904,
          0.0032910900678141215
        ],
        [
          -0.0024521596754399832,
          -0.004223303166618456
        ]
      ]
    },
    {
      "charge": 9.960743921960999,
      "spin": -0.0031073618561545963,
      "polarization": -0.0003119608214506574,
      "quadrature_error": 1.3707259173794556e-08,
      "realization": 44,
      "onsite": [
        [
          0.0019057765212195169,
          -0.0044799154111561604
        ],
        [
          0.0037904026995061848,
          0.001074278659053995
        ],
        [
          0.0030094950398555755,
          -0.00481321681597068
        ],
        [
          -0.0028105491395706474,
          0.0009432378764254777
        ],
        [
          -0.004960816369499695,
          0.0030463766702242814
        ],
        [
          0.0022687057535554864,
          -6.322567855135668e-05
        ],
        [
          0.0006762125919250826,
          -0.00333770562655871
        ],
        [
          0.0030706160942661183,
          0.0017009007262760376
        ],
        [
          -0.002413612311126947,
          -0.0008809320697000444
        ],
        [
          0.002153427797579757,
          -0.002094974721984102
        ],
        [
          5.520611368758747e-06,
          -0.002733779773706636
        ],
        [
          0.0031528794736754477,
          0.0027808453350146745
        ],
        [
          0.0011906040453562219,
          3.556084060639224e-05
        ],
        [
          0.003203390291038323,
          0.0031606215526781356
        ],
        [
          -0.003366817484346445,
          0.00488675158713939
        ],
        [
          -0.00014477155902675298,
          -0.002906643470289506
        ],
        [
          -0.000790796720560454,
          -0.0037634366291357936
        ],
        [
          0.0007044051602636547,
          0.00017738032651836138
        ],
        [
          -0.0049020411337391216,
          -0.001687883627889273
        ],
        [
          0.0023070942292673455,
          -0.0010208788011680462
        ]
      ]
    },
    {
      "charge": 9.95747213380969,
      "spin": -0.0037339983071241465,
      "polarization": -0.0003749946027411611,
      "quadrature_error": 1.564499436356819e-08,
      "realization": 45,
      "onsite": [
        [
          -0.00033577630066843663,
          0.001021775355944169
        ],
        [
          -0.002257365002821993,
          -0.0047829912025015965
        ],
        [
          0.002970503433894053,
          0.002721986983970498
        ],
        [
          -0.0017865231101957648,
          0.003384167841925213
        ],
        [
          -0.003983887787881707,
          4.259773939272165e-05
        ],
        [
          0.000348128584589099,
          -0.004936362760956082
        ],
        [
          -0.0014322656623011565,
          0.0033632084785190927
        ],
        [
          0.0017512095176793994,
          0.0018481976130377865
        ],
        [
          0.0005660221291918259,
          -0.0009259820288698515
        ],
        [
          -0.0005334473269999361,
          0.0028276399451313125
        ],
        [
          -0.0007494279490741851,
          0.002867640646570558
        ],
        [
          -0.00032068292790858426,
          -0.0018991384474042893
        ],
        [
          0.0014471092583034136,
          -0.004741526923073368
        ],
        [
          -0.00048722415809183614,
          -0.0034434586103471764
        ],
        [
          0.0015973396036684743,
          -0.0041810434083368484
        ],
        [
          -0.0018808545704825873,
          -0.0017041090061316634
        ],
        [
          -0.0038087532066461496,
          -0.00390138227326015
        ],
        [
          -0.0018979306588301657,
          0.00463603072435025
        ],
        [
          0.0020115050418424854,
          -0.0031384328391035744
        ],
        [
          -0.004756108250352782,
          -0.004726957378801969
        ]
      ]
    },
    {
      "charge": 9.961129650452868,
      "spin": -0.003636661864949555,
      "polarization": -0.0003650852857621645,
      "quadrature_error": 1.3712877253678138e-08,
      "realization": 46,
      "onsite": [
        [
          0.0005378104290880295,
          -0.004202449594940448
        ],
        [
          -0.0012078690608283648,
          -0.001554319467940345
        ],
        [
          -0.00034949276438325707,
          -0.004045112360802794
        ],
        [
          -0.0011130858909625331,
          0.0014727080729953334
        ],
        [
          0.0039264999304860675,
          0.00035856704705662743
        ],
        [
          0.004106985804639875,
          -0.003298485700962186
        ],
        [
          -3.179989690069596e-05,
          -0.0033615654031258794
        ],
        [
          -4.8299429546841584e-05,
          -0.0036978108461191454
        ],
        [
          0.0028895543097269853,
          0.004978930378746512
        ],
        [
          0.0036269721643491645,
          -0.0027239918658433396
        ],
        [
          -0.002946947294913167,
          0.00015039895946758388
        ],
        [
          0.004528837355603642,
          -0.0019138276827352619
        ],
        [
          -0.004949504273752725,
          -0.004196893270180203
        ],
        [
          0.0038872945900008298,
          -0.0023272772971713995
        ],
        [
          -0.0028192077989838494,
          -0.004351369806195946
        ],
        [
          0.00226948980263588,
          0.0020663068998040754
        ],
        [
          -0.0022160399863392277,
          0.004190351775542737
        ],
        [
          -0.002588380784415827,
          0.0028296171738437332
        ],
        [
          0.0028013814094557552,
          -0.003531451762716801
        ],
        [
          -0.004654375730625454,
          0.001079531518308651
        ]
      ]
    },
    {
      "charge": 9.96190690021477,
      "spin": -0.0031588517579034902,
      "polarization": -0.00031709308163032404,
      "quadrature_error": 1.352831623021911e-08,
      "realization": 47,
      "onsite": [
        [
          0.004383755113783216,
          -0.0036901374868221616
        ],
        [
          -0.0039984360190512686,
          0.00229167308060196
        ],
        [
          -0.0022374156039392744,
          -0.0038811827388434486
        ],
        [
          0.003614603672171459,
          0.0005755598712315771
        ],
        [
          -0.0031258606182661018,
          -0.004321517958947778
        ],
        [
          -0.002087201888318281,
          -0.0022566305448630986
        ],
        [
          0.0021561272014583603,
          0.0019575914595518053
        ],
        [
          0.004855256649284641,
          -0.0009307377799092102
        ],
        [
          0.004118138603708423,
          -0.004415967356932317
        ],
        [
          0.003301432988900806,
          -0.0036571283144035413
        ],
        [
          -0.0014296294531664588,
          0.004595932869641142
        ],
        [
          0.004672096523762582,
          -0.0030156023910600815
        ],
        [
          -0.0017247726064217317,
          -0.004081106053219837
        ],
        [
          -0.0008408206493001362,
          0.004626222229052588
        ],
        [
          0.0035091474551917504,
          0.003578345630373324
        ],
        [
          -0.004881848049514454,
          0.002197022013858153
        ],
        [
          -0.0010805786986491771,
          0.004963485498158319
        ],
        [
          0.0031334777817720065,
          -0.0014870788032179494
        ],
        [
          -0.000484486670723038,
          -0.0017958641632626316
        ],
        [
          0.0019733843613868717,
          -0.002214058761318386
        ]
      ]
    },
    {
      "charge": 9.962478385157178,
      "spin": -0.0024224669614374386,
      "polarization": -0.0002431590682341259,
      "quadrature_error": 2.0896504669055343e-08,
      "realization": 48,
      "onsite": [
        [
          0.0020919233659255822,
          0.0008299627318168364
        ],
        [
          0.0011696938660839054,
          -0.0006847942898563844
        ],
        [
          -0.004029579144538451,
          0.0012655516251829013
        ],
        [
          -0.002816847308865178,
          -0.0026186917869308437
        ],
        [
          -0.0038906022959057764,
          0.0024628399294029813
        ],
        [
          0.001321700362781693,
          0.003109772571530664
        ],
        [
          -0.0007551293882544973,
          -0.00020406945326902244
        ],
        [
          0.002768180696459977,
          -0.0029179767557297397
        ],
        [
          0.00030853771031384616,
          0.002250842826703062
        ],
        [
          -0.0033585348205717415,
          0.003384536935581688
        ],
        [
          0.0017737812555945606,
          0.004626155961480014
        ],
        [
          0.0013630862052711476,
          -0.004616989844674405
        ],
        [
          -0.004379909360763675,
          -0.0008180867937211608
        ],
        [
          0.004141880244971737,
          -0.0020012138791134283
        ],
        [
          0.002913358960637643,
          -0.0038715630854516724
        ],
        [
          -0.0021477957555549178,
          -0.004830224461136098
        ],
        [
          -0.002211260776543849,
          -0.00019516974805395236
        ],
        [
          -0.0023253651789092943,
          -0.0019022128910188229
        ],
        [
          -0.0011073076433590467,
          8.093510482999437e-05
        ],
        [
          -0.001337258812425831,
          0.00277875678963596
        ]
      ]
    },
    {
      "charge": 9.960921943686184,
      "spin": -0.0034814358022685196,
      "polarization": -0.00034950939500888846,
      "quadrature_error": 1.3790227377585946e-08,
      "realization": 49,
      "onsite": [
        [
          -0.004203094852374577,
          0.001676588587599683
        ],
        [
          -0.0013234201827282167,
          0.002055954703304527
        ],
        [
          0.0007090104603305579,
          -0.0007460009205709243
        ],
        [
          -0.0019274189667188167,
          -0.0006778687668531217
        ],
        [
          0.0011715333898564247,
          0.004874867283996912
        ],
        [
          -0.0031332571262534703,
          -0.002962062546361326
        ],
        [
          -0.003991293674052588,
          0.0015146124623301492
        ],
        [
          0.0014918108459909566,
          -0.00013616427133798532
        ],
        [
          0.003426782128680456,
          0.0023972572632617204
        ],
        [
          -0.0032138858394524616,
          -0.0030964720973838257
        ],
        [
          -0.0006344108281178262,
          -0.0020121816739864682
        ],
        [
          0.003079520492982037,
          0.003128255579590543
        ],
        [
          -0.000867360448708332,
          7.89997623401725e-05
        ],
        [
          0.004597567476495062,
          0.004713974973450605
        ],
        [
          -0.003137057816218955,
          -0.0008716897041453767
        ],
        [
          0.0003700084998221895,
          0.0029186748981740304
        ],
        [
          0.0028608569621567685,
          -0.0005315132670092515
        ],
        [
          -0.002338735573660201,
          0.004228606993241023
        ],
        [
          -0.004004626048454145,
          -0.0017992134367341528
        ],
        [
          -0.0025104702339601073,
          0.0007914143750086464
        ]
      ]
    },
    {
      "charge": 9.960987694025675,
      "spin": -0.0026869138668222385,
      "polarization": -0.00026974371913276985,
      "quadrature_error": 1.3513667798530996e-08,
      "realization": 50,
      "onsite": [
        [
          0.002379684704475635,
          0.0025321797407440007
        ],
        [
          -0.002343201230925591,
          0.004747073600887198
        ],
        [
          0.0014210167247433137,
          0.0032842127417487587
        ],
        [
          -0.00217426426617766,
          0.0008852580908083373
        ],
        [
          -0.0012899223554151797,
          -0.00020504829831138795
        ],
        [
          0.0021358200950755014,
          0.0009359802579273612
        ],
        [
          0.0017219279381129925,
          0.0005624720229903176
        ],
        [
          -0.003629420280940816,
          -0.004341220979756141
        ],
        [
          0.004923577873048671,
          -0.0028271355767620597
        ],
        [
          0.0037733405310962026,
          -0.001490403756530576
        ],
        [
          -0.003713239526371608,
          -0.004572065291181847
        ],
        [
          -0.002902208303096506,
          0.0035509770825672598
        ],
        [
          -0.001199457124764053,
          0.0028303263201690304
        ],
        [
          -0.0035594691490474263,
          0.0038189688833891915
        ],
        [
          0.0015368752722763898,
          0.0016160585224826492
        ],
        [
          0.00041407653382525243,
          0.0014248828821238659
        ],
        [
          -0.0005569825267453601,
          -0.0007673439694811726
        ],
        [
          0.004407388530117385,
          0.00034928106874690824
        ],
        [
          -0.004313195120461036,
          -0.0037282626459379633
        ],
        [
          0.0006748672896725438,
          0.00038464536925372425
        ]
      ]
    },
    {
      "charge": 9.962789108631616,
      "spin": -0.0022423075712185007,
      "polarization": -0.00022506825616491248,
      "quadrature_error": 1.854734493268113e-08,
      "realization": 51,
      "onsite": [
        [
          0.0013073446535705417,
          0.003637548432818734
        ],
        [
          -0.003007498408781042,
          -0.0017118829226112696
        ],
        [
          -0.004996327208871998,
          -0.003447954450279147
        ],
        [
          -0.0012343560842838865,
          0.004340669027824386
        ],
        [
          -0.003093945915498609,
          0.0024771110452245625
        ],
        [
          0.001599758871616612,
          -0.0009972753618809772
        ],
        [
          -0.004397493879457457,
          0.002460748773767901
        ],
        [
          -0.0016714888357839144,
          5.723051139336702e-05
        ],
        [
          0.0033297321089174855,
          -0.0017468989993391915
        ],
        [
          0.0036145944742280575,
          -0.0019548377381922635
        ],
        [
          -0.002355877831149249,
          0.0038934750106818785
        ],
        [
          -0.004800618503246502,
          0.0022019028375646664
        ],
        [
          -0.0024137244882316312,
          0.002999470016594394
        ],
        [
          -0.0003470969130043222,
          -0.0005114933734120487
        ],
        [
          0.0025362356856606736,
          -0.0013626316663505954
        ],
        [
          -0.0021534567704297324,
          -0.000572870756386735
        ],
        [
          0.001305608001276497,
          -0.003963609978114976
        ],
        [
          0.0024266984948675486,
          -0.0030745574348694615
        ],
        [
          -0.004150147310707628,
          -0.0043390951509324925
        ],
        [
          0.0032810980260407916,
          -0.004780596604255087
        ]
      ]
    },
    {
      "charge": 9.961078225465963,
      "spin": -0.003103767525714584,
      "polarization": -0.0003115895142535531,
      "quadrature_error": 1.4073913422664548e-08,
      "realization": 52,
      "onsite": [
        [
          0.002430504846157041,
          -0.0030424254440598254
        ],
        [
          0.003409676059458084,
          0.004613030762336385
        ],
        [
          -0.0007050160235834756,
          0.004917868956688116
        ],
        [
          -0.0010180757521159193,
          -0.0030647210103148283
        ],
        [
          -0.0015276438989392125,
          -0.004964695057736295
        ],
        [
          0.00285471591440654,
          -0.0016272966108752751
        ],
        [
          -0.004414036894510255,
          0.001899615422990177
        ],
        [
          -0.004523447151927365,
          0.0012726322492488907
        ],
        [
          -0.0012682119725850836,
          0.0010568353360866237
        ],
        [
          -0.0021368327451448577,
          0.0015368958584567613
        ],
        [
          0.0005170115636734642,
          -0.003837509509819732
        ],
        [
          0.003146049901682715,
          -0.00445840829484149
        ],
        [
          -0.0037229243512684296,
          0.0012093325111605492
        ],
        [
          0.004244736216966604,
          -0.00234173811282984
        ],
        [
          0.004129966871459774,
          -0.0025983265987798397
        ],
        [
          -0.0009686858740352577,
          7.759415980050297e-07
        ],
        [
          -0.0010464916696877455,
          -0.00026319199557399073
        ],
        [
          0.001306728739752172,
          -0.0026476572431954294
        ],
        [
          -0.0019064541266857614,
          -0.0030950182511209987
        ],
        [
          -0.0007126573233490795,
          0.004032504080191529
        ]
      ]
    },
    {
      "charge": 9.959799805795454,
      "spin": -0.0029197960138990986,
      "polarization": -0.00029315810265585,
      "quadrature_error": 1.425812661847493e-08,
      "realization": 53,
      "onsite": [
        [
          -0.001253861435899385,
          0.0014986668915763493
        ],
        [
          -7.655715863818299e-05,
          -0.003256687999836476
        ],
        [
          -0.003673067936813117,
          0.0032908042651667102
        ],
        [
          -0.00460098932605185,
          -0.0007511592577780979
        ],
        [
          0.0017418914651334393,
          0.002571946935662951
        ],
        [
          -0.00380210696759842,
          -0.004756580153453716
        ],
        [
          -0.0031123151145803886,
          0.0009872856299975022
        ],
        [
          -0.00022574824746471843,
          0.0049462387736925835
        ],
        [
          -0.0015921563874783618,
          4.431423523941665e-06
        ],
        [
          0.002440708723908727,
          -0.0010739616355061607
        ],
        [
          -0.0011846885778464301,
          0.002130558368571276
        ],
        [
          -0.003821345857991737,
          -0.00013290822150426214
        ],
        [
          0.0037380638172648467,
          -0.0030537155985415846
        ],
        [
          0.004562871725598361,
          -0.0026285670853529695
        ],
        [
          0.004935178990566923,
          0.002589892196320766
        ],
        [
          -0.004815910287813227,
          -0.0020372200562882494
        ],
        [
          -0.0006933477687069665,
          0.001115694216370429
        ],
        [
          -0.00232946047978403,
          -0.002707243117061933
        ],
        [
          0.0002903435364910367,
          -0.004859631637888653
        ],
        [
          -0.004292628317459951,
          -0.0033741193471835294
        ]
      ]
    },
    {
      "charge": 9.961475162984385,
      "spin": -0.002749345398081197,
      "polarization": -0.00027599781689939117,
      "quadrature_error": 1.2957818561380897e-08,
      "realization": 54,
      "onsite": [
        [
          -0.004905054002111711,
          0.0046540079642670125
        ],
        [
          0.0043185730587026105,
          -0.002179029736793512
        ],
        [
          0.00210983560487961,
          -0.004256018277997387
        ],
        [
          -0.0010515788021370235,
          -0.004854454927001836
        ],
        [
          0.0032943803371967206,
          -0.0018708013982952367
        ],
        [
          -0.0011330050201732145,
          0.0028576863184908144
        ],
        [
          0.00496937455602963,
          0.0031643484924904477
        ],
        [
          0.004858925189340643,
          -0.0005513495575513597
        ],
        [
          0.0001878588275675561,
          -0.0023356122630483044
        ],
        [
          -8.318282589349184e-05,
          -0.0038109323576992395
        ],
        [
          -0.002752115788754119,
          0.0035277598344555334
        ],
        [
          0.0007713693048622605,
          0.00259977206481419
        ],
        [
          0.0026488800009462363,
          0.0005253688584985483
        ],
        [
          -0.00018454407147134796,
          -0.0006649002801864187
        ],
        [
          0.003772570212250313,
          -0.004728266907743876
        ],
        [
          -0.0017140072521776416,
          -0.0032323567130719544
        ],
        [
          0.0004666745329531437,
          0.0035507338969785135
        ],
        [
          -0.002535426095726352,
          0.004269361442258352
        ],
        [
          0.0009538677135138215,
          -0.002710816833426226
        ],
        [
          -0.0026530849882729925,
          0.0033420329599742277
        ]
      ]
    },
    {
      "charge": 9.960788795119923,
      "spin": -0.003230038698551125,
      "polarization": -0.00032427539274134737,
      "quadrature_error": 1.11168169609026e-08,
      "realization": 55,
      "onsite": [
        [
          0.002094896004211046,
          0.0009633318673525851
        ],
        [
          0.004150983151261189,
          0.0036054196859736107
        ],
        [
          0.004796255642241626,
          0.004884170363468853
        ],
        [
          -0.0009559314031305829,
          0.001216564279447255
        ],
        [
          -4.616922512853949e-05,
          0.004168822695917072
        ],
        [
          0.002043015203944203,
          -0.00013349463522152605
        ],
        [
          -0.002972338277375445,
          0.0009403665220836053
        ],
        [
          0.0007892314914332496,
          -0.004324186104876798
        ],
        [
          -0.0027624110032860904,
          -0.0009220887019034023
        ],
        [
          0.003372838952680508,
          0.0035285729667734944
        ],
        [
          0.0015730029011790589,
          0.0032154300028559455
        ],
        [
          -0.0033660317937736642,
          -0.003595102968162063
        ],
        [
          -0.0012181436213925243,
          -0.0022582246458697787
        ],
        [
          -0.0027740744558108154,
          0.0031859940868371158
        ],
        [
          0.0038645973316609452,
          -0.0038976001929296933
        ],
        [
          0.0009607414390143789,
          -0.0021652037570791417
        ],
        [
          0.0045008488969307285,
          0.0041719503139389545
        ],
        [
          0.002379325532289673,
          -0.003450189104220858
        ],
        [
          0.0017870396744223112,
          -0.0002298565731388251
        ],
        [
          -0.0006331798019052403,
          -0.0034301237075583194
        ]
      ]
    },
    {
      "charge": 9.962318470732935,
      "spin": -0.0030831225518176343,
      "polarization": -0.00030947841718523245,
      "quadrature_error": 2.0114352594001012e-08,
      "realization": 56,
      "onsite": [
        [
          0.004411210688595501,
          -0.0002669471467113098
        ],
        [
          -0.004950857447217598,
          0.0012411633157594741
        ],
        [
          -0.0017001992114778642,
          0.00223162782540034
        ],
        [
          -0.0025939926478833275,
          0.0002955610780086713
        ],
        [
          0.0030927993565286064,
          0.0037707233005607873
        ],
        [
          -0.0033396801742454707,
          -0.0002471735180118381
        ],
        [
          0.0045692666346572675,
          -0.0025484929415534106
        ],
        [
          0.00037382161799807273,
          -0.0030707972742080383
        ],
        [
          -0.0013679907911299163,
          -0.004765219273607614
        ],
        [
          0.0014609281879011593,
          -0.002542909092581761
        ],
        [
          -0.0005922583399437711,
          -0.0025532687464098138
        ],
        [
          0.0016033646856413522,
          0.0031593858640546766
        ],
        [
          0.0007030656692046259,
          -0.0033930374656495847
        ],
        [
          0.004560374805689416,
          0.0023654035917665293
        ],
        [
          -0.0004357907607958041,
          0.0032708275029880883
        ],
        [
          -0.0019878582515150136,
          -0.00046471717981450434
        ],
        [
          -0.004336614339579393,
          0.0038071087320719474
        ],
        [
          0.002756357124395311,
          -0.0044116879668401636
        ],
        [
          0.001941989321316475,
          -0.0016317028618735331
        ],
        [
          0.0042206375009426105,
          -0.0036518790824787498
        ]
      ]
    },
    {
      "charge": 9.962689529559013,
      "spin": -0.0036580386637186076,
      "polarization": -0.0003671738091270748,
      "quadrature_error": 1.8720430744633364e-08,
      "realization": 57,
      "onsite": [
        [
          0.0033962402294313984,
          0.0004010928726937398
        ],
        [
          0.0012349130482114399,
          0.004265706839068598
        ],
        [
          0.00289247790997131,
          0.004458704359694767
        ],
        [
          0.0019829759751981476,
          0.0014406506127346945
        ],
        [
          -0.003097751956401057,
          0.004304844297607969
        ],
        [
          -0.0009948963907053772,
          -0.003552195780222557
        ],
        [
          -0.0010684428214907202,
          -0.0019332924684507978
        ],
        [
          -0.0036696289625854205,
          -0.0019410191415361478
        ],
        [
          -0.0043131873352884945,
          -0.0001549246270216931
        ],
        [
          -0.0019832595330493484,
          0.0049733454047739675
        ],
        [
          -0.0006521832984235035,
          -0.0008140327166484352
        ],
        [
          -0.003941285791338708,
          0.004986758744149702
        ],
        [
          0.0022856579575241797,
          -0.0016481019905933013
        ],
        [
          -0.0025582630450353737,
          -0.0009191337366973038
        ],
        [
          0.003576264122009146,
          -0.0009768764371506531
        ],
        [
          -0.0011343973986647948,
          0.0011180106701700757
        ],
        [
          -0.00042919155431044975,
          -0.003317636692475253
        ],
        [
          -0.001421206844528664,
          0.00026732818741878345
        ],
        [
          0.0007012870984851316,
          0.0015847124327568228
        ],
        [
          0.004632815506442365,
          -3.797127502050152e-05
        ]
      ]
    },
    {
      "charge": 9.961908177283917,
      "spin": -0.0032044179916452167,
      "polarization": -0.0003216670877324721,
      "quadrature_error": 1.347731043041607e-08,
      "realization": 58,
      "onsite": [
        [
          -0.00034518416468513717,
          0.0039045293580887144
        ],
        [
          -0.0034096635361823445,
          0.0014212983580793046
        ],
        [
          0.002956530000489053,
          -0.0036355030705111794
        ],
        [
          -0.00010112320484301305,
          0.004496828604057726
        ],
        [
          -0.0025975246155717346,
          0.004949009172346762
        ],
        [
          0.0007167829391026472,
          -0.003600291439247728
        ],
        [
          -0.0035856398513834974,
          -0.004596896283123219
        ],
        [
          0.0024318405817169335,
          0.00417288747380704
        ],
        [
          0.002926333367410967,
          -0.004031155479282698
        ],
        [
          0.003305068547458527,
          0.002984879795385088
        ],
        [
          -0.0011559794061350892,
          0.0043390259801689085
        ],
        [
          0.00276381495091928,
          0.0005363738027553654
        ],
        [
          -0.0001389382315700391,
          0.0025078932872870567
        ],
        [
          0.0026010697676310856,
          -0.004263730823214347
        ],
        [
          0.0007184761184424026,
          -0.0022966056455495944
        ],
        [
          0.00035045562256994043,
          -0.004074515771587569
        ],
        [
          0.004830947106707495,
          0.0038656863814903594
        ],
        [
          4.799471760325285e-05,
          -0.0002744100340201852
        ],
        [
          0.004174282347894885,
          -0.0028905058335310764
        ],
        [
          -0.004374881005338529,
          -0.0016589247806767658
        ]
      ]
    },
    {
      "charge": 9.959257848956764,
      "spin": -0.0046862735583698524,
      "polarization": -0.000470544455163468,
      "quadrature_error": 1.3351183985554999e-08,
      "realization": 59,
      "onsite": [
        [
          -0.004671399055517782,
          -0.004201192506807998
        ],
        [
          -0.003804409155480163,
          -0.0006194066830889069
        ],
        [
          -0.0022121268502765523,
          -0.0034392560180511456
        ],
        [
          -0.0028688367421018926,
          0.0034066148596874042
        ],
        [
          0.0023497215733014713,
          0.004520299176962595
        ],
        [
          -0.004638112097446268,
          -0.002718129291058372
        ],
        [
          -0.0023126084673935976,
          -0.0033803158646949884
        ],
        [
          -0.0008296453922773048,
          0.0022489322279090644
        ],
        [
          0.0010612475266525458,
          0.0008776079436353295
        ],
        [
          0.0020292384894387326,
          0.0015268029380246248
        ],
        [
          0.004352389139646176,
          -0.0009341351420536102
        ],
        [
          -0.0047140532534865965,
          -0.004221236166288899
        ],
        [
          -0.000335346310755583,
          0.0029525272841664516
        ],
        [
          0.001338777166581733,
          0.00268302776528497
        ],
        [
          0.004186558043652185,
          0.001731749536116419
        ],
        [
          -0.004867773603357627,
          0.0014212495929173327
        ],
        [
          -0.0025228902278888457,
          0.0023684412606922037
        ],
        [
          0.004812869659190716,
          -0.0018006691958890133
        ],
        [
          -9.19268015430073e-05,
          0.004713659811413625
        ],
        [
          -0.0014797438606822433,
          -0.00182031628090479
        ]
      ]
    },
    {
      "charge": 9.960475720910438,
      "spin": -0.002798244462208303,
      "polarization": -0.00028093482084734495,
      "quadrature_error": 1.4700110886600845e-08,
      "realization": 60,
      "onsite": [
        [
          0.0029316785804512297,
          -0.0021581948443869093
        ],
        [
          -0.0027425248472827124,
          -0.0036286770076879795
        ],
        [
          0.001922904964521052,
          -0.004586460897265459
        ],
        [
          -0.0005294106386778599,
          -0.0024264319442351425
        ],
        [
          -0.0025651924194665878,
          -0.0003389044878515258
        ],
        [
          0.0010186929866970043,
          0.0025410175719447984
        ],
        [
          0.002286194557745689,
          -0.0010313331320870424
        ],
        [
          0.0036988255405499696,
          0.0005161458444961717
        ],
        [
          0.0028736639739505047,
          0.000576054741337176
        ],
        [
          0.003116251402888944,
          -0.0015366461721261584
        ],
        [
          -0.00045427959814453144,
          -0.0033802493486338268
        ],
        [
          0.0034899267124684835,
          0.0025351399845660516
        ],
        [
          0.004086910765901401,
          -0.004280324140622786
        ],
        [
          -0.0035511044756709343,
          -0.004249086429249638
        ],
        [
          -0.004256967589287678,
          -0.0004824143428345659
        ],
        [
          -0.0022420967349221165,
          -0.004145100617224715
        ],
        [
          -0.0023847341320409744,
          -0.0005034869216905078
        ],
        [
          -0.0026664741583292363,
          0.000400918345952188
        ],
        [
          1.2714279681983777e-05,
          -0.0022855852022150226
        ],
        [
          -0.003316191524489186,
          -0.00277755145539459
        ]
      ]
    },
    {
      "charge": 9.961151296685662,
      "spin": -0.0033040344688362016,
      "polarization": -0.0003316920274000397,
      "quadrature_error": 1.222389031046091e-08,
      "realization": 61,
      "onsite": [
        [
          -0.004473747481980476,
          -0.0005422573434834136
        ],
        [
          0.0008366972490465689,
          0.0014560237024659594
        ],
        [
          -0.0024220741152286883,
          0.0011482638207484823
        ],
        [
          -0.0027551316753941,
          -0.003880418118436091
        ],
        [
          0.004131380987600432,
          0.004715406880366047
        ],
        [
          0.002594222461316552,
          0.0018231035550128304
        ],
        [
          -0.0028899232586972233,
          0.004236319783315393
        ],
        [
          0.0021375253584314195,
          0.003282980175870617
        ],
        [
          0.0008882272434992686,
          -0.004316989029748202
        ],
        [
          0.0037221800231994695,
          -0.00232919580977738
        ],
        [
          0.004585636488267964,
          0.0049973820497850345
        ],
        [
          0.001550631087498421,
          -0.0005792719513527771
        ],
        [
          -0.004541187539935669,
          0.0020258046894203264
        ],
        [
          -0.0016138980510443657,
          0.004330040250846485
        ],
        [
          0.0021150288292761223,
          -0.004017642045976549
        ],
        [
          -0.0011594220136036336,
          -0.0016710276034381634
        ],
        [
          -0.0015308758511713163,
          7.649343515014635e-05
        ],
        [
          -0.0033704223724381655,
          0.0031561596950984904
        ],
        [
          -0.004063913266266901,
          0.000589641693311522
        ],
        [
          0.004666980055558964,
          6.121704853652259e-05
        ]
      ]
    },
    {
      "charge": 9.961758344982636,
      "spin": -0.0035046537020295082,
      "polarization": -0.00035181075274674485,
      "quadrature_error": 2.3481286597225278e-08,
      "realization": 62,
      "onsite": [
        [
          0.0022495850853696143,
          0.0009314852759981255
        ],
        [
          -0.0038319445461272887,
          0.0009531471977870069
        ],
        [
          0.0037950147914847113,
          -0.0026466351536288146
        ],
        [
          -0.0010588729194745475,
          0.0023023258731113463
        ],
        [
          -0.001651372876922076,
          -0.004253089434503139
        ],
        [
          -0.002766085223274245,
          0.002295493918185342
        ],
        [
          0.0026997925910111535,
          -0.0010924131911312631
        ],
        [
          0.0011325492816448481,
          0.0008554180337490462
        ],
        [
          -0.0015454813146660953,
          0.0017109975672069929
        ],
        [
          0.002745337372613347,
          -0.0009410965851581301
        ],
        [
          0.003227948691568808,
          0.004676506157118458
        ],
        [
          0.0005119411784167225,
          -0.0023608831428695966
        ],
        [
          0.0016396221580241765,
          -0.0002542802522192836
        ],
        [
          -0.004556941693726239,
          -0.0005510490156091351
        ],
        [
          -1.386745328969298e-05,
          -0.0006984426867486012
        ],
        [
          0.0035896955723257037,
          -0.0012179143644843794
        ],
        [
          0.00075701330912719,
          0.0019321587845939079
        ],
        [
          0.002015415021234369,
          0.0005105693238845847
        ],
        [
          0.004244398924819578,
          0.0018498340946337486
        ],
        [
          -0.0028682591133354363,
          0.0023482649829270705
        ]
      ]
    },
    {
      "charge": 9.961790699035285,
      "spin": -0.0028203978154889755,
      "polarization": -0.0002831215692738964,
      "quadrature_error": 1.8180647074005102e-08,
      "realization": 63,
      "onsite": [
        [
          0.0023811018095457248,
          0.0012355519358561969
        ],
        [
          -0.0017993247339442974,
          0.0031562346130613967
        ],
        [
          -0.003380013002718044,
          0.0037362876711032446
        ],
        [
          -8.425939462609021e-05,
          -0.00033389705682042997
        ],
        [
          -0.004316531685708896,
          0.002824487982986624
        ],
        [
          0.0012620915233102882,
          -0.0015164362637803464
        ],
        [
          -0.0026553258989766614,
          -0.0015983874834094836
        ],
        [
          0.0033815963502932455,
          0.0046383620244226315
        ],
        [
          -0.0026458189477842698,
          -0.004157887494581124
        ],
        [
          -0.0010159633762004214,
          0.0010745219200670566
        ],
        [
          0.0008927951695183707,
          0.002342781777754122
        ],
        [
          0.003880974775915644,
          0.0046174592757584785
        ],
        [
          0.0016523731372076094,
          -0.0030835631240355545
        ],
        [
          -0.003559669439537857,
          -0.0010021591655390936
        ],
        [
          0.0004485418702802335,
          0.001794053651255497
        ],
        [
          -0.0011416766626874352,
          -8.966848477010014e-06
        ],
        [
          0.0029880947002987107,
          -0.0035268480223356958
        ],
        [
          -0.0022252004200412423,
          -0.0016987783902655761
        ],
        [
          -0.0013725574262064668,
          0.0018978261893896802
        ],
        [
          -0.0027766080646692394,
          -0.0019876163032830274
        ]
      ]
    },
    {
      "charge": 9.962055482077114,
      "spin": -0.003026984434217266,
      "polarization": -0.00030385139288404485,
      "quadrature_error": 1.3052642365268492e-08,
      "realization": 64,
      "onsite": [
        [
          0.0027865074572694095,
          0.0034354435370371984
        ],
        [
          -0.0005047069779286631,
          -0.002494133281643184
        ],
        [
          -0.0038541897834456496,
          0.004282886707812339
        ],
        [
          -0.0023968329812913292,
          -0.0029465459131385874
        ],
        [
          0.0029018461735628694,
          0.0024315188355484296
        ],
        [
          0.004349744858011516,
          -0.0024502667773803944
        ],
        [
          0.004953098827677382,
          -0.0009541508904987459
        ],
        [
          -0.004198586426042541,
          0.0044389384660068485
        ],
        [
          0.0016379427734789162,
          -0.004882966535899889
        ],
        [
          0.0037969353542646163,
          -0.003538972650668707
        ],
        [
          0.002424887077341135,
          0.001850950405960625
        ],
        [
          0.0008205024319243174,
          -0.004409495295184617
        ],
        [
          -0.0008854441757405653,
          0.001684899812716351
        ],
        [
          0.004519399690884887,
          0.0031132522820741986
        ],
        [
          -0.003454513850307167,
          0.004124983780946599
        ],
        [
          -0.0009116207984416723,
          0.001616966672174507
        ],
        [
          0.0030501545737202382,
          -0.0012901481162881211
        ],
        [
          0.003686293263259391,
          0.001587841227444083
        ],
        [
          0.0041310871198275536,
          0.004178621603898304
        ],
        [
          -0.003429389792466141,
          0.0048475786670915426
        ]
      ]
    },
    {
      "charge": 9.959038230780715,
      "spin": -0.004799638252898135,
      "polarization": -0.00048193792830955714,
      "quadrature_error": 1.4072784827545788e-08,
      "realization": 65,
      "onsite": [
        [
          -0.00460879498404778,
          -0.004191269716219885
        ],
        [
          -0.0029064891874938624,
          -0.004078647511971614
        ],
        [
          0.004177831714943662,
          -0.0010264893431277547
        ],
        [
          -0.0035118650143839527,
          0.0003875453411485378
        ],
        [
          0.0022321365925517065,
          0.0037984028321117027
        ],
        [
          -0.0020087899360256745,
          -0.0013388779528626105
        ],
        [
          0.0035581170147453165,
          -0.0015865217618394514
        ],
        [
          -0.003749413750222713,
          0.0037673938391149546
        ],
        [
          -0.004224509881172218,
          7.781216403792129e-05
        ],
        [
          -0.002719001538362167,
          0.0038785571165957855
        ],
        [
          -0.002433359574423556,
          0.0010192469808990579
        ],
        [
          0.0014578032210638943,
          0.004171640382550215
        ],
        [
          0.0009246588476113067,
          0.00022200575531380884
        ],
        [
          0.0029504904568058493,
          0.0006657312869807345
        ],
        [
          0.0048129489679686515,
          -0.0031773172125732644
        ],
        [
          0.0019283916803787748,
          -0.0032001713296648184
        ],
        [
          0.00024720239989052626,
          -0.0019406029191766628
        ],
        [
          -0.0009176144969236253,
          0.0012429956483630449
        ],
        [
          0.0027240642661042246,
          -0.002275208829064107
        ],
        [
          -0.00338757057740457,
          0.0042195690917047985
        ]
      ]
    },
    {
      "charge": 9.962110655183011,
      "spin": -0.003618030960030708,
      "polarization": -0.00036317915803799533,
      "quadrature_error": 2.1636411759295956e-08,
      "realization": 66,
      "onsite": [
        [
          -0.004363173739037156,
          -0.00038789518532053244
        ],
        [
          0.00376515258711911,
          -0.004804060637587284
        ],
        [
          -0.0002619313922173393,
          -0.0010863798774964975
        ],
        [
          0.000258588989045635,
          -0.001649199664097043
        ],
        [
          0.002552583679859756,
          -0.0018209816997391604
        ],
        [
          -0.0003482215725219241,
          -0.0011418197045728684
        ],
        [
          0.001594410238451892,
          0.004515003730406089
        ],
        [
          0.003264223274792747,
          -0.0031121515352165287
        ],
        [
          -0.004347119363862634,
          -0.0038338082198064107
        ],
        [
          0.000911286119576039,
          -0.0029095176986746974
        ],
        [
          -0.0029222886117478,
          -0.0011303842398543086
        ],
        [
          -0.00435593506862799,
          -0.0018492034870137542
        ],
        [
          0.002320739723637294,
          0.003939205114425381
        ],
        [
          -0.002702042947603417,
          -0.0015463874178609982
        ],
        [
          -0.001330175368827511,
          -0.0014654064533402935
        ],
        [
          0.0024383963039488104,
          -0.00426927954348375
        ],
        [
          0.00016262254805095647,
          0.0007523709734952744
        ],
        [
          -0.0035873283732358453,
          -0.001235047559182345
        ],
        [
          -0.002430782801559093,
          -0.0020391649257303713
        ],
        [
          0.003597930026218928,
          0.003142743152079003
        ]
      ]
    },
    {
      "charge": 9.961210778624714,
      "spin": -0.003367330393449494,
      "polarization": -0.0003380442868125316,
      "quadrature_error": 1.6252317859771423e-08,
      "realization": 67,
      "onsite": [
        [
          -4.9969516771092466e-05,
          0.0002786868424341903
        ],
        [
          0.00370697868379886,
          -0.0003009568160002281
        ],
        [
          -0.003110185581222038,
          -0.00012064164155198634
        ],
        [
          0.0027208881593596603,
          0.003596284075703729
        ],
        [
          0.002383340694962369,
          -0.0008934966718983969
        ],
        [
          -0.0008039951777537649,
          -0.0009202609798504915
        ],
        [
          -0.0013303212934190779,
          0.0007545596874524363
        ],
        [
          0.0016623192234512807,
          -0.0034382462127281366
        ],
        [
          -0.0030883841087498633,
          -0.00200074062992882
        ],
        [
          -0.0016366592910051193,
          0.002248709790877142
        ],
        [
          -0.0012972525006184309,
          -0.004971742081683215
        ],
        [
          0.0017774308096012749,
          0.0022340258798938953
        ],
        [
          -0.0036130361101931628,
          -0.0014666069047860044
        ],
        [
          0.0009457275040022136,
          0.0010853779523194544
        ],
        [
          -0.0024584224253481213,
          1.3073322536863267e-05
        ],
        [
          0.0047611552697570765,
          -0.003990303306256885
        ],
        [
          0.004733185229448446,
          0.0015386117058720635
        ],
        [
          0.004380396346627757,
          0.002386604067920655
        ],
        [
          -0.0007595742225722131,
          -0.00176631064532932
        ],
        [
          0.00039621200154217866,
          -0.004344043377060482
        ]
      ]
    },
    {
      "charge": 9.959783962068359,
      "spin": -0.00503369228819414,
      "polarization": -0.0005054017544321099,
      "quadrature_error": 1.4541732399035904e-08,
      "realization": 68,
      "onsite": [
        [
          -0.004743180179329286,
          -0.002221990146984251
        ],
        [
          -0.004375092810083997,
          0.0015375376523596431
        ],
        [
          0.0027210438112071278,
          0.0038145380839381274
        ],
        [
          0.003300401821872855,
          -0.0011013335236419708
        ],
        [
          0.0022628556664201415,
          -0.004397196848099662
        ],
        [
          -0.0010941361276904037,
          -0.0021974860455140077
        ],
        [
          -0.0016659648125293448,
          -0.002327967766229513
        ],
        [
          -0.00029378896545933283,
          0.0005922812282677789
        ],
        [
          0.0014421631580842122,
          -0.0046866147046276535
        ],
        [
          -0.001874967286293904,
          0.0005778717444889303
        ],
        [
          -0.001312705011522274,
          -7.129375809420552e-05
        ],
        [
          0.00026372155435900116,
          0.0018328686846056982
        ],
        [
          -0.002707220427289181,
          -0.002883968737703121
        ],
        [
          -0.0042764100364347845,
          0.0011083812195407019
        ],
        [
          0.0038688428860438337,
          -0.0042463989561434155
        ],
        [
          -0.0018043143649221962,
          0.004892100919425063
        ],
        [
          -0.004326099359121963,
          0.0046767110126404885
        ],
        [
          0.00204860524770812,
          -0.001981268699541954
        ],
        [
          0.0019824588994350233,
          0.000521140023153629
        ],
        [
          -0.0019681489717683774,
          0.004028423190068659
        ]
      ]
    },
    {
      "charge": 9.961703067755359,
      "spin": -0.003126487732663019,
      "polarization": -0.0003138507252623322,
      "quadrature_error": 1.745690955525819e-08,
      "realization": 69,
      "onsite": [
        [
          -0.0028180023292080757,
          0.0012691242481537354
        ],
        [
          -0.0003994947421031101,
          0.004712308796335507
        ],
        [
          0.0026670017565883254,
          -0.0024507679576305343
        ],
        [
          0.0006473113345587412,
          -0.0030812960867259566
        ],
        [
          -0.000175881179061841,
          0.003011687811776146
        ],
        [
          0.0006936452845076151,
          0.0029843716729028016
        ],
        [
          -0.004076207660326021,
          0.00343534183812188
        ],
        [
          0.0032429942619333968,
          0.002836667183157035
        ],
        [
          2.684463808824266e-05,
          0.0014705515138250256
        ],
        [
          -0.0011940693962497195,
          0.001562456148502687
        ],
        [
          0.002266475742148927,
          0.004396438552095161
        ],
        [
          -0.004065793649439096,
          -0.0025571972082719485
        ],
        [
          -0.004580828246611926,
          -0.0023682698572118246
        ],
        [
          -0.0016696234255070886,
          0.004651031839910151
        ],
        [
          -0.003090470931396155,
          -0.00039935293373804213
        ],
        [
          0.0008632576923310624,
          0.001703585917237251
        ],
        [
          0.0005614071194570682,
          -0.0019161693357517963
        ],
        [
          -0.0018708145419371247,
          -0.0020170154321728882
        ],
        [
          -0.0009583151924247536,
          0.0007769069744231359
        ],
        [
          -0.0023630235212859273,
          0.002019329938260976
        ]
      ]
    },
    {
      "charge": 9.963373470502487,
      "spin": -0.002538360327061144,
      "polarization": -0.00025476916373517474,
      "quadrature_error": 1.1307104922929889e-08,
      "realization": 70,
      "onsite": [
        [
          -0.0005058281960623849,
          0.002847414106138952
        ],
        [
          0.003045513338912057,
          -0.001854367837556149
        ],
        [
          -0.0017766600813248269,
          -0.0034843286537570373
        ],
        [
          -0.0037649964048777976,
          -0.0020376640417426096
        ],
        [
          0.001405585698694244,
          0.002375058364447042
        ],
        [
          -0.0029355668787097336,
          0.003976020721095865
        ],
        [
          -5.620279475181383e-05,
          0.002836465792388437
        ],
        [
          0.0031120693255669756,
          7.780480151282562e-05
        ],
        [
          -0.001179891159368598,
          0.003391700419407698
        ],
        [
          0.0032786306792022555,
          0.003724419226377039
        ],
        [
          -0.0019398387857502497,
          0.0018541919765093732
        ],
        [
          0.0022380612286429903,
          -0.0023918654716179933
        ],
        [
          -0.0021939229699352116,
          -0.002602737886792096
        ],
        [
          0.000643455239347961,
          0.004566307325222702
        ],
        [
          0.002377445612931066,
          0.0004997126600678851
        ],
        [
          8.586999722324812e-05,
          -0.00016320517230868255
        ],
        [
          0.001584303147961496,
          -0.004409152035346682
        ],
        [
          -0.003674543162349651,
          -0.0031898224796395804
        ],
        [
          0.001779199228146333,
          0.002490625012685872
        ],
        [
          -0.004490488452443408,
          0.0036248864889259274
        ]
      ]
    },
    {
      "charge": 9.961291735023968,
      "spin": -0.003979248447710751,
      "polarization": -0.00039947112819913575,
      "quadrature_error": 1.3629974958502571e-08,
      "realization": 71,
      "onsite": [
        [
          -0.0019373716140141427,
          -0.0010887354507242838
        ],
        [
          -0.0010091958922175083,
          -0.0028993973061884216
        ],
        [
          -0.0025013973487497555,
          -0.00024175558652819729
        ],
        [
          0.0025478245197319126,
          0.0023906543688000962
        ],
        [
          -0.004230086112096754,
          -0.0017956662525686275
        ],
        [
          -0.0020889120896065293,
          0.004514713536137307
        ],
        [
          -0.004054107183133033,
          0.0018940674018169748
        ],
        [
          -0.001325114178599408,
          0.0009633940206939806
        ],
        [
          -0.0042880710156619,
          0.0018656562791381538
        ],
        [
          -0.0032733497047902314,
          -0.0005456984984244405
        ],
        [
          0.003794131262656374,
          0.004825583210896698
        ],
        [
          -0.002825003619122103,
          0.0045009661530646524
        ],
        [
          0.0022587636257989816,
          0.0023293836967342553
        ],
        [
          0.0030451857315131727,
          0.002980400711437012
        ],
        [
          0.0012500803584932184,
          0.0026644384366113225
        ],
        [
          -0.0013743390771628174,
          -0.00031702565975991973
        ],
        [
          0.0049439081740693626,
          -0.00017403600594726593
        ],
        [
          0.002979992925989448,
          -0.0028572361115073988
        ],
        [
          0.0030517983036030235,
          -0.002258499327349408
        ],
        [
          0.0009835734650270088,
          -0.0016512955485508008
        ]
      ]
    },
    {
      "charge": 9.962165199720879,
      "spin": -0.003361970866250999,
      "polarization": -0.0003374739124327305,
      "quadrature_error": 1.5607785115670886e-08,
      "realization": 72,
      "onsite": [
        [
          -0.0012998025525329093,
          0.0033292405965761876
        ],
        [
          -0.002303337112482914,
          -0.002390239343675934
        ],
        [
          -0.003654614655351116,
          -0.003078529560172392
        ],
        [
          0.004894165050379414,
          -0.00021864439557774465
        ],
        [
          -0.0034960277158510543,
          0.0006403157395400896
        ],
        [
          0.004936775011032834,
          -0.003124640593325252
        ],
        [
          0.002153123049997695,
          0.0011068207179442046
        ],
        [
          -0.003226710644936768,
          0.003990302939162481
        ],
        [
          0.0002882003875066923,
          -0.0023131083274482624
        ],
        [
          0.003036591578042273,
          -0.00010645553257902264
        ],
        [
          -0.00012536924525243312,
          0.0034876113139328353
        ],
        [
          0.003956607280856281,
          -0.0029953824359459803
        ],
        [
          0.004596352092198522,
          0.001177429091751365
        ],
        [
          0.002050009160073164,
          0.0023065699568579666
        ],
        [
          0.0022743574140546815,
          -0.001456831521682932
        ],
        [
          0.00016048659118997072,
          0.003416386278175673
        ],
        [
          -0.0006935866284573143,
          -0.003494810946407482
        ],
        [
          -0.0008507333237669666,
          0.003701447370764434
        ],
        [
          0.001321778840914247,
          0.0026003263987850554
        ],
        [
          -0.004859031591185688,
          0.004060532387902746
        ]
      ]
    },
    {
      "charge": 9.96195390402112,
      "spin": -0.0038176692673487014,
      "polarization": -0.0003832249480503727,
      "quadrature_error": 2.3038524187403547e-08,
      "realization": 73,
      "onsite": [
        [
          0.00020366540325931527,
          -0.00308739260771871
        ],
        [
          0.0020490102429429917,
          -0.00272672476439376
        ],
        [
          -0.0027714763400048703,
          0.0021809432266203296
        ],
        [
          -7.439615230308248e-06,
          0.0009413808720318047
        ],
        [
          0.0026222983569702697,
          0.0021666526256225362
        ],
        [
          0.003885743780213978,
          -0.00039743146821529223
        ],
        [
          -0.004820606624742143,
          0.004264363840646111
        ],
        [
          -0.00048012443516617063,
          0.0016502227432701891
        ],
        [
          0.004795505560661489,
          -0.004192070834230864
        ],
        [
          0.0035281123316288675,
          -0.0013082370222631092
        ],
        [
          0.004367937078382722,
          -0.0037783825016860072
        ],
        [
          0.0018890918878666906,
          0.000493084026767154
        ],
        [
          -0.0012764843856092655,
          0.004166373362933555
        ],
        [
          0.0005021011195296583,
          -0.0027645014714779825
        ],
        [
          0.004124059051143477,
          -0.0018743157034651382
        ],
        [
          0.00034408290385970226,
          0.003503910407275418
        ],
        [
          -0.00024233426828243476,
          -0.0011953547992808156
        ],
        [
          0.0008597723882167538,
          -0.004090804185479713
        ],
        [
          0.0046026082075738715,
          -0.0008467436812241895
        ],
        [
          -0.0010033491076114802,
          0.0003373660485501504
        ]
      ]
    },
    {
      "charge": 9.959957614894678,
      "spin": -0.0032215326357536186,
      "polarization": -0.0003234484282278429,
      "quadrature_error": 1.8639093500019244e-08,
      "realization": 74,
      "onsite": [
        [
          0.002121347090463338,
          -0.0032376205208871876
        ],
        [
          -0.0018497740132964757,
          -0.0032879008095002115
        ],
        [
          -0.000554693336705844,
          0.002422472256473458
        ],
        [
          -0.0038790306767570396,
          -0.00269093055792361
        ],
        [
          -0.0016687652905279693,
          -0.004481492956652849
        ],
        [
          0.004436882537005474,
          -0.00014932346429672155
        ],
        [
          0.0010481612429798,
          0.00396845934925939
        ],
        [
          0.004628601159419239,
          -0.004108565589689955
        ],
        [
          -0.0030311433025677517,
          -0.004922027176080325
        ],
        [
          0.004953814645973705,
          0.004878125735170341
        ],
        [
          0.0043796115974973565,
          0.000807372411015468
        ],
        [
          0.000897427582579627,
          0.002051159345935417
        ],
        [
          -0.0006106522669466078,
          0.0021649463413421274
        ],
        [
          0.0021212232317409253,
          0.001176087227905528
        ],
        [
          -0.0039827011823943504,
          -0.0016293893036341423
        ],
        [
          -0.0006481788568415657,
          -0.004694560509573285
        ],
        [
          -0.0031063469816403457,
          -0.002187765414240931
        ],
        [
          -0.0021067205852491047,
          -0.0015442632696492618
        ],
        [
          -0.0038676106131305867,
          0.002344278706264931
        ],
        [
          -0.0005994987576332274,
          0.0017649038550956843
        ]
      ]
    },
    {
      "charge": 9.959987680411393,
      "spin": -0.002546313772896789,
      "polarization": -0.00025565430948320357,
      "quadrature_error": 2.009050673518262e-08,
      "realization": 75,
      "onsite": [
        [
          -0.0005756992160337836,
          0.003786522022069877
        ],
        [
          0.004909152040212633,
          0.0034585147319112835
        ],
        [
          0.0018996421838121998,
          -0.0011273505238658622
        ],
        [
          -0.0008128903737686577,
          -0.002127686683965102
        ],
        [
          -0.0012452001063760032,
          -0.004546686604375566
        ],
        [
          -0.00027174321721329473,
          -0.00204708502465737
        ],
        [
          0.0006015589695406711,
          0.0006499845745312205
        ],
        [
          -0.00022790483444068855,
          0.00216208429576666
        ],
        [
          -0.0035082888631537547,
          -0.00027338239807285416
        ],
        [
          -0.002586719051359152,
          -3.435198828113245e-05
        ],
        [
          0.002779351012820606,
          0.004259193086350792
        ],
        [
          -0.0007615297007433778,
          0.004562327980771291
        ],
        [
          0.0038830884246986537,
          -0.003637656245214402
        ],
        [
          0.004232223519051218,
          0.0012737908249191758
        ],
        [
          -0.00292680082803219,
          -3.411939612965251e-05
        ],
        [
          -0.0040735079234203945,
          0.004456174544379973
        ],
        [
          -0.0031102799198728594,
          -0.0034990058280556383
        ],
        [
          0.003266012853477415,
          0.0023669970054846267
        ],
        [
          -0.004741009188689078,
          -0.00029496310262179786
        ],
        [
          0.0018764186299628435,
          -0.0044204021406140884
        ]
      ]
    },
    {
      "charge": 9.959497557529929,
      "spin": -0.0046939182612024495,
      "polarization": -0.00047130070910591154,
      "quadrature_error": 1.4387517966556131e-08,
      "realization": 76,
      "onsite": [
        [
          -0.0029725076433102003,
          -0.004899934470412861
        ],
        [
          -0.004189716013344451,
          0.00022263319815195217
        ],
        [
          -0.0007831100047824323,
          0.00030276272013162256
        ],
        [
          0.0026502276899597315,
          -0.003188741038031782
        ],
        [
          0.004248667851776422,
          0.002019249104119189
        ],
        [
          -0.0037635022049636825,
          -0.00454877958087472
        ],
        [
          -0.00499146962386938,
          0.0005788215510041427
        ],
        [
          0.0008442136302261958,
          0.003225506862637788
        ],
        [
          -0.0019946649886367373,
          -0.003891684069573512
        ],
        [
          -0.0005816208805349103,
          0.0026143670303534865
        ],
        [
          -0.0029584797840763633,
          -0.002739600884526544
        ],
        [
          0.003465333563359885,
          -2.9608742081451388e-05
        ],
        [
          0.0027764772919949858,
          -0.0027854906336705755
        ],
        [
          0.0008005506483398797,
          0.003420640898935029
        ],
        [
          -0.0036079121088132783,
          -0.0026838655396344393
        ],
        [
          -0.0022881226824081357,
          -0.002421976793597691
        ],
        [
          0.001683345098507311,
          0.002722949557072903
        ],
        [
          -0.001972816084461002,
          0.0022057268813102035
        ],
        [
          0.003841895121722716,
          0.0004131762236847126
        ],
        [
          -0.0035319955595516893,
          -0.000447376900472792
        ]
      ]
    },
    {
      "charge": 9.963502507109801,
      "spin": -0.0024271413608860154,
      "polarization": -0.00024360322679239,
      "quadrature_error": 1.662293411529382e-08,
      "realization": 77,
      "onsite": [
        [
          0.0026674052883910292,
          0.001254668343811968
        ],
        [
          -0.001543447738835765,
          5.9879328454899225e-05
        ],
        [
          -0.0017114977163452194,
          -0.0008605289343973331
        ],
        [
          -0.004330253349511691,
          0.00413060457768281
        ],
        [
          0.0047037239266074045,
          0.002747064951613698
        ],
        [
          0.004865774432579926,
          -0.00018271326134628764
        ],
        [
          0.00483276190173153,
          0.0030930075645504472
        ],
        [
          0.0038769650067520993,
          0.0015562084483594953
        ],
        [
          0.004968500588253951,
          0.0022339201259820307
        ],
        [
          -0.0012718901182881947,
          0.0006418957150077682
        ],
        [
          0.0017913763741725704,
          0.000610215140639323
        ],
        [
          0.00026307728071498643,
          0.001995840904894605
        ],
        [
          -0.0002914798467352486,
          0.0004088487864197486
        ],
        [
          9.711615049335341e-05,
          0.0009756934351484257
        ],
        [
          0.0029017990070756066,
          -0.0008520903341573249
        ],
        [
          -0.0004861850224756473,
          -0.004341350637992855
        ],
        [
          -0.0003642148025894956,
          0.004574222809118529
        ],
        [
          0.0018864284439992149,
          -0.004404196150082484
        ],
        [
          -0.00037344571688795875,
          -0.0011421228440001451
        ],
        [
          -0.004278657818738976,
          0.004296867310673626
        ]
      ]
    },
    {
      "charge": 9.962846236274958,
      "spin": -0.0026686547604987676,
      "polarization": -0.0002678606792888294,
      "quadrature_error": 1.2663029520518951e-08,
      "realization": 78,
      "onsite": [
        [
          0.004257320440173158,
          0.0032266082127093516
        ],
        [
          -0.002127576384809815,
          -0.0012621740325994635
        ],
        [
          0.0012324900344773152,
          -0.0030167358475932105
        ],
        [
          -0.003003193306548412,
          -0.0014590927103877672
        ],
        [
          -0.0007803377830212675,
          0.0009206527422167552
        ],
        [
          -0.0028693300965000833,
          -3.171921981534511e-05
        ],
        [
          -0.003050900483413486,
          -0.0013234069423929662
        ],
        [
          -0.00020238150934938533,
          -0.003599659709687084
        ],
        [
          -0.0009431177844951844,
          -0.004093491981236624
        ],
        [
          0.00018526195313959843,
          0.0012395343176158846
        ],
        [
          0.0004270938884982055,
          -0.0033864994207046476
        ],
        [
          0.004021570673917989,
          -0.004507810997450316
        ],
        [
          -0.0017670783645422619,
          0.0007330179744681501
        ],
        [
          0.004138692733082541,
          0.003833775625057128
        ],
        [
          0.0046349182826664675,
          0.0020380781778102626
        ],
        [
          0.0024630003557839907,
          -0.0027153962927511013
        ],
        [
          0.003284465910939138,
          0.0010968915862532022
        ],
        [
          0.003758826876669583,
          -0.003439971832499873
        ],
        [
          -0.0019951868923850204,
          0.003931416271778524
        ],
        [
          -0.003926082819981575,
          0.003536047833573288
        ]
      ]
    },
    {
      "charge": 9.95887224413203,
      "spin": -0.003940495185755874,
      "polarization": -0.00039567684865901293,
      "quadrature_error": 2.3141441418786146e-08,
      "realization": 79,
      "onsite": [
        [
          -0.004749742294537678,
          -0.004323963317824252
        ],
        [
          -0.0010128534172350644,
          -0.0044639664218960855
        ],
        [
          0.001659005431158835,
          -0.0024336335225546356
        ],
        [
          -0.002749672217610083,
          0.0021620730668227596
        ],
        [
          0.0024944176509605768,
          -0.002459919222580267
        ],
        [
          0.0030403351540540984,
          -0.002350209398769945
        ],
        [
          0.0017008147343542702,
          0.004981170375616018
        ],
        [
          0.004267396553433839,
          0.0008393798061356143
        ],
        [
          -0.0014004785444847257,
          -0.002275061635310727
        ],
        [
          0.004068562476626192,
          0.0005887146849333016
        ],
        [
          -0.003244021516666624,
          -5.27780226921605e-06
        ],
        [
          -0.0014287007694052658,
          -0.004740314440919959
        ],
        [
          -0.00020026210641130304,
          0.002018716433897271
        ],
        [
          0.0005329318551885488,
          -0.004327254920462592
        ],
        [
          0.000615563446272541,
          0.004191932883944194
        ],
        [
          -0.0043278134238286916,
          -0.0013086481688819864
        ],
        [
          0.004494430989813604,
          -0.0006034450847233509
        ],
        [
          -0.003560521614690805,
          -0.004058825075371222
        ],
        [
          -0.0002969057991966161,
          -0.003615620121537151
        ],
        [
          -0.0047424423238397306,
          -0.0006711081844122321
        ]
      ]
    },
    {
      "charge": 9.961171887536745,
      "spin": -0.0037171431760653047,
      "polarization": -0.0003731632400316406,
      "quadrature_error": 2.0110323918279257e-08,
      "realization": 80,
      "onsite": [
        [
          -0.0017497717128784696,
          0.0025079218108275333
        ],
        [
          0.0037442452264416946,
          -0.004520803084834721
        ],
        [
          -0.0031103821352288907,
          0.003163589263317141
        ],
        [
          -0.003312789457381707,
          0.0037172797438598673
        ],
        [
          1.3190709096539896e-05,
          0.00039665129750050473
        ],
        [
          -0.0020516287761282014,
          0.004451351317092555
        ],
        [
          -0.004230973283264269,
          -0.00472838755089202
        ],
        [
          0.0031057518402122205,
          -0.00019069088446593743
        ],
        [
          0.0032716654386585027,
          -0.0005770394827022797
        ],
        [
          -0.004164896165593619,
          0.0005690777173429293
        ],
        [
          -0.001514938015815107,
          0.0005272588609687547
        ],
        [
          -0.002779131570518686,
          -0.00019639375885345187
        ],
        [
          -0.002241759263512214,
          0.0025364604651234015
        ],
        [
          0.0017101456157615222,
          -0.0037635385902083695
        ],
        [
          -0.0030108447336595714,
          0.004106906268574943
        ],
        [
          0.0036563351372187304,
          0.0013983153350345138
        ],
        [
          0.0042038394123571415,
          -0.0006553410332008104
        ],
        [
          0.003588561560400592,
          0.0033393271699539437
        ],
        [
          -0.0009717444140417628,
          0.004301468722681654
        ],
        [
          -0.0036947995922286684,
          0.002953807045915216
        ]
      ]
    },
    {
      "charge": 9.959677025958646,
      "spin": -0.003005149691543421,
      "polarization": -0.0003017316408665538,
      "quadrature_error": 2.3265639137679636e-08,
      "realization": 81,
      "onsite": [
        [
          -0.0038728723314665004,
          0.004140007713950394
        ],
        [
          0.003616734357163088,
          -0.002693040737913125
        ],
        [
          -0.0013660628846517966,
          0.0033458711248614886
        ],
        [
          -0.002226222957965971,
          -0.0006578735883892538
        ],
        [
          -0.0023857102726619786,
          -0.0011846189936558383
        ],
        [
          0.0013732291370398466,
          0.0034924868622846226
        ],
        [
          0.0042036541766136875,
          -0.0006147009765238047
        ],
        [
          -0.004624937422126378,
          0.0022955801755559302
        ],
        [
          -0.001476353020851784,
          -0.001005569857160815
        ],
        [
          0.0027312447934455322,
          -0.003658187514881681
        ],
        [
          -0.003558309871065257,
          -0.0004678735417762026
        ],
        [
          0.004718093563898531,
          -0.004466320816617076
        ],
        [
          0.0003427839790154045,
          0.004223967708070454
        ],
        [
          0.002766308337788098,
          0.0026363336568154504
        ],
        [
          0.004968584404183555,
          -0.0007569609250458013
        ],
        [
          -0.001349742680466073,
          -0.0002724771333518193
        ],
        [
          0.0010403684977473996,
          0.001394185691601801
        ],
        [
          0.003470273046955714,
          -0.004382790617659941
        ],
        [
          0.00019385055558897041,
          -0.0023705387992207206
        ],
        [
          -0.0018830320136535893,
          -0.0039722638022750036
        ]
      ]
    },
    {
      "charge": 9.960909812231309,
      "spin": -0.003593791967183662,
      "polarization": -0.0003607895297647142,
      "quadrature_error": 1.7450479900155394e-08,
      "realization": 82,
      "onsite": [
        [
          -0.0018414699646312782,
          0.0003809911952679544
        ],
        [
          -0.003062841574680333,
          -0.00044320893301980514
        ],
        [
          -0.00411800993620885,
          -0.0011129611092686154
        ],
        [
          0.0014090984840842,
          0.0003052018540522913
        ],
        [
          -0.004720741865172452,
          -0.004994972213473055
        ],
        [
          -0.0048646120366908786,
          0.0008279655847081525
        ],
        [
          0.0032938523905473,
          -0.001786496329487258
        ],
        [
          0.00449268351184721,
          0.003995459533849176
        ],
        [
          -0.0009474463458403496,
          0.000883309931058002
        ],
        [
          0.002712287814528802,
          -0.0035708203938727215
        ],
        [
          -0.0040250288134249055,
          -0.003072494219755531
        ],
        [
          0.004440585196862691,
          0.002514654335731988
        ],
        [
          -0.001771163188685111,
          -0.0013262871972319202
        ],
        [
          0.0027419617348024986,
          -7.344930707276279e-05
        ],
        [
          -0.0029229955840791035,
          -0.0022500196022187447
        ],
        [
          -0.003302892757083573,
          -0.004173032186946075
        ],
        [
          0.0037655255809151003,
          -0.00039265383665202085
        ],
        [
          0.004787863219234196,
          0.001317996981468477
        ],
        [
          -0.0039299365632089935,
          0.004118475307334745
        ],
        [
          0.003794323351954812,
          -0.0027857509188713102
        ]
      ]
    },
    {
      "charge": 9.964178070615592,
      "spin": -0.0026421196611122093,
      "polarization": -0.0002651618269352123,
      "quadrature_error": 1.1683730222612127e-08,
      "realization": 83,
      "onsite": [
        [
          0.0018820668794014483,
          0.0009414602125151139
        ],
        [
          0.004057968535626888,
          0.003819379802461176
        ],
        [
          -0.0025372411667863625,
          -0.0048815539055870605
        ],
        [
          0.00438369251319468,
          -0.003181100122073036
        ],
        [
          -0.00022177941568800406,
          0.00043732794354346856
        ],
        [
          -0.0006351369598797032,
          0.0004447116903212988
        ],
        [
          -0.0009138668288380895,
          -0.003932006107547998
        ],
        [
          0.0006024841417995412,
          0.001801215418317321
        ],
        [
          0.0006243312631892938,
          0.0019261540007835263
        ],
        [
          -0.002241555166635102,
          0.0020113853034156104
        ],
        [
          -0.00014983197817050944,
          0.004021388263606451
        ],
        [
          0.0014487933649381477,
          0.0011475193437310094
        ],
        [
          0.0043944473988063336,
          -0.0025260427136577545
        ],
        [
          0.00018800876537478865,
          0.003380311564701825
        ],
        [
          -0.003602101140059778,
          -0.004697329699879689
        ],
        [
          -0.0010919949893819295,
          -0.002002140203594962
        ],
        [
          0.00366769997988117,
          -0.0034915520017415446
        ],
        [
          0.0032380978302202898,
          -0.0012783170826914068
        ],
        [
          -0.0022356012078677536,
          0.0036995581495585838
        ],
        [
          0.0017134885722739114,
          0.0016677459121970549
        ]
      ]
    },
    {
      "charge": 9.963368230380318,
      "spin": -0.0024062757517801696,
      "polarization": -0.00024151227738857927,
      "quadrature_error": 1.4262222625976683e-08,
      "realization": 84,
      "onsite": [
        [
          0.0011029890257186273,
          0.0026211061951862003
        ],
        [
          0.0021501715814251565,
          -0.0032079984504580564
        ],
        [
          -0.003265459702505924,
          -0.0047173241843127735
        ],
        [
          -0.0027611217072239813,
          0.003582161044239582
        ],
        [
          -0.00350160334368274,
          0.004021195528968113
        ],
        [
          0.0017160659636177421,
          0.0028151554255580564
        ],
        [
          6.922885821995187e-05,
          -0.004347392920329119
        ],
        [
          0.004070671227925745,
          -0.00046865516928738544
        ],
        [
          -0.0027995003543828632,
          -0.0035356037645918248
        ],
        [
          0.0007501141391436043,
          0.0030186230751201833
        ],
        [
          0.0013976011028278834,
          0.004841639607753125
        ],
        [
          -0.0048634646069529,
          -0.004682501507918499
        ],
        [
          -0.0036936813605378573,
          2.0913867486796814e-05
        ],
        [
          0.0013293784557052903,
          0.0002053924165127752
        ],
        [
          0.0015484303575092964,
          0.002163636519479927
        ],
        [
          -0.0006408734985341525,
          0.0003214420319137632
        ],
        [
          -0.0012148058746448633,
          -0.001127030053025876
        ],
        [
          -0.0021994692502098068,
          -0.0035164469624145113
        ],
        [
          0.0007557948144310848,
          -0.00167616049971562
        ],
        [
          0.0010785999449024579,
          -0.0018548856344537115
        ]
      ]
    },
    {
      "charge": 9.959055761324972,
      "spin": -0.004496367483154229,
      "polarization": -0.00045148532058786496,
      "quadrature_error": 1.8799733844082256e-08,
      "realization": 85,
      "onsite": [
        [
          -0.0018428517155577619,
          -0.002311410280427758
        ],
        [
          0.0027721781554151228,
          -0.002144521863097003
        ],
        [
          0.0018726077447157466,
          0.004192696551569989
        ],
        [
          0.002597646101621153,
          0.0011177827741001003
        ],
        [
          0.0025574443969732952,
          -0.002633824831619244
        ],
        [
          -0.004777513231134948,
          -0.002471078232201499
        ],
        [
          -0.004392693686721436,
          -0.00437040055259779
        ],
        [
          -0.003481067926188677,
          0.000902650991181914
        ],
        [
          -0.00048809733048864237,
          -0.0033768739898561387
        ],
        [
          0.004412499862382455,
          0.0026718043890742674
        ],
        [
          -0.0025485643873988427,
          0.004499702807656543
        ],
        [
          -0.004815190988093211,
          -0.001646759319481088
        ],
        [
          0.003925578270107608,
          0.003972322573180766
        ],
        [
          -0.0014781290720277695,
          -0.00429910952845435
        ],
        [
          0.0006729103204152435,
          0.0033294722327243164
        ],
        [
          -0.0007232711236626653,
          0.001120815037764217
        ],
        [
          -0.0013877654870152589,
          0.0004180716073537106
        ],
        [
          -0.0003828983495218867,
          0.004890211237581409
        ],
        [
          -0.003992270762821389,
          -0.000386094638581992
        ],
        [
          0.0016853383689554424,
          -0.0010980893285955804
        ]
      ]
    },
    {
      "charge": 9.959758566635879,
      "spin": -0.003962149680667207,
      "polarization": -0.00039781583601232896,
      "quadrature_error": 1.3965997757773894e-08,
      "realization": 86,
      "onsite": [
        [
          -0.001406583534119267,
          -0.0016299596382999292
        ],
        [
          -0.003824292900713534,
          -0.003081720921124692
        ],
        [
          0.0011937543843876146,
          0.0030937542068901263
        ],
        [
          -0.004652273271761265,
          0.001327228636854594
        ],
        [
          0.0034986009452070326,
          0.0005043973837250363
        ],
        [
          0.0036239764438232977,
          -0.0001808789499701917
        ],
        [
          0.0025684705778882743,
          -0.003486204276385763
        ],
        [
          0.0006819555422551997,
          -0.002450512703547538
        ],
        [
          -0.0022989331610658724,
          -0.0007066364006557144
        ],
        [
          0.0012976408263262332,
          0.000981317110745017
        ],
        [
          0.0020998364396702914,
          -7.313123495041127e-05
        ],
        [
          0.0017905638983886554,
          -0.0017294529778094014
        ],
        [
          -0.00032364691302744913,
          -0.003927612765476417
        ],
        [
          0.0003986898699896756,
          0.000954127098924883
        ],
        [
          -0.002061056243060597,
          0.002781379912432036
        ],
        [
          -0.002824267741180069,
          -0.001200789795193159
        ],
        [
          0.00013691504539889952,
          0.00023663218239007057
        ],
        [
          -0.0004885587388172531,
          -0.0007573198604544215
        ],
        [
          0.00146283315247309,
          -0.001184702677091172
        ],
        [
          -0.0021276126095420124,
          0.0008071592387982199
        ]
      ]
    },
    {
      "charge": 9.960430502414587,
      "spin": -0.003187770147157894,
      "polarization": -0.0003200434104113393,
      "quadrature_error": 2.1229293712717393e-08,
      "realization": 87,
      "onsite": [
        [
          -0.0019187939471523975,
          -0.002840056667617794
        ],
        [
          0.003926958256601695,
          0.0038678626184078272
        ],
        [
          0.001695527808519233,
          -0.00422193982595886
        ],
        [
          0.0005630979513970777,
          -0.004785050670033379
        ],
        [
          0.0013229495220038337,
          0.003354977864627572
        ],
        [
          0.0029875854658796093,
          -0.0005994469755180969
        ],
        [
          0.0025440186991309236,
          -0.0036181021730378737
        ],
        [
          -0.0037775392073853,
          0.0041161181504705486
        ],
        [
          0.004760461108934075,
          -0.0011631670487395798
        ],
        [
          0.0014098791151411954,
          0.0048478950090808945
        ],
        [
          -0.004078087167615915,
          0.0019225025592340518
        ],
        [
          0.0037030137291272176,
          0.004923703470933638
        ],
        [
          -0.002977675987609477,
          -0.004502464725082603
        ],
        [
          0.0018574255091394357,
          -0.004971297997223341
        ],
        [
          -0.0003479974471102664,
          -0.004559237957088886
        ],
        [
          0.004640254185788078,
          4.030275449909415e-05
        ],
        [
          -0.0022757673670186487,
          -0.004797886056956184
        ],
        [
          -9.344625968624957e-05,
          0.0010088672060424107
        ],
        [
          -0.0026928240608389375,
          -0.00023298068998510186
        ],
        [
          -8.325994011150646e-05,
          -0.001751938555444732
        ]
      ]
    },
    {
      "charge": 9.961938263176163,
      "spin": -0.0034338385376292877,
      "polarization": -0.00034469582594406456,
      "quadrature_error": 1.2994974416754332e-08,
      "realization": 88,
      "onsite": [
        [
          0.0018438263206593366,
          0.0013918975585215662
        ],
        [
          0.000774086668799261,
          0.0006149213438797771
        ],
        [
          0.0017474536058133096,
          -0.0017499763363420205
        ],
        [
          0.0024253312101468073,
          -0.0009284737369326312
        ],
        [
          -0.004375269510777893,
          -0.0023445627417593407
        ],
        [
          0.00139341340334185,
          -0.002931027826127005
        ],
        [
          -0.003200753276959848,
          -0.004313243458763045
        ],
        [
          -0.001168911658657411,
          -0.003929415839646427
        ],
        [
          -0.0013228864217708037,
          -0.0009677681946920515
        ],
        [
          0.0033211055066308627,
          -0.0011466888469890248
        ],
        [
          0.0033156982870021457,
          -0.003614596167169375
        ],
        [
          -0.003770020341273368,
          0.003644159482968993
        ],
        [
          0.0044973994705312876,
          0.0007988999966490129
        ],
        [
          0.0007631329106639302,
          -0.004901479114973893
        ],
        [
          -0.00023616084302853155,
          -0.004843184399586847
        ],
        [
          0.003455748411665319,
          0.0043982831826469325
        ],
        [
          -0.004900882470089182,
          0.0027170692801567623
        ],
        [
          -0.0009381977283071611,
          0.0013515264150983641
        ],
        [
          -4.035578433079796e-05,
          0.004695246706952269
        ],
        [
          -0.0023860522030611907,
          -4.669387414612397e-05
        ]
      ]
    },
    {
      "charge": 9.961832172943202,
      "spin": -0.0031305287623650197,
      "polarization": -0.0003142523090147695,
      "quadrature_error": 1.3595310665282166e-08,
      "realization": 89,
      "onsite": [
        [
          0.0003286468921877882,
          0.0020136320420228006
        ],
        [
          -0.004848594131996658,
          -0.002549923134906189
        ],
        [
          -0.0023459025022189084,
          0.0009176644148351206
        ],
        [
          -0.0008894148552987579,
          -0.004097321212415729
        ],
        [
          0.0040727275740527384,
          -0.0036522423790526326
        ],
        [
          0.0013958264063221003,
          0.0014509694373899765
        ],
        [
          0.0012046388615372305,
          -0.0005994475231190068
        ],
        [
          -0.0011703990335317693,
          -0.002257609749486671
        ],
        [
          -0.0016521538347621535,
          0.0042448938842005466
        ],
        [
          0.0012509788132398633,
          -0.004657876664144725
        ],
        [
          -0.003787120050376405,
          -0.0020854952709286434
        ],
        [
          0.003658830540266376,
          -0.002989733436648737
        ],
        [
          0.002920274467422857,
          -0.002160080243739354
        ],
        [
          0.0036313342053941816,
          -0.003199864113207068
        ],
        [
          0.0006223388576179264,
          0.0004415541040032325
        ],
        [
          -0.0001134033914246069,
          0.0034863832364365683
        ],
        [
          -0.0034319463015450016,
          0.00022363243194027747
        ],
        [
          -0.004783845243986616,
          0.004356334007706947
        ],
        [
          0.003365464287117175,
          -0.0032494220238194075
        ],
        [
          -0.003448334956154373,
          0.004714368251944095
        ]
      ]
    },
    {
      "charge": 9.962861243385682,
      "spin": -0.003587446296685085,
      "polarization": -0.0003600819291814168,
      "quadrature_error": 1.2244536967022312e-08,
      "realization": 90,
      "onsite": [
        [
          -0.0018069090579166426,
          -0.00016425337154695602
        ],
        [
          -0.003453667535290531,
          0.001446170844425847
        ],
        [
          0.0002780193741834854,
          -0.00477821607127919
        ],
        [
          0.0017841403600130038,
          0.0032416151839218905
        ],
        [
          0.0008146193097876477,
          -0.000844707744609284
        ],
        [
          0.004468438307770926,
          0.0026136292086240843
        ],
        [
          0.002677531181801724,
          0.004383243315091381
        ],
        [
          -0.002284775566871028,
          0.003195624943408794
        ],
        [
          0.0033539927054900163,
          -0.00418105017029076
        ],
        [
          0.00417897290845756,
          -0.0010049824992085276
        ],
        [
          0.0008947480964307938,
          -0.003567794884336997
        ],
        [
          -0.0012412522111476623,
          0.0025355116687512443
        ],
        [
          0.0014371244931063324,
          -0.003032826258356719
        ],
        [
          0.0008549671575524866,
          0.0007879932987617392
        ],
        [
          -0.0028824603900616573,
          -0.0021544926334472513
        ],
        [
          -0.0025769961369879737,
          0.0018244459482062133
        ],
        [
          -0.004257116024468728,
          -0.000659241528877811
        ],
        [
          4.052825462067325e-05,
          -0.003801394386014533
        ],
        [
          0.0007462502102340562,
          0.0032074270299469335
        ],
        [
          0.0011576054110361712,
          0.0018321583912165387
        ]
      ]
    },
    {
      "charge": 9.962851849945128,
      "spin": -0.0034149159608936473,
      "polarization": -0.0003427649042992098,
      "quadrature_error": 1.3567967024625095e-08,
      "realization": 91,
      "onsite": [
        [
          4.9541756692891674e-05,
          0.002024405322735434
        ],
        [
          -0.0002872072615552083,
          -0.0040944864638708155
        ],
        [
          0.0028829488751097613,
          -0.0014614013835715224
        ],
        [
          0.003439806138514281,
          0.0008782635856527544
        ],
        [
          0.004378724389308207,
          0.0035716570706582863
        ],
        [
          -0.0019634919426080133,
          -0.003892487677059724
        ],
        [
          -0.0014676316016771765,
          0.004655592797993315
        ],
        [
          0.0009274996811205038,
          -0.002708080865311756
        ],
        [
          0.002539502654627172,
          0.001885722095279944
        ],
        [
          -0.0025717903683939746,
          0.00019439232757872613
        ],
        [
          -0.0011240254765043367,
          -0.0024903767558977184
        ],
        [
          -0.002230700910540412,
          0.00018416438960064483
        ],
        [
          0.002315707788356639,
          0.004287742104666456
        ],
        [
          0.004031948863349497,
          0.003938040273895368
        ],
        [
          0.0038251689311390733,
          0.0013785480643605979
        ],
        [
          -0.0029113312029967874,
          0.002996833071289327
        ],
        [
          0.0006237743008490216,
          0.004080575061336412
        ],
        [
          0.0019282785827622918,
          -0.0034440247304511383
        ],
        [
          -0.0009736776869359795,
          -0.004997121724932163
        ],
        [
          0.002421643029643661,
          -0.00030105046988509153
        ]
      ]
    },
    {
      "charge": 9.959489190097768,
      "spin": -0.0034339402543367625,
      "polarization": -0.0003447908008927768,
      "quadrature_error": 1.9402461862271492e-08,
      "realization": 92,
      "onsite": [
        [
          -0.001423424839098796,
          -0.003914348048938766
        ],
        [
          0.0019870209948032102,
          0.0030453446005334695
        ],
        [
          0.0016526932973999044,
          -0.0012392044317113028
        ],
        [
          0.0011178606542608669,
          -0.004452275685775669
        ],
        [
          -0.00451059463565248,
          -0.0008177143610078796
        ],
        [
          -0.0035110411025538434,
          0.0013921124910920369
        ],
        [
          0.002532347458606389,
          0.0019178901472023573
        ],
        [
          0.0026002498241189742,
          -0.0045374816956441355
        ],
        [
          0.002086176054740615,
          -0.003933343593140384
        ],
        [
          -0.002846897400956364,
          -0.0006655042635453964
        ],
        [
          -0.0005664236905312111,
          0.0035999526863879543
        ],
        [
          -0.0009361337635059499,
          -2.46432159746136e-05
        ],
        [
          0.004079163879339793,
          0.002305457029202456
        ],
        [
          0.0005400385081815694,
          -0.002331965847460401
        ],
        [
          0.001556006433341188,
          -0.0025817218870769253
        ],
        [
          0.0021288692212818525,
          -0.0004119536733648392
        ],
        [
          0.0001337510136337457,
          -0.00037547162431409917
        ],
        [
          0.0026511142001324484,
          -0.0029540021192971076
        ],
        [
          -0.003471242817423492,
          -0.0015366758943097737
        ],
        [
          4.5853270520554955e-05,
          -0.003155813499949917
        ]
      ]
    },
    {
      "charge": 9.963683356271295,
      "spin": -0.003154935328229649,
      "polarization": -0.0003166434756523936,
      "quadrature_error": 1.1568655065744494e-08,
      "realization": 93,
      "onsite": [
        [
          0.003759451452008307,
          0.0018429231409279687
        ],
        [
          -0.000886285171888386,
          0.0021664106963073006
        ],
        [
          -0.0005789019371755157,
          0.004694846102134474
        ],
        [
          0.002859129182953702,
          0.0009451079079911915
        ],
        [
          0.0035790245657367275,
          -0.0030959575480942092
        ],
        [
          0.0003065988571894062,
          -0.002748655622661538
        ],
        [
          0.002451295331802156,
          0.0016866825271739131
        ],
        [
          0.0030771977298115144,
          0.003931261319216004
        ],
        [
          -0.003946994374901583,
          -0.00013452815259868203
        ],
        [
          -0.003008552335353417,
          0.0037019477878872725
        ],
        [
          0.002562538556639445,
          0.0003175307155244174
        ],
        [
          0.00121443791239637,
          -0.004767232407098745
        ],
        [
          -0.0032176279121342477,
          -0.002743892657266788
        ],
        [
          -0.0035333334079997837,
          0.0011583170335875371
        ],
        [
          0.002797006561391308,
          -0.0028746815980755227
        ],
        [
          0.0022042476952997235,
          0.00400770476554699
        ],
        [
          0.0005473314099537904,
          -0.0049355988693129136
        ],
        [
          -0.0029756726233480537,
          0.0024948359060638046
        ],
        [
          -0.004583582420334872,
          0.0033006768680179386
        ],
        [
          0.0037284424711345803,
          0.004250239715799732
        ]
      ]
    },
    {
      "charge": 9.959893510853155,
      "spin": -0.003074628683095121,
      "polarization": -0.000308700959477603,
      "quadrature_error": 2.3951977449724203e-08,
      "realization": 94,
      "onsite": [
        [
          0.0006551731913505936,
          -0.00010262104236656404
        ],
        [
          -0.0010171405637207408,
          -0.0009985274284746957
        ],
        [
          0.0018771371549829927,
          -0.002345290775279307
        ],
        [
          -0.0008900629299240315,
          -0.00026173477014803173
        ],
        [
          0.0031783583723617405,
          0.0018321614027534804
        ],
        [
          -0.0023219925920408024,
          0.003540451007661341
        ],
        [
          0.0021639722603387047,
          -0.0017810729771766932
        ],
        [
          0.0024945556953561735,
          0.0034252069109414777
        ],
        [
          -0.0038395180622045402,
          0.0032475462485302966
        ],
        [
          0.004048197169205498,
          0.002585645956807721
        ],
        [
          -0.0029954410742971714,
          0.004515786089661171
        ],
        [
          -0.0004839833617133341,
          -0.0022339842514300457
        ],
        [
          -0.004830297229646613,
          -0.0010256035956089293
        ],
        [
          -0.004517745402555324,
          0.0034582530854874735
        ],
        [
          -0.0010315289996173814,
          -0.0026566153623573388
        ],
        [
          -0.0004303489402579762,
          0.004648040807168325
        ],
        [
          0.001487540701207545,
          -0.004604525212163605
        ],
        [
          0.004072193830163668,
          -0.0016258733271884386
        ],
        [
          -0.00017660923021364707,
          -0.0023717952386527
        ],
        [
          -0.0027351265665486626,
          -0.0030965256589176897
        ]
      ]
    },
    {
      "charge": 9.962505673671506,
      "spin": -0.002741345704572697,
      "polarization": -0.0002751662879166444,
      "quadrature_error": 1.2783017119720015e-08,
      "realization": 95,
      "onsite": [
        [
          0.0006462483216899432,
          0.0017156550624141112
        ],
        [
          -0.002460304861437521,
          8.325984514084579e-05
        ],
        [
          -0.0016084718514778186,
          -0.004046280369466701
        ],
        [
          -0.0031699660815151035,
          0.004279582244751285
        ],
        [
          -0.002544793525991219,
          -0.0020451883189170073
        ],
        [
          -0.0004150938981318745,
          0.004550605270195453
        ],
        [
          -0.0024245921849479525,
          0.0032310195847051913
        ],
        [
          0.0006766665805662594,
          -0.0007634834824756867
        ],
        [
          -0.001992709872137474,
          0.004835537777580592
        ],
        [
          0.003815414394494304,
          0.003053961277968268
        ],
        [
          0.003065408658070202,
          0.001083277412845046
        ],
        [
          0.004637503579543984,
          0.00030298776717053045
        ],
        [
          0.004616619498557575,
          -0.0047744038563083645
        ],
        [
          -0.0007833027902034431,
          -0.004355573305017029
        ],
        [
          -0.0033081565761234853,
          -0.0005562973755024901
        ],
        [
          0.002872461937641942,
          0.0016458187878336476
        ],
        [
          0.0004256488407756989,
          -0.0043568701056943574
        ],
        [
          -0.00473906353183207,
          -0.0006295261523943732
        ],
        [
          0.0025027689807452617,
          -0.0004317250153817124
        ],
        [
          -0.002053216472771622,
          -0.003277347788145073
        ]
      ]
    },
    {
      "charge": 9.963368620780038,
      "spin": -0.0026694565469373662,
      "polarization": -0.00026792710864574767,
      "quadrature_error": 2.2144928351180632e-08,
      "realization": 96,
      "onsite": [
        [
          -0.0034556201811505862,
          0.004158551759091615
        ],
        [
          0.0032723031540352757,
          0.0025192291781471867
        ],
        [
          -0.0014900491916585148,
          -0.001165981831516436
        ],
        [
          -0.004836960682737745,
          -0.003146683797877173
        ],
        [
          0.0011619481023765312,
          0.003387875101460782
        ],
        [
          2.359283421970483e-05,
          -0.0012538975307650403
        ],
        [
          -0.0032968982376315485,
          0.003332668430796936
        ],
        [
          -0.0037903662411791807,
          -0.002353050096511816
        ],
        [
          -0.0003407011958422197,
          0.003702434533611117
        ],
        [
          -0.0019155640028528874,
          -0.0035903232139430975
        ],
        [
          0.001994761827230263,
          0.001097259284512442
        ],
        [
          -0.0035501615981165225,
          0.004366944328872332
        ],
        [
          0.00197681083805867,
          -0.0025707483903224006
        ],
        [
          0.0014475159092898725,
          -0.0018655560920147586
        ],
        [
          0.003477174339594433,
          0.0014531951933817542
        ],
        [
          0.004259221942232184,
          -0.003428822607740499
        ],
        [
          0.001603717316393233,
          -0.0026576047750960976
        ],
        [
          -0.003372250099791847,
          -0.00126285625123705
        ],
        [
          -0.0014606580922103718,
          0.0007616080394381615
        ],
        [
          -0.0010953050391159427,
          0.004817691593589512
        ]
      ]
    },
    {
      "charge": 9.960611584993266,
      "spin": -0.003109337570837798,
      "polarization": -0.00031216331891932716,
      "quadrature_error": 1.3636472470412825e-08,
      "realization": 97,
      "onsite": [
        [
          -0.0030842932913755818,
          -0.0020658429246089073
        ],
        [
          0.004150832003588873,
          0.00044695679797912124
        ],
        [
          -0.0022954273684029423,
          -0.00333459552502377
        ],
        [
          -0.0018192759449358119,
          0.004863913156725029
        ],
        [
          -0.002265006869640308,
          -0.0016939934450562822
        ],
        [
          0.0019071655013215196,
          0.00167583505745892
        ],
        [
          0.004494475513460809,
          0.0032632351006107044
        ],
        [
          0.0010036129064897245,
          -0.0003139878619281399
        ],
        [
          0.00402616140388318,
          0.004209470977600324
        ],
        [
          0.001589652508076158,
          0.0013652896620709254
        ],
        [
          -0.004702760482476651,
          0.0036324742866306855
        ],
        [
          -0.0009157759574982757,
          0.0018539552029644872
        ],
        [
          -0.004501367467728157,
          0.0022735927279003733
        ],
        [
          -0.00038980887017839045,
          -0.0044331955247834225
        ],
        [
          -0.0020953983964567802,
          -0.003351222769350697
        ],
        [
          0.004843530189082359,
          -0.0035520739063321137
        ],
        [
          -0.004370442535304725,
          -0.002600719450775061
        ],
        [
          0.004138416889618478,
          -0.004400769083048593
        ],
        [
          -0.0023652617242296624,
          -0.0038616425119990874
        ],
        [
          -0.004778213998090856,
          0.003070958587315796
        ]
      ]
    },
    {
      "charge": 9.964916087751737,
      "spin": -0.002573142000872801,
      "polarization": -0.00025822013735123664,
      "quadrature_error": 2.004298114476966e-08,
      "realization": 98,
      "onsite": [
        [
          0.004403866470369716,
          0.0038293678052108366
        ],
        [
          -0.0028229382678142513,
          0.0005514080642771467
        ],
        [
          -0.00330676693230084,
          0.0016072665344152252
        ],
        [
          0.0003711561177370294,
          -0.004636357124476718
        ],
        [
          -0.002749812671469829,
          -0.0017460846146512355
        ],
        [
          8.886298454553136e-05,
          -0.00015245429921229535
        ],
        [
          0.002469572181324542,
          -8.97354324888109e-05
        ],
        [
          -0.0044732686234697505,
          -0.0028543536860910546
        ],
        [
          0.0033713009825401706,
          0.003499168915529036
        ],
        [
          0.0037762550005251876,
          -0.004794216407022226
        ],
        [
          0.0015705347741144047,
          -0.002457216531550479
        ],
        [
          0.002256699284153058,
          -0.0030233604539060288
        ],
        [
          -0.003106639083740709,
          0.0048471506524302285
        ],
        [
          0.004642250239740649,
          0.0023625520142712
        ],
        [
          -0.0024944848431785404,
          -0.004237708646412054
        ],
        [
          -0.0007142500908899939,
          -0.0012800929515834748
        ],
        [
          -0.001502471976030234,
          -0.00039927098856793776
        ],
        [
          -0.0003078730964079764,
          -0.004060299555592343
        ],
        [
          0.0030936666211369883,
          0.0029680847727241383
        ],
        [
          0.001682713059026386,
          0.004928014384298493
        ]
      ]
    },
    {
      "charge": 9.960891622108756,
      "spin": -0.0038938939557390823,
      "polarization": -0.000390918213294919,
      "quadrature_error": 1.3172049552731558e-08,
      "realization": 99,
      "onsite": [
        [
          0.0004507204239210128,
          -0.004269229307459617
        ],
        [
          0.00219685054882771,
          0.004124247411658695
        ],
        [
          0.004806846537981292,
          0.00017495996370906017
        ],
        [
          -0.0007624133911537942,
          0.0013004863239032063
        ],
        [
          -0.004920910641865533,
          0.0018348858972215788
        ],
        [
          -0.0012270694684806149,
          -0.0012023992996216858
        ],
        [
          0.0013429850193459967,
          0.0009913749827276212
        ],
        [
          0.0011637589262006413,
          -0.00242804050175193
        ],
        [
          0.0027092751937601803,
          -0.003447604649664069
        ],
        [
          0.004062528107400521,
          -0.002631179896982715
        ],
        [
          -0.0007811472261179762,
          -0.0018724840393309294
        ],
        [
          -0.0021586454695504075,
          0.003845231686543933
        ],
        [
          0.0034344120817427328,
          0.0019639381203488517
        ],
        [
          0.0035009273529970795,
          -0.0034709694138757973
        ],
        [
          -0.0033033064582451343,
          1.1115683939728546e-05
        ],
        [
          -0.0002489937785893461,
          -0.004766988142069269
        ],
        [
          -0.0011667631993854065,
          -0.0010113648282068632
        ],
        [
          0.0031716220314553954,
          -0.004247548433751779
        ],
        [
          -0.003007351624683782,
          0.001808556024165491
        ],
        [
          0.002378036728102817,
          0.0014139353702437721
        ]
      ]
    },
    {
      "charge": 9.961383916670066,
      "spin": -0.003994347781357202,
      "polarization": -0.0004009832182727929,
      "quadrature_error": 2.0589082265027715e-08,
      "realization": 100,
      "onsite": [
        [
          -0.004614519049688113,
          -0.002123679379837322
        ],
        [
          0.004615752053624471,
          0.0033421295407489214
        ],
        [
          4.708508298709949e-05,
          -0.003245882137501872
        ],
        [
          0.0027298648161120653,
          0.0030554358708551393
        ],
        [
          -0.0009745492026135292,
          -0.004169700688323288
        ],
        [
          0.0033783285184456864,
          -0.002450966023347688
        ],
        [
          -0.003556837060370005,
          0.000657106654640408
        ],
        [
          0.0036845992670595422,
          0.0029556115621882434
        ],
        [
          0.0023513940600297734,
          -0.003080299314146485
        ],
        [
          0.0003813225356626001,
          -0.0007367978519881068
        ],
        [
          -0.0003659187355807168,
          -0.00012236336110693722
        ],
        [
          -0.0008155337754715518,
          0.0006649525727486384
        ],
        [
          -0.0024544168372391197,
          -0.0015754163489362814
        ],
        [
          0.00042077751032022423,
          -0.0022554281591812366
        ],
        [
          -0.0015098798768245782,
          0.004127262197347562
        ],
        [
          0.0033248715502875283,
          -0.0022355237127551766
        ],
        [
          0.00030267120316999647,
          0.0018535981532722982
        ],
        [
          0.0035695844732951424,
          4.579381434310654e-05
        ],
        [
          -0.0024386370102818587,
          -6.211203417212131e-05
        ],
        [
          0.0022514170268942988,
          0.0016268956112330084
        ]
      ]
    },
    {
      "charge": 9.96264798582258,
      "spin": -0.00322353092058794,
      "polarization": -0.00032356166003006526,
      "quadrature_error": 2.2056376874029945e-08,
      "realization": 101,
      "onsite": [
        [
          0.0042246806239562016,
          -0.000793829628426345
        ],
        [
          0.0007063176912633987,
          0.0009967909731574054
        ],
        [
          0.0042199156544432915,
          -0.0011846337224106695
        ],
        [
          0.0005240792233885414,
          -0.0034529620557705765
        ],
        [
          -0.0031620397939631883,
          0.0008954616033725153
        ],
        [
          0.003554726482043997,
          -0.0011901044624260861
        ],
        [
          -0.0009970851049673456,
          0.0014368342629877216
        ],
        [
          -0.0014341155729727271,
          -0.004112353303690929
        ],
        [
          -0.0045767000958886386,
          0.0021092893255079213
        ],
        [
          0.0036653741874559847,
          -0.004651909719765961
        ],
        [
          0.0031539271791419824,
          0.004461600703656165
        ],
        [
          -0.003506125979349385,
          -0.002960299574106252
        ],
        [
          -0.002704354678054892,
          0.0036856450447347025
        ],
        [
          -0.002125174084382001,
          -0.0018330507197600676
        ],
        [
          0.00019460393336352515,
          0.004457631278483354
        ],
        [
          -0.00050287216070336,
          -0.0038188534648082263
        ],
        [
          -0.0009280292135829191,
          -0.004015370549619262
        ],
        [
          0.00028356934338588224,
          -0.003610600966069242
        ],
        [
          0.0007951099528045605,
          0.004151993137830669
        ],
        [
          0.0049757214928496515,
          0.0019479584189357139
        ]
      ]
    },
    {
      "charge": 9.963902591208722,
      "spin": -0.0024293663132034355,
      "polarization": -0.00024381674659755269,
      "quadrature_error": 1.4809176597926229e-08,
      "realization": 102,
      "onsite": [
        [
          0.002196223866070531,
          0.004773247842390491
        ],
        [
          0.002537188773465475,
          -0.001373411061779719
        ],
        [
          0.0035214431488146862,
          -0.004992757677595923
        ],
        [
          -0.004565789132732148,
          0.0017668571955567784
        ],
        [
          0.0016203396057953966,
          0.0032662704787975476
        ],
        [
          -0.003960360980326908,
          -0.0034332464459806812
        ],
        [
          0.0011235874515611284,
          0.0021955371014637645
        ],
        [
          0.0028448941553732036,
          0.0022527589849272523
        ],
        [
          0.000714746444457787,
          0.0039060605419830854
        ],
        [
          0.0032889702281726696,
          -0.0017022786717802553
        ],
        [
          0.0033513500380596356,
          -0.0046007179540821
        ],
        [
          0.0025593919506371986,
          -0.001057883759207282
        ],
        [
          0.003717760880774212,
          0.003625491352777856
        ],
        [
          0.0023941981390680047,
          0.0033417480265596723
        ],
        [
          -0.0036119350429934475,
          0.0013608504930256492
        ],
        [
          0.002233844384794594,
          0.001666342250481595
        ],
        [
          0.004876961131710191,
          -0.0016572100295465576
        ],
        [
          0.0006980819769667511,
          0.0007550684958987719
        ],
        [
          -0.0017612500280822642,
          4.95532378491613e-05
        ],
        [
          0.0010820535590850885,
          0.0004224341370610493
        ]
      ]
    },
    {
      "charge": 9.959791133144478,
      "spin": -0.0031089156383185927,
      "polarization": -0.00031214667022209474,
      "quadrature_error": 1.6150788704842832e-08,
      "realization": 103,
      "onsite": [
        [
          -0.0014493873912553345,
          -0.0008968109897771193
        ],
        [
          -0.004844187628012541,
          0.001720520895335231
        ],
        [
          -0.0034274649043545204,
          0.00199673029326304
        ],
        [
          -0.004964452749108635,
          -0.0028128459413201703
        ],
        [
          0.00243125711992773,
          0.0009758058237123437
        ],
        [
          -0.0013617630632711854,
          -0.0017255747922824039
        ],
        [
          -0.003412821058642744,
          -0.0019537896683048473
        ],
        [
          0.0027484153978437906,
          0.0048089244917430005
        ],
        [
          0.003466237321742216,
          0.003342093454653851
        ],
        [
          -0.0013337200748002663,
          -0.00048661678169125994
        ],
        [
          -0.0032586635956599374,
          -0.002037816029112192
        ],
        [
          -0.002524304259423823,
          0.004442042278986172
        ],
        [
          0.004667016808124202,
          0.002066020397310674
        ],
        [
          0.0006970695094314638,
          -0.0033075482638692155
        ],
        [
          -0.00013636683238609296,
          -0.0032017658216431056
        ],
        [
          -0.001050567577634877,
          0.0010874907078588193
        ],
        [
          0.004521644667220162,
          -0.003458862329387579
        ],
        [
          0.004585230297419658,
          -0.0030778215142136193
        ],
        [
          -0.0019170040394729626,
          -0.0035904476533299046
        ],
        [
          -0.0009598492067309349,
          -0.004458686785269917
        ]
      ]
    },
    {
      "charge": 9.962625430100685,
      "spin": -0.0029531994069939933,
      "polarization": -0.00029642782695325597,
      "quadrature_error": 2.452916697455818e-08,
      "realization": 104,
      "onsite": [
        [
          0.004478633034629711,
          0.0013360943048420573
        ],
        [
          -0.004996153689025506,
          -0.002747797444395382
        ],
        [
          -0.0040901100345963025,
          -0.002487147161036122
        ],
        [
          -1.0236556315109703e-05,
          0.0017633364887954832
        ],
        [
          -0.004289971578264112,
          0.0005529975508734644
        ],
        [
          -0.0015343089699570932,
          -0.0035100026606382385
        ],
        [
          -0.0014080705194504163,
          -0.0036013290914886464
        ],
        [
          -0.0029694217006774517,
          -0.002803741248333238
        ],
        [
          -0.003911853583885533,
          -0.0022599400412488834
        ],
        [
          -0.002277482326183321,
          -0.002084857044169004
        ],
        [
          0.00039259649300339965,
          0.004266756183440241
        ],
        [
          0.0034525062087259932,
          0.0014677405902124843
        ],
        [
          -0.001860776528508089,
          0.003907455265814563
        ],
        [
          -0.001119460290438069,
          -0.00230319555385582
        ],
        [
          -0.0037976717266675376,
          0.0003405948000001803
        ],
        [
          -0.004315665679425475,
          0.0014548127392919608
        ],
        [
          -0.0037443882034282417,
          0.0035109203849444286
        ],
        [
          -0.001107263639351036,
          0.002629300197902365
        ],
        [
          -0.0014747380579468315,
          0.002483836136694937
        ],
        [
          -0.002891471354165427,
          0.0007952899937975575
        ]
      ]
    },
    {
      "charge": 9.965791468052222,
      "spin": -0.0020881144934071167,
      "polarization": -0.00020952821460303253,
      "quadrature_error": 1.3769322462968725e-08,
      "realization": 105,
      "onsite": [
        [
          0.004799984976505589,
          0.00406433611722734
        ],
        [
          0.0040626199499607845,
          -0.00019167024537696583
        ],
        [
          -0.003465894634504121,
          -0.0029636275046496896
        ],
        [
          -0.0015994799070169021,
          0.003909620333373365
        ],
        [
          -0.004695248151100148,
          -0.0028016922270681977
        ],
        [
          -0.0036740540404162306,
          -0.0005026603209676295
        ],
        [
          0.004138932082869786,
          -0.001241714847623524
        ],
        [
          0.004893570421007613,
          -0.000796860034324256
        ],
        [
          0.0009475437730504001,
          0.0009495542284652147
        ],
        [
          -0.002356104696825071,
          -0.001084807467382768
        ],
        [
          0.0010341144035173897,
          -0.00407803507100842
        ],
        [
          0.000880313196572992,
          0.002589159223939822
        ],
        [
          -0.004533209143371012,
          -0.0017064045476128985
        ],
        [
          -0.004385940257450245,
          -0.0010502774122975725
        ],
        [
          -0.0022702885987880574,
          -0.002783591897212435
        ],
        [
          0.001982161422440732,
          -0.003424723374941651
        ],
        [
          0.0010793574279281716,
          -2.3765985193373307e-05
        ],
        [
          0.0007947730725112881,
          -0.00036338776271063744
        ],
        [
          -0.003994115135625036,
          0.00338907080254735
        ],
        [
          0.004325505567087305,
          0.002486459057170383
        ]
      ]
    },
    {
      "charge": 9.961183976512524,
      "spin": -0.0020217898304394186,
      "polarization": -0.000202966819527337,
      "quadrature_error": 1.3193070571233749e-08,
      "realization": 106,
      "onsite": [
        [
          0.003774944680281907,
          -0.00045209043365685136
        ],
        [
          -0.0017515339241578544,
          0.0016022985268146538
        ],
        [
          0.0009271749204781618,
          -0.004436734966923794
        ],
        [
          -0.002803795681059591,
          -0.0045920137229113955
        ],
        [
          0.0044276755344825796,
          0.00036660148841479497
        ],
        [
          0.002126408724001292,
          -0.0012587705753432142
        ],
        [
          0.0014327393210023173,
          -0.002312131725026333
        ],
        [
          -0.0010093314162539432,
          -0.0006479099615083247
        ],
        [
          0.0016249779058987368,
          -0.00485192835768497
        ],
        [
          0.0035606876372659474,
          -0.0016314903536217241
        ],
        [
          0.00494696776091857,
          -0.002219328996006176
        ],
        [
          0.0046599646004362285,
          -0.00273133613757234
        ],
        [
          -0.0012905177764927001,
          -0.004748971867713487
        ],
        [
          0.0027403885271251663,
          0.004411547743641956
        ],
        [
          0.003978508726712296,
          -0.000405339473214591
        ],
        [
          -0.0007680067812247116,
          -0.002334849622141323
        ],
        [
          -0.003254147686917499,
          -0.002562165517035021
        ],
        [
          -0.004159297435201512,
          -0.003499917862690456
        ],
        [
          -0.002798876704670098,
          -0.0026256991539736173
        ],
        [
          -0.0023999891360714275,
          -0.004787530401437686
        ]
      ]
    },
    {
      "charge": 9.96057363358797,
      "spin": -0.002812156309057369,
      "polarization": -0.0002823287505826491,
      "quadrature_error": 2.183955396247675e-08,
      "realization": 107,
      "onsite": [
        [
          0.002605934980659995,
          -0.0015655096726294036
        ],
        [
          -0.0014914774241982466,
          0.004963342070960897
        ],
        [
          -0.001545579696832904,
          -0.00019739423925871791
        ],
        [
          0.0011850277279671648,
          -0.004835781407841613
        ],
        [
          -0.0011682202407156885,
          0.00462569457720536
        ],
        [
          0.004494464499544223,
          0.0021795014667476418
        ],
        [
          0.00340196967593684,
          0.001401011769625901
        ],
        [
          0.000605800326069831,
          -0.0038972768341204223
        ],
        [
          0.001233109323469512,
          -0.0007549129598504569
        ],
        [
          0.004845268769358532,
          -0.0028217024141357215
        ],
        [
          0.0045433592558998615,
          0.004644530252990556
        ],
        [
          0.0019993233471518983,
          0.004348070244449315
        ],
        [
          0.0016174465400124365,
          0.00475789714685308
        ],
        [
          -0.0016103375027823486,
          -0.004655185324869878
        ],
        [
          0.004091876667634023,
          -0.0014509080841004687
        ],
        [
          0.0028392883058973714,
          -0.0009598792042895508
        ],
        [
          0.004403374831625811,
          -0.004088507883748138
        ],
        [
          0.003157213933874167,
          0.0008044467529243751
        ],
        [
          0.0019536829535749213,
          0.0008734428670767293
        ],
        [
          -0.004265414753708915,
          -0.0018481943949834679
        ]
      ]
    },
    {
      "charge": 9.961087391080277,
      "spin": -0.0032637692252689547,
      "polarization": -0.00032765190155760693,
      "quadrature_error": 1.9102341358765362e-08,
      "realization": 108,
      "onsite": [
        [
          -0.004359159830692884,
          0.004080055525132927
        ],
        [
          0.0032967934281016723,
          -0.003254260373568593
        ],
        [
          -0.00477460946478606,
          0.0006384902991973728
        ],
        [
          0.0031544638935709106,
          0.0013909530391287058
        ],
        [
          -0.003499782687304767,
          0.0013578930188507306
        ],
        [
          0.0033702979237148828,
          0.0005875639341094852
        ],
        [
          0.0047128796614717946,
          -0.0018501372907338753
        ],
        [
          -0.003291692911137196,
          -0.0009724296151946768
        ],
        [
          0.0043212527980091365,
          -0.004162015345011441
        ],
        [
          0.0017810761695075897,
          -0.0036275140418063337
        ],
        [
          0.0003906753289722349,
          -0.003051890355281265
        ],
        [
          -0.0039320355341865175,
          0.001864590093715277
        ],
        [
          0.003991069762878343,
          0.003386265901152519
        ],
        [
          -0.0027899936039351616,
          -0.0017189321560143935
        ],
        [
          0.004815890955769086,
          0.004979771096022971
        ],
        [
          -0.0037278775505747196,
          -0.004160547909294185
        ],
        [
          0.0006455363584217224,
          -0.001919312209222872
        ],
        [
          -0.0004011528120458239,
          0.0012374699409451843
        ],
        [
          0.0010615960344102391,
          -0.001324941856758046
        ],
        [
          0.003055595385456164,
          -0.004286569132292719
        ]
      ]
    },
    {
      "charge": 9.96051491772645,
      "spin": -0.0039944743980449265,
      "polarization": -0.00040103091366652864,
      "quadrature_error": 1.579489343176038e-08,
      "realization": 109,
      "onsite": [
        [
          -0.004315253997001868,
          0.0018079004653212064
        ],
        [
          -0.003347817628503961,
          -0.0033136369115243968
        ],
        [
          -0.0020371247396738725,
          -0.0009588087053292093
        ],
        [
          0.004815152886191999,
          -0.004655664973185683
        ],
        [
          0.0006921865965180858,
          -0.003883544958900761
        ],
        [
          0.002762836071698878,
          -0.00047962850974106984
        ],
        [
          -0.0014606625129799135,
          -0.004877665437406827
        ],
        [
          -0.002530822090617927,
          -0.003151498479239151
        ],
        [
          0.002342183769345729,
          -0.0040917945679029176
        ],
        [
          0.004646202948816516,
          -0.0032522731244252878
        ],
        [
          -0.002534250483468212,
          -0.002929357487134723
        ],
        [
          0.0014541167717756955,
          -0.001854980679204258
        ],
        [
          -0.0008667055735905047,
          0.0029571187713161836
        ],
        [
          -0.0003573845382785481,
          -0.003243753717570588
        ],
        [
          0.0034999908334639182,
          -0.0029131093128769094
        ],
        [
          -0.00394443513748935,
          -0.0041456837157788804
        ],
        [
          0.0012254795906394356,
          -0.004224807900923613
        ],
        [
          -0.0021242146953805463,
          0.0030009160093706936
        ],
        [
          0.004884540062381425,
          -0.0010336302770059917
        ],
        [
          0.0047422151521028305,
          -0.004735684826669105
        ]
      ]
    },
    {
      "charge": 9.962790266707234,
      "spin": -0.0024540918908328674,
      "polarization": -0.00024632576066905003,
      "quadrature_error": 1.986516712882282e-08,
      "realization": 110,
      "onsite": [
        [
          0.003011537899335938,
          0.004456286890684892
        ],
        [
          -0.004780359451468486,
          0.0033187034307832182
        ],
        [
          -0.0036921642130614343,
          -0.004634621085350648
        ],
        [
          -0.0005163403914773103,
          -0.0038113824455595306
        ],
        [
          0.00432666445581346,
          -0.003014549367240672
        ],
        [
          -0.00141382368818747,
          -0.002886147130833645
        ],
        [
          -0.000504230640712389,
          -0.0032182703965382576
        ],
        [
          -0.0024923903463895548,
          0.0010563897142497804
        ],
        [
          -0.000302838134865647,
          -0.0022709417469973783
        ],
        [
          5.071643129194586e-06,
          -0.0005035445629042769
        ],
        [
          -0.0023201240036415318,
          0.00021099273012851073
        ],
        [
          0.001110047794508631,
          0.0012684708877308193
        ],
        [
          0.0020118631279753977,
          0.004687389210179148
        ],
        [
          -0.0005971273821509969,
          -0.00296574908217904
        ],
        [
          -0.0019121266625189348,
          -0.00381602771202863
        ],
        [
          0.0027910554911700167,
          0.0015678243253443155
        ],
        [
          -0.003951005403089392,
          -0.0037780041378768494
        ],
        [
          -0.000838338117714903,
          0.003954986616255959
        ],
        [
          0.001991013395148935,
          0.004807265414007525
        ],
        [
          0.0007827237675624588,
          -0.004840105295266603
        ]
      ]
    },
    {
      "charge": 9.962006370173308,
      "spin": -0.004006529777679234,
      "polarization": -0.00040218100940739846,
      "quadrature_error": 1.8053150949838412e-08,
      "realization": 111,
      "onsite": [
        [
          -0.00457645967177997,
          0.00019788618827438088
        ],
        [
          -0.0006887248269641074,
          0.004813820778206323
        ],
        [
          -0.004651328481828127,
          -0.00012921163637025484
        ],
        [
          0.004084888165710439,
          0.002501729213918411
        ],
        [
          -0.0016863030077784716,
          -0.0028908105845341816
        ],
        [
          0.0025163700887317767,
          -0.002808307742432308
        ],
        [
          3.443595567371397e-05,
          0.004487339664727375
        ],
        [
          -0.0024659184283779547,
          -0.0030561293853820694
        ],
        [
          0.004472104367722781,
          0.004782378434584854
        ],
        [
          -0.0012691716698155675,
          0.0049296360204444745
        ],
        [
          0.0032819323823737112,
          -0.0033788142507936536
        ],
        [
          0.003982243504123102,
          -0.004546045925423363
        ],
        [
          0.002330699824181909,
          0.004392391742236198
        ],
        [
          0.004940591446504023,
          -0.0012427421211203158
        ],
        [
          -0.0012711399112816059,
          -0.0029006367423732005
        ],
        [
          0.0028071205491040528,
          0.0028721195647646155
        ],
        [
          -0.0039318350047832015,
          -0.003759978752732607
        ],
        [
          0.0013932781858911171,
          0.0021396563699146286
        ],
        [
          0.0011099204196501232,
          -2.893738439717873e-05
        ],
        [
          0.0034275680867785424,
          0.0017043928207753321
        ]
      ]
    },
    {
      "charge": 9.961412108438985,
      "spin": -0.0033031048515715037,
      "polarization": -0.0003315900211349775,
      "quadrature_error": 2.3083095198249642e-08,
      "realization": 112,
      "onsite": [
        [
          0.0013463696564427786,
          -0.0028564165333009707
        ],
        [
          0.004721315404156957,
          -0.0009117376569549116
        ],
        [
          0.0011840300994825238,
          -0.004596333300078703
        ],
        [
          -0.004631606227671967,
          -0.004649405245849312
        ],
        [
          0.001004488120169106,
          0.0026337363584913558
        ],
        [
          0.0016155233792737632,
          0.001921981192512118
        ],
        [
          -0.004548564124632885,
          -0.0041872460018601365
        ],
        [
          0.0005937021023011526,
          -0.00035060681627900776
        ],
        [
          2.1902734956749832e-05,
          -0.0011291525324153171
        ],
        [
          -0.0030852318236412393,
          0.0004937528779615187
        ],
        [
          0.0036453644848651228,
          -0.0032491611396993246
        ],
        [
          0.004832203727643899,
          0.0005433954235664409
        ],
        [
          0.0007319589745685869,
          0.0036759677914307487
        ],
        [
          0.0025963034701979824,
          0.00324050127826266
        ],
        [
          0.0020570199892000797,
          -0.0018834459531403558
        ],
        [
          0.0013354317936126658,
          0.002743216790178845
        ],
        [
          -0.0014945243922602227,
          0.00319927202946584
        ],
        [
          0.0022536426694967117,
          0.0026180494005897323
        ],
        [
          0.002753438966145832,
          0.0016187085584642644
        ],
        [
          -0.0034022363783725853,
          0.003720572258225761
        ]
      ]
    },
    {
      "charge": 9.958622595866649,
      "spin": -0.0038221641242585976,
      "polarization": -0.0003838044957989468,
      "quadrature_error": 1.490896732930039e-08,
      "realization": 113,
      "onsite": [
        [
          0.0025732319210623926,
          -0.0042277484676482655
        ],
        [
          -0.0017028396331932884,
          -0.004214411602640637
        ],
        [
          0.004785030544961142,
          -0.0014154479506417838
        ],
        [
          -0.003614193125895918,
          0.0012287805931159223
        ],
        [
          -9.739120738165921e-05,
          0.0006752136568758367
        ],
        [
          -0.0014407074566920907,
          -0.0006607142529777739
        ],
        [
          0.0017891276039798277,
          0.004282237760059254
        ],
        [
          0.0032418987500107263,
          -0.002134905163675661
        ],
        [
          0.0013387801686538005,
          -0.002623951203673782
        ],
        [
          0.00047758481890133094,
          -0.0034899727948522175
        ],
        [
          0.000981509129963757,
          0.0010881550893425164
        ],
        [
          -0.0012153011790070702,
          -0.0029661140325263303
        ],
        [
          -0.0037225019305041963,
          -0.0026696769746148543
        ],
        [
          -0.0019628148414401803,
          0.0019359670131266328
        ],
        [
          0.00047351818148589145,
          -0.0007083244293051329
        ],
        [
          -0.003991959120084285,
          8.212006848683749e-05
        ],
        [
          0.0032648003345513077,
          -3.8783642786486064e-05
        ],
        [
          0.004435814409334957,
          0.004502632699157664
        ],
        [
          0.0014802895366336022,
          -0.0036978029193039906
        ],
        [
          -0.0005506680564930297,
          -0.0003668089452743672
        ]
      ]
    },
    {
      "charge": 9.961877452164186,
      "spin": -0.0032464485779784614,
      "polarization": -0.0003258872229223399,
      "quadrature_error": 1.976870006893808e-08,
      "realization": 114,
      "onsite": [
        [
          0.003995057864990687,
          -0.0007490828033211057
        ],
        [
          -0.003914915272092919,
          0.0036961121844040082
        ],
        [
          0.0001514255775852489,
          0.004882781605950975
        ],
        [
          -0.001777971616480075,
          -0.003684451009607328
        ],
        [
          -0.0030688120720998345,
          0.004807434240193511
        ],
        [
          -0.0036768857408806263,
          -0.0013578922965917627
        ],
        [
          -0.003842885401921341,
          0.0037360810838717807
        ],
        [
          0.00343656291485031,
          0.002960324708429089
        ],
        [
          -0.0020030277867526657,
          0.0037757669726831604
        ],
        [
          -0.0007538741513127703,
          0.004552958882478726
        ],
        [
          0.001710905090660967,
          -0.00027065205506849287
        ],
        [
          -0.004001760553836505,
          -0.0021452864280913663
        ],
        [
          0.004482539607855212,
          -0.0018048386998901701
        ],
        [
          0.0032456018752175944,
          -0.0019555335572596757
        ],
        [
          -0.0023997171864038437,
          0.0030894342559835567
        ],
        [
          0.0025522623328256963,
          0.004004996089867403
        ],
        [
          0.0017326708236665165,
          0.002623074889895244
        ],
        [
          0.0014117191354866103,
          0.0007460301572832662
        ],
        [
          0.003248848979414561,
          -0.003323323887191314
        ],
        [
          -0.001432798377082337,
          0.0046096374534515495
        ]
      ]
    },
    {
      "charge": 9.959257524865164,
      "spin": -0.004390316905478004,
      "polarization": -0.0004408277318381165,
      "quadrature_error": 1.9816599102941455e-08,
      "realization": 115,
      "onsite": [
        [
          -0.0026827072612039004,
          -0.004329112554966574
        ],
        [
          -0.00046400091077046426,
          0.002760594802296671
        ],
        [
          0.003099600341373969,
          0.0017759759367957885
        ],
        [
          0.00319936802715218,
          0.003141276086628471
        ],
        [
          -0.001875030365660405,
          -0.0011042032477334342
        ],
        [
          0.0030947719698125034,
          0.0018303837739075072
        ],
        [
          0.002333020014375584,
          0.004488304437181495
        ],
        [
          0.002670327680004295,
          0.004878243403176669
        ],
        [
          0.0004011111614046258,
          -0.004915415134045813
        ],
        [
          -0.0010646576739603234,
          0.003854276290041674
        ],
        [
          -0.0011718036746256864,
          0.0031917216394973707
        ],
        [
          -0.004273211717090925,
          -0.0033320203720285813
        ],
        [
          -0.0031737669489377185,
          -0.0010468580980896184
        ],
        [
          -0.0022369222914643484,
          0.004820572220369276
        ],
        [
          0.0018835241824807355,
          0.00433742670306114
        ],
        [
          0.00047105216262153995,
          -0.004377561914808072
        ],
        [
          0.002733871218712839,
          -0.0013829191888279978
        ],
        [
          0.002559690009373816,
          -0.004095794093907888
        ],
        [
          0.004943945211328726,
          -0.004038407541081213
        ],
        [
          -0.003827872557043468,
          0.003016758030548963
        ]
      ]
    },
    {
      "charge": 9.962279231486027,
      "spin": -0.004265419252159774,
      "polarization": -0.00042815696619693335,
      "quadrature_error": 2.2650892855946494e-08,
      "realization": 116,
      "onsite": [
        [
          -0.0035081012883198147,
          -0.0005185122126479032
        ],
        [
          -0.002716053482765143,
          0.003677697174706683
        ],
        [
          1.2623544631601771e-05,
          0.002301179287512594
        ],
        [
          0.00039750580855206323,
          0.004092037124592887
        ],
        [
          -0.0037415305931927057,
          0.0039867518837967695
        ],
        [
          -0.002304507097895717,
          0.003262686629219829
        ],
        [
          0.004633336020657097,
          0.0021630122040439074
        ],
        [
          0.0032436597832743727,
          0.003217585975924233
        ],
        [
          0.0027892010888816484,
          5.265235198186405e-05
        ],
        [
          0.0009894221688355768,
          0.003308720845356089
        ],
        [
          0.0019354231255553382,
          -0.00014780472777990196
        ],
        [
          0.0008527597701683976,
          0.003153829942042303
        ],
        [
          0.002088344494800486,
          0.0033469377363802852
        ],
        [
          0.0031762576368633147,
          0.00034921105892462764
        ],
        [
          0.002378581129511976,
          0.004622538988976335
        ],
        [
          -0.004179186584066829,
          0.0011178172899617743
        ],
        [
          0.002032742979704142,
          0.004059780590187782
        ],
        [
          -0.001316054158055322,
          0.003234166441522958
        ],
        [
          -0.00039322090126983535,
          0.0038267247171820335
        ],
        [
          0.0009507035487443579,
          0.00438859760556981
        ]
      ]
    },
    {
      "charge": 9.962626400822778,
      "spin": -0.004201349917093663,
      "polarization": -0.00042171107778835195,
      "quadrature_error": 1.277972186360291e-08,
      "realization": 117,
      "onsite": [
        [
          -0.0010443319724890076,
          -0.0028952236039873026
        ],
        [
          0.003382178898179755,
          0.0037888352167971913
        ],
        [
          0.0030073851639503034,
          0.003100357250249098
        ],
        [
          0.0025881083492555676,
          0.000545245230510482
        ],
        [
          0.004118643774221858,
          0.0022399362426634662
        ],
        [
          -6.319954261805628e-05,
          -0.0007396253941642054
        ],
        [
          -0.001288681431881251,
          -0.003525307737748902
        ],
        [
          0.0014750062320481403,
          -0.0038717483262830487
        ],
        [
          -0.0027448142235818006,
          -0.00277053139882672
        ],
        [
          -0.0024538406829249203,
          -0.002600916323599215
        ],
        [
          -0.0031979098780678173,
          0.0038102543172552133
        ],
        [
          0.001384899884317844,
          -0.0034000017357030733
        ],
        [
          -0.0013255232626689564,
          -0.0021691275538752684
        ],
        [
          0.003341265213320329,
          -0.0004164853242036781
        ],
        [
          -0.0012211284070074314,
          -0.0008735040114669513
        ],
        [
          -0.0011610585133605099,
          -0.0007721190449290075
        ],
        [
          -0.0024426156432370305,
          0.004610802926960895
        ],
        [
          -0.002569078907927336,
          -0.00398971857635669
        ],
        [
          0.0010397426373213734,
          0.00041342654791092295
        ],
        [
          0.0025322691589962512,
          0.0027557191159672083
        ]
      ]
    },
    {
      "charge": 9.961801796124572,
      "spin": -0.0033924120930355546,
      "polarization": -0.0003405420186492067,
      "quadrature_error": 2.383054128938462e-08,
      "realization": 118,
      "onsite": [
        [
          0.0022748854197611216,
          -0.000737805537912908
        ],
        [
          0.004167614606447915,
          -0.0013460747570672115
        ],
        [
          -0.0006032969734190751,
          0.003429085126682686
        ],
        [
          0.0019053762164396556,
          -0.003148961808171955
        ],
        [
          0.004492859742827658,
          0.0010242613624599425
        ],
        [
          -0.0007409302073349208,
          0.002174762930316562
        ],
        [
          -0.001610115406895373,
          -0.0025468037234042075
        ],
        [
          -0.002781764931629096,
          -0.00015321304058993346
        ],
        [
          0.002912352739272708,
          0.003368866351776069
        ],
        [
          -0.002105580257656703,
          -0.00028667682016134035
        ],
        [
          -0.0012395494942945805,
          0.0039219888135814006
        ],
        [
          0.002526041736301836,
          0.002063128214102903
        ],
        [
          -0.001819591120356864,
          -0.00015370665884880362
        ],
        [
          -0.004755960867295439,
          -0.0017554253233768914
        ],
        [
          0.004265822658225687,
          0.0009974108051883966
        ],
        [
          0.0009734870638462853,
          0.0018651000401748849
        ],
        [
          0.0015230887525034664,
          4.898752930901796e-05
        ],
        [
          0.0014038284927919654,
          0.003758013704654448
        ],
        [
          -0.0029171721352827906,
          0.003263524408792853
        ],
        [
          0.00041094624772815367,
          0.00047420475508644453
        ]
      ]
    },
    {
      "charge": 9.964376663141767,
      "spin": -0.002532461785123899,
      "polarization": -0.0002541515511443356,
      "quadrature_error": 1.1995995825950958e-08,
      "realization": 119,
      "onsite": [
        [
          0.001109768412223204,
          0.0029853091403762516
        ],
        [
          0.00012023609409060783,
          0.0011985443454138288
        ],
        [
          -0.0030739754077934644,
          -0.004794161186374664
        ],
        [
          5.575586039642706e-05,
          0.004129398939299359
        ],
        [
          0.004475224531962357,
          -0.0007730074012015668
        ],
        [
          -0.0009359805260033176,
          -0.0009519537627744653
        ],
        [
          0.0007688949249780516,
          0.0009179918690609499
        ],
        [
          0.0026226534661796565,
          0.000556284288168638
        ],
        [
          0.0032574389418994236,
          -0.003943859758360516
        ],
        [
          0.003076463815976896,
          -0.0026265015541874636
        ],
        [
          1.2361404132243958e-06,
          0.002602589932972359
        ],
        [
          0.0005261231907150443,
          0.0037055027320071774
        ],
        [
          -0.0011754977634362796,
          -0.0017384758768349117
        ],
        [
          0.003422665332995287,
          -0.0017947861299955114
        ],
        [
          0.0017720591323979254,
          6.996500069937541e-05
        ],
        [
          -0.00287266750969141,
          0.00040006317358161434
        ],
        [
          0.0044415893075731025,
          -0.003721676899239089
        ],
        [
          -0.002692331825029476,
          -0.0035093664230836123
        ],
        [
          -0.0005480534152785457,
          0.002325544647529372
        ],
        [
          0.0015945514112764249,
          -0.004301749500576237
        ]
      ]
    },
    {
      "charge": 9.962780820473451,
      "spin": -0.0037283107842243615,
      "polarization": -0.0003742239091080581,
      "quadrature_error": 1.2527751730635959e-08,
      "realization": 120,
      "onsite": [
        [
          -0.003263186681946301,
          0.00242787347959002
        ],
        [
          0.0008998930198455659,
          0.004059859851475067
        ],
        [
          0.002434236378966638,
          0.001367940319438308
        ],
        [
          0.0035655256281703985,
          0.004034483715483448
        ],
        [
          -0.0010730114567309868,
          0.004954934397247938
        ],
        [
          -0.004804701507537713,
          -0.0037021193110518603
        ],
        [
          0.0002859078462924096,
          0.004599918622117523
        ],
        [
          0.003520889969010962,
          0.0034783063016598946
        ],
        [
          0.002305539782603827,
          -0.00485544395290208
        ],
        [
          -0.002670984177096251,
          0.0034070749572693093
        ],
        [
          -0.0038336548299304353,
          0.0017496750740915905
        ],
        [
          0.003363519541922909,
          -0.0015314029477179946
        ],
        [
          -0.001440175418384385,
          -0.002861160481278421
        ],
        [
          8.292675743689498e-05,
          -0.003928128411631477
        ],
        [
          0.0035040626509664904,
          -0.00415211952713983
        ],
        [
          -0.0025887486461545653,
          0.0003004906224606963
        ],
        [
          0.0011400122701270788,
          -0.0017063395925975221
        ],
        [
          -0.0033861004762510472,
          -0.004702817180491224
        ],
        [
          0.00307738317753578,
          -0.0029393210341337873
        ],
        [
          -0.001994413727137093,
          0.0028570297446441515
        ]
      ]
    },
    {
      "charge": 9.958972096370882,
      "spin": -0.003634428701633219,
      "polarization": -0.00036494014306533,
      "quadrature_error": 1.644922858427969e-08,
      "realization": 121,
      "onsite": [
        [
          0.0003608633486163939,
          -0.004493982897051733
        ],
        [
          0.0020211409643636283,
          -0.0009123103467572899
        ],
        [
          0.00015509806967052044,
          0.00393988850846418
        ],
        [
          -0.004085605455015318,
          -0.003395465346144322
        ],
        [
          0.0021212530513985218,
          -0.003658888613614397
        ],
        [
          -0.0047350354755611715,
          -0.0017982102308979186
        ],
        [
          0.0040205483324975535,
          0.0010099753685097346
        ],
        [
          0.0012284128721720099,
          -9.164912461483415e-05
        ],
        [
          -0.0007197005613090593,
          -0.004563018647406237
        ],
        [
          0.00035143721843911447,
          0.0031838567369087195
        ],
        [
          -0.0023522950531288532,
          -0.0003130713823007933
        ],
        [
          -0.0038182723151476174,
          0.004477455770813811
        ],
        [
          -0.0037821714174101507,
          -0.0037505464699315117
        ],
        [
          0.003198401031904943,
          0.004773529014092593
        ],
        [
          0.0034006928132527666,
          -0.0026018840462963787
        ],
        [
          0.004561370873384501,
          -0.0034276965523414547
        ],
        [
          -0.0026394819361941456,
          0.0009269539492275936
        ],
        [
          -0.000575307257352168,
          -0.0007885191504219836
        ],
        [
          -0.00035339015222029396,
          -0.003078782567388444
        ],
        [
          -0.0018636303129499023,
          0.0005779921698919211
        ]
      ]
    },
    {
      "charge": 9.960659816115328,
      "spin": -0.003930005044515808,
      "polarization": -0.0003945526819576211,
      "quadrature_error": 1.3975116086660919e-08,
      "realization": 122,
      "onsite": [
        [
          -0.00471027840618359,
          0.0028781505293589667
        ],
        [
          -0.001967667987521089,
          0.0016513024520331135
        ],
        [
          0.0015250014153342971,
          -0.0014177431954774744
        ],
        [
          -0.0038370829424780417,
          0.0012778283628738698
        ],
        [
          -0.0016400290901243141,
          0.0014203813851292229
        ],
        [
          0.0011235160574563164,
          -0.001556444003886812
        ],
        [
          -0.002513622380717586,
          -0.001955138772264545
        ],
        [
          -0.0016674522575021145,
          -0.002381936177633526
        ],
        [
          -0.0012743321897700755,
          -0.004593424418926573
        ],
        [
          -0.002234099794753991,
          -0.000835838739033379
        ],
        [
          -0.0019525285047496286,
          -0.004256821917945755
        ],
        [
          -0.00121903478924155,
          0.0006286427232312531
        ],
        [
          0.000524058160856029,
          0.0016765171990306893
        ],
        [
          0.0026264077278299845,
          -0.0039678226082199754
        ],
        [
          0.0023434135821385595,
          -0.0003440729054868339
        ],
        [
          0.0026057475218695435,
          0.004861632615377983
        ],
        [
          -0.0008385101836421594,
          0.00016855857914549032
        ],
        [
          0.003260678434842232,
          0.0035607566971976876
        ],
        [
          0.004669358926617475,
          -0.003995490679475227
        ],
        [
          -0.001407576091414702,
          0.0036538986807524492
        ]
      ]
    },
    {
      "charge": 9.96235413039912,
      "spin": -0.0021979361114648167,
      "polarization": -0.00022062417002001927,
      "quadrature_error": 1.2872036100859179e-08,
      "realization": 123,
      "onsite": [
        [
          4.549378385929493e-05,
          0.0037561167883522423
        ],
        [
          -0.00248371739035408,
          0.003752578785796822
        ],
        [
          -0.00315739004811617,
          -0.004595886077486039
        ],
        [
          -0.0022208195483717475,
          -0.002689202066771903
        ],
        [
          1.081105274111302e-05,
          0.0027155872308169413
        ],
        [
          -0.004984344956250193,
          -0.0029397950810511864
        ],
        [
          -0.0034105085823557734,
          0.003753334781697316
        ],
        [
          0.001321945191576428,
          -0.0014139945470976502
        ],
        [
          -0.0009910074929704235,
          -0.004769898450800325
        ],
        [
          0.0020747410787994034,
          -0.0037841347967867032
        ],
        [
          -0.00030048385439193376,
          -0.000722861173223335
        ],
        [
          0.0025884376914209863,
          -0.0005158030066922288
        ],
        [
          0.0007857039776267396,
          0.0034330784899618437
        ],
        [
          0.001046929881680995,
          0.0005139665939447834
        ],
        [
          -0.0023050271463252213,
          0.0038349428600752576
        ],
        [
          -0.0015040164409111947,
          0.0023798885657000937
        ],
        [
          -0.0027596479254947625,
          0.0024694999440364185
        ],
        [
          -0.0012063123223147987,
          -0.0027606483090387548
        ],
        [
          -0.0021612638728940236,
          8.085799444944829e-05
        ],
        [
          -0.004104668512798856,
          -0.002847953893006837
        ]
      ]
    },
    {
      "charge": 9.963528138735617,
      "spin": -0.0032347147454019065,
      "polarization": -0.00032465555377177824,
      "quadrature_error": 1.9628212874924052e-08,
      "realization": 124,
      "onsite": [
        [
          0.002176243458724349,
          0.0036435323675961294
        ],
        [
          -9.271537005306474e-06,
          0.0027517830745402063
        ],
        [
          -8.065208702902858e-06,
          0.0034533553261712506
        ],
        [
          0.0029817177917084376,
          -0.001639454572957313
        ],
        [
          0.000742799329881241,
          0.0037228320788912595
        ],
        [
          0.004718590569566454,
          -0.00454512095705212
        ],
        [
          0.003810527963920074,
          0.0028066660013757764
        ],
        [
          -0.004661422187089004,
          0.002171962697168595
        ],
        [
          -0.00393477968050546,
          -0.0017014503371588917
        ],
        [
          0.004341941245802315,
          -0.0021085681088475372
        ],
        [
          0.0005452625046191897,
          0.0005861364847351514
        ],
        [
          -0.0023595920563395712,
          0.00040523732488384825
        ],
        [
          0.001391425551450721,
          -0.0021314290134242255
        ],
        [
          0.0011787299193176384,
          -0.0003407450125098707
        ],
        [
          -0.002234367339614136,
          -0.001829900578170094
        ],
        [
          -0.0016303391241002684,
          -0.001345417191553905
        ],
        [
          -0.004371051195505241,
          -0.004950028359314759
        ],
        [
          -0.002268746818602666,
          -0.0021568073236821516
        ],
        [
          0.004888282868899865,
          0.004919137243808648
        ],
        [
          0.0020335471234820737,
          0.002559315941989315
        ]
      ]
    },
    {
      "charge": 9.961407064755154,
      "spin": -0.00383631407537236,
      "polarization": -0.0003851176897434273,
      "quadrature_error": 2.3552160321628207e-08,
      "realization": 125,
      "onsite": [
        [
          0.0017465552561827793,
          0.0003546318947938217
        ],
        [
          -0.002772388169058333,
          -0.003934956890979395
        ],
        [
          0.0007451153539094427,
          -0.0025374880392120304
        ],
        [
          -0.0014777327816473573,
          0.0025321823291976943
        ],
        [
          -0.0045013782452544195,
          0.0030763253564581932
        ],
        [
          -0.004104779914943289,
          -0.003502211123959288
        ],
        [
          0.0013473061973481052,
          -0.0025025058492466677
        ],
        [
          -0.004419383430072543,
          0.0006652470028110811
        ],
        [
          0.0007921873517176036,
          -0.002248207219029884
        ],
        [
          0.0011426577509415095,
          0.002216351157587247
        ],
        [
          0.00023963194992351541,
          0.0016036386387025111
        ],
        [
          0.0010318147834681981,
          0.004912169050945094
        ],
        [
          -0.004339843162227614,
          -0.0038464164929303416
        ],
        [
          0.0006685234524994024,
          -0.0023663473422019486
        ],
        [
          -0.0008025343352385276,
          -0.004462714152130573
        ],
        [
          -0.0015208583796600408,
          0.004340253264916682
        ],
        [
          -0.004249037038970568,
          0.0005875109021401537
        ],
        [
          -0.0029402158472551856,
          0.0012614926404557044
        ],
        [
          0.004989172632908862,
          0.0048339414487760446
        ],
        [
          -0.0010816901654273911,
          -0.004493923403620921
        ]
      ]
    },
    {
      "charge": 9.961795166859817,
      "spin": -0.002988384161749926,
      "polarization": -0.0002999845019591918,
      "quadrature_error": 2.0564554166910714e-08,
      "realization": 126,
      "onsite": [
        [
          0.0022137580964930433,
          0.0033049143056908406
        ],
        [
          0.0017584035210376657,
          0.004142356562924583
        ],
        [
          0.004784962213732953,
          0.00317941804505665
        ],
        [
          0.0019621582672930734,
          -0.00024587577795272524
        ],
        [
          0.00033607141468550584,
          0.0018723458851684013
        ],
        [
          0.0004813458245894152,
          0.002485193846502385
        ],
        [
          0.0022782226366021077,
          0.0027209679448740535
        ],
        [
          0.0006311230413486909,
          0.0044324746712998365
        ],
        [
          -0.004632568932762788,
          -0.0031001092884904904
        ],
        [
          0.004725848696791096,
          0.00102152458549955
        ],
        [
          -0.00021856028988861444,
          0.0032708263038996035
        ],
        [
          0.003800349523152024,
          0.0012640331692512696
        ],
        [
          0.0005047938675230464,
          -0.004750180555128467
        ],
        [
          0.003442747102828751,
          0.0029129612288871674
        ],
        [
          0.004546512842768523,
          5.929459981934143e-05
        ],
        [
          -4.385495593888216e-05,
          0.004417893624568466
        ],
        [
          0.004539432094514539,
          0.001799400465586692
        ],
        [
          0.0032141677817022303,
          0.004560647160774462
        ],
        [
          -0.00015026824381459292,
          -0.004358091260509104
        ],
        [
          0.0036733148463956042,
          0.000558032821010134
        ]
      ]
    },
    {
      "charge": 9.957266410863713,
      "spin": -0.003767728831665244,
      "polarization": -0.0003783898789284703,
      "quadrature_error": 1.6271232479008178e-08,
      "realization": 127,
      "onsite": [
        [
          0.0005666897728397102,
          -0.0035361240604403436
        ],
        [
          -0.0006385430694687833,
          -0.004604893315212068
        ],
        [
          0.004913287969946881,
          -0.0028538424668899764
        ],
        [
          -0.004461025235872681,
          -0.0016045243116172537
        ],
        [
          -0.002952782035516989,
          -0.0020252065988509605
        ],
        [
          0.004943133321823118,
          -0.004601364724717928
        ],
        [
          -0.0007572500301385723,
          0.0021699410350308644
        ],
        [
          0.0015969989894096094,
          0.0008784431615231555
        ],
        [
          -0.0036266930247105434,
          -0.004868376940034641
        ],
        [
          8.965476584952073e-05,
          -0.0003678468683097789
        ],
        [
          0.0038641969689201658,
          0.004689431017106533
        ],
        [
          -0.003192658116120094,
          -0.0017756464811066242
        ],
        [
          0.002887971840999817,
          -0.004464785846402515
        ],
        [
          0.000878066669093589,
          -0.0028068596160190453
        ],
        [
          -0.0033853877372559482,
          -0.001807570451218713
        ],
        [
          0.0003098305911770783,
          0.0009288454233308194
        ],
        [
          -0.0022531230909932165,
          -0.0030911738109776236
        ],
        [
          0.004956082337236225,
          -0.0018582725734941465
        ],
        [
          0.0008961990897765927,
          0.0015371095050350347
        ],
        [
          -0.0028635376762321265,
          -0.004261924174628446
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N20_W0p1.json <==
{
  "sites": 20,
  "W": 0.1,
  "samples": 128,
  "seed_sequence": [
    20261015,
    20,
    1000
  ],
  "spin_mean": -0.002471408701499609,
  "spin_sd": 0.006149759653333682,
  "spin_se": 0.0005435670941924597,
  "spin_ci95_student": [
    -0.0035470298859093144,
    -0.0013957875170899033
  ],
  "spin_ci95_bootstrap": [
    -0.003534266443710966,
    -0.001387079613910202
  ],
  "spin_mean_absolute": 0.005412254510717914,
  "charge_mean": 9.918082279183155,
  "polarization_mean": -0.00024950386351671813,
  "polarization_ratio_means": -0.0002491821132283601,
  "first_half_spin_mean": -0.0023319055758791235,
  "maximum_quadrature_error": 2.47656410311747e-08,
  "records": [
    {
      "charge": 9.932153955081825,
      "spin": -0.0007440523140053466,
      "polarization": -7.491348979992899e-05,
      "quadrature_error": 1.776373257722744e-08,
      "realization": 0,
      "onsite": [
        [
          0.03880755910459581,
          -0.011089673927577218
        ],
        [
          -0.02463330051221914,
          0.03825603899982245
        ],
        [
          -0.016412665223178524,
          0.016549536326938147
        ],
        [
          -0.03799996938019773,
          -0.01382181359167483
        ],
        [
          0.03863938015175955,
          -0.028009467194893545
        ],
        [
          0.00017844674849785275,
          -0.024597281423555342
        ],
        [
          0.048707793591566836,
          -0.019788198234631973
        ],
        [
          -0.0008269301803959933,
          -0.04268775444499541
        ],
        [
          -0.0248302787345121,
          -0.014720444607771069
        ],
        [
          -0.02964266619894731,
          0.019623486778995794
        ],
        [
          0.004303090060102169,
          -0.048138496165989045
        ],
        [
          -0.019969168965942807,
          0.033052575291093664
        ],
        [
          -0.023920545391662874,
          0.014076429967464374
        ],
        [
          0.03611192726230533,
          0.041982687137901514
        ],
        [
          0.014166640622631121,
          -0.034283998003678734
        ],
        [
          0.023303691971146206,
          -0.04264994746425426
        ],
        [
          0.03511748595343957,
          0.03953817295164509
        ],
        [
          0.04762888252408874,
          -0.026228896956883498
        ],
        [
          -0.020023685742633714,
          0.04256085836798222
        ],
        [
          0.026825912554448286,
          0.04024613123901623
        ]
      ]
    },
    {
      "charge": 9.934556412385838,
      "spin": -0.0009589206947255405,
      "polarization": -9.652375555792434e-05,
      "quadrature_error": 2.4601024498005154e-08,
      "realization": 1,
      "onsite": [
        [
          -0.0096624759535772,
          0.0179464209784269
        ],
        [
          0.016995003497997346,
          -0.013820515284925776
        ],
        [
          -0.02469273309221759,
          0.023147731368967014
        ],
        [
          -0.002705592592373088,
          -0.006805905934121739
        ],
        [
          -0.001046811607761225,
          -0.009437530746992925
        ],
        [
          0.013560888100645596,
          -0.023454548574474734
        ],
        [
          -0.036106657189927165,
          0.04418341406945786
        ],
        [
          -0.04819597932552053,
          0.03484197189980888
        ],
        [
          -0.03100611910400676,
          0.00962313453789089
        ],
        [
          -0.02007618117992134,
          0.03157058751627287
        ],
        [
          -0.020726242696470942,
          0.003091974368892546
        ],
        [
          -0.004428213541076108,
          -0.027327889163820118
        ],
        [
          0.004188184983547352,
          -0.04490765365295011
        ],
        [
          -0.044519744279236856,
          -0.032608490222651706
        ],
        [
          -0.036095663747924195,
          -0.0038813425834146598
        ],
        [
          -0.027343832541587555,
          -0.044896101179083284
        ],
        [
          0.0058813877138218715,
          0.0016593038837486515
        ],
        [
          0.042522695360615356,
          -0.04239419264506448
        ],
        [
          -0.03499602052978323,
          0.011938668578175195
        ],
        [
          0.035074523386886505,
          0.007303287096090495
        ]
      ]
    },
    {
      "charge": 9.889602992089905,
      "spin": -0.00850442839531049,
      "polarization": -0.0008599362787477584,
      "quadrature_error": 2.4331162441112925e-08,
      "realization": 2,
      "onsite": [
        [
          -0.004147879775477772,
          -0.02597332063457012
        ],
        [
          -0.031716651955816494,
          0.026377432032599
        ],
        [
          -0.011611408717337755,
          0.02934747961939886
        ],
        [
          -0.04584453742644909,
          -0.0063485696965310395
        ],
        [
          -0.0133045591247258,
          -0.04867977880542697
        ],
        [
          -0.03827915167751575,
          -0.019484263743937393
        ],
        [
          0.034284556616762066,
          -0.029642764456230986
        ],
        [
          -0.0396698073947802,
          0.035784013738230744
        ],
        [
          0.03705698879803129,
          -0.04945993932861431
        ],
        [
          -0.00016842502368669132,
          0.006440482274705048
        ],
        [
          -0.030677260088186276,
          0.013287024464297331
        ],
        [
          -0.04285531676181647,
          -0.024910282090800418
        ],
        [
          -0.007989534210853036,
          -0.038852131582989835
        ],
        [
          0.019923737698859037,
          0.04111491078602196
        ],
        [
          0.014931351139592833,
          0.02567098324175053
        ],
        [
          -0.02041774638145053,
          0.04805820699912981
        ],
        [
          0.046567324226546095,
          0.013384176236867246
        ],
        [
          -0.041176972517052435,
          -0.04620375638080977
        ],
        [
          0.02882666930406086,
          0.04522391843711719
        ],
        [
          0.033754446695636584,
          -0.03839774988238396
        ]
      ]
    },
    {
      "charge": 9.885329064479842,
      "spin": 0.002270818031108575,
      "polarization": 0.00022971597771773958,
      "quadrature_error": 1.882965746967012e-08,
      "realization": 3,
      "onsite": [
        [
          -0.002979001796159342,
          0.018435110515992587
        ],
        [
          -0.025910272890354358,
          0.02046020110836025
        ],
        [
          -0.02419801916816008,
          0.008803339698923773
        ],
        [
          0.00844045479503247,
          -0.04992407409529727
        ],
        [
          0.002987346390834013,
          0.04342051451145329
        ],
        [
          0.044157988819151325,
          -0.005419466817021788
        ],
        [
          -0.031751837977180994,
          0.03882390251782407
        ],
        [
          0.04103953728769563,
          0.04425012500387315
        ],
        [
          0.016184787444960907,
          0.01652572284639299
        ],
        [
          0.04850055443953276,
          0.04953399895402036
        ],
        [
          -0.021146038239670397,
          -0.048049968659537784
        ],
        [
          -0.010694961307240194,
          -0.027567474961683693
        ],
        [
          0.04578441244569191,
          -0.04258708437257891
        ],
        [
          -0.017255285510423435,
          0.04999014609849621
        ],
        [
          0.03732260226262883,
          0.02739993279262902
        ],
        [
          0.0362286553485688,
          0.0007250127924887245
        ],
        [
          0.03190815736094929,
          0.01142228816081342
        ],
        [
          -0.02770990965478264,
          0.0479171423941368
        ],
        [
          0.019129194498852864,
          -0.006858418407592846
        ],
        [
          -0.03201078541924904,
          -0.04993445161637551
        ]
      ]
    },
    {
      "charge": 9.909128065386309,
      "spin": 0.001586872376857609,
      "polarization": 0.00016014248341392735,
      "quadrature_error": 1.671587606946579e-08,
      "realization": 4,
      "onsite": [
        [
          0.04889901674276281,
          0.04537590273188148
        ],
        [
          -0.030516052579696196,
          -0.019158979838531143
        ],
        [
          0.011477344712390133,
          0.0494390287696663
        ],
        [
          -0.005774510732208679,
          -0.022762445398882915
        ],
        [
          0.04244040741657451,
          0.029503487598213238
        ],
        [
          -0.008188441459885662,
          -0.025706014752203632
        ],
        [
          -0.03550891612957538,
          0.03156980643562067
        ],
        [
          0.01439495480695377,
          -0.03763573328800765
        ],
        [
          -0.020970487312192955,
          -0.013602860457667912
        ],
        [
          0.042646935831084753,
          0.02842294970796841
        ],
        [
          0.01778552906052594,
          0.03894784314642162
        ],
        [
          -0.011189700898105573,
          0.01716741413848595
        ],
        [
          0.027784615609840455,
          -0.03160086357842288
        ],
        [
          -0.04582941902744251,
          0.04378319689474522
        ],
        [
          -0.022524572218114824,
          0.0063700509727679586
        ],
        [
          0.031210662828044883,
          -0.03967124876339573
        ],
        [
          0.03208418904868526,
          -0.033208846320341906
        ],
        [
          0.036712323908138986,
          0.006367937824741841
        ],
        [
          0.000350831341365751,
          0.023821845721650567
        ],
        [
          -0.015840016531661026,
          0.008015172691927898
        ]
      ]
    },
    {
      "charge": 9.916287086590913,
      "spin": 0.0008851278676617191,
      "polarization": 8.926000830074942e-05,
      "quadrature_error": 2.1127170515803594e-08,
      "realization": 5,
      "onsite": [
        [
          0.04505484017541159,
          -0.0048898116254479165
        ],
        [
          0.03358150410449817,
          -0.02287508595260749
        ],
        [
          0.04022362012001958,
          -0.008319270020618733
        ],
        [
          -0.021141602797400596,
          -0.010937971745324716
        ],
        [
          -0.04802859183923667,
          0.01739397275407023
        ],
        [
          0.042868487991850765,
          0.011307023628323296
        ],
        [
          0.02726312605032892,
          0.004009320140565098
        ],
        [
          -0.03392370950248778,
          -0.011191415279588113
        ],
        [
          0.016671580689664234,
          -0.03735307605006193
        ],
        [
          0.014127001517675208,
          0.04151037530288858
        ],
        [
          0.013247404044560124,
          -0.020092627290044785
        ],
        [
          -0.02956637598137354,
          0.04277030034736162
        ],
        [
          -0.025420950893733765,
          0.013341889861055695
        ],
        [
          -0.04911402293002533,
          0.047977511182212565
        ],
        [
          -0.003390294692776498,
          0.011289240029819923
        ],
        [
          -0.005978565173020908,
          0.00834187015436709
        ],
        [
          -0.03935666884469122,
          -0.0019576168522820944
        ],
        [
          0.04389213107936572,
          -0.02674126008528155
        ],
        [
          -0.03230920570165728,
          0.041190655977557375
        ],
        [
          0.019273750891805677,
          0.015209331341393503
        ]
      ]
    },
    {
      "charge": 9.90498137463803,
      "spin": -0.012069233965444126,
      "polarization": -0.0012185014296289059,
      "quadrature_error": 2.4371036164071098e-08,
      "realization": 6,
      "onsite": [
        [
          -0.03685305208798156,
          0.03950774971964777
        ],
        [
          -0.031006922743029366,
          -0.04931167028927768
        ],
        [
          0.0019515033868212628,
          0.03413260642925682
        ],
        [
          -0.040163286637807244,
          0.02269410912777499
        ],
        [
          0.02350331959528698,
          -0.018075597831579936
        ],
        [
          -0.04147273191058163,
          -0.006740725367826217
        ],
        [
          -0.022217559118800925,
          0.005387095684296649
        ],
        [
          -0.026238340166037336,
          -0.031228562824196827
        ],
        [
          0.000809472497468787,
          -0.03485253131206617
        ],
        [
          -0.0388239017721713,
          0.04894022120072859
        ],
        [
          0.0028542133978377016,
          -0.014999864895134878
        ],
        [
          0.04805535785118907,
          0.011611265044132568
        ],
        [
          -0.00313875681263108,
          -0.04702718657247698
        ],
        [
          0.02652662034672197,
          -0.021010396949982482
        ],
        [
          0.04131273433442999,
          0.02018146343188794
        ],
        [
          0.0010768461403177776,
          -0.003315178902746796
        ],
        [
          0.008366853730163049,
          0.01289050202020979
        ],
        [
          0.0018610227543470054,
          0.04815553435796141
        ],
        [
          0.046537045946295236,
          -0.016134048178992222
        ],
        [
          0.03346176741933485,
          0.01478236594506066
        ]
      ]
    },
    {
      "charge": 9.937995339038775,
      "spin": -0.006998754011176856,
      "polarization": -0.0007042420299478416,
      "quadrature_error": 2.459246502372428e-08,
      "realization": 7,
      "onsite": [
        [
          -0.04899301223266131,
          0.020731043169909508
        ],
        [
          -0.03926751979800926,
          -0.020144324612341113
        ],
        [
          0.000665227104648336,
          -0.030087550398461615
        ],
        [
          -0.006442531736045275,
          -0.007884389817043383
        ],
        [
          -0.00247881162913062,
          0.025950040441959768
        ],
        [
          -0.039914339306624025,
          0.009973888606967442
        ],
        [
          -0.01327237104033302,
          -0.0372149006494379
        ],
        [
          0.007325997773887351,
          -0.035513204689899595
        ],
        [
          0.048009513676497556,
          -0.02355176051151945
        ],
        [
          0.009676361625238196,
          -0.04765178512156886
        ],
        [
          -0.027201398060854157,
          -0.01252487271750951
        ],
        [
          -0.009081520888620284,
          -0.006135103224551963
        ],
        [
          -0.0019470033933199696,
          -0.004657652749068118
        ],
        [
          0.007305937851353327,
          0.013896406424096508
        ],
        [
          0.011721479883368836,
          0.0023088769445440693
        ],
        [
          0.01023981993540065,
          0.009262378524947566
        ],
        [
          0.017240151833304143,
          0.03720022275572764
        ],
        [
          -0.03477292893420789,
          -0.04578436269906529
        ],
        [
          -0.008297791834144565,
          0.03636774560074381
        ],
        [
          -0.0313479226927222,
          -0.01669615512744234
        ]
      ]
    },
    {
      "charge": 9.902610016337057,
      "spin": -0.014706995777768107,
      "polarization": -0.0014851635834901005,
      "quadrature_error": 2.4112136980655073e-08,
      "realization": 8,
      "onsite": [
        [
          -0.042026270563888815,
          -0.004399224774293865
        ],
        [
          -0.013640718034796141,
          -0.049923436307065985
        ],
        [
          0.009075539328791661,
          0.025161695889018384
        ],
        [
          0.0022115496476007163,
          -0.010904845349782352
        ],
        [
          -0.033972833223233634,
          0.010393191075402167
        ],
        [
          -0.02665119922436139,
          -0.03128243638556133
        ],
        [
          0.01628971895217471,
          -0.02743696969054802
        ],
        [
          0.01241341963905962,
          0.027379407249835452
        ],
        [
          -0.02785651214744599,
          -0.023272629377869614
        ],
        [
          -0.009332357806500803,
          0.04912187660392214
        ],
        [
          0.02320128664640382,
          -0.0181799255005246
        ],
        [
          -0.013176309252549416,
          -0.04651579126196062
        ],
        [
          0.020313217393453015,
          -0.03518722451836999
        ],
        [
          -0.02574461522740659,
          0.037638683454009766
        ],
        [
          -0.01889671349416583,
          -0.04448607005486641
        ],
        [
          0.03869510763445359,
          0.006170078616261419
        ],
        [
          -0.03553396321316941,
          0.004740084961795052
        ],
        [
          0.005751049381429438,
          -0.013949385709525322
        ],
        [
          0.027978712396420843,
          -0.01818365374073299
        ],
        [
          0.048483719264845335,
          0.006185935270816359
        ]
      ]
    },
    {
      "charge": 9.912655862877573,
      "spin": -0.011519698115443299,
      "polarization": -0.001162120250596414,
      "quadrature_error": 1.7742868409792114e-08,
      "realization": 9,
      "onsite": [
        [
          -0.004677066062843592,
          -0.034909661245404636
        ],
        [
          -0.04145581571389089,
          0.0356790691908435
        ],
        [
          -0.0035199748970180106,
          -0.028465649012518225
        ],
        [
          0.0378399702810117,
          0.021589421243688525
        ],
        [
          0.049333222774124455,
          0.031287049257111704
        ],
        [
          -0.03277132236838863,
          -0.04977462134825722
        ],
        [
          0.005508617380182199,
          -0.03495386138760745
        ],
        [
          -0.032826279584709836,
          0.019665374279497563
        ],
        [
          0.013644063929017056,
          0.04917876305590263
        ],
        [
          -0.04228892507098634,
          0.0438808269268115
        ],
        [
          0.025596186368609233,
          0.04540078957555689
        ],
        [
          -0.015755204558841766,
          -0.002873964068650571
        ],
        [
          -0.04550468382665517,
          0.012877353376493789
        ],
        [
          0.013935739796020558,
          -0.042008962745882145
        ],
        [
          -0.00488923782064158,
          -0.04362696170956481
        ],
        [
          0.049665717885032254,
          -0.049302391791342194
        ],
        [
          0.018047078569273373,
          0.02388361068189601
        ],
        [
          0.018947278852678204,
          0.02504233251018169
        ],
        [
          0.03747310765409016,
          -0.003799225310906637
        ],
        [
          0.019194140281305824,
          -0.04874570623217957
        ]
      ]
    },
    {
      "charge": 9.851207181934493,
      "spin": -0.007287387088141956,
      "polarization": -0.0007397455919418521,
      "quadrature_error": 1.8572915947978684e-08,
      "realization": 10,
      "onsite": [
        [
          -0.04324709265229762,
          0.001702716965815601
        ],
        [
          0.013980548505614851,
          -0.04899773609272558
        ],
        [
          0.03230071485148793,
          0.023123578884584148
        ],
        [
          0.03872556611073072,
          -0.006147663853640482
        ],
        [
          -0.013570344955438345,
          -0.04256618969887302
        ],
        [
          0.036908114246782406,
          -0.0074707698513419435
        ],
        [
          0.04899586251255368,
          0.04881631616250841
        ],
        [
          -0.018896268558445298,
          -0.008922801128452243
        ],
        [
          -0.04597657958865357,
          0.023769031449063477
        ],
        [
          -0.0057855498206289685,
          -0.04647158109684007
        ],
        [
          0.046566291353052125,
          0.029625090961792264
        ],
        [
          0.030144953973594235,
          0.0381569493509845
        ],
        [
          -0.047435898395130544,
          -0.006518481599879958
        ],
        [
          0.007942574781958124,
          -0.030865275851036503
        ],
        [
          -0.04950970097029964,
          0.046105629916053895
        ],
        [
          -0.019664034573639744,
          -0.022328035992123064
        ],
        [
          0.03850937789623675,
          -0.028021007750167883
        ],
        [
          0.03495336554887021,
          0.005638523249976567
        ],
        [
          -0.04807220474904736,
          -0.020506869194167
        ],
        [
          -0.04288794756642242,
          -0.047084265193963915
        ]
      ]
    },
    {
      "charge": 9.930141817744898,
      "spin": 0.011220807273841123,
      "polarization": 0.0011299745240082916,
      "quadrature_error": 2.07580902703882e-08,
      "realization": 11,
      "onsite": [
        [
          -0.008463361111482118,
          0.043933802179480036
        ],
        [
          -0.01454568522013392,
          0.019941335399324606
        ],
        [
          0.009805197994140258,
          -0.04381006398498555
        ],
        [
          -0.01989647685463133,
          -0.04658532665310429
        ],
        [
          0.03610409710533903,
          -0.011615479847150154
        ],
        [
          0.03448913344896441,
          -0.020945543044230932
        ],
        [
          0.007598138764155417,
          0.04439438504260562
        ],
        [
          0.0025824789624382047,
          0.01724522935247784
        ],
        [
          -0.02116616966271492,
          -0.0060252670187231905
        ],
        [
          -0.03656817556413684,
          0.021656466194016122
        ],
        [
          -0.035037361144471146,
          0.012182803396471577
        ],
        [
          -0.01552086337934603,
          0.032610259521597074
        ],
        [
          0.02410647767474214,
          -0.049325999812842664
        ],
        [
          -0.037731003096727306,
          -0.012046586473696864
        ],
        [
          -0.02575640799702238,
          -0.048635401280793605
        ],
        [
          0.02069734833438136,
          0.004748670740010841
        ],
        [
          0.012052475466974535,
          -0.024830615799952008
        ],
        [
          -0.045104724928743546,
          -0.020611028626837426
        ],
        [
          -0.016590216502472603,
          -0.044352660947745016
        ],
        [
          -0.0007269843567672546,
          -0.048904214818347364
        ]
      ]
    },
    {
      "charge": 9.91417473200501,
      "spin": -0.0004605737566055499,
      "polarization": -4.6456086265932186e-05,
      "quadrature_error": 1.6305461604312825e-08,
      "realization": 12,
      "onsite": [
        [
          0.025168142160017115,
          -0.017308911707237987
        ],
        [
          0.013082757314525462,
          5.66384725615085e-05
        ],
        [
          0.01784953749302369,
          -0.03347045244957435
        ],
        [
          0.005094559420530595,
          -0.018123999892032165
        ],
        [
          -0.027046649188648998,
          0.04145010791820368
        ],
        [
          0.04071022448784395,
          0.035098899510421624
        ],
        [
          -0.005936797064795621,
          -0.035078188480062306
        ],
        [
          0.017399236435896553,
          -0.006808987200199679
        ],
        [
          0.035019687976261246,
          0.003939050725346324
        ],
        [
          -0.0003525840393821672,
          -0.0282975006142293
        ],
        [
          -0.025480824462148145,
          0.04279582908411618
        ],
        [
          -0.04980000852928046,
          -0.001817520821677486
        ],
        [
          0.023505364147495406,
          -0.002960106294888798
        ],
        [
          0.030925518793278026,
          -0.04853521744046534
        ],
        [
          -0.03242470172061888,
          0.025711679216584266
        ],
        [
          0.024071427677571727,
          -0.001613412884157825
        ],
        [
          0.029682860206602935,
          0.005434369421801068
        ],
        [
          -0.037750048280355476,
          0.023767652377220533
        ],
        [
          0.030946150800215552,
          0.018563458867315502
        ],
        [
          -0.01909031417542142,
          -0.041791646149825536
        ]
      ]
    },
    {
      "charge": 9.919461975068641,
      "spin": -0.007403702400136886,
      "polarization": -0.0007463814487867578,
      "quadrature_error": 1.0802120255224163e-08,
      "realization": 13,
      "onsite": [
        [
          -0.023536092040704438,
          -0.030008519018983316
        ],
        [
          -0.0026749215927115433,
          0.040654369557880835
        ],
        [
          -0.03655568905196778,
          0.0055493139310621165
        ],
        [
          0.010423460665610881,
          0.005830125535043987
        ],
        [
          0.03830862235324031,
          0.011932089570440993
        ],
        [
          0.04007071280737966,
          0.024784049203673317
        ],
        [
          -0.007430684392874885,
          -0.016200612314538933
        ],
        [
          0.03889735051459811,
          0.0005598309567318854
        ],
        [
          0.0029301944218507042,
          0.04379765765110748
        ],
        [
          -0.04373962960675596,
          -0.004599567636102288
        ],
        [
          -0.0073359293057428596,
          -0.02135066021141411
        ],
        [
          -0.03201099448336027,
          -0.048357934134918505
        ],
        [
          -0.033721053481296226,
          0.0375821903504225
        ],
        [
          -0.012316885233845977,
          0.03785963057403989
        ],
        [
          0.012419534558132293,
          -0.02499526522540384
        ],
        [
          0.012545566606148181,
          -0.04520931106991441
        ],
        [
          0.04151281485171375,
          -0.03629677233668974
        ],
        [
          -0.0055292013144224855,
          -0.03910680744051375
        ],
        [
          0.03454079188653231,
          0.029822969245350425
        ],
        [
          -0.013047492156669886,
          -0.024078229924963536
        ]
      ]
    },
    {
      "charge": 9.930440287252935,
      "spin": -0.003381234015044329,
      "polarization": -0.00034049185305354496,
      "quadrature_error": 2.035146033813429e-08,
      "realization": 14,
      "onsite": [
        [
          0.032411855173887325,
          -0.013221205881981855
        ],
        [
          -0.04982791124640023,
          -0.026781529737488707
        ],
        [
          -0.013267907900535017,
          -0.02069559083496424
        ],
        [
          0.016798989794888378,
          0.010975540411465881
        ],
        [
          0.003161863794006757,
          -0.034071941905205835
        ],
        [
          0.03922608691977375,
          0.048577814326724686
        ],
        [
          -0.02947788818426286,
          0.0051317069226304995
        ],
        [
          -0.03240598071399661,
          0.03709832351756931
        ],
        [
          -0.025352778853628855,
          -0.03921516248054561
        ],
        [
          0.048241704983808725,
          0.02353473466369914
        ],
        [
          -0.013877769623898376,
          -0.015603178001827235
        ],
        [
          0.028854982850906277,
          -0.03533768856361172
        ],
        [
          0.011505945981198681,
          0.028397707382628187
        ],
        [
          0.04150551514674808,
          0.01812403953936856
        ],
        [
          -0.042294663225490005,
          -0.02658025691764332
        ],
        [
          -0.030978964087352324,
          0.0010538434927415893
        ],
        [
          -0.009005159761301042,
          0.028617326653070554
        ],
        [
          -0.03777694804644706,
          -0.027706200350533606
        ],
        [
          -0.018582938208462463,
          0.04625092590620554
        ],
        [
          0.04571443368443437,
          0.03757527392274938
        ]
      ]
    },
    {
      "charge": 9.942843490905167,
      "spin": 0.0020159429684329542,
      "polarization": 0.0002027531631446236,
      "quadrature_error": 2.1146561851733907e-08,
      "realization": 15,
      "onsite": [
        [
          0.008570554574840995,
          0.03755933028234543
        ],
        [
          -0.002131948786140224,
          0.005657196560744426
        ],
        [
          -0.007420044719425201,
          -0.01481708571188211
        ],
        [
          0.04540665993028331,
          0.034047579853575746
        ],
        [
          0.021587006615911744,
          0.0481622782757177
        ],
        [
          0.04386008509379079,
          -0.04773722510697956
        ],
        [
          -0.038743301334760394,
          -0.019015215396874775
        ],
        [
          0.026201059199198698,
          -0.03726613915501514
        ],
        [
          0.0288507375026974,
          0.020430354751759125
        ],
        [
          -0.02811418490660074,
          0.02237348207867565
        ],
        [
          -0.0389178942215344,
          0.04467527212759809
        ],
        [
          0.015340619084434126,
          -0.023791284104454427
        ],
        [
          0.003516937818105359,
          -0.004018824074679697
        ],
        [
          -0.02622693100175194,
          -0.034859092376145887
        ],
        [
          -0.02054341687456577,
          -0.020079849942595707
        ],
        [
          -0.039108713373035855,
          -0.04514983928175281
        ],
        [
          -0.026705850007078025,
          -0.030110426648363966
        ],
        [
          -0.0033763246126036206,
          -0.037014813323168694
        ],
        [
          -0.011087212209652295,
          -0.041783762663921156
        ],
        [
          0.04624957446006435,
          0.012033061863558937
        ]
      ]
    },
    {
      "charge": 9.94290916167043,
      "spin": 0.005015067262364264,
      "polarization": 0.0005043863099642078,
      "quadrature_error": 1.0371237430504689e-08,
      "realization": 16,
      "onsite": [
        [
          0.011685040013337533,
          0.04776588388794685
        ],
        [
          -0.0037491721007179915,
          -0.022758152698757583
        ],
        [
          -0.01071263710334499,
          -0.021005436133512592
        ],
        [
          0.04781184135525052,
          -0.027039611072773907
        ],
        [
          -0.012520647674869857,
          -0.018996388524618314
        ],
        [
          0.0300158189003759,
          0.011438759868656959
        ],
        [
          0.049146723592348104,
          0.012238383036767095
        ],
        [
          0.002640143397920812,
          -0.0424229473653356
        ],
        [
          -0.03431542074172428,
          0.040902861314404
        ],
        [
          0.02645988881294091,
          0.041165488090151345
        ],
        [
          0.02008875192324902,
          -0.035794578316780956
        ],
        [
          0.0012915323625912883,
          0.00803203481504252
        ],
        [
          0.023834331086631882,
          -0.029728285405772926
        ],
        [
          -0.01029032967741561,
          -0.04629527999502147
        ],
        [
          0.02466122949382002,
          0.0456284566615847
        ],
        [
          -4.9725867308204885e-05,
          0.014995904593113701
        ],
        [
          0.005615956487804018,
          0.04128350505130503
        ],
        [
          0.030997861268847085,
          -0.031874369798044866
        ],
        [
          -0.00018689271732390267,
          -0.02721782404674469
        ],
        [
          0.020303164844740304,
          0.028423774770354918
        ]
      ]
    },
    {
      "charge": 9.944401434478195,
      "spin": -0.0002670267096607522,
      "polarization": -2.685196403424996e-05,
      "quadrature_error": 2.104006610760177e-08,
      "realization": 17,
      "onsite": [
        [
          0.006948384033971099,
          0.0490956052502101
        ],
        [
          0.0014006972309431806,
          -0.028581138604077364
        ],
        [
          -0.003987688214503335,
          -0.006023945686290458
        ],
        [
          0.03964052297199315,
          -0.029751231349268784
        ],
        [
          0.020735192970865915,
          0.0008657431817929301
        ],
        [
          0.03246013007058553,
          -0.010038620078578066
        ],
        [
          0.023745536357834524,
          -0.02853821606299003
        ],
        [
          0.04622965060356311,
          0.0015539909726862144
        ],
        [
          0.018516806918226283,
          -0.03184297102208078
        ],
        [
          -0.01837629726900334,
          -0.005491706008089091
        ],
        [
          -0.04721680184483923,
          -0.008642342632137048
        ],
        [
          0.0006797483856015862,
          -0.017316308531892602
        ],
        [
          -0.027946361416064658,
          0.01961658033858274
        ],
        [
          0.046589619629992,
          0.046251147814636115
        ],
        [
          -0.018167821457418167,
          -0.03834057701218812
        ],
        [
          0.042638513274648404,
          0.008968298338471056
        ],
        [
          0.009849023547697046,
          -0.0009399916888700663
        ],
        [
          -0.018113713470433834,
          0.003880748015523114
        ],
        [
          0.02171857098682431,
          0.040570729382073664
        ],
        [
          0.0061107737898693296,
          -0.016984433763015783
        ]
      ]
    },
    {
      "charge": 9.882851058568344,
      "spin": -0.011774893813641408,
      "polarization": -0.001191447057520176,
      "quadrature_error": 7.930431689246841e-09,
      "realization": 18,
      "onsite": [
        [
          -0.0414273700785687,
          -0.043166488304284246
        ],
        [
          -0.0027502486264407294,
          0.048994922420430784
        ],
        [
          0.017660929502358064,
          0.001003161701118152
        ],
        [
          -0.027072628407144507,
          0.04061977540492005
        ],
        [
          -0.04880791773999359,
          -0.01402127091889125
        ],
        [
          -0.04573376981315524,
          -0.027938794632889587
        ],
        [
          -0.0014120488997486497,
          0.007249769440680176
        ],
        [
          -0.028744265703788498,
          0.01702844292600865
        ],
        [
          0.04456437329536893,
          0.03596018800549021
        ],
        [
          0.03259631157777322,
          0.007432995836956932
        ],
        [
          -0.02515876984867149,
          0.02750716999402672
        ],
        [
          -0.006725933807418025,
          -0.03517079632737137
        ],
        [
          0.011623427290195644,
          0.0477646025433294
        ],
        [
          -0.04422076339390485,
          -0.0033485751227365426
        ],
        [
          0.041274165016404074,
          0.016936349584962207
        ],
        [
          -0.01398395817951633,
          0.0215550531970327
        ],
        [
          0.03926644261663874,
          0.03766950861833884
        ],
        [
          0.015525860064187186,
          -0.018545214670669552
        ],
        [
          -0.031572822247044205,
          -0.009045672014877881
        ],
        [
          0.03463548876085977,
          -0.04909274382479824
        ]
      ]
    },
    {
      "charge": 9.8868468736077,
      "spin": 0.006222126896116031,
      "polarization": 0.0006293337982937307,
      "quadrature_error": 1.2269672555258993e-08,
      "realization": 19,
      "onsite": [
        [
          -0.0018737227141287088,
          -0.009116276783701971
        ],
        [
          0.04983769122904068,
          0.02336308611140346
        ],
        [
          -0.03959447214768374,
          -0.0389364934792234
        ],
        [
          -0.03425123868433774,
          -0.025833254651387874
        ],
        [
          0.03960912823959033,
          -0.037891501286224455
        ],
        [
          -0.04745743247789002,
          0.029678234570676504
        ],
        [
          -0.044811525047992455,
          -0.014459823629459488
        ],
        [
          0.014342468374826195,
          0.015512207203710354
        ],
        [
          -0.014938323117172969,
          -0.03221750673246913
        ],
        [
          -0.012318029356195546,
          0.013934383598575267
        ],
        [
          0.011538841938196896,
          0.004779918067350453
        ],
        [
          0.04131734491282425,
          -0.022783134772207503
        ],
        [
          -0.03510852902942329,
          -0.01769010984296482
        ],
        [
          -0.02976236143786716,
          -0.03870715945270923
        ],
        [
          0.028536868860082026,
          -0.03845421361405698
        ],
        [
          -0.04126875842909222,
          0.04346919636324453
        ],
        [
          -0.04122314808291214,
          -0.04421161899591323
        ],
        [
          0.03332664414428227,
          -0.032086384440805193
        ],
        [
          -0.010692374110520785,
          -0.022020582617338857
        ],
        [
          -0.03739163622535549,
          -0.03378833423171748
        ]
      ]
    },
    {
      "charge": 9.924896787633768,
      "spin": -0.002303863582331338,
      "polarization": -0.00023212972705186294,
      "quadrature_error": 2.47656410311747e-08,
      "realization": 20,
      "onsite": [
        [
          -0.006520186043426315,
          0.005855798453705097
        ],
        [
          0.04713265274227468,
          0.02828419738402277
        ],
        [
          -0.031659121134321885,
          0.018852112464165627
        ],
        [
          0.04845161433942899,
          0.025710910902498205
        ],
        [
          0.03309077156259259,
          0.04292694516371762
        ],
        [
          0.020394826200165167,
          -0.020115543017264682
        ],
        [
          -0.01191132782375056,
          -0.02816130002798406
        ],
        [
          -0.004883315671900201,
          0.006313622008957541
        ],
        [
          0.012653273152286593,
          0.012279467387915924
        ],
        [
          -0.011104153074320978,
          -0.04014497063151215
        ],
        [
          -0.033950642283501566,
          0.03411226480017886
        ],
        [
          -0.019782939538071777,
          -0.0287917433224537
        ],
        [
          0.003762873079026327,
          -0.03161624804730445
        ],
        [
          -0.029832734868456525,
          -0.030689992863500028
        ],
        [
          -0.03975211064926161,
          0.037818689969587135
        ],
        [
          0.03292029779374893,
          -0.021997690589354236
        ],
        [
          0.014947456942393633,
          0.0470528570332505
        ],
        [
          0.02442843718902374,
          -0.04043227404105836
        ],
        [
          -0.020443340418217493,
          0.010232407951385171
        ],
        [
          -0.04468612424645357,
          0.028108215386971516
        ]
      ]
    },
    {
      "charge": 9.906409045444985,
      "spin": -0.004409798616737854,
      "polarization": -0.00044514602582108203,
      "quadrature_error": 1.7994606631628482e-08,
      "realization": 21,
      "onsite": [
        [
          -0.0027007299198593335,
          -0.017040375785529374
        ],
        [
          -0.031878283850171815,
          0.03960627776158039
        ],
        [
          0.009503864309079346,
          -0.025594938844453886
        ],
        [
          0.03449448196492576,
          -0.009146758092452911
        ],
        [
          0.0002471239018583954,
          -0.011191110102205568
        ],
        [
          -0.024932622073581656,
          0.0019770225913832845
        ],
        [
          -0.029194795614107805,
          -0.018883314425487255
        ],
        [
          -0.04087028962098354,
          -0.009367952512256195
        ],
        [
          0.009110855446848351,
          0.03872974113622345
        ],
        [
          -0.024553789770738178,
          0.009536457435709023
        ],
        [
          -0.03374091177756226,
          -0.022285608844811147
        ],
        [
          0.02349956383618168,
          -0.045994677567914255
        ],
        [
          -0.00033867888361467646,
          -0.013134499471901928
        ],
        [
          -0.03811731735490856,
          0.033343301225045696
        ],
        [
          0.02978253543193031,
          -0.04604134430499242
        ],
        [
          -0.020663291978045884,
          0.03880072534998773
        ],
        [
          0.0031801028810837448,
          -0.026463353873235496
        ],
        [
          0.02503240840698255,
          -0.006205419592005247
        ],
        [
          -0.016867850752217882,
          -0.033709718333676406
        ],
        [
          -0.020865415449071414,
          -0.015133359737512488
        ]
      ]
    },
    {
      "charge": 9.911744286932471,
      "spin": 0.003943708147912814,
      "polarization": 0.0003978823538771226,
      "quadrature_error": 2.2745929145249036e-08,
      "realization": 22,
      "onsite": [
        [
          0.025278278212503905,
          -0.014569698784989052
        ],
        [
          -0.005757458451113785,
          0.043690927132251506
        ],
        [
          -0.0045435283071607185,
          0.008296424841968922
        ],
        [
          -0.014715199022961027,
          -0.04346135912845274
        ],
        [
          0.04335421522158665,
          -0.010097666272703601
        ],
        [
          -0.004500724723045947,
          0.01808214845093968
        ],
        [
          -0.030211610940385783,
          -0.020672154303438196
        ],
        [
          0.027457915341925807,
          -0.0027689227736048955
        ],
        [
          -0.0027554912197837247,
          0.018642106119562643
        ],
        [
          0.04624097085382056,
          0.046698648879559115
        ],
        [
          -0.01892092080155866,
          -0.028449830051179015
        ],
        [
          -0.016800493755150782,
          -0.019069574136979683
        ],
        [
          0.0031005770933775004,
          -0.026129337874961557
        ],
        [
          -0.03927413536507619,
          -0.03221593520542239
        ],
        [
          0.012934574085146311,
          -0.02818788388592232
        ],
        [
          -0.003948610525589903,
          -0.019110552421174466
        ],
        [
          0.045201306317844345,
          0.04305116328831553
        ],
        [
          -0.04373974901184078,
          -0.01108762001629958
        ],
        [
          -0.032411094865974543,
          0.03222234674684196
        ],
        [
          -0.008172161795669333,
          -0.04371947970594053
        ]
      ]
    },
    {
      "charge": 9.890806761081645,
      "spin": 0.0031335977815309794,
      "polarization": 0.0003168192299399744,
      "quadrature_error": 1.675257289383449e-08,
      "realization": 23,
      "onsite": [
        [
          0.033311525796293734,
          0.02623157071337523
        ],
        [
          -0.021407947277008944,
          -0.02115722210248705
        ],
        [
          0.03892658182300182,
          -0.03939810310201939
        ],
        [
          -0.016474733759101814,
          0.040367330469615076
        ],
        [
          0.0009659261920136886,
          0.034120879087493686
        ],
        [
          0.03867609700035349,
          0.03013466348500249
        ],
        [
          0.031272194056647426,
          -0.04725280418887567
        ],
        [
          0.042505509797880855,
          -0.011746827081727765
        ],
        [
          0.03908218811825223,
          0.03826442404102867
        ],
        [
          0.03355920121456121,
          -0.03640207468790159
        ],
        [
          -0.04171289198599935,
          -0.0434094349276854
        ],
        [
          -0.011719409510246005,
          -0.034236638562061744
        ],
        [
          -0.049080026696213946,
          -0.017252520665470374
        ],
        [
          0.021705179616010026,
          0.041830115865208614
        ],
        [
          -0.001156506941348126,
          -0.0462296252917995
        ],
        [
          -0.004084671735269406,
          0.0018815552075159073
        ],
        [
          0.045069003672857044,
          -0.04005510414897284
        ],
        [
          -0.02779132340020687,
          0.0316645366848195
        ],
        [
          0.028574839569834518,
          -0.025538155686153974
        ],
        [
          -0.04403321844757196,
          -0.015053276486003013
        ]
      ]
    },
    {
      "charge": 9.938107054171725,
      "spin": 0.0027038803532996964,
      "polarization": 0.0002720719688931794,
      "quadrature_error": 2.0566632909938458e-08,
      "realization": 24,
      "onsite": [
        [
          0.04013633894952191,
          0.020599289943691562
        ],
        [
          0.0017388208093552585,
          0.03371710016226985
        ],
        [
          0.018953055396195684,
          0.01309008366895778
        ],
        [
          0.006766131195517902,
          0.03342636850268629
        ],
        [
          0.02393260556743125,
          -0.034830601316553356
        ],
        [
          -0.01926121154077214,
          0.03637884117079905
        ],
        [
          0.04231943926796722,
          0.036004954623695434
        ],
        [
          -0.030542916883857876,
          -0.013139945131134714
        ],
        [
          0.0185224305062274,
          0.02552988616921563
        ],
        [
          -0.020536888419489963,
          0.02631006393486439
        ],
        [
          -0.03395120063691902,
          0.003122392416008632
        ],
        [
          0.014390649432553582,
          0.0433346635380204
        ],
        [
          -0.012511690643351447,
          0.03489965982373118
        ],
        [
          0.045913251053682186,
          0.013223743146741032
        ],
        [
          0.04320784935778847,
          0.006580730342214812
        ],
        [
          0.046654186166360176,
          0.00913372916655214
        ],
        [
          0.026090341524946326,
          -0.0041634334981511464
        ],
        [
          -0.03679655390844318,
          -0.006290232741568792
        ],
        [
          0.04551795637578064,
          -0.04469471744130037
        ],
        [
          -0.019022047852117998,
          0.011850642893282769
        ]
      ]
    },
    {
      "charge": 9.902205091385683,
      "spin": -0.0002056179704607428,
      "polarization": -2.0764866871886743e-05,
      "quadrature_error": 2.3179271394725502e-08,
      "realization": 25,
      "onsite": [
        [
          0.023083856388601984,
          0.030191500847296535
        ],
        [
          0.031471585498567115,
          -0.01807560367823579
        ],
        [
          0.009695611427795361,
          0.044809665020729264
        ],
        [
          0.015038507792953446,
          -0.02806393310973293
        ],
        [
          0.016359787985918653,
          0.033105862306467365
        ],
        [
          -0.016391515363427325,
          -0.0346081148527205
        ],
        [
          -0.049034240109231325,
          -0.0017618706868557724
        ],
        [
          -0.0008972791365025254,
          -0.026136476278858314
        ],
        [
          0.025360548433714533,
          -0.044529288073038055
        ],
        [
          0.048288961180014064,
          0.012130297451352356
        ],
        [
          -0.03746176440466226,
          0.006709375450815756
        ],
        [
          -0.03588929849318641,
          0.0018090998286767537
        ],
        [
          -0.015160902537436016,
          0.0355845484803413
        ],
        [
          -0.00934005212059695,
          -0.018404726687952636
        ],
        [
          0.03162486027493623,
          -0.012598120859163044
        ],
        [
          -0.0268144666098184,
          0.024814746339641425
        ],
        [
          0.015616614815788493,
          -0.011242875086098982
        ],
        [
          0.00017362886129475286,
          0.03552886824658806
        ],
        [
          -0.049095727140204694,
          0.04568981773493061
        ],
        [
          -0.04196081145769192,
          -0.03043741523984024
        ]
      ]
    },
    {
      "charge": 9.909343917429108,
      "spin": -0.014131158030295065,
      "polarization": -0.0014260437570887405,
      "quadrature_error": 1.952808153056936e-08,
      "realization": 26,
      "onsite": [
        [
          -0.0066574553485966165,
          -0.023875144927215874
        ],
        [
          -0.03135369438737658,
          -0.029141487499845332
        ],
        [
          0.036630679048661643,
          -0.005584134902839634
        ],
        [
          0.01482679376345554,
          0.010861670408221405
        ],
        [
          -0.022997916820742505,
          -0.021171410156687567
        ],
        [
          -0.04413666811935633,
          0.02309928984580592
        ],
        [
          -0.023608718762439675,
          0.04849305978402661
        ],
        [
          0.02328219808672806,
          0.024410537714309857
        ],
        [
          0.043484459266472084,
          -0.030185438021000578
        ],
        [
          -0.005479850067884616,
          0.009310643040678537
        ],
        [
          0.025171088985940435,
          -0.04805949474228716
        ],
        [
          0.015237699844650718,
          0.042866570123176115
        ],
        [
          -0.021288809785988128,
          0.0026276528682967343
        ],
        [
          0.04936733733072034,
          -0.008026002149806678
        ],
        [
          -0.04679330389554737,
          -0.006444628860394264
        ],
        [
          0.01868259884863159,
          -0.018870224492476585
        ],
        [
          0.030324260452733662,
          0.025280291029772903
        ],
        [
          -0.011536526813797868,
          0.016307365626731865
        ],
        [
          0.0421958551296782,
          0.022658387138240282
        ],
        [
          0.0375064182167925,
          -0.040084653991367326
        ]
      ]
    },
    {
      "charge": 9.938001097229485,
      "spin": 0.0028494666838096657,
      "polarization": 0.00028672432775279526,
      "quadrature_error": 9.568986663142424e-09,
      "realization": 27,
      "onsite": [
        [
          0.049263767964440305,
          -0.02330882457369171
        ],
        [
          -0.016123326552025384,
          0.025459040091252147
        ],
        [
          0.005313794071393006,
          -0.009557145847712209
        ],
        [
          -0.03415786438285049,
          -0.03016882939184721
        ],
        [
          0.001728312481821745,
          -0.010565064603790086
        ],
        [
          -0.018902430917446658,
          -0.03060940815012214
        ],
        [
          -0.024042679461094663,
          0.002439941730422293
        ],
        [
          0.03538841134100916,
          -0.012941041532868312
        ],
        [
          0.002121596209965361,
          -0.00018606956970179667
        ],
        [
          -0.037286403619513714,
          -0.007810399301461837
        ],
        [
          -0.029148374451044557,
          -0.019486774090636972
        ],
        [
          0.038077257545686236,
          -0.021784519487176347
        ],
        [
          0.04863397811980828,
          -0.02477709122744235
        ],
        [
          -0.01902396959856121,
          0.005149018963214645
        ],
        [
          -0.024885298929178082,
          0.031040947759846033
        ],
        [
          0.028960072775182658,
          0.012465870086734707
        ],
        [
          0.04377135663297457,
          0.04689544646920071
        ],
        [
          -0.03921790539505409,
          -0.017893462840112388
        ],
        [
          0.03092212125867176,
          -0.03940848476822964
        ],
        [
          -0.014639217101064118,
          0.013687118806710086
        ]
      ]
    },
    {
      "charge": 9.928859720952165,
      "spin": 0.0011252766308779334,
      "polarization": 0.00011333392378415241,
      "quadrature_error": 1.9425196369218624e-08,
      "realization": 28,
      "onsite": [
        [
          0.04618910578835027,
          -0.044643966915408374
        ],
        [
          -0.028522669887892163,
          0.028788509337638837
        ],
        [
          0.00147828829598666,
          -0.025855138045257575
        ],
        [
          0.004165983944544392,
          -0.047427865399311424
        ],
        [
          0.035843200529934546,
          0.016121969051616794
        ],
        [
          -0.01601046887967459,
          -0.015614374651618246
        ],
        [
          -0.01005228452078942,
          0.03733726745436243
        ],
        [
          -0.018697918577626614,
          0.04528113414792649
        ],
        [
          0.03205898194310684,
          0.016072196889190357
        ],
        [
          0.011708169283361228,
          0.03708357645379255
        ],
        [
          0.02571602846217734,
          -0.0202402518715208
        ],
        [
          -0.007346859606900326,
          -0.03127626047440363
        ],
        [
          -0.040091821474214195,
          -0.0370473973412132
        ],
        [
          -0.017235814663342508,
          -0.008259391020668028
        ],
        [
          0.02936958309241118,
          0.03497277224581943
        ],
        [
          0.040932611860492574,
          0.046997926921623384
        ],
        [
          0.020190722949578924,
          0.01415712280089991
        ],
        [
          -0.004406394758694657,
          -0.029603512992350867
        ],
        [
          -0.030029785328597205,
          0.011860370927062512
        ],
        [
          0.03451765967558475,
          -0.04731193965142455
        ]
      ]
    },
    {
      "charge": 9.89995120228664,
      "spin": -0.009302004676834431,
      "polarization": -0.0009396010633553327,
      "quadrature_error": 1.9204069812473285e-08,
      "realization": 29,
      "onsite": [
        [
          -0.03442537242139593,
          -0.016404654644845154
        ],
        [
          -0.045881091303058445,
          -0.04896049060848348
        ],
        [
          -0.03493688046646381,
          0.007304654538889885
        ],
        [
          0.026398692431364792,
          -0.019572462988022434
        ],
        [
          -0.012995623256442934,
          -0.01663946499912851
        ],
        [
          -0.03942085338274934,
          0.03282055557476492
        ],
        [
          -0.03612118573669302,
          -0.0342272751121392
        ],
        [
          0.016309144984994944,
          -0.017990243796842234
        ],
        [
          0.018684577097537597,
          -0.004771436411939389
        ],
        [
          0.0009012690065617751,
          -0.017711485616937875
        ],
        [
          -0.012329831258913425,
          0.04032779801682211
        ],
        [
          -0.006489649733623981,
          -0.04103814750866849
        ],
        [
          0.02514001193760028,
          -0.04377130782230844
        ],
        [
          -0.033423822120357494,
          0.01729389165815745
        ],
        [
          -0.017153027304504263,
          0.00842832403668449
        ],
        [
          -0.02278058916555551,
          -0.015769699501708756
        ],
        [
          -0.02857689941448016,
          -0.015359600894092273
        ],
        [
          0.04475427700835852,
          -0.04806397695110065
        ],
        [
          0.007601839434724075,
          -0.04188944856913876
        ],
        [
          -0.03053129385000839,
          -0.01607824375697714
        ]
      ]
    },
    {
      "charge": 9.945771404247052,
      "spin": -0.000733235796847342,
      "polarization": -7.372337117402828e-05,
      "quadrature_error": 2.4579166967089397e-08,
      "realization": 30,
      "onsite": [
        [
          0.048091767438738484,
          -0.028650296877377714
        ],
        [
          -0.004546430101021438,
          -0.008140425924166347
        ],
        [
          -0.00457317918295095,
          -0.014167108180080039
        ],
        [
          -0.03405795500897411,
          0.03345861689629166
        ],
        [
          0.021272906303816105,
          0.018304990752407588
        ],
        [
          -0.038295866579881536,
          -0.04731902118952494
        ],
        [
          -0.004322016451133635,
          -0.033031873371314
        ],
        [
          0.036230037395212966,
          0.008111807230419113
        ],
        [
          0.011305439934306605,
          -0.04760891095730077
        ],
        [
          0.005621652107370298,
          0.030346261384880696
        ],
        [
          0.01632504242715835,
          0.041449894574644666
        ],
        [
          -0.04438899313103725,
          0.025743479424460605
        ],
        [
          -0.032900924134366585,
          0.04229766431578652
        ],
        [
          -0.019634849935633913,
          -0.0005727965805036872
        ],
        [
          0.019678290907739288,
          -0.021006251453627212
        ],
        [
          0.0032163317080994708,
          0.017966148715339483
        ],
        [
          0.03603825664685287,
          0.047914808089727604
        ],
        [
          -0.0005013179186085098,
          -0.04927170949864216
        ],
        [
          -0.04150656805202965,
          0.017112585605849565
        ],
        [
          0.00890418742170436,
          0.0191406994210154
        ]
      ]
    },
    {
      "charge": 9.917878522452186,
      "spin": 0.002449356383465319,
      "polarization": 0.00024696374107834084,
      "quadrature_error": 2.1509141395350523e-08,
      "realization": 31,
      "onsite": [
        [
          0.025535071676648674,
          0.04090917685554388
        ],
        [
          -0.02251524255066022,
          0.03301306171722916
        ],
        [
          -0.011848928943197168,
          0.04889586805324114
        ],
        [
          0.04144541495169829,
          -0.03734168171149657
        ],
        [
          -0.0013542111536038667,
          0.04166273853968165
        ],
        [
          0.001444557376275711,
          0.003460269569101372
        ],
        [
          0.03387949073752981,
          0.03998770685730145
        ],
        [
          0.03162339669758074,
          -0.007272711864800607
        ],
        [
          -0.02673151483703573,
          -0.0002935562894463284
        ],
        [
          0.006256872732399513,
          0.00558501088301825
        ],
        [
          -0.024513487220465747,
          -0.03237033573361377
        ],
        [
          0.02507994276792659,
          0.016683984508861383
        ],
        [
          0.029929551186367906,
          -0.03847325605371149
        ],
        [
          0.0357044221477186,
          0.0048183483540460564
        ],
        [
          0.03805460962644096,
          -0.024050803669217736
        ],
        [
          -0.045048675690273425,
          -0.039397803722965676
        ],
        [
          -0.01003243081787765,
          -0.024890730178336363
        ],
        [
          -0.03247014754116133,
          0.02169602612581764
        ],
        [
          0.040997096668959565,
          -0.003902830924078747
        ],
        [
          -0.02998448062577909,
          0.013307555581224872
        ]
      ]
    },
    {
      "charge": 9.948384846110686,
      "spin": -0.004675076260947944,
      "polarization": -0.0004699331935048393,
      "quadrature_error": 1.1679111336337688e-08,
      "realization": 32,
      "onsite": [
        [
          0.03813410860670606,
          0.0022426025681700837
        ],
        [
          -0.008894813999127504,
          -0.03225755716938231
        ],
        [
          0.008596448811979594,
          0.007237607489292183
        ],
        [
          0.011543578060588422,
          0.011127437707178209
        ],
        [
          0.028545170835762676,
          0.01725291675284432
        ],
        [
          -0.008599230589508212,
          0.004039998119798369
        ],
        [
          -0.03658626759220403,
          0.011686202556162373
        ],
        [
          -0.01358930273766408,
          -0.018702055754773787
        ],
        [
          0.021742953522168457,
          0.04296066608788683
        ],
        [
          -0.02525141439092381,
          0.0027402273105885805
        ],
        [
          -0.03201089931796877,
          0.026450173152653064
        ],
        [
          -0.04731275956636928,
          0.0030832471577256007
        ],
        [
          -0.00034493199142080627,
          -0.04281186709075649
        ],
        [
          0.03702957680796365,
          -0.026033701362507856
        ],
        [
          0.03459376390879157,
          -0.013554274065628771
        ],
        [
          0.04221800096037899,
          -0.031409777314099024
        ],
        [
          0.041443557838462444,
          0.048175440475217435
        ],
        [
          -0.013457988850191553,
          0.03217037477308608
        ],
        [
          0.03261720440355996,
          0.011367493182840097
        ],
        [
          -0.013229311072583093,
          0.02311561775096857
        ]
      ]
    },
    {
      "charge": 9.951302089887669,
      "spin": -0.009749509326927922,
      "polarization": -0.0009797219739550661,
      "quadrature_error": 1.7652834854918393e-08,
      "realization": 33,
      "onsite": [
        [
          -0.0346344781756863,
          0.015139408627725504
        ],
        [
          0.0045350821244623946,
          -0.01071130042507551
        ],
        [
          0.010305982164821134,
          -0.011351674376914013
        ],
        [
          0.042047471655549715,
          0.010558267211862968
        ],
        [
          0.04493647654611391,
          -0.013037951481710351
        ],
        [
          -0.03321475584226484,
          -0.02362365853932751
        ],
        [
          -0.011465157884713098,
          0.03695423503822991
        ],
        [
          -0.026249264278363008,
          -0.013675813477265465
        ],
        [
          -0.029748895282675505,
          -0.004985395163425964
        ],
        [
          -0.03376438781815683,
          -0.02822200902531401
        ],
        [
          0.046564135647073346,
          -0.040702764252328966
        ],
        [
          0.018318533843038165,
          -0.020065882194231024
        ],
        [
          0.031210369156190063,
          -0.024522718340951224
        ],
        [
          -0.015647530707211053,
          -0.035528818161740666
        ],
        [
          0.03159663384795024,
          -0.04662807442737077
        ],
        [
          0.0394614624157478,
          -0.01891497361554566
        ],
        [
          0.04516279979890102,
          -0.047309358148415
        ],
        [
          -0.043922633425047625,
          -0.03513191323616101
        ],
        [
          0.040439679826612895,
          -0.019824985994958955
        ],
        [
          0.04602399654501009,
          0.02541022973819844
        ]
      ]
    },
    {
      "charge": 9.929476450309037,
      "spin": 0.000423713454471727,
      "polarization": 4.267228555222966e-05,
      "quadrature_error": 1.7933357217311584e-08,
      "realization": 34,
      "onsite": [
        [
          -0.0034349391115594194,
          0.026802784894676662
        ],
        [
          0.002482517420065479,
          -0.031782995255790356
        ],
        [
          -0.04868046128002679,
          0.006309572236132675
        ],
        [
          0.026872956614392596,
          -0.0035131758149871822
        ],
        [
          0.021005611109428085,
          -0.03751173365701526
        ],
        [
          0.01394140216549325,
          -0.04061923396818996
        ],
        [
          0.013170543110212082,
          -0.015027685727071603
        ],
        [
          -0.024127392538435845,
          0.01743949892782931
        ],
        [
          0.047492812180059116,
          0.030269800978861006
        ],
        [
          -0.04956197822632045,
          -0.041877485900098516
        ],
        [
          -0.045176587755618884,
          -0.04503717975044707
        ],
        [
          -0.010316979413657001,
          -0.005134135157387712
        ],
        [
          0.02242428523819845,
          -0.020048275104721458
        ],
        [
          0.03737946952975195,
          -0.002170917121678051
        ],
        [
          0.043783382677806224,
          -0.00012125214254628952
        ],
        [
          -0.03004925410369882,
          0.016146549624065254
        ],
        [
          -0.015423175628713863,
          0.034762271812039766
        ],
        [
          -0.0012174514923798743,
          -0.03713449498834501
        ],
        [
          -0.011646036476544386,
          0.004841766418853664
        ],
        [
          -0.0010678518926387354,
          -0.04822570602746778
        ]
      ]
    },
    {
      "charge": 9.928090441090317,
      "spin": -0.005519485041428466,
      "polarization": -0.0005559462893875802,
      "quadrature_error": 2.143715156198231e-08,
      "realization": 35,
      "onsite": [
        [
          0.032910054527418145,
          -0.014179108752636338
        ],
        [
          -0.025692307123955517,
          -0.003205491779739632
        ],
        [
          0.005851750209166659,
          0.04644958682073527
        ],
        [
          0.04978134571888536,
          0.04425661422433512
        ],
        [
          -0.016514572548471697,
          -0.01639274078526172
        ],
        [
          -0.028134423758517102,
          0.04924322591129959
        ],
        [
          0.02874114378655955,
          -0.0017253280449452402
        ],
        [
          -0.015894229714231656,
          -0.02091427717596599
        ],
        [
          0.035935034731700996,
          0.027182005390319203
        ],
        [
          0.003656491869050836,
          0.03925337046016525
        ],
        [
          -0.014091818888848244,
          0.04153334776760033
        ],
        [
          -0.01735774534879011,
          -0.011241053252604702
        ],
        [
          0.03561551951117718,
          -0.025631954800852896
        ],
        [
          0.023012780363932756,
          0.007228067112994542
        ],
        [
          0.0035596254557758514,
          -0.0004415769562580857
        ],
        [
          -0.024090889226760205,
          -0.007756861446955275
        ],
        [
          -0.04550480976948604,
          0.032905885093901036
        ],
        [
          -0.04646625050753005,
          0.01524197850997272
        ],
        [
          -0.012683175979284755,
          -0.039697089444938216
        ],
        [
          0.0006193972085240113,
          0.02958960963352035
        ]
      ]
    },
    {
      "charge": 9.907080097256774,
      "spin": -0.006519620780949977,
      "polarization": -0.0006580769224582357,
      "quadrature_error": 1.4875507228683641e-08,
      "realization": 36,
      "onsite": [
        [
          0.032113625161099155,
          -0.02522951049175928
        ],
        [
          -0.0071371903582642116,
          0.02480801896170784
        ],
        [
          0.04688533076513432,
          0.028442428109574758
        ],
        [
          0.02416418301230161,
          0.026721895891850686
        ],
        [
          0.029325131823793024,
          -0.04676985262607667
        ],
        [
          0.04964263630575631,
          -0.018111571286845575
        ],
        [
          0.042542145482154556,
          -0.029232839733301742
        ],
        [
          -0.04260461119924849,
          0.03889916675351106
        ],
        [
          -0.0016808148143089147,
          -0.0025686064940998593
        ],
        [
          0.006385716125461072,
          0.027625602067803706
        ],
        [
          -0.000998587882257762,
          0.02556340310478214
        ],
        [
          -0.012150621798348596,
          -0.02489176740386311
        ],
        [
          -0.026224182938863708,
          0.025372785919458685
        ],
        [
          0.015462239216566961,
          0.030443411570617862
        ],
        [
          -0.03785034560498904,
          -0.03920936876682838
        ],
        [
          -0.005582475882553964,
          0.004174994849856617
        ],
        [
          -0.029221468838938516,
          -0.035358155760598836
        ],
        [
          0.04836662845535786,
          -0.026197837529149937
        ],
        [
          -0.023681153878739904,
          -0.011179830047265929
        ],
        [
          0.007552254063797503,
          0.0255703699288201
        ]
      ]
    },
    {
      "charge": 9.911772354704732,
      "spin": 0.007869072691624023,
      "polarization": 0.000793911765728647,
      "quadrature_error": 1.8557203919909337e-08,
      "realization": 37,
      "onsite": [
        [
          0.04682432000749,
          0.03388400071620036
        ],
        [
          0.04351203737074087,
          -0.002494010627084195
        ],
        [
          -0.030819293648280267,
          0.012505667671785278
        ],
        [
          -0.009900669878113354,
          -0.002850685079084446
        ],
        [
          -0.017785701242427787,
          -0.04465830198826787
        ],
        [
          0.008677265641616583,
          -0.0013805041569208906
        ],
        [
          -0.0011209020678746087,
          -0.041750669380262874
        ],
        [
          -0.049206758262901495,
          -0.009607479096954932
        ],
        [
          0.0024383860712690747,
          -0.01971553147973968
        ],
        [
          0.027363816887019568,
          0.027740441045243272
        ],
        [
          0.026241723798885244,
          0.020647064322237868
        ],
        [
          0.035671381558987206,
          0.009415089487223374
        ],
        [
          0.0005031009293993485,
          0.03355386795212173
        ],
        [
          0.002801906681124823,
          0.022170516296339732
        ],
        [
          0.0034387731683151596,
          -0.04630547245656143
        ],
        [
          -0.027651013658812743,
          0.011871523334771573
        ],
        [
          -0.02141145020554971,
          0.04879845709785789
        ],
        [
          0.04006173575294862,
          -0.008415735125238258
        ],
        [
          -0.010143328847986244,
          0.037193753001567034
        ],
        [
          -0.040499671586899516,
          -0.04727624500555955
        ]
      ]
    },
    {
      "charge": 9.928426367792074,
      "spin": -0.007962427970231585,
      "polarization": -0.0008019828797906776,
      "quadrature_error": 1.5238487001631485e-08,
      "realization": 38,
      "onsite": [
        [
          -0.03568182083822474,
          -0.01694560303685797
        ],
        [
          -0.03820000022710856,
          0.03776591604987499
        ],
        [
          -0.0010993593347786296,
          -0.03547372592663209
        ],
        [
          0.021468657560817297,
          0.015113571291775887
        ],
        [
          -0.021379268324936508,
          0.04536465050954451
        ],
        [
          -0.011674874192851056,
          0.03602486157552498
        ],
        [
          0.042339929538717624,
          0.011639368662642216
        ],
        [
          0.04358011638684976,
          0.03359099717238999
        ],
        [
          0.009451504432439861,
          0.03488210867197862
        ],
        [
          -0.028789422234687778,
          -0.04895569379026213
        ],
        [
          0.027615231150416183,
          -0.007472324714365597
        ],
        [
          0.029747039819897847,
          -0.03879945635385541
        ],
        [
          0.03310885734672134,
          -0.005954135215889486
        ],
        [
          -0.02938602089861242,
          -0.019447601611347433
        ],
        [
          0.024862768061630874,
          0.0211334195470696
        ],
        [
          0.026498533316415857,
          -0.012578881109627515
        ],
        [
          -0.0438102283445361,
          0.03949084612888441
        ],
        [
          -0.03071362810028997,
          -0.009867010129031684
        ],
        [
          -0.0437156859911665,
          0.048461629175973645
        ],
        [
          0.012287541081343757,
          0.039888930290727764
        ]
      ]
    },
    {
      "charge": 9.935588787481922,
      "spin": 0.005366417927146206,
      "polarization": 0.0005401207761242575,
      "quadrature_error": 1.2217103471018729e-08,
      "realization": 39,
      "onsite": [
        [
          0.031630381761120804,
          0.016338979908979395
        ],
        [
          0.04452240625277301,
          -0.0031390764513914426
        ],
        [
          -0.006534605402317359,
          -0.017990027020585553
        ],
        [
          0.025111994390245862,
          -0.023573390732133173
        ],
        [
          -0.009880406609240888,
          0.018037121733350564
        ],
        [
          -0.010234419905332713,
          0.004171471078381783
        ],
        [
          -0.016127453362557123,
          0.009173795912360373
        ],
        [
          0.0035903951089089614,
          0.04938921518686355
        ],
        [
          0.027678928413385276,
          0.022925413717771057
        ],
        [
          0.01853883142809583,
          -0.022724533628853495
        ],
        [
          -0.026574283208846194,
          -0.013540932907429637
        ],
        [
          0.010560560086567139,
          0.03810788711255993
        ],
        [
          -0.021015480995071514,
          0.045020938648601155
        ],
        [
          0.03546904321027759,
          -0.030719436290396352
        ],
        [
          -0.002287633971430947,
          0.04364989456088256
        ],
        [
          -0.003934623591931342,
          0.01827443315384683
        ],
        [
          -0.04891578531365995,
          0.03068837017429575
        ],
        [
          0.008227728862259823,
          -0.03405268846246049
        ],
        [
          -0.044560154866087526,
          0.0492127358582954
        ],
        [
          -0.038366227721088025,
          0.006065177236963315
        ]
      ]
    },
    {
      "charge": 9.92384397682711,
      "spin": -0.002895654099063039,
      "polarization": -0.0002917875478317273,
      "quadrature_error": 1.1038356019920202e-08,
      "realization": 40,
      "onsite": [
        [
          -0.02663847117564866,
          0.024861371904680657
        ],
        [
          -0.031257244203803616,
          -0.031345937349327314
        ],
        [
          -0.03444512850305242,
          -0.03946507169219237
        ],
        [
          0.0065111117272316915,
          0.003413192031949605
        ],
        [
          0.03802660476951554,
          0.023826996056408076
        ],
        [
          0.04475027356886872,
          0.003550496801715007
        ],
        [
          -0.03841439593656814,
          0.02657089731189781
        ],
        [
          0.03909708597586217,
          0.0035746190660580907
        ],
        [
          -0.034260630483035764,
          0.031851050523820396
        ],
        [
          -0.036697693824706806,
          0.042851007151670395
        ],
        [
          0.01933707106799741,
          -0.01754552872222353
        ],
        [
          0.018401895804537077,
          0.023805858514153524
        ],
        [
          0.024314258900936997,
          -0.005326894255023973
        ],
        [
          -0.04574113640418801,
          -0.006083353102382907
        ],
        [
          -0.0066512453565052004,
          -0.039984822022040095
        ],
        [
          0.015283912323077381,
          -0.016217298532466028
        ],
        [
          -0.03234548375877529,
          0.045344786268214504
        ],
        [
          -0.040346695402606436,
          0.049136538352039225
        ],
        [
          0.019412493097625397,
          0.02646965865017871
        ],
        [
          -0.017390260374283553,
          -0.008096343709010446
        ]
      ]
    },
    {
      "charge": 9.929633251235547,
      "spin": -0.0004317386593758516,
      "polarization": -4.347981928961276e-05,
      "quadrature_error": 1.4326898214995559e-08,
      "realization": 41,
      "onsite": [
        [
          -0.016660005235922114,
          0.029789595669114682
        ],
        [
          -0.025174572381507856,
          0.03596246337622391
        ],
        [
          -0.01866260571878927,
          0.00857735508148464
        ],
        [
          -0.012377519689582471,
          0.04179101861419614
        ],
        [
          -0.03482205602024342,
          0.027327353857497433
        ],
        [
          0.021879681853443494,
          -0.023821917198592193
        ],
        [
          -0.004496829030014825,
          -0.010718736469352244
        ],
        [
          -0.0369965325018271,
          0.004213969050240865
        ],
        [
          0.018748805949628383,
          0.006788495215735865
        ],
        [
          0.006416927462772171,
          0.019190011157889625
        ],
        [
          -0.03154209027381753,
          0.02200978479225417
        ],
        [
          0.02888030880222099,
          0.04653020979664217
        ],
        [
          -0.046063143722772176,
          0.02058490043370942
        ],
        [
          0.013401993932552245,
          -0.00870742259006909
        ],
        [
          0.018243587274219417,
          0.029529203705057863
        ],
        [
          -0.01973746357932974,
          -0.0013410693155460826
        ],
        [
          -0.002888099879448304,
          0.034546057454881735
        ],
        [
          -0.04233445826019461,
          -0.03416533112847914
        ],
        [
          -0.025665153654347364,
          0.041001600638238545
        ],
        [
          -0.024716242465577777,
          -0.044925337199799166
        ]
      ]
    },
    {
      "charge": 9.898090655646257,
      "spin": -0.009880952535075066,
      "polarization": -0.0009982685427758317,
      "quadrature_error": 1.1266471410630566e-08,
      "realization": 42,
      "onsite": [
        [
          -0.03555066960933461,
          -0.01359300670973989
        ],
        [
          0.04827366819892909,
          0.012243266773895242
        ],
        [
          0.0091719651357286,
          -0.007804559019732135
        ],
        [
          -0.035940932876718845,
          0.021776174728381614
        ],
        [
          -0.001259865816920093,
          0.03741826397309915
        ],
        [
          -0.010271835617020574,
          -0.022268829399136658
        ],
        [
          -0.021892723365675073,
          0.020693114590837516
        ],
        [
          -0.023538328815635515,
          -0.009685831681019538
        ],
        [
          -0.04918848450111407,
          -0.03217498447089695
        ],
        [
          -0.035915003276689644,
          0.030619974764635058
        ],
        [
          0.01939842678942398,
          0.019324183602383638
        ],
        [
          0.016182050872226267,
          0.038379265010095406
        ],
        [
          0.031867607036145995,
          -0.03719048381336026
        ],
        [
          -0.002190350265492788,
          0.0029149511427241787
        ],
        [
          0.010014036392790027,
          -0.04193692831546996
        ],
        [
          0.014822852357424032,
          0.02110514530595088
        ],
        [
          -0.021083833739215564,
          0.018787261510997466
        ],
        [
          0.026346552831122902,
          0.01828393072094163
        ],
        [
          0.009061398709603506,
          0.04588997449404621
        ],
        [
          -0.03240577159370539,
          -0.031278079362164285
        ]
      ]
    },
    {
      "charge": 9.919236590127213,
      "spin": -0.007005214097664219,
      "polarization": -0.000706225124687179,
      "quadrature_error": 2.1526247945165873e-08,
      "realization": 43,
      "onsite": [
        [
          0.04487675023203673,
          -0.04952563402278838
        ],
        [
          -0.013875380052790667,
          -0.029405534485113172
        ],
        [
          0.010861724583453816,
          0.013225976500826492
        ],
        [
          0.04968973860098247,
          -0.04483852395891472
        ],
        [
          -0.0009527480253785359,
          -0.024711326285437252
        ],
        [
          -0.005245776105400904,
          0.03632691732155505
        ],
        [
          -0.011121551413634412,
          0.022812412766691853
        ],
        [
          -0.040086060373656474,
          0.013051944444130964
        ],
        [
          -0.020260644966233046,
          0.035842929885442174
        ],
        [
          0.043310766570018686,
          -0.026252965891244318
        ],
        [
          -0.035327470030045785,
          -0.03676888804013273
        ],
        [
          -0.001832007146647538,
          0.0026420724719810607
        ],
        [
          0.01093155555949854,
          -0.02943402456125932
        ],
        [
          0.0038291452005077,
          0.026559030571860084
        ],
        [
          -0.0052877668539034195,
          -0.03029717276663979
        ],
        [
          0.0005266770674934446,
          0.008853441671533381
        ],
        [
          -0.025079491890235596,
          0.006598527839104862
        ],
        [
          0.0034894826407494556,
          0.01898088220671354
        ],
        [
          0.006820835208225781,
          -0.011042234757228674
        ],
        [
          -0.006404669347685597,
          0.018697901437178324
        ]
      ]
    },
    {
      "charge": 9.948816014782006,
      "spin": 0.002645184502383136,
      "polarization": 0.00026587932659051153,
      "quadrature_error": 2.4608394467030413e-08,
      "realization": 44,
      "onsite": [
        [
          -0.028759881267612464,
          0.047003464853763735
        ],
        [
          0.02106213265346371,
          0.018373851073179
        ],
        [
          -0.015848939543343148,
          -0.017435184766866355
        ],
        [
          0.0016102020259690444,
          -0.029406789518258227
        ],
        [
          0.04153101797539864,
          -0.0357950833786595
        ],
        [
          -0.0025531962509602463,
          0.023976442499106354
        ],
        [
          -0.026579605717046286,
          -9.749790621528531e-05
        ],
        [
          0.037727727392853724,
          -0.046826468447132286
        ],
        [
          0.04304743858094233,
          0.045770389837241854
        ],
        [
          -0.0063030011693754745,
          -0.02081248335772025
        ],
        [
          0.013137803371595008,
          0.027587163274559928
        ],
        [
          0.01518277626089122,
          -0.030855476068740374
        ],
        [
          -0.019777625177088465,
          0.04670872421474663
        ],
        [
          0.006336653336368167,
          0.015613763003374886
        ],
        [
          -0.02664121196989676,
          -0.0063637392714532975
        ],
        [
          -0.035825460127749,
          0.0021963333355601647
        ],
        [
          -0.026657139834526014,
          0.03938655549160096
        ],
        [
          -0.0202214628009883,
          -0.025927442674469805
        ],
        [
          0.006486255149146844,
          -0.000563019338707893
        ],
        [
          0.027188216284487324,
          0.04875140306942073
        ]
      ]
    },
    {
      "charge": 9.885989080651385,
      "spin": -0.012144713837836406,
      "polarization": -0.0012284773671868343,
      "quadrature_error": 2.1465037465198782e-08,
      "realization": 45,
      "onsite": [
        [
          -0.040044425504027696,
          -0.003358385165362618
        ],
        [
          -0.01467276939897457,
          0.0006486088039400623
        ],
        [
          -0.013924794436264452,
          0.04390031872320288
        ],
        [
          0.0013713698877576563,
          -0.038995808568570246
        ],
        [
          0.013668824842828123,
          -0.046792828935244606
        ],
        [
          -0.03128841813361148,
          0.04614945165547141
        ],
        [
          0.010592256827366739,
          -0.0409825343205577
        ],
        [
          0.02049582760123339,
          0.015712552313962416
        ],
        [
          0.008092337957963693,
          -0.04180002346994149
        ],
        [
          0.04551306617936132,
          0.040322007477522334
        ],
        [
          0.026446440273564714,
          0.021966121662640864
        ],
        [
          -0.010821705141753749,
          0.040250979071425455
        ],
        [
          0.04346593778825393,
          -0.030912306981568452
        ],
        [
          0.02001652184666952,
          0.014339620261846653
        ],
        [
          0.04661950846377587,
          -0.021035495864355616
        ],
        [
          0.030907556601117506,
          -0.02615984870065844
        ],
        [
          0.019797446653456896,
          -0.008362090275978604
        ],
        [
          0.00017742638519147036,
          0.039810016021075076
        ],
        [
          0.04640468194043888,
          0.01984259595644279
        ],
        [
          0.007304019147623075,
          -0.02623082245297627
        ]
      ]
    },
    {
      "charge": 9.944140109553341,
      "spin": 0.005788886027184008,
      "polarization": 0.0005821404327984701,
      "quadrature_error": 2.2229479060954947e-08,
      "realization": 46,
      "onsite": [
        [
          0.04834490122803878,
          0.023866687421438132
        ],
        [
          -0.020666340836771283,
          -0.035624127687608136
        ],
        [
          -0.027099706715883444,
          0.032338711774622705
        ],
        [
          -0.03087180092925782,
          -0.017452108811392045
        ],
        [
          -0.004660034024229223,
          -0.03226169096983903
        ],
        [
          -0.021270539448243,
          -0.0431327113019305
        ],
        [
          -0.024037513249206235,
          0.037720587132684155
        ],
        [
          -0.04650780878503637,
          0.017538225196122956
        ],
        [
          -0.009483525624843468,
          -0.03638389087106056
        ],
        [
          0.014098477030957735,
          -0.006356289647297952
        ],
        [
          0.02026440144845687,
          -0.049077795051283415
        ],
        [
          0.0318011917778125,
          -0.025834494751292948
        ],
        [
          0.02534818948222646,
          -0.016512552421156193
        ],
        [
          -0.044409915361130904,
          -0.03264533652892518
        ],
        [
          -0.030068715774697486,
          0.022013062250905102
        ],
        [
          -0.02055498142941725,
          0.04563605358825307
        ],
        [
          -0.011414905279592213,
          0.025478342108674043
        ],
        [
          -0.04321012144381903,
          -0.019591946950635278
        ],
        [
          -0.026061710520369687,
          0.003811663537207098
        ],
        [
          -0.0375455113659075,
          0.033502474407948776
        ]
      ]
    },
    {
      "charge": 9.910105114950978,
      "spin": 0.006654037984532384,
      "polarization": 0.0006714396978992386,
      "quadrature_error": 2.044214062470934e-08,
      "realization": 47,
      "onsite": [
        [
          0.009361824806700968,
          0.021027860144232385
        ],
        [
          0.03097069394961942,
          0.007622151597319583
        ],
        [
          -0.03764097910012037,
          -0.047906640355991674
        ],
        [
          -0.03908718194417185,
          -0.008664396815678786
        ],
        [
          0.011017193266681644,
          -0.032578135242738934
        ],
        [
          -0.034816224725256965,
          -0.020831146057621142
        ],
        [
          0.033813337718507086,
          0.006400107797802167
        ],
        [
          0.04328920052638553,
          0.0409694804129557
        ],
        [
          -0.012915704310069824,
          0.0384574060311665
        ],
        [
          0.024677904055414562,
          -0.041475948948461794
        ],
        [
          0.039274861273370695,
          0.04124798509299547
        ],
        [
          -0.04973093569318087,
          -0.036777093273685446
        ],
        [
          0.042955549956537845,
          -0.04374078138707576
        ],
        [
          -0.004479096621957147,
          0.024086185141337813
        ],
        [
          -0.03651159143287108,
          -0.017154752721287594
        ],
        [
          -0.04767275979328006,
          -0.009375638942092167
        ],
        [
          -0.006911735859455079,
          -0.005227966138803816
        ],
        [
          0.009177539365414301,
          0.006243406728985455
        ],
        [
          -0.003452030140049245,
          0.04414931899345115
        ],
        [
          -0.023560491236923876,
          0.004626778336950264
        ]
      ]
    },
    {
      "charge": 9.926256617780759,
      "spin": 0.0005191095747453193,
      "polarization": 5.2296610367240144e-05,
      "quadrature_error": 1.529637725998246e-08,
      "realization": 48,
      "onsite": [
        [
          -0.022398423798687242,
          0.013739512165563267
        ],
        [
          -0.0033465886269983813,
          0.0400585314655174
        ],
        [
          -0.012814668202415447,
          0.019064894580027317
        ],
        [
          -0.04030881291943357,
          -0.019294733546263876
        ],
        [
          0.0030376469582011484,
          -0.015590284935756087
        ],
        [
          0.041505217055613164,
          0.022367253683411484
        ],
        [
          0.029910103492310908,
          0.04016890896287348
        ],
        [
          -0.040567095596227135,
          -0.028777032139522176
        ],
        [
          0.007448837632184388,
          -0.024139634984280636
        ],
        [
          0.014282032584347001,
          -0.005204335307645115
        ],
        [
          0.01921101053120504,
          0.04158859458675997
        ],
        [
          0.02553187709480792,
          0.026548183375367962
        ],
        [
          -0.02290661941967458,
          -0.03175023095258842
        ],
        [
          0.018445789833675688,
          0.03932532870847451
        ],
        [
          -0.026899308967688353,
          -0.003364858751102248
        ],
        [
          -0.032810225545243016,
          -0.040614437348916115
        ],
        [
          -0.016016782228119752,
          0.0058950972236104585
        ],
        [
          -0.044345078160730904,
          0.04104728579784253
        ],
        [
          -0.04341594718503105,
          0.03760011817759096
        ],
        [
          0.007596944407981823,
          0.04604429442565336
        ]
      ]
    },
    {
      "charge": 9.938185958013838,
      "spin": -0.005643669910703592,
      "polarization": -0.000567877270011507,
      "quadrature_error": 1.649873990321274e-08,
      "realization": 49,
      "onsite": [
        [
          -0.009423959518838065,
          0.03506019073364372
        ],
        [
          0.001943775552828729,
          0.03160722598839298
        ],
        [
          -0.024973485862213974,
          0.04872550291600458
        ],
        [
          -0.026623335674016868,
          0.03194514285570141
        ],
        [
          -0.042460760990958114,
          -0.03505894544628638
        ],
        [
          0.033398382259179,
          -0.040752322263427745
        ],
        [
          0.024566584281515425,
          -0.01855197738395649
        ],
        [
          0.04870145463019457,
          0.0025297991946573797
        ],
        [
          -0.032959063893571255,
          0.03445945169650491
        ],
        [
          -0.04329741956445639,
          -0.02951607757124284
        ],
        [
          0.02279928089556886,
          -0.03212176902125139
        ],
        [
          -0.00572497194326297,
          -0.00529527872051562
        ],
        [
          0.04802484490034499,
          0.005181921285939625
        ],
        [
          -0.004471058118219309,
          0.0417376193868889
        ],
        [
          0.012771595336721939,
          0.03358000385148756
        ],
        [
          -0.009030289592005566,
          -0.012973555228105796
        ],
        [
          0.008300711255500123,
          0.03154587447240935
        ],
        [
          0.043865412298667625,
          0.03586348504052357
        ],
        [
          0.048357559405470985,
          -0.01488379816300267
        ],
        [
          0.04569907296976804,
          0.044351152224068005
        ]
      ]
    },
    {
      "charge": 9.877151864272482,
      "spin": 0.002301961019904758,
      "polarization": 0.00023305919069963724,
      "quadrature_error": 1.6527792350587245e-08,
      "realization": 50,
      "onsite": [
        [
          0.03167012941364421,
          0.012883196413536482
        ],
        [
          -0.030801011577246264,
          0.012827412031125168
        ],
        [
          0.02885342233867741,
          -0.04969626120306139
        ],
        [
          -0.0357512037116142,
          -0.040483670787696206
        ],
        [
          -0.04941257828352355,
          0.025256439708346304
        ],
        [
          0.041688395031726416,
          0.010370133437629048
        ],
        [
          -0.0020952298891629834,
          -0.049911786043223175
        ],
        [
          -0.023877445602230787,
          0.027229447224118963
        ],
        [
          0.02478557596214956,
          0.045723775560990124
        ],
        [
          0.019300076162215407,
          0.0017894861998317343
        ],
        [
          0.03373068599323105,
          0.02931148980434181
        ],
        [
          -0.047317989203313066,
          -0.014676150227485273
        ],
        [
          0.03965720202448492,
          0.046697967534339066
        ],
        [
          0.030463844563883555,
          0.04264980569538798
        ],
        [
          -0.02861045115486285,
          -0.03534453783949572
        ],
        [
          0.036819120019418394,
          -0.04524161045690505
        ],
        [
          -0.021509607845100566,
          -0.0014149011216350038
        ],
        [
          0.03805217035139333,
          0.03257511945058293
        ],
        [
          0.029890278725507827,
          0.041300056281276115
        ],
        [
          -0.019611101804977483,
          -0.026205150950292633
        ]
      ]
    },
    {
      "charge": 9.929756517236923,
      "spin": -0.00242416010825116,
      "polarization": -0.000244130871088641,
      "quadrature_error": 1.800934160386846e-08,
      "realization": 51,
      "onsite": [
        [
          -0.04530150999251126,
          0.016998398087948757
        ],
        [
          0.006176737634561544,
          -0.0045558405821865405
        ],
        [
          -0.014519835524494006,
          -0.03839839713259882
        ],
        [
          0.00930938465141716,
          -0.039051524852821554
        ],
        [
          -0.031722889742566346,
          -0.002596528970543785
        ],
        [
          0.012289111683184119,
          0.03625515943391898
        ],
        [
          0.022907439525548495,
          -0.03912525826747773
        ],
        [
          0.04494236504374266,
          -0.03346552131596524
        ],
        [
          0.019950494049686338,
          -0.01425196503361368
        ],
        [
          0.025154251441217287,
          0.03013527642814827
        ],
        [
          0.02386573487734095,
          -0.021625500488145256
        ],
        [
          0.002073262392091914,
          -0.037821968921599815
        ],
        [
          0.042440411649309395,
          -0.027140171982628802
        ],
        [
          -0.044547966960931606,
          -0.020722046069769864
        ],
        [
          0.022032985686283757,
          -0.0008888414290973631
        ],
        [
          -0.005195030749468296,
          -0.04656986544880396
        ],
        [
          -0.04212214516276933,
          0.012539733949688658
        ],
        [
          0.026931406997432003,
          -0.04587881261917506
        ],
        [
          0.013726999654313204,
          -0.00413519530609828
        ],
        [
          0.04265647713926461,
          0.02090690817093871
        ]
      ]
    },
    {
      "charge": 9.87942830312501,
      "spin": -0.006798416315823823,
      "polarization": -0.0006881386358837568,
      "quadrature_error": 2.130720775689132e-08,
      "realization": 52,
      "onsite": [
        [
          -0.0021007462955678763,
          0.007917981097860315
        ],
        [
          0.021119803166128673,
          -0.014584553203222106
        ],
        [
          0.04684194158704583,
          0.019265895652528744
        ],
        [
          0.0016870606785862816,
          0.009000783184324325
        ],
        [
          0.03121661676301042,
          -0.04690725349684469
        ],
        [
          0.041107714192108805,
          0.024749079427890855
        ],
        [
          -0.021648788773005648,
          -0.03646982459727344
        ],
        [
          0.014450359807289537,
          -0.025180668784137307
        ],
        [
          -0.04174165638424036,
          -0.03036111517851983
        ],
        [
          0.032177818192483124,
          0.0023882881441287807
        ],
        [
          0.0037826703205491863,
          -0.0019420644136846493
        ],
        [
          0.04013025775155818,
          -0.032728848220243745
        ],
        [
          -0.007490865317875649,
          0.003043491276042698
        ],
        [
          -0.04436572633094844,
          -0.04860059320211057
        ],
        [
          0.04757033581380479,
          0.036215701580286794
        ],
        [
          0.04705514704802588,
          -0.005571752256150794
        ],
        [
          -0.012930924455427144,
          -0.020501079696660953
        ],
        [
          -0.04701737633002631,
          0.03982492580283159
        ],
        [
          0.04444718826598951,
          -0.008388833158532304
        ],
        [
          -0.04914194939512531,
          -0.006182694218602014
        ]
      ]
    },
    {
      "charge": 9.927155613496078,
      "spin": -0.0006836816310995758,
      "polarization": -6.886984124335707e-05,
      "quadrature_error": 2.3421643204174875e-08,
      "realization": 53,
      "onsite": [
        [
          0.04762614481156008,
          -0.03609147994440514
        ],
        [
          0.020595588967477374,
          -0.018790324695569672
        ],
        [
          -0.040504606634863785,
          -0.04412537151419667
        ],
        [
          -0.01150113052103753,
          0.02242877247804541
        ],
        [
          0.002882690286642897,
          -0.026692645391340267
        ],
        [
          0.0313637025686062,
          -0.017854663648496354
        ],
        [
          -0.03820788602545277,
          0.0038024192861798034
        ],
        [
          0.013092123223248972,
          -0.04579552863578612
        ],
        [
          -0.030554266510362384,
          0.0344529241050882
        ],
        [
          -0.009592806346701378,
          0.0027601868132310567
        ],
        [
          0.009899248732342457,
          0.017913128169225273
        ],
        [
          0.018283069701669555,
          -0.025648367030402387
        ],
        [
          -0.01274867177599083,
          0.02431132780549755
        ],
        [
          0.012798005977424753,
          0.04884767230755292
        ],
        [
          -0.04785567773362231,
          -0.04820710505547985
        ],
        [
          0.04987143994379151,
          0.007400981549600581
        ],
        [
          0.01219631033719891,
          -0.048156569095246154
        ],
        [
          0.03674696493751613,
          -0.02059408750807449
        ],
        [
          0.035033691521081864,
          -0.007320848746634023
        ],
        [
          0.002691104321110374,
          0.016722561851107848
        ]
      ]
    },
    {
      "charge": 9.895740039316117,
      "spin": -0.001190162766205617,
      "polarization": -0.00012027021339253651,
      "quadrature_error": 1.836431324588858e-08,
      "realization": 54,
      "onsite": [
        [
          -0.028934016695901312,
          0.04607254243066233
        ],
        [
          -0.009180176301436825,
          0.005187101347430487
        ],
        [
          0.011897990406325519,
          0.020278302958339017
        ],
        [
          -0.03099570517391852,
          -0.0446196789839797
        ],
        [
          7.751730373591059e-05,
          0.04885545624048547
        ],
        [
          -0.005526682429327065,
          -0.045647777092125634
        ],
        [
          0.03821588913815947,
          -0.025257272649109874
        ],
        [
          -0.04859967666830078,
          0.04281058507035444
        ],
        [
          -0.023457351750250634,
          -0.04291880128224754
        ],
        [
          -0.03755194004958119,
          0.007617782789051994
        ],
        [
          -0.009423440984053365,
          0.036330582010962065
        ],
        [
          -0.009186270590281806,
          0.032906194971659586
        ],
        [
          0.020323424399879747,
          -0.00725735220106738
        ],
        [
          -0.015779822609861792,
          -0.042208749051721554
        ],
        [
          0.008503642646768741,
          -0.00319477897111925
        ],
        [
          -0.04625667894508424,
          -0.04158512940826134
        ],
        [
          -0.012140973721496619,
          0.010225524345300975
        ],
        [
          -0.011016705294801997,
          -0.03434272615520241
        ],
        [
          0.034890675485396414,
          0.02017872143721286
        ],
        [
          -0.01812458067689051,
          -0.01740228259356095
        ]
      ]
    },
    {
      "charge": 9.912903450342197,
      "spin": -0.005547838177385218,
      "polarization": -0.0005596582479771559,
      "quadrature_error": 1.8323199034463056e-08,
      "realization": 55,
      "onsite": [
        [
          0.04245622482644114,
          -0.03373777202772822
        ],
        [
          0.013178133605809328,
          -0.01464004262830687
        ],
        [
          -0.045528240569872924,
          -0.011018440047781672
        ],
        [
          0.0069085613186540065,
          0.0430870302919642
        ],
        [
          -0.039596034793025175,
          0.025598333489040906
        ],
        [
          -0.044701277152740276,
          -0.013296412530020167
        ],
        [
          -0.008283852201552491,
          -0.033425315236569705
        ],
        [
          0.009830394390523148,
          -0.031111430958709697
        ],
        [
          0.0366919078520246,
          0.04806153450714189
        ],
        [
          0.029243624101298382,
          -0.03376425839103389
        ],
        [
          -0.0036984633496100136,
          -0.015082726059341946
        ],
        [
          0.030318768174970714,
          -0.029899505287138674
        ],
        [
          0.04041525831154698,
          0.019241870617969364
        ],
        [
          -0.048738115983508336,
          -0.01559537286714218
        ],
        [
          -0.031039648527468877,
          -0.015536031318972333
        ],
        [
          -0.038601123694905586,
          0.028365751102744516
        ],
        [
          -0.047376128945854315,
          -0.03245536456186934
        ],
        [
          0.033316204787135206,
          0.04037530310135794
        ],
        [
          0.012365133064436984,
          0.022357598228233494
        ],
        [
          -0.009245137446364349,
          -0.021585345460751228
        ]
      ]
    },
    {
      "charge": 9.90824802891679,
      "spin": 0.0045490218842827316,
      "polarization": 0.0004591146558913957,
      "quadrature_error": 1.6342098521386737e-08,
      "realization": 56,
      "onsite": [
        [
          0.005184299249697301,
          -0.003880508522168216
        ],
        [
          0.0480093688442159,
          -0.010594482835093365
        ],
        [
          -0.02828566916424853,
          -0.049474354336374454
        ],
        [
          0.031144681800655216,
          -0.046685858868438616
        ],
        [
          0.04862331799292735,
          -0.009438958645150555
        ],
        [
          -0.04125775132349027,
          -0.03221520492561618
        ],
        [
          0.026516208223487908,
          -0.03132739826372817
        ],
        [
          0.02182647039809485,
          -0.013847611860074362
        ],
        [
          -0.04347915477881708,
          0.01218472012492354
        ],
        [
          0.0076011181091201405,
          0.01839047577893667
        ],
        [
          0.028202577272830417,
          0.017617535343426277
        ],
        [
          0.030802285500348248,
          0.02869023767303268
        ],
        [
          0.03568392784416413,
          -0.03260473454504144
        ],
        [
          0.02402634546040075,
          0.03044920428889189
        ],
        [
          -0.016862793018896274,
          -0.02236051851307208
        ],
        [
          0.047348020317839745,
          -0.01360168912885936
        ],
        [
          -0.041248762644632266,
          -0.04251467325917904
        ],
        [
          0.02564677992992713,
          -0.023260830241372155
        ],
        [
          -0.046335605896688385,
          -0.02708257537684954
        ],
        [
          -0.016377527237810573,
          -0.007877322265047303
        ]
      ]
    },
    {
      "charge": 9.929433691478044,
      "spin": 0.00871807990375769,
      "polarization": 0.0008780037386462432,
      "quadrature_error": 9.224369420486045e-09,
      "realization": 57,
      "onsite": [
        [
          0.03885229625932167,
          0.015419865184524609
        ],
        [
          0.005000715471631403,
          -0.021800076971206353
        ],
        [
          -0.03744605532773783,
          -0.020052095286940963
        ],
        [
          -0.034789967696317994,
          -0.007932719896039588
        ],
        [
          0.038744999723254556,
          0.04919348951241442
        ],
        [
          0.045297113961096966,
          0.037558751290517015
        ],
        [
          -0.03417692491198496,
          -0.01924338154734159
        ],
        [
          0.04685847392744795,
          0.04755804885367498
        ],
        [
          0.013030948709910728,
          0.0036023037405748734
        ],
        [
          0.03056965308937286,
          0.011231229521225038
        ],
        [
          -0.03803475709567063,
          0.0195124764324371
        ],
        [
          0.03567733445896096,
          0.005426975132546141
        ],
        [
          -0.020908672413858045,
          0.020209735911587604
        ],
        [
          -0.032873683026072714,
          -0.04820160503726071
        ],
        [
          -0.037927397688622716,
          0.0031796981430710497
        ],
        [
          0.035880497688996746,
          -0.01013169610774299
        ],
        [
          -0.013387457390161998,
          -0.04474685132837676
        ],
        [
          -0.03279882388257359,
          0.024093827313212426
        ],
        [
          0.009411658998835858,
          -0.0365831684124213
        ],
        [
          0.018172604327364658,
          0.038275051285318926
        ]
      ]
    },
    {
      "charge": 9.921815508115346,
      "spin": -0.0065440652510723426,
      "polarization": -0.0006595632871544283,
      "quadrature_error": 1.2403006260937753e-08,
      "realization": 58,
      "onsite": [
        [
          -0.013751825589069157,
          0.001456600905015891
        ],
        [
          -0.034805044120068324,
          -0.046562966853663304
        ],
        [
          0.02553686018275149,
          0.034169605183675164
        ],
        [
          -0.00507787221413878,
          -0.01263617058417589
        ],
        [
          0.042273855452331685,
          0.0058947077007384455
        ],
        [
          0.023712603921171263,
          -0.003191809866212224
        ],
        [
          0.02952655904331132,
          -0.025340757634293255
        ],
        [
          0.027982957784298865,
          0.00847288573497449
        ],
        [
          -0.02325553980309014,
          0.03301165825142911
        ],
        [
          -0.0321436823049813,
          0.0013262097406587445
        ],
        [
          -0.011532875510724593,
          -0.04200274303881111
        ],
        [
          -0.03900064788683031,
          -0.012797747216408632
        ],
        [
          0.011862971867995106,
          -0.029153501407540416
        ],
        [
          0.016034883432029842,
          0.026882447550019728
        ],
        [
          -0.0469837267209948,
          0.028957685046331547
        ],
        [
          -0.008855386030680923,
          0.04297251433432721
        ],
        [
          0.003383698943792146,
          0.042349242535245316
        ],
        [
          -0.03647112750524406,
          -0.0015538635452059454
        ],
        [
          -0.03786209636757298,
          -0.00940972416459497
        ],
        [
          -0.021291655336448792,
          0.020492338211682032
        ]
      ]
    },
    {
      "charge": 9.945164079660447,
      "spin": -0.007021649125075173,
      "polarization": -0.0007060365287924852,
      "quadrature_error": 1.638552400183936e-08,
      "realization": 59,
      "onsite": [
        [
          0.017744288444882655,
          0.00731698999870236
        ],
        [
          0.006400808421726266,
          0.0275677707065745
        ],
        [
          0.03303588557895375,
          0.008845650018008279
        ],
        [
          0.011661084387153978,
          0.04935202614365165
        ],
        [
          -0.007455607915357251,
          -0.020099448030948278
        ],
        [
          0.011932331164359447,
          -0.03357846154902392
        ],
        [
          0.00229180747554715,
          -0.01043564187203675
        ],
        [
          -0.016682683870272642,
          0.03253428283606097
        ],
        [
          0.034254728460884426,
          0.03208671211243928
        ],
        [
          -0.018474733196195227,
          0.02909700049911615
        ],
        [
          -0.04990790210531243,
          -0.016481756120097314
        ],
        [
          0.028303245335141877,
          0.028118859876722732
        ],
        [
          0.020040311012202508,
          0.03487266765085277
        ],
        [
          0.019740711955952533,
          -0.02508240797549395
        ],
        [
          0.020312367527404868,
          0.029741642180093175
        ],
        [
          0.03873743274318832,
          0.007213587566521795
        ],
        [
          0.029852836754357737,
          0.020463384739055984
        ],
        [
          0.04281507734000585,
          -0.033262090251625076
        ],
        [
          0.04477856083014031,
          -0.0017665140894820158
        ],
        [
          -0.010783592937774353,
          0.006300702356574095
        ]
      ]
    },
    {
      "charge": 9.920792755679004,
      "spin": -0.0042138360619915745,
      "polarization": -0.0004247479174060389,
      "quadrature_error": 1.626053606408581e-08,
      "realization": 60,
      "onsite": [
        [
          -0.045453933044649134,
          0.035677865874423134
        ],
        [
          0.0032527365076506914,
          0.020091516743065987
        ],
        [
          -0.012015728752135003,
          0.013297811119574204
        ],
        [
          -0.0019331915722767615,
          0.01374868696388741
        ],
        [
          0.036098644082940265,
          -0.04083684020026621
        ],
        [
          -0.03813018877547625,
          0.025854878178722104
        ],
        [
          -0.016761475928921243,
          0.0012843125815785589
        ],
        [
          -0.012179232430107843,
          -0.01963266089077753
        ],
        [
          -0.038424717187561346,
          -0.025730145705855845
        ],
        [
          0.029846264520804272,
          0.03636487679565546
        ],
        [
          0.03682694769292265,
          0.015319882264625759
        ],
        [
          -0.004121471038806904,
          -0.010939712736674947
        ],
        [
          0.02764327442149131,
          0.027011350653188812
        ],
        [
          -0.042268627706178064,
          0.010813998213704878
        ],
        [
          -0.005287986742624137,
          0.002055133625440929
        ],
        [
          -0.040061542010507024,
          0.022896878135575158
        ],
        [
          -0.041454176336595594,
          -0.024174624525823907
        ],
        [
          -0.04849930871321213,
          -0.023647987831604822
        ],
        [
          0.04043605947990053,
          -0.023783936583630996
        ],
        [
          -0.03595974111322042,
          0.0366473969610287
        ]
      ]
    },
    {
      "charge": 9.924401146903852,
      "spin": -0.0031908376116826036,
      "polarization": -0.0003215143729531791,
      "quadrature_error": 2.4587305328102707e-08,
      "realization": 61,
      "onsite": [
        [
          -0.0413052800430488,
          0.04221538492869606
        ],
        [
          0.028051178162663573,
          0.02605941654114341
        ],
        [
          0.01779943533538461,
          -0.004647608800690629
        ],
        [
          0.02276501025137595,
          0.009014812409321074
        ],
        [
          0.009562350358969816,
          0.041742664011413175
        ],
        [
          -0.028091242559301056,
          -0.03184092135802152
        ],
        [
          0.007209131121343283,
          0.024413635275191553
        ],
        [
          -0.047868922345544795,
          -0.01659143605289405
        ],
        [
          0.016988668548901353,
          0.038153488446441355
        ],
        [
          -0.002889081268651575,
          0.008342508636381953
        ],
        [
          -0.002270833543542683,
          0.038793738293573674
        ],
        [
          -0.01778882165071473,
          0.020285114076425456
        ],
        [
          -0.04642477799902692,
          -0.03608490638503482
        ],
        [
          0.016178230156704804,
          0.01848799675730539
        ],
        [
          -0.04017583703573555,
          -0.04264786178408147
        ],
        [
          -0.030013653028156218,
          0.046578213261442125
        ],
        [
          -0.004446530514326516,
          0.03981900659218064
        ],
        [
          -0.033815184402774826,
          -0.022441722712145132
        ],
        [
          -0.009378126239425487,
          0.03293932843649652
        ],
        [
          0.01381969973683031,
          -0.04848885562259775
        ]
      ]
    },
    {
      "charge": 9.922760051765774,
      "spin": -0.003964726531068803,
      "polarization": -0.0003995588435460829,
      "quadrature_error": 8.678614133758404e-09,
      "realization": 62,
      "onsite": [
        [
          -0.013322065985179536,
          0.025380477486048283
        ],
        [
          -0.004762885321473245,
          -0.046323876626931076
        ],
        [
          0.010337141028476958,
          -0.005656355686785755
        ],
        [
          -0.014769289368788907,
          -0.04130270727303247
        ],
        [
          -0.01582185141833383,
          0.0280315282970984
        ],
        [
          0.021748890877817756,
          0.03758509761309711
        ],
        [
          -0.04747363179714858,
          0.012411105472406217
        ],
        [
          -0.005334465349078978,
          -0.026168658006161374
        ],
        [
          0.03887694321928531,
          0.001105144934288739
        ],
        [
          0.01981339730043788,
          -0.0017520771531112991
        ],
        [
          0.018827961720149763,
          0.030133299117599405
        ],
        [
          -0.0010462033536176585,
          -0.024419049547673446
        ],
        [
          -0.03481746364866343,
          0.004091667688125279
        ],
        [
          0.02972802229418474,
          -0.033398951188117684
        ],
        [
          0.03827865830291975,
          0.035150119934997476
        ],
        [
          0.018812370309454846,
          0.04138445646043008
        ],
        [
          -0.02121935435546095,
          -0.015999301001216847
        ],
        [
          -0.03250369932696229,
          -0.00043799297240509905
        ],
        [
          0.04467921534281308,
          0.02745888745177351
        ],
        [
          0.006028992803724341,
          -0.023924648335347812
        ]
      ]
    },
    {
      "charge": 9.927573575839212,
      "spin": -0.008329474653103186,
      "polarization": -0.0008390242176975322,
      "quadrature_error": 2.4748843194263352e-08,
      "realization": 63,
      "onsite": [
        [
          0.01343211068228807,
          -0.010906723712306922
        ],
        [
          0.025336135266941243,
          -0.04759907714791124
        ],
        [
          -0.010314345716565344,
          0.045662225162481904
        ],
        [
          -0.03291113678902788,
          0.04123814501478634
        ],
        [
          0.04956808156343091,
          0.049209333718498297
        ],
        [
          0.022567446329409283,
          -0.030240173779276836
        ],
        [
          0.026793585343887705,
          -0.01979644087765671
        ],
        [
          -0.009475493362644707,
          -0.02459341993314057
        ],
        [
          -0.015966149304627586,
          -0.018595449840856516
        ],
        [
          -0.032373690645439865,
          -0.03689614083565684
        ],
        [
          -0.029876928236096858,
          -0.017983077043100162
        ],
        [
          0.016117617367407105,
          -0.037650628383767676
        ],
        [
          0.01044829066091614,
          0.011374972084647397
        ],
        [
          -0.02676031158869563,
          -0.03512666411529766
        ],
        [
          -0.04215159126747978,
          0.038344335406294186
        ],
        [
          -0.034665743115654325,
          0.007745623377581501
        ],
        [
          -0.013242415837392905,
          0.010804252799984107
        ],
        [
          -0.016785622241567433,
          0.014778519597964182
        ],
        [
          0.04101803749221904,
          0.014728418975149732
        ],
        [
          -0.019278268292807967,
          0.024696368851911787
        ]
      ]
    },
    {
      "charge": 9.90028052125406,
      "spin": -0.0016055351754723534,
      "polarization": -0.000162170675065779,
      "quadrature_error": 2.128441225059376e-08,
      "realization": 64,
      "onsite": [
        [
          -0.014589995141631118,
          0.013122377190175755
        ],
        [
          0.010827545819167797,
          -0.04426192942613173
        ],
        [
          0.043435312023140174,
          -0.032265134249454167
        ],
        [
          -0.04778924454397591,
          -0.01881035042970716
        ],
        [
          0.04192848431623995,
          0.0025119457716148777
        ],
        [
          0.02266841527439216,
          -0.04835832553733008
        ],
        [
          0.021022973787662713,
          -0.008987179835088052
        ],
        [
          0.043698579345452584,
          0.004868955209262449
        ],
        [
          -0.033132227114353915,
          0.04068873714383002
        ],
        [
          -0.029562592554922808,
          -0.03206569585512007
        ],
        [
          0.011201074889833108,
          -0.009706861987834658
        ],
        [
          0.03172774354630287,
          0.04281741420666062
        ],
        [
          -0.015272131416673954,
          0.017205838657833955
        ],
        [
          -0.026913936442884603,
          -0.0336475242718855
        ],
        [
          0.03901567572801798,
          -0.02213427948823693
        ],
        [
          0.040171086487286664,
          0.007374642391484554
        ],
        [
          0.02931022184180672,
          -0.0017039117568054749
        ],
        [
          0.02860597780543593,
          0.04088021296784271
        ],
        [
          -0.003607762361528155,
          -0.03903860962760186
        ],
        [
          0.02485849731822458,
          -0.0349359785987213
        ]
      ]
    },
    {
      "charge": 9.886658471291236,
      "spin": -0.006407981454988355,
      "polarization": -0.0006481443122158794,
      "quadrature_error": 2.338322921564095e-08,
      "realization": 65,
      "onsite": [
        [
          -0.02088235385846702,
          0.035124674107415196
        ],
        [
          -0.01408071940306626,
          -0.029109674319808335
        ],
        [
          0.04131360390953878,
          0.04557190338028726
        ],
        [
          0.014859719717496583,
          -0.024418404487357537
        ],
        [
          0.043238027474669136,
          0.04452879145867078
        ],
        [
          -0.04547042599296805,
          -0.017598484462391283
        ],
        [
          -0.049995066710072526,
          0.03973473842068376
        ],
        [
          0.005745500766320508,
          0.03752328326062632
        ],
        [
          0.023323184832437796,
          -0.008391779367768637
        ],
        [
          0.032595091577457394,
          -0.033826232631770675
        ],
        [
          -0.028206212120020738,
          0.026874393208030506
        ],
        [
          0.042968055338181974,
          0.024837898250496038
        ],
        [
          -0.04215955046603475,
          -0.03407012933822832
        ],
        [
          -0.016570981774940464,
          0.031826047548830075
        ],
        [
          0.0389710015326829,
          0.04939742532869315
        ],
        [
          -0.012177200009720432,
          0.031052924854967856
        ],
        [
          0.048265929469900756,
          -0.04965919274679962
        ],
        [
          -0.012305957543263343,
          -0.01865066082183088
        ],
        [
          -0.04870646881054306,
          0.008734904622604601
        ],
        [
          0.03367321394120894,
          -0.01944245577554317
        ]
      ]
    },
    {
      "charge": 9.909507255933907,
      "spin": -0.008397633719128342,
      "polarization": -0.0008474320167735645,
      "quadrature_error": 2.4700187861405114e-08,
      "realization": 66,
      "onsite": [
        [
          -0.008717471793499562,
          0.023207748925472935
        ],
        [
          -0.02785654319294395,
          -0.02215203535733671
        ],
        [
          0.0028042230048043945,
          0.03903471300085219
        ],
        [
          -0.02298255353710238,
          0.023879704908832136
        ],
        [
          -0.007456470755374034,
          0.03138424804909701
        ],
        [
          -0.04334170760042064,
          0.037636256741455154
        ],
        [
          -0.04153034955945883,
          0.046755464040471456
        ],
        [
          0.04256695168902923,
          0.017602199092102533
        ],
        [
          -0.03393447327972669,
          -0.0412715355121195
        ],
        [
          -0.006326424918821204,
          -0.0422654004375072
        ],
        [
          0.00972359920395037,
          -0.019727418555934552
        ],
        [
          0.04030854598693505,
          0.007158932117605196
        ],
        [
          -0.009749503067449095,
          -0.0007793366426444709
        ],
        [
          -0.026338226768040332,
          0.01668374516803084
        ],
        [
          0.030382642185979733,
          -0.008061456334455687
        ],
        [
          -0.04854022871000301,
          -0.043256011697786714
        ],
        [
          0.02545381559681055,
          0.006423020853120298
        ],
        [
          -0.015554240361027809,
          -0.02739139244756078
        ],
        [
          0.047455512207415326,
          0.04908750208452342
        ],
        [
          0.021974546759281913,
          -0.027081763512925086
        ]
      ]
    },
    {
      "charge": 9.938227528559512,
      "spin": -0.003321195666239121,
      "polarization": -0.0003341839031854515,
      "quadrature_error": 2.0044808744358545e-08,
      "realization": 67,
      "onsite": [
        [
          -0.017475004259545124,
          0.04452214134269454
        ],
        [
          -0.032745815237169,
          0.02431623608898488
        ],
        [
          -0.04454461593125845,
          -0.020516153213292435
        ],
        [
          0.02557892262905613,
          0.04259571496046431
        ],
        [
          0.01356594622070842,
          0.04118159029813662
        ],
        [
          0.048766218714414,
          -0.02167246125599084
        ],
        [
          -0.0058678225732432185,
          -0.013995018475410896
        ],
        [
          -0.003902987227742717,
          0.037988031329063573
        ],
        [
          0.024908732733555775,
          0.034607205142262634
        ],
        [
          -0.02896403343222558,
          -0.031952413903897844
        ],
        [
          -0.0440572612624264,
          -0.003906097679436525
        ],
        [
          0.0004880692514458579,
          -0.025886122383731225
        ],
        [
          -0.02631196023012429,
          0.03214569424901162
        ],
        [
          -0.044571906690187804,
          0.0455822474468269
        ],
        [
          0.024536916677712323,
          0.009499277207287604
        ],
        [
          0.014842026690357016,
          -0.036161238060105176
        ],
        [
          -0.031200580792958177,
          -0.028718743917123857
        ],
        [
          0.043854871338534274,
          -0.020348632664621183
        ],
        [
          0.0071163471027018005,
          0.043933019702074236
        ],
        [
          0.03688375183613353,
          0.007507683140722407
        ]
      ]
    },
    {
      "charge": 9.910821128006889,
      "spin": 0.0019639081768094827,
      "polarization": 0.00019815796808800176,
      "quadrature_error": 2.2107407412257445e-08,
      "realization": 68,
      "onsite": [
        [
          0.027628792132377497,
          -0.021748825412752873
        ],
        [
          -0.010500418659329172,
          0.01226363540277984
        ],
        [
          0.017291756599327163,
          -0.03152202471824714
        ],
        [
          -0.03184454252156635,
          -0.01905969509889567
        ],
        [
          0.027762343747223958,
          0.046458357096976585
        ],
        [
          0.037456841389809495,
          -0.03689463385124275
        ],
        [
          0.0067528059393571,
          -0.007734119690700904
        ],
        [
          0.019247624986717796,
          -0.018820528949286586
        ],
        [
          -0.0397708426698146,
          -0.029114788100792467
        ],
        [
          -0.03795007704333402,
          0.04008647292072351
        ],
        [
          0.03519218350519941,
          -0.011078113807266199
        ],
        [
          0.04260579462511167,
          -0.015185009121452264
        ],
        [
          0.028189247132407808,
          -0.005350137762974029
        ],
        [
          -0.032329063271670996,
          -0.03696742819325293
        ],
        [
          1.3760671885541809e-05,
          0.0011823426739008686
        ],
        [
          0.04027920381289714,
          -0.04824038026677957
        ],
        [
          0.015493277362072455,
          -0.0266684066207207
        ],
        [
          0.022421157090061122,
          0.026101048850788428
        ],
        [
          -0.026217247627652873,
          -0.03789083056457844
        ],
        [
          0.03244274633959564,
          -0.010603088691724258
        ]
      ]
    },
    {
      "charge": 9.895895233549462,
      "spin": -0.0029731838341220894,
      "polarization": -0.0003004461712612197,
      "quadrature_error": 2.1103125906234013e-08,
      "realization": 69,
      "onsite": [
        [
          -0.03164609987709409,
          0.0236563600726743
        ],
        [
          0.04886339356995392,
          -0.037830884874013364
        ],
        [
          -0.04788787680866918,
          0.04379645907723628
        ],
        [
          0.02851217423297396,
          -0.03171697297380349
        ],
        [
          0.024795901479775118,
          0.04830696466202908
        ],
        [
          0.0233491852873087,
          0.0365072524760761
        ],
        [
          -0.006682841176237762,
          0.0002391067927243959
        ],
        [
          -0.011105189168193821,
          0.010007456208657318
        ],
        [
          -0.009588749305833269,
          -0.00030091979974054134
        ],
        [
          -0.00010016259603511102,
          -0.042557338760243424
        ],
        [
          0.04324438842832706,
          -0.023261743018162796
        ],
        [
          0.027944779374687076,
          0.03384495942735277
        ],
        [
          -0.03586111600157804,
          0.0012159683321306333
        ],
        [
          -0.009978253879468768,
          -0.0008794601365984395
        ],
        [
          0.0063842847778434325,
          -0.023545422309851884
        ],
        [
          -0.00816350868920953,
          0.045564571458224
        ],
        [
          0.020107649446232792,
          0.017295221979836475
        ],
        [
          -0.007180252241548293,
          0.03947381906415878
        ],
        [
          0.03621770593842992,
          -0.011286538866737403
        ],
        [
          -0.04458325166722206,
          -0.03146094428509873
        ]
      ]
    },
    {
      "charge": 9.955012709474332,
      "spin": 0.002314517681579629,
      "polarization": 0.00023249771237126283,
      "quadrature_error": 1.3458498396272395e-08,
      "realization": 70,
      "onsite": [
        [
          0.04454165882029801,
          0.03973606572544465
        ],
        [
          0.04346194566512422,
          0.03552928307099876
        ],
        [
          0.012259271110899327,
          0.04994489888472482
        ],
        [
          0.003856681343699764,
          -0.010862888608399922
        ],
        [
          -0.010917555432382153,
          0.026666687701271466
        ],
        [
          -0.02148336386547105,
          -0.036939891349508494
        ],
        [
          0.02306014334489173,
          0.016367202372189665
        ],
        [
          -0.02549807652782329,
          0.04457413863201208
        ],
        [
          0.03008162264732804,
          0.028394428063015065
        ],
        [
          -0.04985222545875687,
          0.019537962757189317
        ],
        [
          -0.01694139803882605,
          -0.023165371602214394
        ],
        [
          -0.03654772166224707,
          -0.028147075300187542
        ],
        [
          -0.02778763658419081,
          0.04459359698445001
        ],
        [
          -0.04880131035636101,
          0.007399337743551712
        ],
        [
          0.010084564700002074,
          -0.0033920152839159584
        ],
        [
          -0.002707916034631344,
          0.03418190416783652
        ],
        [
          0.02537936321933977,
          0.040523105451837835
        ],
        [
          -0.04302518502301808,
          0.02247681327716665
        ],
        [
          0.02785293950332139,
          0.02709958811325891
        ],
        [
          0.03850609194587383,
          0.026789641524632007
        ]
      ]
    },
    {
      "charge": 9.943339888470419,
      "spin": 0.0005157908762349802,
      "polarization": 5.187300062356856e-05,
      "quadrature_error": 1.9724543243770953e-08,
      "realization": 71,
      "onsite": [
        [
          0.013866446123074555,
          0.020893663113917132
        ],
        [
          -0.016903168338990637,
          0.025438836876103404
        ],
        [
          -0.01128162814071726,
          0.014890170966599808
        ],
        [
          0.012568995932058943,
          -0.027996147298928034
        ],
        [
          0.038363943032289946,
          -0.014560859080695779
        ],
        [
          -0.036575445221908025,
          -0.00531143508459242
        ],
        [
          0.02190423070869227,
          -0.026205606343387568
        ],
        [
          -0.022056203882474534,
          -0.037729652315825014
        ],
        [
          -0.0019681652692764007,
          0.0013656054711908214
        ],
        [
          0.028710831782022217,
          -0.04295687644924782
        ],
        [
          -0.04175132856999511,
          -0.02012073955904338
        ],
        [
          -0.02690051877397508,
          -0.02579297237198863
        ],
        [
          0.03501859757390528,
          -0.030909061860985066
        ],
        [
          -0.046210390748894464,
          0.035805903371113404
        ],
        [
          0.015399077361840624,
          0.01413889347448527
        ],
        [
          -0.022205311714276966,
          0.021942740357089444
        ],
        [
          0.004972469959255488,
          0.04780829531790963
        ],
        [
          -0.04701430369526758,
          0.002440990727945125
        ],
        [
          -0.032170698705224654,
          0.02554270254054039
        ],
        [
          0.009285806637252016,
          0.027265883969556523
        ]
      ]
    },
    {
      "charge": 9.924974645878036,
      "spin": -0.010862178735194196,
      "polarization": -0.0010944288648339663,
      "quadrature_error": 1.6826080682452246e-08,
      "realization": 72,
      "onsite": [
        [
          -0.0435856403022211,
          0.0024986320814749247
        ],
        [
          -0.01634458876196359,
          0.04425654452430805
        ],
        [
          0.02333981414789435,
          0.0215086119217522
        ],
        [
          0.016128420017980177,
          -0.019269471754554804
        ],
        [
          -0.02961745149108025,
          0.028038534984255944
        ],
        [
          0.004171939000170613,
          0.027679262983990635
        ],
        [
          -0.03576114275674433,
          -0.02181910556195491
        ],
        [
          -0.01620806986957133,
          0.04537618797739197
        ],
        [
          -0.04725120463289412,
          0.00866465554820154
        ],
        [
          0.013260846110687327,
          0.012502068957009393
        ],
        [
          0.02993176028117732,
          -0.007659226162185874
        ],
        [
          -0.004463368638856921,
          -0.03720304368600467
        ],
        [
          0.03783311925662454,
          -0.011907686210383371
        ],
        [
          0.043419695649745196,
          -0.024065650994250842
        ],
        [
          -0.04816055838513608,
          0.0011966843535660895
        ],
        [
          0.026468262210137275,
          0.015184771078515458
        ],
        [
          0.00011592443704359218,
          0.03630206915371792
        ],
        [
          0.010941319730437514,
          0.0013592234915352983
        ],
        [
          0.00714308650694119,
          -0.0050564498212625625
        ],
        [
          0.016768311220611648,
          0.036064410831241484
        ]
      ]
    },
    {
      "charge": 9.924213915780832,
      "spin": 0.000591517704705375,
      "polarization": 5.960348192059649e-05,
      "quadrature_error": 1.4185240860157421e-08,
      "realization": 73,
      "onsite": [
        [
          0.04934455286951547,
          -0.045307548997637184
        ],
        [
          0.04950315603660324,
          0.02571714577590538
        ],
        [
          -0.04999895475811003,
          0.032797434419457525
        ],
        [
          0.01128952339523398,
          -0.0016841913245247003
        ],
        [
          -0.029621405824698455,
          0.041069501251384186
        ],
        [
          0.03703774690750815,
          -0.021666281306072812
        ],
        [
          0.03302498462778543,
          -0.011308816912555829
        ],
        [
          -0.010104300571623981,
          0.03636005135123603
        ],
        [
          0.031171774384738088,
          0.026021123112174457
        ],
        [
          -0.010043534622943606,
          0.015328873294549863
        ],
        [
          -0.04161825402112456,
          -0.02488311614138703
        ],
        [
          0.019903437367475227,
          -0.041660113654237024
        ],
        [
          -0.02012200182785473,
          0.0029655119616800035
        ],
        [
          0.04474715678413983,
          -0.006101085042190604
        ],
        [
          -0.04941589064775636,
          0.038628725949771486
        ],
        [
          -0.0396195067407262,
          0.045637922709929946
        ],
        [
          0.024867921628086334,
          0.03523567178195593
        ],
        [
          -0.01530966028111476,
          0.048020189850035574
        ],
        [
          -0.014911525409120455,
          -0.012674902688428406
        ],
        [
          0.005515946777843041,
          0.02863431976451844
        ]
      ]
    },
    {
      "charge": 9.926440840844535,
      "spin": -0.003083308658932687,
      "polarization": -0.0003106157290784157,
      "quadrature_error": 1.5484030533072282e-08,
      "realization": 74,
      "onsite": [
        [
          -0.0055835524430945735,
          0.016904562957139352
        ],
        [
          0.0002593482389360094,
          0.018218734826538255
        ],
        [
          0.04634353990256293,
          0.00797958048113416
        ],
        [
          0.015934098825061443,
          0.011294678459930617
        ],
        [
          -0.013067113188710122,
          -0.004249971852085421
        ],
        [
          0.038311112421408625,
          -0.0017003762070472578
        ],
        [
          0.029766715050794187,
          -0.02162395473033575
        ],
        [
          0.045234518006876764,
          -0.03300463302693899
        ],
        [
          -0.012028272303568607,
          -0.041800391488655414
        ],
        [
          -0.03081536184423509,
          -0.01864886329117902
        ],
        [
          -0.04247717097677443,
          0.01665073710540864
        ],
        [
          0.04913388941215298,
          -0.011366216194905895
        ],
        [
          -0.049668443260864094,
          -0.04962772918929395
        ],
        [
          -0.00437418982507555,
          0.03363034028352185
        ],
        [
          0.015325742387452532,
          0.022309039647816636
        ],
        [
          0.006123351383789853,
          0.04364982302956848
        ],
        [
          0.004808431765406684,
          0.002182569914664381
        ],
        [
          -0.02513798321184696,
          -0.021513918039108515
        ],
        [
          -0.018706490851376704,
          -0.02189610023419382
        ],
        [
          -0.020133947375287266,
          0.029324271251433484
        ]
      ]
    },
    {
      "charge": 9.938597495743078,
      "spin": -0.003900811470132697,
      "polarization": -0.00039249114090831233,
      "quadrature_error": 1.8355684933019984e-08,
      "realization": 75,
      "onsite": [
        [
          -0.009894868249652057,
          0.034719874008411866
        ],
        [
          -0.04941881482135806,
          -0.023560766779004396
        ],
        [
          0.014411823764680809,
          0.021878903019685092
        ],
        [
          -0.032368703999865606,
          -0.00845638278162432
        ],
        [
          0.016310096454331763,
          0.023524097712769892
        ],
        [
          0.03141101722016376,
          0.011404064934188642
        ],
        [
          -0.023116558391464648,
          0.0006488476076573213
        ],
        [
          -0.04231550369570269,
          -0.03348561843229399
        ],
        [
          -0.005462998503228365,
          0.01657967037950185
        ],
        [
          -0.000591675324552253,
          0.042081635557532304
        ],
        [
          0.012182730461346512,
          0.03501577016380723
        ],
        [
          0.014736840183188576,
          0.00920399078813823
        ],
        [
          0.028089563991909233,
          -0.005411146859360061
        ],
        [
          0.011286198860899564,
          0.002530847757067377
        ],
        [
          -0.03285126800703253,
          0.021793130814809297
        ],
        [
          -0.028408646991987176,
          0.037234572019659254
        ],
        [
          -0.01838371632638177,
          0.036854905131284255
        ],
        [
          0.021680668572898146,
          0.002438212631556601
        ],
        [
          0.004887389126734275,
          -0.01974871437887168
        ],
        [
          0.04976057424865958,
          0.008433404933367264
        ]
      ]
    },
    {
      "charge": 9.917986914475703,
      "spin": 0.0024598746196417887,
      "polarization": 0.00024802156333272657,
      "quadrature_error": 1.5041350943738958e-08,
      "realization": 76,
      "onsite": [
        [
          0.023869413518893573,
          0.014374797993333549
        ],
        [
          0.025803362378919184,
          0.015223786817533336
        ],
        [
          0.030191430556622725,
          0.048234571360167455
        ],
        [
          -0.03477672136120721,
          0.012025926452874126
        ],
        [
          0.041141263331323674,
          0.02786984225059788
        ],
        [
          -0.041090650327664215,
          0.04627007721528717
        ],
        [
          -0.017010368262752207,
          -0.03047524124820864
        ],
        [
          0.004039975941330674,
          -0.03209640274052836
        ],
        [
          0.004765471286822177,
          -0.015576814711328393
        ],
        [
          0.0033710216956007594,
          -0.03756312502237405
        ],
        [
          -0.041119930518856075,
          -0.0477075633802436
        ],
        [
          -0.03687840093681708,
          -0.009137032767171184
        ],
        [
          -0.0009026670348081106,
          -0.002316840063716241
        ],
        [
          -0.004069054261157369,
          -0.035681229417799325
        ],
        [
          -0.03703499025381368,
          -0.023936619229814462
        ],
        [
          -0.03213747171803211,
          -0.011113577749940803
        ],
        [
          0.001568085718142584,
          -0.004589487075434218
        ],
        [
          -0.03415762049035849,
          -0.04518484303699517
        ],
        [
          0.01622884044823905,
          -0.04376765567349061
        ],
        [
          -0.002262221404973272,
          -0.038408105211341886
        ]
      ]
    },
    {
      "charge": 9.901300398050537,
      "spin": -0.01040987534138693,
      "polarization": -0.0010513644595043824,
      "quadrature_error": 2.4538407200257017e-08,
      "realization": 77,
      "onsite": [
        [
          -0.03033317487445102,
          -0.0445177966122029
        ],
        [
          0.02925260381796231,
          -0.028608949317428814
        ],
        [
          0.045109609346026064,
          -0.038783834045272705
        ],
        [
          0.011220513218831676,
          0.029736990723758377
        ],
        [
          0.008734960997311879,
          -0.006582954564976061
        ],
        [
          0.01505679817223289,
          0.015228663180323329
        ],
        [
          0.03376405119260349,
          0.020433328064429684
        ],
        [
          0.038930104798865245,
          -0.01274572589184756
        ],
        [
          0.036202637395085,
          0.044203415788162684
        ],
        [
          0.04572809565896284,
          -0.038903422053979377
        ],
        [
          0.015915544071898297,
          0.01877376826170106
        ],
        [
          0.006402560733249386,
          -0.01319326995700134
        ],
        [
          -0.0055905001845693025,
          0.013308451040930161
        ],
        [
          -0.03754323437171967,
          -0.003675516670476088
        ],
        [
          -0.04181050323996435,
          0.025815252469102073
        ],
        [
          0.006212769787833652,
          -0.03701696769506643
        ],
        [
          0.016079778180801252,
          -0.021086282010117908
        ],
        [
          -0.004150339047672494,
          0.028757938071893557
        ],
        [
          -0.04306553147810968,
          0.020903485468204683
        ],
        [
          -0.022223536615589002,
          -0.018108491538163567
        ]
      ]
    },
    {
      "charge": 9.907194685551378,
      "spin": -0.007734672325582587,
      "polarization": -0.0007807126609576785,
      "quadrature_error": 1.223860004877894e-08,
      "realization": 78,
      "onsite": [
        [
          0.04309228348320686,
          -0.020792718373570208
        ],
        [
          -0.043785369181641824,
          -0.018474621214955536
        ],
        [
          -0.000554601288871262,
          0.03929792163345616
        ],
        [
          -0.017512783388234164,
          0.03865036755054878
        ],
        [
          0.008252104477765573,
          -0.00037669168752908766
        ],
        [
          0.04562889437746526,
          0.005330730836881278
        ],
        [
          -0.046013526876822655,
          -0.022947997253254394
        ],
        [
          -0.013143780829170303,
          -0.004757890392877141
        ],
        [
          -0.026093435207363305,
          0.04307430471890508
        ],
        [
          0.03561454335384555,
          0.008075596539591834
        ],
        [
          0.037583427436516825,
          -0.016793109490611302
        ],
        [
          -0.01639643526429079,
          0.019888359663838784
        ],
        [
          -0.01956314053202697,
          -0.014645694786457955
        ],
        [
          0.04032907125667774,
          -0.03500957844064965
        ],
        [
          0.034941830591930845,
          -0.04800627109735481
        ],
        [
          0.006996933892309633,
          0.04576305641146099
        ],
        [
          -0.016264616823433213,
          0.048538668065910145
        ],
        [
          -0.03634386016203255,
          0.007530672551125016
        ],
        [
          0.04304777918581286,
          0.04618215429113395
        ],
        [
          -0.03609126895768669,
          -0.03572574883297193
        ]
      ]
    },
    {
      "charge": 9.893483291845978,
      "spin": -0.010736375295743174,
      "polarization": -0.0010851966874590967,
      "quadrature_error": 2.1508824372695358e-08,
      "realization": 79,
      "onsite": [
        [
          -0.003827493756400846,
          -0.030138898424641417
        ],
        [
          -0.04307851411730177,
          -0.03846803930637528
        ],
        [
          0.02647836646734336,
          0.004835311639236062
        ],
        [
          -0.022490956013748533,
          0.0055933297379968105
        ],
        [
          -0.029004394183902174,
          0.015572715687329833
        ],
        [
          0.04273088570804277,
          0.03496842034420389
        ],
        [
          0.03299538822253696,
          -0.026262916247068183
        ],
        [
          -0.03526705245384241,
          0.017682210469782633
        ],
        [
          -0.04611476011454531,
          0.024331747143569393
        ],
        [
          0.02991331658894468,
          0.027470918820377208
        ],
        [
          -0.016088618010186122,
          -0.014629091236180204
        ],
        [
          -0.0464390216720628,
          -0.014860950782854002
        ],
        [
          -0.002917502128552893,
          0.021568004346842057
        ],
        [
          0.04308179072182691,
          -0.02453483135689052
        ],
        [
          -0.04336587295667663,
          -0.006147703668777739
        ],
        [
          -0.018541549759620378,
          0.03348347574307389
        ],
        [
          -0.031447100133207534,
          0.040362005028710166
        ],
        [
          -0.014386422638871542,
          -0.006299901124326476
        ],
        [
          0.049734949025382114,
          -0.005124276922440399
        ],
        [
          -0.0028123452178048236,
          -0.03368631691489691
        ]
      ]
    },
    {
      "charge": 9.916056284343833,
      "spin": -0.014220833759003937,
      "polarization": -0.0014341219282364088,
      "quadrature_error": 1.7845673689341784e-08,
      "realization": 80,
      "onsite": [
        [
          -0.0388890176378511,
          -0.023014898744749546
        ],
        [
          -0.010758442630907847,
          0.017870084679216802
        ],
        [
          -0.024228080480980674,
          0.03587042173464304
        ],
        [
          -0.02515588494167357,
          0.04798469007310223
        ],
        [
          0.04484747266661464,
          0.004016050629734369
        ],
        [
          0.003600724117746326,
          -0.04107950747551138
        ],
        [
          -6.715621290594165e-05,
          -0.008180443987701368
        ],
        [
          -0.04079088071989913,
          -0.0077981964563828
        ],
        [
          0.03994058873254734,
          0.030632706921948583
        ],
        [
          -0.041894075128537225,
          -0.02986921054579721
        ],
        [
          -0.002731148634859494,
          0.010026068303561543
        ],
        [
          0.030642742002421217,
          0.044645673567204794
        ],
        [
          0.012197936801854894,
          -0.012921601901713299
        ],
        [
          -0.029038099646974416,
          -0.032516064735789475
        ],
        [
          -0.03440410992699449,
          -0.040133973130969995
        ],
        [
          0.049173842386241576,
          0.025568551047785798
        ],
        [
          0.048190652294416866,
          0.039572432133496024
        ],
        [
          0.04107184886341286,
          -0.0015937612094547374
        ],
        [
          0.0432594641089873,
          -0.011229943239832396
        ],
        [
          -0.010981748798843817,
          -0.01336911182351757
        ]
      ]
    },
    {
      "charge": 9.912802560624355,
      "spin": -0.0025651663194713424,
      "polarization": -0.00025877306682781104,
      "quadrature_error": 1.8060793347614416e-08,
      "realization": 81,
      "onsite": [
        [
          0.01882775503044906,
          -0.019805943075891952
        ],
        [
          -0.013320053190531776,
          -0.002363793618467336
        ],
        [
          0.006656530638872393,
          -0.035155032730959546
        ],
        [
          -0.01783502293826352,
          0.016407707479783096
        ],
        [
          -0.048795556577191285,
          -0.017027393934534778
        ],
        [
          0.04104038715411383,
          0.008814620806862086
        ],
        [
          -0.018657012853999178,
          -0.044277434672682005
        ],
        [
          -0.043865559883790685,
          -0.011823678467280566
        ],
        [
          0.0408431745862608,
          -0.019974303036083607
        ],
        [
          -0.03355374856821328,
          -0.031038336020726077
        ],
        [
          -0.013030682505532902,
          0.038793480956713824
        ],
        [
          0.008062922116592,
          0.018477381365713516
        ],
        [
          -0.019902561290337142,
          -0.038398420066885486
        ],
        [
          -0.031714270534191104,
          0.024008480212391325
        ],
        [
          -0.01645356397052381,
          0.015870298181799608
        ],
        [
          -0.04180436596293984,
          0.039567036772303305
        ],
        [
          0.024640837292167275,
          -0.03254580402896795
        ],
        [
          0.03545429786146134,
          -0.009150984280509623
        ],
        [
          -0.027286940305949373,
          0.016400105771546478
        ],
        [
          0.005807911329294903,
          0.007171983625809154
        ]
      ]
    },
    {
      "charge": 9.91709601103971,
      "spin": -0.0022530571025701977,
      "polarization": -0.00022718919934445474,
      "quadrature_error": 1.448836409874752e-08,
      "realization": 82,
      "onsite": [
        [
          -0.021600921713405087,
          -0.005332333618988952
        ],
        [
          -0.011488634056138848,
          -0.005169336112601897
        ],
        [
          -0.02036898774676892,
          -0.02391511200851957
        ],
        [
          -0.039770718191605325,
          -0.04218889078818731
        ],
        [
          -0.019507642119007174,
          0.037898200672074875
        ],
        [
          0.024561705767333172,
          0.041847968146844425
        ],
        [
          0.01177982705706785,
          0.04450423754969367
        ],
        [
          0.030159022341438163,
          0.0077091949074924795
        ],
        [
          0.01757424613325423,
          -0.034775093479013156
        ],
        [
          0.02530387924785324,
          0.04373841148430278
        ],
        [
          -0.01741286518684433,
          0.032056457689335224
        ],
        [
          -0.002026893265210883,
          -0.017907473688306218
        ],
        [
          0.019279323048455282,
          0.015981280207504237
        ],
        [
          0.040051610419038416,
          0.01673762672880827
        ],
        [
          0.03052992360479899,
          -0.02418173208322314
        ],
        [
          -0.029436362921966386,
          0.029914520450856283
        ],
        [
          0.032302969822450206,
          0.008059094349670316
        ],
        [
          0.025555888214640957,
          0.0475642127376385
        ],
        [
          0.011009038760445032,
          0.008392152563638552
        ],
        [
          0.01675930251007547,
          0.014229307399045793
        ]
      ]
    },
    {
      "charge": 9.916066520213473,
      "spin": 0.004459600065621079,
      "polarization": 0.0004497347871285834,
      "quadrature_error": 1.474501121276885e-08,
      "realization": 83,
      "onsite": [
        [
          0.04094639376751728,
          0.044654913928659196
        ],
        [
          0.02386508679849514,
          -0.012561151802309538
        ],
        [
          -0.004609965913497015,
          0.04898012379113005
        ],
        [
          -0.02913458808922095,
          -0.007422239819439583
        ],
        [
          -0.035600278069043194,
          0.006665523064678616
        ],
        [
          -0.037503323993777815,
          -0.03339597377218155
        ],
        [
          0.040819505139773296,
          -0.0015837160434806763
        ],
        [
          -0.027260894383590518,
          0.024722652438424877
        ],
        [
          0.015998431967891302,
          -0.0005924235357109287
        ],
        [
          0.0482473229513115,
          -0.03281213912340495
        ],
        [
          0.02355152253467878,
          0.0005568217988888083
        ],
        [
          0.02997842726196219,
          -0.04414402666316311
        ],
        [
          -0.0370876130396976,
          0.004680981654751684
        ],
        [
          0.005376160045237402,
          0.035647346013111134
        ],
        [
          0.0342546413867032,
          -0.047351384489364025
        ],
        [
          0.0013465703527840364,
          0.035153712808762255
        ],
        [
          0.04296334126443642,
          -0.032457468502260424
        ],
        [
          -0.006070009465535917,
          -0.0179780359342991
        ],
        [
          0.038250925899736346,
          -0.002785084607051916
        ],
        [
          -0.013439761897226836,
          -0.02096427640936025
        ]
      ]
    },
    {
      "charge": 9.923822840994404,
      "spin": 0.00734443664035796,
      "polarization": 0.000740081393837339,
      "quadrature_error": 2.2910991178190963e-08,
      "realization": 84,
      "onsite": [
        [
          0.03208327637830667,
          0.03791723242655544
        ],
        [
          0.04525465518609244,
          -0.04266731467318379
        ],
        [
          -0.03346950705935967,
          -0.008716642798839248
        ],
        [
          0.020804669855840383,
          -0.03445322826889691
        ],
        [
          0.02442052563862772,
          0.01721830736104342
        ],
        [
          0.018137777593347518,
          -0.043879732936557225
        ],
        [
          -0.0011152473391844095,
          0.0012494562318667718
        ],
        [
          0.04035827225349735,
          0.044963962840327845
        ],
        [
          0.0009074392673654522,
          0.040789177312115996
        ],
        [
          0.04055162756734414,
          -0.019693768861253826
        ],
        [
          -0.022124651325297874,
          -0.0077513488238496325
        ],
        [
          0.0368354324194579,
          -0.023432168080970872
        ],
        [
          -0.04091975943053683,
          0.03873428558722432
        ],
        [
          0.00037781549787203883,
          -0.016649071741614396
        ],
        [
          0.025484607246492458,
          0.019441143294372118
        ],
        [
          -0.034217466943672586,
          -0.008431420603782235
        ],
        [
          0.016580561014651468,
          -0.0251557759740213
        ],
        [
          0.003472360773286075,
          0.023707584678011956
        ],
        [
          -0.04892711278806882,
          0.04353848708607182
        ],
        [
          -0.04305747632538427,
          0.04965100583884885
        ]
      ]
    },
    {
      "charge": 9.905204628262222,
      "spin": -0.012302899234128362,
      "polarization": -0.0012420641163762402,
      "quadrature_error": 1.854258708076644e-08,
      "realization": 85,
      "onsite": [
        [
          -0.017675376665924357,
          -0.04445432134119966
        ],
        [
          0.04400124541721086,
          -0.008714742985029292
        ],
        [
          -0.029731868514969863,
          0.049027043960662514
        ],
        [
          0.032825496898273326,
          -0.04468167693372891
        ],
        [
          -0.014574049741530835,
          -0.0036739092847969806
        ],
        [
          0.011684740006294506,
          0.03382316583488952
        ],
        [
          -0.03466366917385741,
          0.04517914114540289
        ],
        [
          -0.02270182451817635,
          -0.011736997671681425
        ],
        [
          -0.018262895350078502,
          0.048228988773739614
        ],
        [
          -0.025210082725942676,
          -0.02535844427582311
        ],
        [
          -0.017188478951349388,
          -0.020451057374557324
        ],
        [
          -0.04021052608201262,
          -0.008733559059823204
        ],
        [
          0.03980729319120206,
          -0.042491156917023924
        ],
        [
          0.014554801310822638,
          0.01951813734437227
        ],
        [
          0.010311202892007341,
          0.026155370270283126
        ],
        [
          0.032594457775585936,
          0.03396568684942257
        ],
        [
          0.012675103482603686,
          0.04467404146186987
        ],
        [
          -0.012985150505763945,
          0.03905387730594519
        ],
        [
          0.03081396307567129,
          0.015876336242215933
        ],
        [
          0.012392044673178615,
          0.0006772135963756254
        ]
      ]
    },
    {
      "charge": 9.904700446664167,
      "spin": -0.008658416187362152,
      "polarization": -0.000874172443072546,
      "quadrature_error": 2.2352622785044846e-08,
      "realization": 86,
      "onsite": [
        [
          0.01983643555460521,
          -0.04849386751213966
        ],
        [
          0.028563231016726837,
          0.04448288000340522
        ],
        [
          -0.008987815768919737,
          0.045853469497176086
        ],
        [
          0.004644201781641641,
          0.03387863593159669
        ],
        [
          -0.02754389222540017,
          0.03144312851246919
        ],
        [
          -0.009258535997681304,
          -0.039772159209308544
        ],
        [
          -0.03262259543314097,
          -0.044081027219305784
        ],
        [
          -0.009371428051955476,
          -0.020628890096798348
        ],
        [
          0.0449124759931228,
          -0.025827408149945663
        ],
        [
          0.011989442570583063,
          -0.046087201843780824
        ],
        [
          0.01844840310771559,
          -0.03501370325794323
        ],
        [
          -0.042939279066952045,
          -0.04323404722416642
        ],
        [
          0.031469858656574076,
          0.02183891545777314
        ],
        [
          -0.037357760843335024,
          -0.04621604178376029
        ],
        [
          0.0280284417882926,
          0.014716289816639111
        ],
        [
          0.010355023451178537,
          0.04609885033534673
        ],
        [
          0.048244927616575256,
          -0.041529502456075854
        ],
        [
          -0.021172649211081387,
          0.028672630373709693
        ],
        [
          -0.016304882350579933,
          -0.027701841096946945
        ],
        [
          0.008024097223546259,
          0.023930157719614056
        ]
      ]
    },
    {
      "charge": 9.902993616349498,
      "spin": -0.002262630410337616,
      "polarization": -0.00022847943743012133,
      "quadrature_error": 2.3336132002152172e-08,
      "realization": 87,
      "onsite": [
        [
          -0.04766819939114447,
          0.023406135668709444
        ],
        [
          -0.030482485438302922,
          -0.016115807296607054
        ],
        [
          0.00952433754504839,
          -0.025260567575364802
        ],
        [
          -0.006496822759129425,
          -0.007009527270066485
        ],
        [
          -0.0071277131980651415,
          -0.02957026025001802
        ],
        [
          0.04739285748659429,
          0.006824754229128746
        ],
        [
          -0.04705576702333365,
          -0.01805085587703025
        ],
        [
          0.012499247775350344,
          0.030008690004618768
        ],
        [
          0.024189149020111947,
          -0.04882708293826202
        ],
        [
          0.04860597782123709,
          0.02632778761195964
        ],
        [
          0.016461171422737425,
          -0.049614855935887894
        ],
        [
          -0.02548162208711671,
          -0.03736562125875273
        ],
        [
          -0.03571415070239238,
          0.003719203080154755
        ],
        [
          -0.0017699356607497885,
          0.0018563169654814554
        ],
        [
          -0.0358293931459316,
          0.015192663066756679
        ],
        [
          -0.025376173406637295,
          0.033754414214876946
        ],
        [
          0.0075427824690912915,
          0.040955871628525084
        ],
        [
          -0.01054284122125397,
          -0.03226931247158285
        ],
        [
          -0.03989186667868031,
          0.0026450102327526537
        ],
        [
          -0.04649416306488916,
          -0.01465278171780704
        ]
      ]
    },
    {
      "charge": 9.91747707737435,
      "spin": -0.010533456934346819,
      "polarization": -0.0010621105400261282,
      "quadrature_error": 1.7701441506824595e-08,
      "realization": 88,
      "onsite": [
        [
          -0.02056237287815184,
          -0.030790356682988754
        ],
        [
          0.005793120472668098,
          0.009756674791427014
        ],
        [
          0.04267857355674014,
          -0.02303022137816209
        ],
        [
          -0.020588897878830115,
          0.04654804148442997
        ],
        [
          0.03480073073756862,
          0.03262349620852696
        ],
        [
          -0.004745566027928784,
          -0.004471532862869221
        ],
        [
          0.02451246322287487,
          -0.0048818544919831605
        ],
        [
          -0.03180177260969178,
          -0.04271018443447309
        ],
        [
          0.04303128146004527,
          -0.027711026867353418
        ],
        [
          0.038892821709279976,
          -0.032096657058507595
        ],
        [
          0.004022471514965875,
          0.04339545746884575
        ],
        [
          0.023441786555741792,
          0.024497338243600356
        ],
        [
          0.037009409881841884,
          0.024541331987155898
        ],
        [
          0.04516080557012056,
          -0.011683221130601731
        ],
        [
          0.015218409488279058,
          0.005407741549821397
        ],
        [
          -0.04219939909704227,
          0.04163197046825379
        ],
        [
          -0.013975634132406212,
          0.02410823986946481
        ],
        [
          -0.01835886773140606,
          -0.0067535426506478355
        ],
        [
          0.004819236528076164,
          0.0033948627192669917
        ],
        [
          0.026015705147500123,
          -0.0383396053909704
        ]
      ]
    },
    {
      "charge": 9.901965792286145,
      "spin": -0.00832659129151461,
      "polarization": -0.0008409028536536869,
      "quadrature_error": 1.734588598097291e-08,
      "realization": 89,
      "onsite": [
        [
          -0.024902246579927748,
          -0.03157400318209115
        ],
        [
          -0.004562871648782552,
          -0.001965059553979777
        ],
        [
          -0.03898354670848978,
          -0.0330022624725584
        ],
        [
          -0.017981869047071823,
          0.03862324166158278
        ],
        [
          -0.0034463599870916822,
          0.01658007631992428
        ],
        [
          -0.028781700415415223,
          -0.044992187870412405
        ],
        [
          -0.034166800128682374,
          -0.027096791306074744
        ],
        [
          -0.04488683746616648,
          0.028209982985055546
        ],
        [
          0.00823932090633489,
          -0.0024630067975836
        ],
        [
          0.00963387540848213,
          -0.025161287585755466
        ],
        [
          -0.04290104649721236,
          0.042789200648062825
        ],
        [
          -0.035545313928414195,
          -0.034802035904990196
        ],
        [
          0.012883588920365466,
          0.043737827780489694
        ],
        [
          0.023135575640813477,
          -0.047046183683360776
        ],
        [
          -0.010438411791681458,
          -0.01514586037121396
        ],
        [
          -0.04221252248353174,
          0.018499857201942443
        ],
        [
          -0.01105546905427194,
          -0.0191938014289373
        ],
        [
          0.008179887872874159,
          0.01073514328585111
        ],
        [
          -0.028186087914935876,
          0.017972169638128768
        ],
        [
          -0.023809010188013305,
          -0.010747207255822823
        ]
      ]
    },
    {
      "charge": 9.93850250081577,
      "spin": -0.008248382390211612,
      "polarization": -0.0008299421758493867,
      "quadrature_error": 1.5101156580875056e-08,
      "realization": 90,
      "onsite": [
        [
          -0.01647288158851995,
          0.0010814848686296133
        ],
        [
          0.028045092393724658,
          -0.04274010775046856
        ],
        [
          0.004668896321017649,
          0.015932997125106624
        ],
        [
          0.023787534683636327,
          0.0024588128999225023
        ],
        [
          0.0010137591490960163,
          0.021772031510015638
        ],
        [
          0.04827096932372503,
          -0.010778290799016078
        ],
        [
          0.013800088335511232,
          0.03066980001736455
        ],
        [
          0.043952934289026344,
          0.002239059591588523
        ],
        [
          0.04914220766924697,
          -0.03045553960928861
        ],
        [
          0.010386167213204421,
          -0.007372016840346773
        ],
        [
          0.021069238122013834,
          0.005377350266569658
        ],
        [
          0.012650389247386443,
          -0.007813645295205819
        ],
        [
          -0.018554385429738245,
          0.03849237156800529
        ],
        [
          -0.026272918586153382,
          -0.021011475429690653
        ],
        [
          0.017036494624482507,
          -0.04489696303850124
        ],
        [
          0.046660157026491025,
          -0.005239888266134793
        ],
        [
          0.029672303651044035,
          0.048648924198616106
        ],
        [
          0.021766052256450674,
          -0.007333861996412706
        ],
        [
          0.028212288424737136,
          0.005827290206544614
        ],
        [
          0.011753912255961028,
          0.0077866775734687504
        ]
      ]
    },
    {
      "charge": 9.940176175492306,
      "spin": 0.003814870861126663,
      "polarization": 0.00038378302293396973,
      "quadrature_error": 1.477920941820423e-08,
      "realization": 91,
      "onsite": [
        [
          0.027923510915528582,
          0.030055911252212963
        ],
        [
          -0.023503920906425814,
          0.016332401558331974
        ],
        [
          -0.009830352757540808,
          -0.037098987037741
        ],
        [
          0.012773792019668245,
          -0.0050802861595431875
        ],
        [
          0.039442596101278246,
          -0.047106915178019584
        ],
        [
          0.028547181889597387,
          0.025680742606276716
        ],
        [
          0.04777200319292539,
          -0.03052607817177787
        ],
        [
          -0.0018647235728984635,
          -0.011513840026421543
        ],
        [
          -0.03165631066085979,
          0.03157576665021279
        ],
        [
          -0.03118691944943676,
          -0.0038236824243960132
        ],
        [
          -0.03139697114812008,
          -0.015570824223179451
        ],
        [
          -0.04833056576155629,
          -0.009784803128922062
        ],
        [
          -0.019093675790799704,
          -0.013709156716312322
        ],
        [
          -0.03447971493337315,
          0.0050344173243016335
        ],
        [
          0.046300458638117145,
          -0.011984662290018919
        ],
        [
          0.04336128611746616,
          0.02321819750661204
        ],
        [
          -0.02211359602044473,
          -0.024338580941245348
        ],
        [
          0.020736081158244213,
          0.016244740805907543
        ],
        [
          0.0022986319716467793,
          0.02035181727107828
        ],
        [
          -0.00643994559613327,
          0.003524043359252285
        ]
      ]
    },
    {
      "charge": 9.915612341601959,
      "spin": -0.005691885765275562,
      "polarization": -0.0005740327041018614,
      "quadrature_error": 1.877714183291664e-08,
      "realization": 92,
      "onsite": [
        [
          -0.027607072422722336,
          -0.013370850307526397
        ],
        [
          -0.005762964774229627,
          0.026945767658921357
        ],
        [
          -0.014179097724027923,
          0.019931501651905728
        ],
        [
          -0.016224430001521496,
          -0.007243483784472184
        ],
        [
          -0.006014212497586602,
          -0.004343692046537485
        ],
        [
          0.038258448418383176,
          -0.04356307054682878
        ],
        [
          -0.01792754986412083,
          -0.046540697837140904
        ],
        [
          -0.029139512378706378,
          0.0038116228864613216
        ],
        [
          -0.046262209463411225,
          0.04209942635374479
        ],
        [
          0.013351673271368339,
          0.005342237527660089
        ],
        [
          0.01887491191899973,
          0.04745536581425604
        ],
        [
          -0.04597363792992907,
          -0.01405126522344937
        ],
        [
          0.033792078252474406,
          -0.03320251695822777
        ],
        [
          -0.041096296957220446,
          -0.010452257767433304
        ],
        [
          0.0440880076365652,
          -0.017422582190484294
        ],
        [
          -0.0006915072561996319,
          -0.021981705418248388
        ],
        [
          0.014821407175892407,
          0.00936750268397607
        ],
        [
          -0.04013598611180073,
          0.002082960918347865
        ],
        [
          0.025470298572572922,
          -0.04243106050581356
        ],
        [
          0.017094179434552187,
          -0.013713750784357402
        ]
      ]
    },
    {
      "charge": 9.921072243963376,
      "spin": 0.00336877557634294,
      "polarization": 0.00033955760965179155,
      "quadrature_error": 1.2619092440053968e-08,
      "realization": 93,
      "onsite": [
        [
          0.03881428790784197,
          -0.007737368580587253
        ],
        [
          0.02332937432726498,
          -0.0030203071777183607
        ],
        [
          0.03245192506424406,
          -0.018436305005780633
        ],
        [
          -0.02732218043172138,
          -0.022349080099453456
        ],
        [
          0.04861990751862098,
          -0.005520871941445224
        ],
        [
          0.03548024878105842,
          -0.016174465778619508
        ],
        [
          0.023838558110366087,
          -0.021411316641437552
        ],
        [
          0.0025706579924688402,
          0.015200685558312027
        ],
        [
          -0.026814616133639026,
          -0.009098430704246485
        ],
        [
          0.044019475317863974,
          0.04554279112586089
        ],
        [
          -0.029077790178546437,
          -0.026351406567382288
        ],
        [
          -0.036580395547615975,
          -0.04708524016226471
        ],
        [
          -0.04538441843284882,
          0.04322417491386364
        ],
        [
          0.0037452718595350834,
          -0.014403841637419777
        ],
        [
          0.035161497534330816,
          -0.030893199120738915
        ],
        [
          -0.025865241216697577,
          -0.035342482725336744
        ],
        [
          0.038567701080653424,
          0.03267013000855057
        ],
        [
          -0.037497566414980525,
          0.026914088856522217
        ],
        [
          -0.004915849375708346,
          -0.01596202507713245
        ],
        [
          0.036672509929297534,
          0.0184193154626517
        ]
      ]
    },
    {
      "charge": 9.911612004821903,
      "spin": 0.004035404065178409,
      "polarization": 0.00040713902675117066,
      "quadrature_error": 1.9554792507197024e-08,
      "realization": 94,
      "onsite": [
        [
          0.04070328569400408,
          -0.012505308283006188
        ],
        [
          0.004319444138278117,
          0.03495418044751984
        ],
        [
          -0.017949211547691815,
          0.04925092486680259
        ],
        [
          -0.005829901760206382,
          -0.0323432804521127
        ],
        [
          0.003171580249500393,
          0.021527894601387404
        ],
        [
          0.03197046859657876,
          0.01128668585990307
        ],
        [
          -0.047603774727957585,
          -0.007963409909597804
        ],
        [
          0.04316690316481532,
          -0.02691556422403022
        ],
        [
          0.012724489698654584,
          0.01197134235378483
        ],
        [
          0.02995719296973262,
          -0.013186071234948298
        ],
        [
          0.04111530690460208,
          -0.046255354687688946
        ],
        [
          0.041021536445668846,
          0.043795769323392755
        ],
        [
          0.016956350469052847,
          -0.04988375207160637
        ],
        [
          0.048622879193491716,
          -0.039373968299350685
        ],
        [
          -0.008233448833606195,
          0.0401304853108376
        ],
        [
          0.010511846942177813,
          -0.04644969411000103
        ],
        [
          0.01798896658490161,
          -0.02693859304804267
        ],
        [
          -0.008255966264615652,
          -0.03318996405072927
        ],
        [
          -0.02360704743150227,
          -0.016061422120419756
        ],
        [
          0.0033383455322167563,
          -0.01396299100844977
        ]
      ]
    },
    {
      "charge": 9.917850601731551,
      "spin": -0.011009554222839016,
      "polarization": -0.0011100746184780062,
      "quadrature_error": 1.0195749646450448e-08,
      "realization": 95,
      "onsite": [
        [
          -0.016643809957758653,
          -0.03531275539907074
        ],
        [
          0.011901703158241482,
          -0.037035197015483884
        ],
        [
          -0.0475642386240722,
          0.0005448100540824882
        ],
        [
          0.028550104368673154,
          0.015047558244089237
        ],
        [
          0.035618613611513084,
          -0.04304460487739207
        ],
        [
          0.04405928680949686,
          -0.02693508111129196
        ],
        [
          0.027339281033550766,
          -1.476204960575156e-05
        ],
        [
          0.019357656723282324,
          0.0012053354535798838
        ],
        [
          0.0006625923776264475,
          0.012159211345978138
        ],
        [
          -0.03556155671489303,
          0.046817692974839786
        ],
        [
          -0.049550636348275806,
          0.049834948045179156
        ],
        [
          0.039383271879971385,
          0.017751433892796098
        ],
        [
          -0.04845184285460034,
          -0.04821828243282498
        ],
        [
          -0.02229736700312426,
          0.0011247384573236374
        ],
        [
          -0.017381038645514636,
          0.04568220786268294
        ],
        [
          0.038011559840242556,
          -0.03405178447427895
        ],
        [
          0.02818343804203488,
          -0.007288050201410233
        ],
        [
          -0.0045187662950459395,
          0.04357483334453459
        ],
        [
          0.007514478827703251,
          0.017380652607506916
        ],
        [
          -0.009998825953515166,
          0.041031380486536165
        ]
      ]
    },
    {
      "charge": 9.896622149763022,
      "spin": -0.004629678730228458,
      "polarization": -0.00046780392947904124,
      "quadrature_error": 1.902169282167656e-08,
      "realization": 96,
      "onsite": [
        [
          -0.03323484737312209,
          -0.012388794978090936
        ],
        [
          0.006946581266109732,
          0.01702203524349491
        ],
        [
          -0.0075996210761634445,
          0.016708047662903444
        ],
        [
          0.04610275716631987,
          -0.038487587340743784
        ],
        [
          -0.03291591312430767,
          0.03973087808737623
        ],
        [
          0.03428740630377623,
          -0.029972989382518314
        ],
        [
          -0.045417102707579295,
          -0.002112143409679648
        ],
        [
          0.036695778997520426,
          -0.01055391207459816
        ],
        [
          0.02805727414973405,
          -0.04589440447687281
        ],
        [
          -0.040732806066959254,
          -0.011453119687202938
        ],
        [
          -0.03920933592866652,
          -0.003650649540306826
        ],
        [
          -0.011661021397859184,
          -0.03485748730855756
        ],
        [
          0.027766046536726874,
          -0.006197682414619189
        ],
        [
          0.045603802468079754,
          -0.0012175241614717294
        ],
        [
          -0.040116993182367416,
          -0.015692185805029936
        ],
        [
          0.01481543308026824,
          -0.009592418156873159
        ],
        [
          -0.021471928413460753,
          0.03127789583744449
        ],
        [
          -0.04195569734529665,
          -0.009737620525890188
        ],
        [
          -0.031549400760368815,
          -0.046138959936585434
        ],
        [
          -0.04172194353381902,
          0.03638114253727953
        ]
      ]
    },
    {
      "charge": 9.921547054748872,
      "spin": -0.0006743463857803631,
      "polarization": -6.79678665090433e-05,
      "quadrature_error": 7.048030389524854e-09,
      "realization": 97,
      "onsite": [
        [
          -0.011286411300359442,
          0.027309036140435616
        ],
        [
          0.03299911359509694,
          -0.004143969783529232
        ],
        [
          0.03519856406176483,
          -0.04750438362104506
        ],
        [
          -0.006302967199943145,
          0.04232376676919662
        ],
        [
          -0.007345206763415414,
          -0.020781489698256883
        ],
        [
          -0.00562054814520193,
          0.0035315352177208922
        ],
        [
          0.03325173541706841,
          -0.010571539433074352
        ],
        [
          0.02334379158148024,
          0.02871223595966048
        ],
        [
          0.0486958572462869,
          -0.024476498334220765
        ],
        [
          -0.004397883055994575,
          -0.04864144090029087
        ],
        [
          0.015052921723452545,
          0.005674059234600237
        ],
        [
          -0.010065334593717855,
          0.007930262043930048
        ],
        [
          -0.0015213810631069663,
          -0.03414342966343512
        ],
        [
          0.039257774888294794,
          -0.03607906131511444
        ],
        [
          0.018746474785135858,
          0.037255943566591815
        ],
        [
          0.008931094334294357,
          9.16269568727035e-05
        ],
        [
          0.03387472155986111,
          -0.026032755718653412
        ],
        [
          -0.0010829346446237925,
          0.0252281200844911
        ],
        [
          0.024745971343564002,
          -0.03623108850928272
        ],
        [
          -0.01470318946269674,
          -0.003849171231448137
        ]
      ]
    },
    {
      "charge": 9.897267898791528,
      "spin": -0.003075256436763434,
      "polarization": -0.0003107177120201958,
      "quadrature_error": 1.174523055581747e-08,
      "realization": 98,
      "onsite": [
        [
          0.025286180309834122,
          -0.006801660018701097
        ],
        [
          0.010847939928265972,
          -0.027042078260358416
        ],
        [
          -0.01774469288786023,
          0.02900616141017001
        ],
        [
          0.02287918438499452,
          -0.048209138682258956
        ],
        [
          -0.04570328967212092,
          -0.046163070154422475
        ],
        [
          0.01159821309714619,
          0.04791750460245292
        ],
        [
          -0.03169062882512012,
          0.04391188317542821
        ],
        [
          -0.008373919950398476,
          0.0044163164999638654
        ],
        [
          0.04011736236978215,
          0.01010038889230179
        ],
        [
          -0.014215465342391854,
          -0.03028855800861088
        ],
        [
          1.5813901327085822e-05,
          0.019203629467179892
        ],
        [
          -0.048100828865255324,
          -0.0006457408638229495
        ],
        [
          0.008901514673022567,
          -0.02615372293784425
        ],
        [
          -0.03753847704938378,
          0.004080761220186344
        ],
        [
          0.03602126324327774,
          -0.047228313440150965
        ],
        [
          0.018083114019521757,
          0.025040733424554595
        ],
        [
          -0.018135992658752244,
          -0.0095495752687587
        ],
        [
          0.03401407120784794,
          -0.04174605942267354
        ],
        [
          0.03977978695183433,
          0.040097367525898084
        ],
        [
          -0.02314996559773165,
          -0.005562348377946204
        ]
      ]
    },
    {
      "charge": 9.911771439600694,
      "spin": 0.0053873832218447465,
      "polarization": 0.0005435338430343974,
      "quadrature_error": 1.648844549266279e-08,
      "realization": 99,
      "onsite": [
        [
          0.00017406481620322461,
          0.010772778035481656
        ],
        [
          0.022559250261059774,
          0.00549321555672997
        ],
        [
          0.012159571105625364,
          -0.03220234821632656
        ],
        [
          -0.04988506444352314,
          -0.046907340812328974
        ],
        [
          0.0362566543599695,
          0.026866310691627454
        ],
        [
          -0.008781016687720633,
          -0.020663272440213532
        ],
        [
          0.047224013203791715,
          0.007143492423173206
        ],
        [
          0.0021103340448541327,
          -0.015924002308930395
        ],
        [
          -0.017015628321055853,
          0.008811400008085349
        ],
        [
          -0.008450058440053643,
          -0.023047856050225735
        ],
        [
          -0.0073655488583147105,
          0.02751796171848414
        ],
        [
          0.008872247229079075,
          -0.028194415310732402
        ],
        [
          -0.047226340416442775,
          0.015091488467766881
        ],
        [
          0.04877423232707269,
          -0.014919752148293275
        ],
        [
          -0.02069456118402582,
          0.04585788616302383
        ],
        [
          0.007686210593078613,
          -0.026136149765012186
        ],
        [
          -0.016816718050043332,
          0.025008994252029487
        ],
        [
          0.027625973814869087,
          -0.02371610308163711
        ],
        [
          -0.0350632195613681,
          -0.026299372764283926
        ],
        [
          0.04338292600479997,
          0.025909088538955113
        ]
      ]
    },
    {
      "charge": 9.904505572279717,
      "spin": -0.001372183658632589,
      "polarization": -0.00013854135863914242,
      "quadrature_error": 2.4288003242405007e-08,
      "realization": 100,
      "onsite": [
        [
          -0.01876663619896726,
          0.04328655949142997
        ],
        [
          0.023976197752949846,
          -0.049381477756432646
        ],
        [
          -0.014151205180173619,
          0.04120551077862769
        ],
        [
          0.010360728844674691,
          -0.029622022897166034
        ],
        [
          -0.015542397966536572,
          0.037095875859562547
        ],
        [
          0.02875759227353067,
          -0.016488670804325693
        ],
        [
          -0.042128926869974916,
          -0.02853849615719413
        ],
        [
          -0.016371261539898888,
          -0.013175057397708814
        ],
        [
          -0.022851072850561562,
          -0.035494011371663074
        ],
        [
          -0.02521592899334757,
          0.0076225639094486194
        ],
        [
          -0.03607819040770535,
          0.04438791527725021
        ],
        [
          -0.04964794833673434,
          0.0015588972680322874
        ],
        [
          -0.03077141620266388,
          0.015106118765924062
        ],
        [
          0.006975109834955383,
          0.0082056585173065
        ],
        [
          -0.02786785917621888,
          0.04115661538509938
        ],
        [
          -0.021624014566612684,
          -0.03300251541335783
        ],
        [
          0.003404626542766895,
          -0.00463549320545812
        ],
        [
          0.030098924317988468,
          -0.0032097735023725454
        ],
        [
          -0.019746772020493766,
          -0.0210887973570877
        ],
        [
          -0.017460847553299352,
          0.010015142787338858
        ]
      ]
    },
    {
      "charge": 9.916605379730136,
      "spin": -0.004259564422626705,
      "polarization": -0.000429538562796236,
      "quadrature_error": 1.1910635476952291e-08,
      "realization": 101,
      "onsite": [
        [
          -0.00422389346745209,
          -0.014979676621181617
        ],
        [
          -0.004095913651498986,
          0.01301836621141425
        ],
        [
          0.005890666975737924,
          -0.048805425321400024
        ],
        [
          0.014348570866579174,
          0.04767171271000553
        ],
        [
          0.04448245321618424,
          0.02162321582580133
        ],
        [
          -0.007280654965537613,
          -0.029189625521783138
        ],
        [
          0.0033605395016705134,
          0.0007809393314789359
        ],
        [
          0.031247474222930643,
          0.015187543765792608
        ],
        [
          0.007829031196974909,
          -0.04094264024644071
        ],
        [
          0.018220899732624737,
          -0.04221806809849781
        ],
        [
          -0.042554365382304574,
          -0.02351716359627686
        ],
        [
          0.024848537733515322,
          0.03669581929408512
        ],
        [
          0.021967964839187656,
          -0.03965341155291796
        ],
        [
          -0.04241421943053611,
          0.00889663650615441
        ],
        [
          -0.0038252992281895826,
          0.0313355656859247
        ],
        [
          -0.013694011897589578,
          -0.019324843003428727
        ],
        [
          -0.0481372255708868,
          -0.009869363834968302
        ],
        [
          -0.004688271855505896,
          -0.02457021388713342
        ],
        [
          -0.03911448746727441,
          0.017565764794080646
        ],
        [
          -0.00964235423142814,
          -0.018763192274151907
        ]
      ]
    },
    {
      "charge": 9.898304103903161,
      "spin": -0.008568978224750414,
      "polarization": -0.000865701653010584,
      "quadrature_error": 2.0881239943659267e-08,
      "realization": 102,
      "onsite": [
        [
          -0.04634263331722765,
          -0.04661434734756195
        ],
        [
          0.015258729358391038,
          -0.03948313025439955
        ],
        [
          0.0021364934155703313,
          0.004022420489765574
        ],
        [
          -0.03848792037581903,
          -0.0070419793751640425
        ],
        [
          -0.04694690564340364,
          -0.022247021546096236
        ],
        [
          -0.018901405483098457,
          -0.01252132698395253
        ],
        [
          0.001498444536469433,
          -0.013068156499863426
        ],
        [
          0.04139703614846525,
          0.03060339620707285
        ],
        [
          0.016229982190445497,
          -0.045502882159355565
        ],
        [
          0.04246666895130356,
          -0.020370690525347193
        ],
        [
          0.01400572155956481,
          -0.004679682088185956
        ],
        [
          0.03353892310813465,
          0.04382734262638577
        ],
        [
          0.03479751658727111,
          0.042968599168772145
        ],
        [
          -0.02990688374858195,
          0.01902841257740255
        ],
        [
          -0.019015050296375804,
          0.026935340445846195
        ],
        [
          -0.0374081642136459,
          0.00763572479453474
        ],
        [
          -0.015368362486689456,
          0.037199330101106196
        ],
        [
          -0.04931778634806691,
          -0.04763135697073495
        ],
        [
          0.012913025509937268,
          -0.04799421025494034
        ],
        [
          -0.03632161560059741,
          -0.047652280533310026
        ]
      ]
    },
    {
      "charge": 9.904216785775308,
      "spin": -0.0026715165235535496,
      "polarization": -0.00026973526340724394,
      "quadrature_error": 1.834468979779661e-08,
      "realization": 103,
      "onsite": [
        [
          -0.03007827089186618,
          0.03026112250641433
        ],
        [
          0.03648128531021137,
          0.012383784004975432
        ],
        [
          0.007066895250596117,
          0.02826062425632757
        ],
        [
          -0.02058972983304156,
          -0.048207617173269685
        ],
        [
          0.0017458743360064116,
          -0.004961695632332251
        ],
        [
          0.033643695246502736,
          0.003668356747538813
        ],
        [
          -0.020874764968178007,
          0.010518519286074238
        ],
        [
          -0.040077850578297824,
          0.04977749570740678
        ],
        [
          0.013469165143594808,
          -0.010887092469830315
        ],
        [
          0.0071202747252057524,
          -0.023697874981622125
        ],
        [
          0.018311943151210167,
          0.028026902478879664
        ],
        [
          0.025940787794028156,
          0.005767274379069834
        ],
        [
          0.018593884479678593,
          -0.0017602824356311025
        ],
        [
          0.04865895324659454,
          0.020485983934576513
        ],
        [
          -0.004222473228435927,
          -0.03944943811056803
        ],
        [
          0.02653449010656371,
          0.04446627844404953
        ],
        [
          -0.018907674148966193,
          0.04755803519299334
        ],
        [
          0.04894984122018943,
          0.02853851427987865
        ],
        [
          0.02065564607429858,
          0.002131296688462528
        ],
        [
          0.001019835728606519,
          -0.021491789346570922
        ]
      ]
    },
    {
      "charge": 9.927125676821625,
      "spin": 0.004061106181231772,
      "polarization": 0.00040909184727195067,
      "quadrature_error": 1.4209940218684123e-08,
      "realization": 104,
      "onsite": [
        [
          0.03822933971639869,
          0.0031601079257465026
        ],
        [
          -0.01693332150344464,
          0.013974039655001366
        ],
        [
          -0.007833959689060054,
          -0.039009428452779576
        ],
        [
          -0.01989066808203435,
          0.013456610716585021
        ],
        [
          -0.04256719060651133,
          0.008051129673973298
        ],
        [
          0.0328097956766351,
          -0.027947007052668463
        ],
        [
          -0.00237995459416096,
          -0.0016236678339842867
        ],
        [
          -0.032035344309447,
          0.00901254570109019
        ],
        [
          0.014470763137557519,
          0.04514159798757861
        ],
        [
          -0.0049131710227116945,
          -0.02580817898244886
        ],
        [
          0.008361032221931262,
          -0.021685060059498107
        ],
        [
          -0.0009693578581264628,
          -0.0012032691407582452
        ],
        [
          -0.02194331157486067,
          -0.02580800983772359
        ],
        [
          -0.009600957195981454,
          -0.04141031437944799
        ],
        [
          0.04270143519868466,
          -0.03389166186215507
        ],
        [
          -0.00981071841692295,
          0.04175621007353257
        ],
        [
          -0.026374154839337405,
          0.012658919109353878
        ],
        [
          0.026015184312390374,
          -0.004557942903421243
        ],
        [
          -0.027663635239070807,
          0.03360949071090634
        ],
        [
          -0.013221491602956374,
          -0.02808738893451923
        ]
      ]
    },
    {
      "charge": 9.910473643007263,
      "spin": -0.006452866559517942,
      "polarization": -0.000651115859035761,
      "quadrature_error": 1.9936533817379775e-08,
      "realization": 105,
      "onsite": [
        [
          -0.016459867977879995,
          0.0014013749382974089
        ],
        [
          -0.02571326657196318,
          0.0022154045920887086
        ],
        [
          -0.009347828990633446,
          0.030825614743807808
        ],
        [
          -0.021566218638585467,
          0.03441903884890678
        ],
        [
          -0.04958305668437312,
          -0.040471391539380966
        ],
        [
          -0.04812775667189132,
          0.020083682580944756
        ],
        [
          -0.03402615278514385,
          0.03582840176233404
        ],
        [
          0.01484761837125656,
          0.000947758653271083
        ],
        [
          0.006745045921404472,
          0.01540584974367007
        ],
        [
          -0.027975817759712918,
          0.019897729592333352
        ],
        [
          -0.025189875358968883,
          -0.0009940534676855933
        ],
        [
          -0.03497660932352395,
          -0.014346933736234482
        ],
        [
          0.01711077097201552,
          0.029346784629497163
        ],
        [
          0.04176950238097793,
          -0.026869116124492276
        ],
        [
          -0.02295153198623049,
          0.009500113332270119
        ],
        [
          0.027838634263665507,
          -0.04383601064407801
        ],
        [
          -0.025395587610165516,
          -0.04950749707833546
        ],
        [
          0.03423670694746969,
          -0.01579386261807203
        ],
        [
          -0.007635842590696287,
          -0.04636126983652788
        ],
        [
          -0.002794492450729179,
          0.03267504507634943
        ]
      ]
    },
    {
      "charge": 9.90883411879819,
      "spin": -0.00762439976261649,
      "polarization": -0.0007694547785548386,
      "quadrature_error": 1.897523516872309e-08,
      "realization": 106,
      "onsite": [
        [
          -0.004646240054870174,
          0.015315847906056584
        ],
        [
          0.0371084253500444,
          -0.04714021765524963
        ],
        [
          0.048471980380247096,
          0.020146160932606613
        ],
        [
          -0.011447716394465388,
          -0.026967089017996507
        ],
        [
          0.0319336684636632,
          -0.02593048516124662
        ],
        [
          0.04761789584607985,
          0.023787100496528324
        ],
        [
          -0.029667985897600183,
          -0.029850779976440922
        ],
        [
          0.04823088295713246,
          -0.03147345072554579
        ],
        [
          -0.038596137454884286,
          0.017602655643854978
        ],
        [
          -0.02711176643674248,
          0.011648285897870467
        ],
        [
          0.022695517053375913,
          0.007661543578860709
        ],
        [
          0.025023544738121142,
          0.040633075766041624
        ],
        [
          0.01499476242425718,
          -0.04902779043509767
        ],
        [
          -0.005651150479284585,
          -0.007621446623852043
        ],
        [
          0.030209425101171958,
          0.03266491951501403
        ],
        [
          -0.04688991877818574,
          0.0186168742228206
        ],
        [
          0.0037487239656426655,
          -0.026103741037706997
        ],
        [
          0.006146714826062959,
          0.02306403754958683
        ],
        [
          0.010631636131572031,
          0.02141869943018125
        ],
        [
          0.03615567126292851,
          0.03340453150871611
        ]
      ]
    },
    {
      "charge": 9.922057822032789,
      "spin": -0.012214714291078349,
      "polarization": -0.0012310666305486062,
      "quadrature_error": 1.9004231766319482e-08,
      "realization": 107,
      "onsite": [
        [
          0.009366283857461799,
          -0.019160499254642662
        ],
        [
          -0.04257989076828235,
          0.006235623340227467
        ],
        [
          0.010319640098030249,
          0.03270114265096463
        ],
        [
          0.037364274171810305,
          -0.03432422993975957
        ],
        [
          0.0253810687664483,
          -0.030033639308748583
        ],
        [
          0.03297770463301922,
          -0.02137189545545659
        ],
        [
          0.03958901948996145,
          0.03389667346272178
        ],
        [
          -0.016160177829793974,
          0.006147247325621628
        ],
        [
          -0.007938974618457516,
          -0.04301016788277134
        ],
        [
          -0.031076621562402453,
          -0.0460323149376392
        ],
        [
          0.03654694832084371,
          -0.006955572538296838
        ],
        [
          -0.024078136673747197,
          -0.04025163374384615
        ],
        [
          0.025968624996765804,
          0.037267951972965105
        ],
        [
          -0.027844177066357247,
          -0.0070860234425805385
        ],
        [
          -0.02430841561982954,
          -0.0031689211474942997
        ],
        [
          -0.0025223500348974595,
          -0.004570507278841687
        ],
        [
          -0.014528473513155636,
          -0.01800343563247312
        ],
        [
          0.006026180153265927,
          -0.014947139517994992
        ],
        [
          0.04297411041403802,
          0.04831309675974477
        ],
        [
          0.017262594328220665,
          0.04938701826294084
        ]
      ]
    },
    {
      "charge": 9.93377450801958,
      "spin": 0.004224129619506542,
      "polarization": 0.00042522906233641435,
      "quadrature_error": 1.8309083921444178e-08,
      "realization": 108,
      "onsite": [
        [
          0.04770440311580107,
          0.0002524373192123938
        ],
        [
          0.02886734632956965,
          0.025874132817501824
        ],
        [
          -0.0445152927627694,
          0.011466057469612989
        ],
        [
          0.024090886545804338,
          -0.041517249611171016
        ],
        [
          0.011841508219340678,
          -0.0036730569285424175
        ],
        [
          0.036692741280785826,
          -0.015480334424807875
        ],
        [
          -0.011223624204624229,
          0.019910558722963642
        ],
        [
          -0.02680807690460706,
          -0.016418385464578758
        ],
        [
          0.03409286914028496,
          -0.049321865310019086
        ],
        [
          -0.0011595033187987158,
          0.04818452004598012
        ],
        [
          -0.04552231989412088,
          0.03317323688800482
        ],
        [
          0.0259914249258984,
          0.04300728665789853
        ],
        [
          -0.04457930920302275,
          -0.012271582280705629
        ],
        [
          -0.007419856973608349,
          0.015983175903356753
        ],
        [
          0.035359604414549606,
          -0.02583520301242023
        ],
        [
          0.01836729020196516,
          0.031247953447865448
        ],
        [
          0.008049541134692063,
          0.016900389798570087
        ],
        [
          -0.02927909586250889,
          -0.03996247386784851
        ],
        [
          0.030811420127047837,
          0.04871405529937771
        ],
        [
          0.028534913278667334,
          -0.04762370610912921
        ]
      ]
    },
    {
      "charge": 9.934607586821691,
      "spin": -0.0019340035488201678,
      "polarization": -0.00019467337103335955,
      "quadrature_error": 2.3663467302046276e-08,
      "realization": 109,
      "onsite": [
        [
          0.04822491905712932,
          -0.02470176473620639
        ],
        [
          -0.03935601342444938,
          -0.019540774163908505
        ],
        [
          -0.03994754818329275,
          -0.022652305494687597
        ],
        [
          0.04598431808629616,
          0.0001990399105260346
        ],
        [
          0.017176826571906778,
          -0.04226786576712083
        ],
        [
          0.010160813835081647,
          -0.0033122492852073887
        ],
        [
          0.020287010553396295,
          -0.01387704383460131
        ],
        [
          -0.041661232547534524,
          -0.012781330278571756
        ],
        [
          0.008125705555692565,
          0.009927334189069048
        ],
        [
          0.0216652252384522,
          0.04032816097450814
        ],
        [
          0.0034334260461370975,
          0.04208044607029281
        ],
        [
          -0.02768583181001696,
          -0.03346128863636995
        ],
        [
          0.026457998990471937,
          -0.01530146197646002
        ],
        [
          0.023536450302333436,
          -0.033496534465116634
        ],
        [
          -0.04250238140520329,
          0.04180906730627679
        ],
        [
          -0.030285824736716038,
          0.023835839739370326
        ],
        [
          0.04655196970312506,
          0.03637387227176629
        ],
        [
          0.019269506968766364,
          0.04572141627260849
        ],
        [
          -0.008892939161715005,
          -0.015819522603315463
        ],
        [
          0.020741487900876265,
          0.047074054289292025
        ]
      ]
    },
    {
      "charge": 9.910898078767941,
      "spin": -0.002259316971335027,
      "polarization": -0.0002279628902828845,
      "quadrature_error": 1.399521379150463e-08,
      "realization": 110,
      "onsite": [
        [
          0.03987270026801289,
          -0.022824824719343353
        ],
        [
          -0.01230417695534266,
          0.0307919454091221
        ],
        [
          -0.029134877881807443,
          0.03222347685469508
        ],
        [
          -0.04831646831287073,
          -0.006786408716963968
        ],
        [
          0.0438759616102766,
          0.04079075655533236
        ],
        [
          -0.025832484539208847,
          0.00874254047333195
        ],
        [
          -0.002382163146243753,
          -0.03837862915305423
        ],
        [
          -0.018166826255888245,
          -0.04806323865714153
        ],
        [
          0.025965285010022668,
          0.012517812433997993
        ],
        [
          -0.04781317664692963,
          0.048563864622471586
        ],
        [
          -0.021684231831024248,
          -0.035728050392570855
        ],
        [
          0.00894657571112898,
          0.029544515364039264
        ],
        [
          0.006060727946025156,
          0.019541858644297402
        ],
        [
          -0.048880196329398266,
          0.04459952662473689
        ],
        [
          0.026400268363702517,
          0.04296264829900895
        ],
        [
          0.030175100020809337,
          0.04711851326472247
        ],
        [
          -0.019746524901374407,
          -0.024728756160913648
        ],
        [
          0.014635541173637273,
          0.04076204746779048
        ],
        [
          0.02502528296932406,
          -0.03648407414401342
        ],
        [
          0.01401400537691011,
          0.04846241504618136
        ]
      ]
    },
    {
      "charge": 9.926474930125325,
      "spin": 0.0020925603714265525,
      "polarization": 0.00021080598965459064,
      "quadrature_error": 2.4467661048140445e-08,
      "realization": 111,
      "onsite": [
        [
          -0.00872966090005943,
          0.0034413011551934075
        ],
        [
          0.049893350535607256,
          0.04407944489058452
        ],
        [
          0.015518738516102026,
          -0.016369077527451835
        ],
        [
          -0.0034551523477278287,
          -0.011256519486777736
        ],
        [
          -0.047963226767723015,
          0.0473149898211927
        ],
        [
          0.0345780338572684,
          0.02721859757345317
        ],
        [
          -0.031028760969443903,
          0.03325225428958441
        ],
        [
          -0.034993630046456614,
          0.027031641509434948
        ],
        [
          0.039770556797034284,
          0.027461529963953735
        ],
        [
          0.02120710332615583,
          -0.008038897889309372
        ],
        [
          -0.002212495868243361,
          0.04621363664073114
        ],
        [
          0.029614352040342115,
          -0.03561541342096844
        ],
        [
          -0.021334560355624546,
          -0.007538208018649552
        ],
        [
          0.02232612393973979,
          -0.016461564006282195
        ],
        [
          0.010075551833766495,
          -0.047892944860749215
        ],
        [
          0.0007881433120511053,
          0.021542582230632712
        ],
        [
          0.047172944544419004,
          -0.011481967800801705
        ],
        [
          0.002864783860243636,
          -0.02740392197258823
        ],
        [
          -0.033442124548444696,
          0.008215079387121703
        ],
        [
          0.016040704261055,
          0.02096365621231458
        ]
      ]
    },
    {
      "charge": 9.904451262333794,
      "spin": 0.006325158752742675,
      "polarization": 0.0006386177876200961,
      "quadrature_error": 1.8106505145002874e-08,
      "realization": 112,
      "onsite": [
        [
          0.04643540885262047,
          0.027196303200519176
        ],
        [
          0.013391188643447488,
          0.0470277175890247
        ],
        [
          -0.026631187253900925,
          0.021537032665032277
        ],
        [
          0.016984671134772075,
          0.02124609490130347
        ],
        [
          -0.04602653975121878,
          0.009461539752134651
        ],
        [
          -0.003340306447494855,
          -0.02698499012449479
        ],
        [
          -0.03033266635422779,
          -0.008525972195282082
        ],
        [
          0.026832832148533117,
          -0.02033671934317425
        ],
        [
          0.0064479124268275595,
          0.02002065801809451
        ],
        [
          -0.0332349233997649,
          -0.017125672138022387
        ],
        [
          0.03910556575356389,
          0.048472600714185785
        ],
        [
          -0.0012043477068252387,
          0.04081966618400855
        ],
        [
          0.041547556702035957,
          0.02903637165161288
        ],
        [
          -0.03169850148332118,
          -0.028334065606187554
        ],
        [
          0.04894374120370602,
          0.04448601413979292
        ],
        [
          -0.034545565206365404,
          -0.0011892039431362841
        ],
        [
          0.04278634101201802,
          0.013934890891410437
        ],
        [
          0.013495845526795558,
          0.037316517299982435
        ],
        [
          0.0026196930697947457,
          -0.033253349847136224
        ],
        [
          -0.009024158318799068,
          -0.03746658408549269
        ]
      ]
    },
    {
      "charge": 9.92707805546529,
      "spin": -0.007305297159889536,
      "polarization": -0.000735896012811912,
      "quadrature_error": 2.088683174403117e-08,
      "realization": 113,
      "onsite": [
        [
          -0.04826069853294403,
          0.014874776624531683
        ],
        [
          -0.04887410174672553,
          0.04006940182669376
        ],
        [
          0.00171118045396116,
          -0.0494698226939467
        ],
        [
          0.012756702574319295,
          0.038850854340988186
        ],
        [
          0.03894712144540513,
          0.03389402478342196
        ],
        [
          0.030806959333157774,
          -0.013838984009910772
        ],
        [
          -0.03065522345107298,
          -0.009344385382851761
        ],
        [
          0.006062498918810021,
          -0.020091944548537067
        ],
        [
          -0.0210442001180324,
          -0.03830062279174484
        ],
        [
          -0.04902727376677786,
          -0.009289068020673988
        ],
        [
          0.008383755799115086,
          -0.00716782252189483
        ],
        [
          0.026992685966905544,
          0.014091329636215427
        ],
        [
          -0.011217785513006298,
          0.04906068192649636
        ],
        [
          0.008428820851856735,
          -0.04008364106201301
        ],
        [
          -0.019450736335251174,
          0.011970473726854135
        ],
        [
          0.027880099693307375,
          -0.0028312670574835233
        ],
        [
          0.00021172407174273322,
          0.02230842219767107
        ],
        [
          0.033996150260926325,
          -0.028450592818643407
        ],
        [
          -0.02750476983403052,
          0.0021965080256675235
        ],
        [
          0.0027243424097918995,
          0.027602457113371434
        ]
      ]
    },
    {
      "charge": 9.926142518282724,
      "spin": 0.008961086782453553,
      "polarization": 0.0009027763570740942,
      "quadrature_error": 1.8651280540675886e-08,
      "realization": 114,
      "onsite": [
        [
          -0.0018797806977260759,
          0.016743019372249285
        ],
        [
          0.008065395774960613,
          0.020990782358521337
        ],
        [
          -0.03654603919633136,
          -0.03553647966033231
        ],
        [
          -0.029341563958148686,
          0.0004973969388301844
        ],
        [
          0.03837760637153746,
          -0.04027255833656423
        ],
        [
          0.022096031130079657,
          0.03648044270061537
        ],
        [
          0.04655178622843044,
          0.033070272585364754
        ],
        [
          0.04314936405236312,
          -0.018636182179149342
        ],
        [
          -0.018485025288480637,
          -0.04905986592293406
        ],
        [
          0.03615532196976551,
          -0.018613827012745977
        ],
        [
          0.02684332828437415,
          0.005597070782554191
        ],
        [
          -0.0096684199566575,
          -0.045458713498304916
        ],
        [
          -0.02667137180669832,
          0.00699519846222172
        ],
        [
          0.009813763438131048,
          0.011685503635283534
        ],
        [
          -0.04368698385351302,
          0.0005115219099695034
        ],
        [
          -0.004238028925018414,
          -0.041200093937076666
        ],
        [
          -0.009844799717136657,
          0.029624100315257126
        ],
        [
          -0.024823390710233317,
          -0.009848462527615141
        ],
        [
          0.014449340804400204,
          -0.03669353276605114
        ],
        [
          -0.02577242445480578,
          0.011834415827229425
        ]
      ]
    },
    {
      "charge": 9.916017637567595,
      "spin": -0.014208097068881832,
      "polarization": -0.001432843061417455,
      "quadrature_error": 1.8144238947340157e-08,
      "realization": 115,
      "onsite": [
        [
          -0.03442994394946674,
          0.002357741823107787
        ],
        [
          0.013832643588508414,
          0.012758707611053202
        ],
        [
          0.01991496416818754,
          0.030411298009792295
        ],
        [
          -0.00931401546552315,
          0.03890322611356574
        ],
        [
          -0.041378520331953134,
          0.045704952546328934
        ],
        [
          -0.004920315284275133,
          -0.0042668392456109774
        ],
        [
          -0.04471020446475393,
          -0.046696553405895784
        ],
        [
          0.009984699719096199,
          -0.038526646093966645
        ],
        [
          0.0015398221067736,
          -0.007231922831856842
        ],
        [
          0.048455375739415385,
          -0.04548181876452661
        ],
        [
          0.04267638088940211,
          0.047753066828360724
        ],
        [
          0.005814235396836141,
          0.010080352715782968
        ],
        [
          0.03218844880086122,
          -0.04105218407310465
        ],
        [
          0.008262880692503936,
          -0.002909369303026134
        ],
        [
          -0.009777189278530066,
          0.014430541690548734
        ],
        [
          -0.014116710834199964,
          -0.02076487388092543
        ],
        [
          0.001614833451580991,
          0.028906601798159556
        ],
        [
          0.0398611908775887,
          0.03355499800108101
        ],
        [
          -0.010033770888101826,
          0.0380523856587633
        ],
        [
          -0.011537116157261093,
          0.03436069232477544
        ]
      ]
    },
    {
      "charge": 9.922457050485642,
      "spin": -0.0008017967386204674,
      "polarization": -8.080626950975056e-05,
      "quadrature_error": 2.0558128802844495e-08,
      "realization": 116,
      "onsite": [
        [
          0.013417830087201446,
          0.01151346080102502
        ],
        [
          0.0055076966224446924,
          -0.02210632507824938
        ],
        [
          -0.0007953215010621101,
          -0.023898970398234187
        ],
        [
          -0.042887886947769106,
          -0.02487454844609617
        ],
        [
          -0.032412080204720015,
          0.0373898928965805
        ],
        [
          -0.04572987738519482,
          -0.042484860617055635
        ],
        [
          0.018065111062303643,
          -0.01755484253823715
        ],
        [
          -0.016132636298578105,
          -0.007903559548227947
        ],
        [
          -0.0038900962555283095,
          -0.008996435588762938
        ],
        [
          0.023144132517386548,
          0.007484894198887801
        ],
        [
          -0.016568785055542393,
          -0.01841262732801581
        ],
        [
          0.049039113147817295,
          0.013567285325364567
        ],
        [
          -0.012192127775967634,
          -0.006491549597427183
        ],
        [
          0.032254699338499615,
          -0.023083437813479626
        ],
        [
          0.014324683742613309,
          0.006474330634360245
        ],
        [
          0.03573315733770775,
          -0.0383275586261109
        ],
        [
          -0.021863483427546116,
          -0.02970833608764102
        ],
        [
          0.026675731390707433,
          -0.004069768437722984
        ],
        [
          -0.008494734143331725,
          0.03843491721315492
        ],
        [
          0.005753304954095394,
          -0.014438863287324542
        ]
      ]
    },
    {
      "charge": 9.930612493136252,
      "spin": 0.011958490932368391,
      "polarization": 0.001204204769910592,
      "quadrature_error": 1.868332200865928e-08,
      "realization": 117,
      "onsite": [
        [
          0.03220626917043677,
          0.03465250937343016
        ],
        [
          0.01274065087091894,
          0.019562279073691596
        ],
        [
          4.492721406611222e-05,
          -0.032587850656974324
        ],
        [
          -0.03764221548289612,
          -0.03500756975644958
        ],
        [
          0.042964643804862465,
          0.0029371637242665213
        ],
        [
          0.04638509875377078,
          -0.04218289520753554
        ],
        [
          0.0317101576785868,
          0.01834321503757974
        ],
        [
          -0.02327854484001316,
          -0.032721271793020756
        ],
        [
          0.01244617927918977,
          0.013756499497016336
        ],
        [
          0.03729441023083284,
          -0.026367710212276487
        ],
        [
          0.02969609862509333,
          -0.0005269025275527889
        ],
        [
          -0.03833700672918318,
          0.030255479427901952
        ],
        [
          0.04764548023642455,
          0.022778908602251735
        ],
        [
          0.034707025264997624,
          -0.018093158046098734
        ],
        [
          0.024635178518468276,
          -0.03665073602854683
        ],
        [
          0.03484911063260562,
          0.04780194005695358
        ],
        [
          0.045881746102676216,
          0.012709848151212927
        ],
        [
          0.011560776867875378,
          -0.048543568451439395
        ],
        [
          -0.01335863159374684,
          0.009611855828985882
        ],
        [
          -0.040552731339618675,
          -0.006009471818817079
        ]
      ]
    },
    {
      "charge": 9.936755877223492,
      "spin": 0.002423462178074942,
      "polarization": 0.00024388867030837239,
      "quadrature_error": 1.4944472402553685e-08,
      "realization": 118,
      "onsite": [
        [
          0.030946828269472385,
          0.03570523238898808
        ],
        [
          0.020526541713111773,
          0.008905559284084666
        ],
        [
          -0.007679748721391558,
          0.010643439743442715
        ],
        [
          0.020203082578768336,
          0.031080784848025234
        ],
        [
          -0.04685214840674813,
          -0.015604811148361153
        ],
        [
          0.020428598350390972,
          0.003135907464257029
        ],
        [
          -0.039249019137946255,
          0.03278332984603631
        ],
        [
          0.04452190023912095,
          -0.0045310711830815475
        ],
        [
          -0.014726104797693089,
          0.01071474291559802
        ],
        [
          -0.010254325549349783,
          -0.010292524330670363
        ],
        [
          -0.04184334983894292,
          -0.036676116507386926
        ],
        [
          -0.027358898272439924,
          -0.02933384675831209
        ],
        [
          0.044925084774026625,
          -0.04311193106233077
        ],
        [
          0.008075072037206012,
          0.02484036013138409
        ],
        [
          -0.0011158581547425356,
          0.011691400793172123
        ],
        [
          0.03303482012654682,
          -0.013382231774099251
        ],
        [
          0.011595830298858446,
          -0.02639284492350067
        ],
        [
          0.02994877687135139,
          0.012150283376921235
        ],
        [
          0.016334384100801402,
          -0.04007306313131307
        ],
        [
          0.043108552394514776,
          -0.004961361705796953
        ]
      ]
    },
    {
      "charge": 9.916332165769655,
      "spin": -0.010562960721638676,
      "polarization": -0.0010652084404858006,
      "quadrature_error": 2.004109553819167e-08,
      "realization": 119,
      "onsite": [
        [
          0.025707307065101978,
          -0.001548612682807704
        ],
        [
          0.02976770443122377,
          -0.040058098364016595
        ],
        [
          0.04350748765981956,
          0.008283083923017673
        ],
        [
          0.03477753103022395,
          0.040030822728439275
        ],
        [
          -0.00882822397076486,
          -0.03973270138523405
        ],
        [
          -0.0319029765327522,
          -0.03852113969854129
        ],
        [
          0.02496555844099893,
          0.00930743002311818
        ],
        [
          0.015475563358156225,
          -0.002388207453690616
        ],
        [
          -0.03420198551204087,
          -0.03957178632975668
        ],
        [
          0.015502282944101803,
          -0.0011857434456105653
        ],
        [
          0.0472036535057557,
          -0.034002529326918475
        ],
        [
          0.011606083838576031,
          -0.023791473481994875
        ],
        [
          -0.018405697266077214,
          -0.04991218523768742
        ],
        [
          0.023238965928248798,
          -0.022110365716250358
        ],
        [
          0.048355736762292184,
          -0.04701429239171162
        ],
        [
          0.010755929051109246,
          -0.012089232266352425
        ],
        [
          0.028997316483954858,
          0.028272190244276463
        ],
        [
          -0.015207693729831231,
          0.029809468609780385
        ],
        [
          0.0415063709032784,
          0.03610201397441991
        ],
        [
          -0.04751052626991778,
          0.00798344060963816
        ]
      ]
    },
    {
      "charge": 9.919480603084555,
      "spin": 0.0017762087343680727,
      "polarization": 0.00017906267529932404,
      "quadrature_error": 1.6595395210892203e-08,
      "realization": 120,
      "onsite": [
        [
          0.04941421001937504,
          0.03518984782960964
        ],
        [
          0.03238466770690926,
          -0.01730461843419665
        ],
        [
          0.046233665610080896,
          -0.017535698782075483
        ],
        [
          0.009938061698231151,
          0.04112683561470931
        ],
        [
          0.0378559117412738,
          -0.018767833277389224
        ],
        [
          -0.04937998747426118,
          -0.004736039002956341
        ],
        [
          -0.009823032004989518,
          -0.03207116190855959
        ],
        [
          -0.026395812626144766,
          -0.04546911976698237
        ],
        [
          -0.0006577247797875732,
          0.01672153875441751
        ],
        [
          0.03586686205915879,
          -0.03317857720518056
        ],
        [
          -0.048299356863565485,
          0.0068355555082823885
        ],
        [
          0.024879883408523443,
          0.04366424044537137
        ],
        [
          -0.025789442985968428,
          0.03849969217426402
        ],
        [
          0.0033323407482725026,
          0.013308928388355179
        ],
        [
          0.007456104696544452,
          0.028050027627497295
        ],
        [
          0.04036719695232126,
          -0.045925902678836165
        ],
        [
          0.04233183332695854,
          0.0223295741708098
        ],
        [
          -0.031010338800409556,
          -0.03398525457243605
        ],
        [
          0.038084820064536645,
          -0.006307451201755979
        ],
        [
          -0.04352632148177134,
          -0.023885982855704216
        ]
      ]
    },
    {
      "charge": 9.922099129417864,
      "spin": -0.010522535308408425,
      "polarization": -0.0010605150352923141,
      "quadrature_error": 2.1430484209289777e-08,
      "realization": 121,
      "onsite": [
        [
          -0.03348958512129564,
          -0.021889124921244053
        ],
        [
          0.003654187320986657,
          -0.04094120541575966
        ],
        [
          0.048191631958974745,
          -0.03302100534165203
        ],
        [
          -0.01727168931146829,
          0.028869100570421094
        ],
        [
          -0.0003790586121542802,
          0.04842703917539451
        ],
        [
          0.01816979143515554,
          -0.04560396840984746
        ],
        [
          0.01240855340795656,
          0.03855686609793564
        ],
        [
          -0.014095192090936529,
          0.040008625843004686
        ],
        [
          -0.008770566514078669,
          0.01776639313387733
        ],
        [
          -0.04147052981278886,
          -0.010049992515757632
        ],
        [
          0.04781723943969214,
          -0.03522252888963397
        ],
        [
          0.03252564798596057,
          -0.00641689690623376
        ],
        [
          0.0034547193779502564,
          -0.00881019896414871
        ],
        [
          -0.029214288864200633,
          0.019206600836823434
        ],
        [
          -0.04388103921833665,
          -0.017749115595591163
        ],
        [
          0.04938959968285189,
          -0.0034152241793935917
        ],
        [
          0.02617271650334027,
          0.004419699238069175
        ],
        [
          -0.017570365176143923,
          0.0001328702737654272
        ],
        [
          -0.026941415181683803,
          -0.016789216232827565
        ],
        [
          0.031503941821073175,
          0.030667245701418863
        ]
      ]
    },
    {
      "charge": 9.92648184608085,
      "spin": -0.0057423391351491115,
      "polarization": -0.0005784868419838282,
      "quadrature_error": 1.911692171208515e-08,
      "realization": 122,
      "onsite": [
        [
          0.013071116227017177,
          -0.026860232323467983
        ],
        [
          -0.028352451350418074,
          -0.01842379794840935
        ],
        [
          -0.0499356480823826,
          -0.021524136649011316
        ],
        [
          0.023467214835973665,
          0.015227995474356076
        ],
        [
          -0.011517025701056206,
          0.04443375186316367
        ],
        [
          -0.022364185334051115,
          0.023893672188049567
        ],
        [
          -0.018530583015003203,
          -0.03781249304049669
        ],
        [
          -0.04249080283963236,
          0.02740574726616779
        ],
        [
          0.047506619004702696,
          0.01372481163940567
        ],
        [
          0.0425268575977126,
          0.03841468791163863
        ],
        [
          0.022445005498598236,
          0.04721670660784866
        ],
        [
          -2.270996529470104e-05,
          0.0048770077468071465
        ],
        [
          -0.030050892449662348,
          -0.0378015076967826
        ],
        [
          -0.0352168839128739,
          -0.03904554946326497
        ],
        [
          -0.014556415306065718,
          0.031404531799437085
        ],
        [
          0.04297708334283244,
          0.027124234820243107
        ],
        [
          -0.026305583212833574,
          0.044986156044527714
        ],
        [
          -0.03477982545520491,
          0.009122282875048973
        ],
        [
          0.03365203676913622,
          0.02552586300869851
        ],
        [
          -0.035129103319712945,
          -0.034198850681830185
        ]
      ]
    },
    {
      "charge": 9.944521939410516,
      "spin": 0.00943878115495617,
      "polarization": 0.0009491437811153017,
      "quadrature_error": 2.082391149749369e-08,
      "realization": 123,
      "onsite": [
        [
          0.04611135840762311,
          0.021032034679661055
        ],
        [
          -0.006535554576876511,
          0.012007936940454857
        ],
        [
          -0.03218576523659609,
          0.02754851468801442
        ],
        [
          -0.013244284230693515,
          0.028327304597135797
        ],
        [
          -0.01135323245435528,
          -0.03645578613629788
        ],
        [
          0.04964640197320268,
          -0.027548013232786953
        ],
        [
          0.015199666151113081,
          0.03434961475513511
        ],
        [
          0.02761854014828584,
          0.04064342105601376
        ],
        [
          -0.012064834788181086,
          -0.03785579505537112
        ],
        [
          0.0003972483545436681,
          0.01381693575878258
        ],
        [
          0.03773475414842953,
          -0.043685566149088896
        ],
        [
          0.020191076414531287,
          -0.04170592125242485
        ],
        [
          -0.020282314778445932,
          -0.01835685839556738
        ],
        [
          -0.029318093169537363,
          0.0008325236106927619
        ],
        [
          -0.04651080245001901,
          0.005961917660372018
        ],
        [
          -0.0327065332287889,
          0.0264654136429021
        ],
        [
          -0.04654644730671671,
          0.047639366260936775
        ],
        [
          -0.034542371936840136,
          -0.02006087320715331
        ],
        [
          -0.043421536874341804,
          -0.025833475071016045
        ],
        [
          0.040054394369292465,
          -0.022613395802020732
        ]
      ]
    },
    {
      "charge": 9.925928428634716,
      "spin": -0.0035366124951225885,
      "polarization": -0.0003563004227312406,
      "quadrature_error": 2.0121584242548906e-08,
      "realization": 124,
      "onsite": [
        [
          -0.01039623444460809,
          -0.03229805320608278
        ],
        [
          0.04091627870610748,
          -0.034625446949108775
        ],
        [
          0.012519524764147555,
          -0.04078874561825163
        ],
        [
          -0.011277812121846822,
          0.020447280117310604
        ],
        [
          -0.02149912841676708,
          0.03817667967582472
        ],
        [
          0.041052611943274295,
          0.02972667319839488
        ],
        [
          0.04773225010407264,
          0.01829396540335193
        ],
        [
          0.029241008464117854,
          0.038783809446042414
        ],
        [
          -0.03705425988969451,
          -0.0096277805679406
        ],
        [
          -0.011917249456102376,
          0.03163449355245272
        ],
        [
          -0.010090036343956242,
          -0.03665137430486726
        ],
        [
          0.03328698675845451,
          -0.04335941729371698
        ],
        [
          0.01168094267473374,
          -0.03965033463969913
        ],
        [
          0.04884144658671476,
          -0.030039683662819873
        ],
        [
          0.03189985737218208,
          -0.009402978278387208
        ],
        [
          0.032621186653013376,
          -0.010201414194817238
        ],
        [
          0.0348289284962634,
          0.039221638832622696
        ],
        [
          -0.013129042788237157,
          -0.014957603540127616
        ],
        [
          0.0350586979701942,
          -0.03936215455440392
        ],
        [
          -0.043703607192552035,
          0.020305323146002002
        ]
      ]
    },
    {
      "charge": 9.921614507286723,
      "spin": -0.001132865660949039,
      "polarization": -0.00011418158406749521,
      "quadrature_error": 1.813065701146519e-08,
      "realization": 125,
      "onsite": [
        [
          0.017897806426225932,
          0.003303918055720445
        ],
        [
          -0.029497061456240394,
          -0.02358533325261787
        ],
        [
          -0.024756583637469687,
          0.025834218821953733
        ],
        [
          -0.04891936191628753,
          -0.014724391118362094
        ],
        [
          0.026824849332579892,
          0.042773968071315754
        ],
        [
          -0.020347868130959193,
          0.02830219131906854
        ],
        [
          -0.01125936555023347,
          0.001817736486967557
        ],
        [
          -0.037493796045445255,
          0.034379031777008254
        ],
        [
          -0.027215820202126696,
          0.019668541954117172
        ],
        [
          -0.03801141098828858,
          -0.03521938883970435
        ],
        [
          0.04248400924746305,
          -0.04653746123066772
        ],
        [
          -0.023909667167261308,
          0.02022965354559339
        ],
        [
          -0.0001239351049137291,
          -0.026629610110045776
        ],
        [
          -0.022137813163520915,
          0.002149710122475737
        ],
        [
          -0.0437536400722242,
          0.008872025302690677
        ],
        [
          0.010267882956631301,
          -0.04405962145345767
        ],
        [
          0.009479063936584244,
          -0.04008035341940225
        ],
        [
          -0.041707596113800496,
          0.016471284893891852
        ],
        [
          0.010723633278265268,
          0.023561917847834277
        ],
        [
          0.03674451079354446,
          -0.016535481735147975
        ]
      ]
    },
    {
      "charge": 9.945030166756126,
      "spin": 0.010403445854569869,
      "polarization": 0.001046094951963657,
      "quadrature_error": 2.3483844382451198e-08,
      "realization": 126,
      "onsite": [
        [
          0.039052099477171545,
          0.04834545276951378
        ],
        [
          0.00401505081879764,
          0.019193500455578924
        ],
        [
          0.022368968545172396,
          -0.030638872485240942
        ],
        [
          0.030624809094204494,
          -0.0264753603633746
        ],
        [
          -0.032333446720900674,
          -0.006298267530901958
        ],
        [
          0.011810319004384028,
          0.027539228295905285
        ],
        [
          -0.00945066949289658,
          0.010312663807118393
        ],
        [
          -0.037382045513422,
          -0.036693819055668236
        ],
        [
          -0.013692566926839227,
          -0.004911371603099901
        ],
        [
          -0.03763541290518603,
          0.04146759073178584
        ],
        [
          0.011200205379504204,
          -0.04210193251164707
        ],
        [
          0.02042487171451289,
          0.007717357300304997
        ],
        [
          0.012123314522695203,
          -0.03029849153396591
        ],
        [
          -0.03750581274308365,
          -0.0034898648418536307
        ],
        [
          -0.04959429858562747,
          0.027111303064235134
        ],
        [
          -0.012806631017587423,
          -0.02638187150090684
        ],
        [
          -0.011263392194269903,
          -0.005326489386662893
        ],
        [
          -0.046031600317784166,
          0.014159255069833385
        ],
        [
          -0.024669904803983213,
          -0.014701327878885374
        ],
        [
          0.010926214324181026,
          -0.006362051660686804
        ]
      ]
    },
    {
      "charge": 9.896198230494388,
      "spin": 3.608811151930479e-05,
      "polarization": 3.646664171307927e-06,
      "quadrature_error": 1.9793455443055006e-08,
      "realization": 127,
      "onsite": [
        [
          -0.007994458989480882,
          -0.002182652966495724
        ],
        [
          0.026257120449502472,
          -0.0008814004881983126
        ],
        [
          -0.04987214779866155,
          -0.02259904259767094
        ],
        [
          0.0363947429431761,
          -0.0454143888224699
        ],
        [
          0.023924123501849123,
          0.01995807295188154
        ],
        [
          -0.002850488403913956,
          -0.020885442473059204
        ],
        [
          -0.04112148185760794,
          0.04576984502781524
        ],
        [
          0.039439464479991235,
          -0.013184557554180201
        ],
        [
          -0.03640906873028549,
          0.003426664684802197
        ],
        [
          0.0377058055472638,
          -0.03607456832783316
        ],
        [
          -0.0023760951799817326,
          0.027311302491860076
        ],
        [
          -0.04415413407304846,
          0.028835974341641077
        ],
        [
          -0.015518094245546267,
          0.04467854113002978
        ],
        [
          0.007182105276239414,
          -0.0324159882589453
        ],
        [
          -0.046056086745664776,
          0.00934032934549707
        ],
        [
          0.049662741256007434,
          -0.018351197953928276
        ],
        [
          -0.006510549649928268,
          0.04039283460354634
        ],
        [
          0.04819560757445235,
          -0.03543049970781418
        ],
        [
          0.012617248350275195,
          0.005161083916307298
        ],
        [
          -2.317369586506135e-05,
          -0.034210080217777036
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N20_W0p5.json <==
{
  "sites": 20,
  "W": 0.5,
  "samples": 128,
  "seed_sequence": [
    20261015,
    20,
    5000
  ],
  "spin_mean": 1.7055976417189485e-05,
  "spin_sd": 0.024423378818745976,
  "spin_se": 0.002158742097777896,
  "spin_ci95_student": [
    -0.0042547050570511296,
    0.0042888170098855085
  ],
  "spin_ci95_bootstrap": [
    -0.004167058107599895,
    0.00430745434944226
  ],
  "spin_mean_absolute": 0.01968762962061149,
  "charge_mean": 8.94978854750365,
  "polarization_mean": -7.4351013676183185e-06,
  "polarization_ratio_means": 1.9057407140581976e-06,
  "first_half_spin_mean": 0.0003052093747706044,
  "maximum_quadrature_error": 2.293349710241249e-08,
  "records": [
    {
      "charge": 9.163776183615456,
      "spin": 0.006643166821551839,
      "polarization": 0.0007249376990928274,
      "quadrature_error": 1.646921784747852e-08,
      "realization": 0,
      "onsite": [
        [
          -0.19087148658646835,
          0.1774871679010998
        ],
        [
          0.060598186263525644,
          0.2402066200453099
        ],
        [
          -0.13330459335204192,
          0.06827683197012918
        ],
        [
          0.100926119519482,
          -0.07416595074418991
        ],
        [
          -0.02588004968567309,
          0.06862411778648236
        ],
        [
          0.24831364112797782,
          -0.10061676816898224
        ],
        [
          -0.24945202815932965,
          0.13604489792819063
        ],
        [
          0.1867643388103496,
          -0.19663381030736743
        ],
        [
          0.09160169660945033,
          -0.21279198676046024
        ],
        [
          0.2001187345304074,
          -0.2149158685893181
        ],
        [
          0.1541138550086273,
          0.007140230971718009
        ],
        [
          0.13380685892002425,
          -0.10379928157847496
        ],
        [
          0.0897294390945429,
          0.041448009751343606
        ],
        [
          -0.08082204229054574,
          -0.07693101487293758
        ],
        [
          -0.1601195917607719,
          0.1294234833001695
        ],
        [
          -0.13193187743673668,
          0.24903548256068336
        ],
        [
          0.009598159959683883,
          0.24155424380475338
        ],
        [
          -0.004820759505855143,
          -0.16443051663179137
        ],
        [
          0.12563067544165935,
          0.10446551016542333
        ],
        [
          0.01479138585524975,
          0.19333874270897267
        ]
      ]
    },
    {
      "charge": 9.119166101946446,
      "spin": 0.005974478411454883,
      "polarization": 0.0006551562220343433,
      "quadrature_error": 1.4276148139783792e-08,
      "realization": 1,
      "onsite": [
        [
          0.09265710620850653,
          0.12140859645545915
        ],
        [
          0.06590322209445232,
          -0.057844770880232155
        ],
        [
          -0.24547588405152349,
          -0.09275360420342604
        ],
        [
          0.22348422678027036,
          0.06618826341991818
        ],
        [
          0.17135146691760667,
          -0.07986363316498313
        ],
        [
          -0.137968161313683,
          -0.05102243347058577
        ],
        [
          0.06790760611389018,
          0.16395003588247659
        ],
        [
          0.24682900173778854,
          -0.11308080982958135
        ],
        [
          0.021313840064592526,
          0.09742674655307143
        ],
        [
          -0.051274715509207536,
          0.16928488727879787
        ],
        [
          -0.15628796352777774,
          0.04481168205248609
        ],
        [
          0.06671401259337395,
          0.2300831691345499
        ],
        [
          -0.09893079396443899,
          0.2135329840458386
        ],
        [
          0.06375874925976666,
          -0.20411061266949587
        ],
        [
          -0.23003994231466746,
          -0.10807938194219385
        ],
        [
          0.2053996544168692,
          0.09369891851552092
        ],
        [
          -0.011235597474431647,
          0.1667175109570067
        ],
        [
          -0.2411831719687449,
          0.15765612471936963
        ],
        [
          0.08908567259913747,
          0.08926988909742589
        ],
        [
          0.0053075961379285275,
          0.007422523995831598
        ]
      ]
    },
    {
      "charge": 8.885044914444592,
      "spin": -0.053244711442641354,
      "polarization": -0.0059926215292485895,
      "quadrature_error": 7.1499280213283894e-09,
      "realization": 2,
      "onsite": [
        [
          -0.23136652599941687,
          -0.18525723869721006
        ],
        [
          -0.202074737545551,
          -0.1579331618078763
        ],
        [
          -0.04786463695620147,
          -0.019533082354528997
        ],
        [
          0.004758803675380063,
          0.1839211798805856
        ],
        [
          -0.2083687385906945,
          -0.12892533062999573
        ],
        [
          -0.11376318155552056,
          0.058681804012674366
        ],
        [
          0.1346912430341386,
          -0.10207961683064692
        ],
        [
          0.04091766971597938,
          0.09935059072354402
        ],
        [
          0.16845682037829535,
          0.21546168935063864
        ],
        [
          0.15010160894871372,
          0.045526968910543975
        ],
        [
          -0.13951044727142858,
          0.16468051771619174
        ],
        [
          -0.18416556362232767,
          0.21242200204650374
        ],
        [
          -0.12060058271341845,
          -0.11830498968835801
        ],
        [
          0.155655504517966,
          -0.06279795478286654
        ],
        [
          -0.05621088429315202,
          0.0052275115726497234
        ],
        [
          0.20092933204506813,
          0.23308563230030327
        ],
        [
          0.07596198252317632,
          -0.052519182239917306
        ],
        [
          -0.14107935480650619,
          0.20542277095155892
        ],
        [
          0.06362448538537668,
          0.021511746896938355
        ],
        [
          -0.09468490662525242,
          -0.24817553878367088
        ]
      ]
    },
    {
      "charge": 8.802554739347542,
      "spin": 0.00490855268862933,
      "polarization": 0.0005576281924937122,
      "quadrature_error": 2.0607130046309242e-08,
      "realization": 3,
      "onsite": [
        [
          0.05553526271666276,
          0.16704138902692772
        ],
        [
          -0.03406048268324585,
          -0.22829060772623616
        ],
        [
          -0.04195729729300879,
          0.14760928174504412
        ],
        [
          -0.22231368358963988,
          -0.11390243353821372
        ],
        [
          -0.21286853746937806,
          0.1854953701040925
        ],
        [
          -0.06364939732086816,
          -0.20460197739799907
        ],
        [
          -0.05548648498266484,
          -0.11223863436807324
        ],
        [
          0.16301048968617504,
          0.184836955529957
        ],
        [
          0.2102664129912699,
          -0.13130883027145174
        ],
        [
          0.23265897012799003,
          0.0072942585053750175
        ],
        [
          -0.14299859438306273,
          0.206122370398445
        ],
        [
          0.10451069692716952,
          -0.011954411789361241
        ],
        [
          -0.016102055704766638,
          -0.1840262055727101
        ],
        [
          0.008058688361004707,
          0.21762765639493814
        ],
        [
          -0.025354564022621096,
          0.18050562796008807
        ],
        [
          -0.20228886289172782,
          -0.10400347148727729
        ],
        [
          -0.20735507016649984,
          0.1348255343805862
        ],
        [
          -0.0046040213292107834,
          -0.20028847718378778
        ],
        [
          -0.009751813224677941,
          0.14034217098761292
        ],
        [
          0.2103670102573923,
          0.24705275771086688
        ]
      ]
    },
    {
      "charge": 9.24670271959314,
      "spin": 0.0005992266494402857,
      "polarization": 6.480435973901971e-05,
      "quadrature_error": 1.5353249695975727e-08,
      "realization": 4,
      "onsite": [
        [
          0.07637219734636275,
          0.1364579986862145
        ],
        [
          -0.12087147386131525,
          0.13804548195914257
        ],
        [
          0.03630293819112673,
          0.05091495566026122
        ],
        [
          0.08301969241855223,
          -0.21094890713195968
        ],
        [
          -0.06354921701410171,
          0.03475537934884382
        ],
        [
          -0.1296303804060927,
          -0.17656451389805572
        ],
        [
          -0.017819814455295124,
          -0.19842485763284812
        ],
        [
          -0.2213789870560443,
          -0.22576560081867608
        ],
        [
          0.0596248801123877,
          -0.016284578900672197
        ],
        [
          -0.09821664451941492,
          0.2400837405275369
        ],
        [
          -0.2339274548532993,
          0.07167788778436446
        ],
        [
          0.0940457205176502,
          -0.002240194515755911
        ],
        [
          -0.012626058883146218,
          0.09790737864816329
        ],
        [
          -0.12776408593892036,
          -0.10734675345961198
        ],
        [
          0.14774149664111413,
          0.2498261299993763
        ],
        [
          0.16380654500167885,
          0.09730476892491091
        ],
        [
          0.08288022220010594,
          -0.21856868420849063
        ],
        [
          0.16358140593018622,
          -0.12348863038210056
        ],
        [
          0.025839711886128824,
          -0.043251467839843016
        ],
        [
          0.165285232856397,
          0.19602477736436907
        ]
      ]
    },
    {
      "charge": 8.8995797566436,
      "spin": 0.029309784127725245,
      "polarization": 0.003293389680096443,
      "quadrature_error": 2.1507015073973452e-08,
      "realization": 5,
      "onsite": [
        [
          -0.00022818458072637604,
          0.22404610715519974
        ],
        [
          0.21332198806459368,
          0.10788808262967403
        ],
        [
          0.18327137091386242,
          0.01946154286201207
        ],
        [
          -0.11041234214465756,
          0.18253547577185664
        ],
        [
          0.10032538759231369,
          -0.24997226351683555
        ],
        [
          0.15367841887654554,
          -0.17664361492792974
        ],
        [
          -0.2339337164156286,
          -0.053030807585757955
        ],
        [
          -0.15814489757218025,
          -0.19056032307844645
        ],
        [
          0.0841068253332975,
          -0.23810519801995844
        ],
        [
          -0.08844109122146226,
          -0.1922568695032305
        ],
        [
          -0.12558035733242584,
          0.0601944040316677
        ],
        [
          0.15624368005767258,
          -0.15346250902668668
        ],
        [
          0.05790424494138596,
          -0.1856414939034683
        ],
        [
          -0.14946523534511075,
          -0.038446906344693
        ],
        [
          0.11110278278056068,
          0.030249237179394983
        ],
        [
          -0.15149875681414016,
          -0.18672646699078632
        ],
        [
          0.09802254676040345,
          -0.22135737331645022
        ],
        [
          -0.11057189207654156,
          0.052227347147075054
        ],
        [
          -0.1053391406038593,
          -0.18915979947363531
        ],
        [
          0.07620215241904454,
          -0.18839845488510953
        ]
      ]
    },
    {
      "charge": 8.564157806562028,
      "spin": 0.014266826127506732,
      "polarization": 0.0016658761374732268,
      "quadrature_error": 1.590159568505181e-08,
      "realization": 6,
      "onsite": [
        [
          -0.10346005339528758,
          -0.07789659533852539
        ],
        [
          -0.12905906947070095,
          -0.24077240773926778
        ],
        [
          -0.13475310090780102,
          -0.03686174061954195
        ],
        [
          -0.08266130477757971,
          -0.06876015798778451
        ],
        [
          -0.08556220598234399,
          -0.23385676744353567
        ],
        [
          0.2441505346915679,
          0.17234471591864886
        ],
        [
          0.19687464903305602,
          -0.2212375531469024
        ],
        [
          0.0008585042881256166,
          0.24119064683675773
        ],
        [
          0.20114636015441495,
          0.19637818116259986
        ],
        [
          0.20411715200738811,
          -0.24069206703788998
        ],
        [
          -0.09524059193466111,
          0.05169794810379508
        ],
        [
          0.08966631062700808,
          0.24563726341294367
        ],
        [
          0.21717120849208316,
          0.003005215479796597
        ],
        [
          -0.24334215840035878,
          -0.10975869717268472
        ],
        [
          0.04011891609179974,
          0.053649992435848726
        ],
        [
          -0.18465546735925858,
          -0.2004186037849915
        ],
        [
          0.10962718717300995,
          -0.04607804032421492
        ],
        [
          -0.12978579991873263,
          -0.018965891497165488
        ],
        [
          -0.16242937558208348,
          -0.17550631064918903
        ],
        [
          0.08142041764343422,
          -0.20534443421805015
        ]
      ]
    },
    {
      "charge": 8.830269422497786,
      "spin": -0.011977462255371623,
      "polarization": -0.0013564096045422362,
      "quadrature_error": 6.113750296131107e-09,
      "realization": 7,
      "onsite": [
        [
          -0.19039081164066396,
          -0.22541147187495192
        ],
        [
          0.12188326154045992,
          -0.025284945388410862
        ],
        [
          0.1162365593752348,
          0.1761796161707483
        ],
        [
          0.22557169616558742,
          0.15504137498440762
        ],
        [
          -0.21446070753947766,
          0.07736691836736459
        ],
        [
          -0.09120778812739971,
          0.1778185777659057
        ],
        [
          0.12791448879447576,
          -0.16176287905470033
        ],
        [
          -0.0169367183840623,
          -0.09332365315645597
        ],
        [
          -0.1659020962516673,
          0.1373970757499413
        ],
        [
          0.18250810743672108,
          0.13844294825262904
        ],
        [
          0.17441061505988914,
          0.16822986996572076
        ],
        [
          0.03277018754201083,
          -0.06273002933744709
        ],
        [
          0.24842310252658562,
          -0.1494864992636749
        ],
        [
          0.2091465174428267,
          0.1253777782917468
        ],
        [
          0.1447204636205915,
          -0.12489513741242042
        ],
        [
          -0.20969276511790985,
          -0.026617150652508137
        ],
        [
          0.1674990068042902,
          -0.23165116834162242
        ],
        [
          -0.24651078872607063,
          -0.0913156106003114
        ],
        [
          -0.24745574136876053,
          0.0907771045402147
        ],
        [
          -0.15758139520173842,
          0.18191022123262135
        ]
      ]
    },
    {
      "charge": 8.775774272190647,
      "spin": 0.00897043170061789,
      "polarization": 0.001022181225540872,
      "quadrature_error": 1.5830714776262983e-08,
      "realization": 8,
      "onsite": [
        [
          0.17773799402923057,
          -0.03710806366196706
        ],
        [
          0.11999885854246767,
          0.21591143379729183
        ],
        [
          0.20446007381632242,
          -0.10935397145310571
        ],
        [
          -0.13200893199971225,
          0.11321528786250135
        ],
        [
          0.20792075353207556,
          -0.19958269994393618
        ],
        [
          0.0046784609112826,
          0.23243366263976517
        ],
        [
          0.08167293048150098,
          0.18972946921799294
        ],
        [
          0.10648589604558872,
          0.057979103373979546
        ],
        [
          -0.10508129629463137,
          -0.24469516671470637
        ],
        [
          -0.20460777351258425,
          0.1026114797127679
        ],
        [
          -0.24756168900326248,
          -0.24710946367330755
        ],
        [
          -0.24592695286355132,
          0.022073222732588826
        ],
        [
          -0.12888065132177617,
          -0.11576530985321132
        ],
        [
          -0.17470460684263978,
          -0.1940525113579311
        ],
        [
          0.018457921025072488,
          0.04759264828488907
        ],
        [
          -0.18390132014585553,
          0.11389858013761617
        ],
        [
          -0.17245685576488068,
          0.1945400521609542
        ],
        [
          0.1333962129443103,
          -0.061533351737275366
        ],
        [
          -0.07855607944808185,
          -0.10404804034020942
        ],
        [
          -0.19178366737574254,
          0.22209656646420978
        ]
      ]
    },
    {
      "charge": 8.56107872304623,
      "spin": -0.009992618085638724,
      "polarization": -0.0011672148345907418,
      "quadrature_error": 2.057658544977259e-08,
      "realization": 9,
      "onsite": [
        [
          0.2282640150544138,
          0.09113386517549649
        ],
        [
          -0.19588779419905938,
          0.03418737131811822
        ],
        [
          0.12744047296793448,
          0.21362546098902996
        ],
        [
          0.012478646463261245,
          0.0362270869095726
        ],
        [
          -0.2427278581729267,
          0.09769641902158904
        ],
        [
          0.10919947253441892,
          -0.21312519295158994
        ],
        [
          0.06965108487030436,
          -0.043515508703922734
        ],
        [
          -0.08897077072304738,
          0.18378541898234607
        ],
        [
          -0.13191913848989933,
          -0.199379831519998
        ],
        [
          -0.1864229469313538,
          -0.12329483665158641
        ],
        [
          0.131187412839951,
          0.23948859145006318
        ],
        [
          -0.1290751708636742,
          0.24759927856644576
        ],
        [
          -0.21641280619812475,
          -0.13118635202202722
        ],
        [
          -0.2322151537030811,
          -0.21497322386997508
        ],
        [
          -0.037648342060669804,
          -0.03813935273786628
        ],
        [
          0.09711250830887574,
          -0.08228973248953753
        ],
        [
          -0.22079298165456357,
          0.03522009395812281
        ],
        [
          0.2242554406450536,
          -0.0071843596290233624
        ],
        [
          0.0902855280965254,
          0.21415453453828792
        ],
        [
          -0.15705710945514822,
          -0.17026718416764625
        ]
      ]
    },
    {
      "charge": 9.025913317732678,
      "spin": 0.0262591748629373,
      "polarization": 0.0029093094447680385,
      "quadrature_error": 1.7251396700613625e-08,
      "realization": 10,
      "onsite": [
        [
          0.22869677353196632,
          0.23747448533499393
        ],
        [
          0.15775717096506997,
          0.13471517981268533
        ],
        [
          0.06959832832547946,
          -0.1829818808271496
        ],
        [
          -0.06248096053386282,
          0.20993230257663564
        ],
        [
          -0.041098683456320506,
          0.17937575716608256
        ],
        [
          -0.01153174423554676,
          -0.022902036233661438
        ],
        [
          0.05671101959524982,
          -0.07792196848720034
        ],
        [
          -0.24615142354649283,
          0.18248452511526309
        ],
        [
          -0.2383354660233981,
          -0.19675288849446265
        ],
        [
          -0.05772578783445059,
          0.07860301409558507
        ],
        [
          0.15129053717273377,
          -0.15990493480839912
        ],
        [
          0.1788363878631567,
          -0.23521690729591138
        ],
        [
          0.06217239467654739,
          0.04163241908871457
        ],
        [
          -0.21990086575342843,
          0.06975358131342962
        ],
        [
          0.06520648665629208,
          0.1812176243701218
        ],
        [
          -0.050398130065086866,
          -0.05778922933268321
        ],
        [
          0.02482363874774285,
          0.16744838235561454
        ],
        [
          0.017066281404484573,
          -0.11328794284055077
        ],
        [
          -0.2026919186856601,
          0.18463532782380349
        ],
        [
          0.0629245871399915,
          -0.14789971019923753
        ]
      ]
    },
    {
      "charge": 9.056800168117006,
      "spin": 0.021633327401189423,
      "polarization": 0.002388628102599198,
      "quadrature_error": 1.981772506565889e-08,
      "realization": 11,
      "onsite": [
        [
          0.06743993335899429,
          -0.11261171646656576
        ],
        [
          -0.08976823079004198,
          -0.16984140967619238
        ],
        [
          -0.03577379508965445,
          -0.022897054600323652
        ],
        [
          -0.1714366634816425,
          -0.21354821010452152
        ],
        [
          -0.11128795279870712,
          0.18911991843956455
        ],
        [
          0.0883786300441411,
          0.07300290566968859
        ],
        [
          -0.15836988767696641,
          0.2001750847201914
        ],
        [
          -0.13027171128584236,
          0.0726846234929237
        ],
        [
          -0.13758055915440587,
          0.21042685071409317
        ],
        [
          0.018501464844185023,
          0.23777406852927452
        ],
        [
          -0.11838131650192024,
          0.16096319811862225
        ],
        [
          0.07182617816705444,
          -0.009022215463877714
        ],
        [
          -0.10842898817974755,
          -0.16154462117023766
        ],
        [
          0.16414609340181818,
          -0.16110201065302227
        ],
        [
          -0.24894770184177595,
          -0.15924216838348138
        ],
        [
          -0.13661671811983944,
          -0.17112911220217453
        ],
        [
          0.21272994236928372,
          -0.23927613716987273
        ],
        [
          0.18916555166831395,
          -0.16886465301462772
        ],
        [
          -0.04133231191079245,
          -0.2484422307931377
        ],
        [
          0.1561705102451078,
          0.23127082807767857
        ]
      ]
    },
    {
      "charge": 8.568656575922857,
      "spin": 0.0168400450148691,
      "polarization": 0.0019653074978157126,
      "quadrature_error": 1.5468513246733668e-08,
      "realization": 12,
      "onsite": [
        [
          -0.037277991167161795,
          0.21416410831207394
        ],
        [
          0.18596557554446896,
          0.1448134975772415
        ],
        [
          -0.07080636538429008,
          0.09223075765492167
        ],
        [
          -0.18908507148076958,
          0.03344016582364545
        ],
        [
          -0.09494032108120543,
          0.1361709858598143
        ],
        [
          -0.05980102014720007,
          0.16193160565566644
        ],
        [
          -0.11414907631468058,
          0.20973221270379971
        ],
        [
          -0.03742084310189836,
          -0.18250537178585746
        ],
        [
          0.24614793657511125,
          0.13190259931566273
        ],
        [
          0.09818385515476846,
          -0.07033687110576908
        ],
        [
          0.1322326463234546,
          0.11969250522369074
        ],
        [
          -0.24146889912962582,
          0.244828278280522
        ],
        [
          0.11530053173978583,
          -0.24822390939544786
        ],
        [
          0.21239960093605736,
          0.16409584218359385
        ],
        [
          0.08396480341777385,
          0.1763891474806234
        ],
        [
          0.24725576452774,
          0.06663660602869786
        ],
        [
          -0.1245850792055137,
          -0.22064490799757308
        ],
        [
          0.2168774526973783,
          0.23917671558198
        ],
        [
          0.0055527679001717845,
          0.08380611372842173
        ],
        [
          -0.1574605911857166,
          -0.11935739727915307
        ]
      ]
    },
    {
      "charge": 9.105282252496645,
      "spin": -0.018988600529504466,
      "polarization": -0.002085448863960021,
      "quadrature_error": 1.5152463318671047e-08,
      "realization": 13,
      "onsite": [
        [
          0.0730225257123982,
          -0.20657419366704555
        ],
        [
          0.10963836789028125,
          -0.05147905453621415
        ],
        [
          0.03915735917740798,
          -0.1650497259799878
        ],
        [
          0.03655351849613436,
          0.07513629500017521
        ],
        [
          -0.05298115503035794,
          0.003420325264024915
        ],
        [
          -0.15573955556990038,
          0.18884509013768375
        ],
        [
          0.21961579483816218,
          0.20331907875421634
        ],
        [
          -0.03253643724769578,
          -0.1626217540003897
        ],
        [
          0.04676498888321645,
          -0.05344354488373487
        ],
        [
          0.12327805381710505,
          0.11448071728220771
        ],
        [
          0.07772102870938458,
          -0.1362773012606116
        ],
        [
          -0.12958074907037304,
          0.07916699734017424
        ],
        [
          -0.12138114144645978,
          -0.10393639118692394
        ],
        [
          -0.24090436119160347,
          -0.2028133805150535
        ],
        [
          -0.2380601596985406,
          -0.1489584084217364
        ],
        [
          0.04869021309622812,
          0.0656587970082479
        ],
        [
          0.23694565327274825,
          -0.08757040965673435
        ],
        [
          -0.016874170270711863,
          0.19251658465705385
        ],
        [
          -0.03849823905956484,
          0.23207820338687657
        ],
        [
          -0.08724745601136258,
          -0.09894210976996948
        ]
      ]
    },
    {
      "charge": 8.809911273123658,
      "spin": 0.03277818044720196,
      "polarization": 0.0037206027882707685,
      "quadrature_error": 1.7979325594368236e-08,
      "realization": 14,
      "onsite": [
        [
          0.15832257946272976,
          0.027395212762722443
        ],
        [
          -0.19305608899405624,
          0.12947378291408107
        ],
        [
          0.019527831224535996,
          -0.017914000817694675
        ],
        [
          -0.036527047572577964,
          -0.12431167703865503
        ],
        [
          0.11952398769906097,
          -0.19972790022747405
        ],
        [
          0.08332030402865676,
          -0.07355315961586661
        ],
        [
          -0.04696335520655037,
          -0.21102274681869376
        ],
        [
          0.12411056197466552,
          -0.15391289489447446
        ],
        [
          0.2418576649392849,
          -0.22655982995510776
        ],
        [
          -0.21913290747768088,
          0.06973738878139252
        ],
        [
          0.08823244446532391,
          -0.11683702058016249
        ],
        [
          0.08521675588541416,
          -0.24179281600534358
        ],
        [
          -0.19732338537830107,
          0.12602227502539998
        ],
        [
          -0.022061159344340386,
          -0.22688412971946975
        ],
        [
          -0.2194821346101044,
          -0.18751405610544875
        ],
        [
          0.16908275059247285,
          0.21490607880158558
        ],
        [
          -0.10026461252682045,
          0.08756742073556423
        ],
        [
          0.11504862732222204,
          -0.20095631879659698
        ],
        [
          -0.18439742941163706,
          -0.04407500732158093
        ],
        [
          0.1267730230729711,
          -0.0916033715471603
        ]
      ]
    },
    {
      "charge": 8.76322923107051,
      "spin": -0.004831055061950256,
      "polarization": -0.0005512870808881143,
      "quadrature_error": 1.4928233640570994e-08,
      "realization": 15,
      "onsite": [
        [
          0.07333379628662734,
          -0.10917860160455312
        ],
        [
          -0.007293943510314704,
          -0.11170910853178673
        ],
        [
          -0.11272773448963014,
          0.20681917621359125
        ],
        [
          0.005365151716751282,
          -0.20684131458374538
        ],
        [
          -0.025180345191440523,
          -0.1524224202445716
        ],
        [
          0.12800826812340577,
          -0.03399567821572591
        ],
        [
          -0.1929768477046923,
          0.004669395172986368
        ],
        [
          0.13731637847540684,
          -0.09388627099370378
        ],
        [
          -0.023269218951391057,
          -0.1480880213067906
        ],
        [
          -0.18080855104942706,
          -0.11380423381498805
        ],
        [
          0.1467858837174419,
          0.1280734157240307
        ],
        [
          -0.12087656962203475,
          -0.21303762626412265
        ],
        [
          0.09833959872373743,
          -0.00517403115582421
        ],
        [
          -0.09977713734387239,
          0.04642195488619538
        ],
        [
          0.0004200826299156635,
          0.1832935416867546
        ],
        [
          0.1643127544093106,
          -0.22748065544929008
        ],
        [
          0.21638314925991214,
          0.2257924553440459
        ],
        [
          0.16712959794541266,
          0.016287071555023458
        ],
        [
          0.060937471282417,
          -0.21979567461721022
        ],
        [
          0.23710935719982984,
          0.009456104501652518
        ]
      ]
    },
    {
      "charge": 9.25474171897162,
      "spin": -0.029109205504510054,
      "polarization": -0.003145328782632375,
      "quadrature_error": 1.0329153245880215e-08,
      "realization": 16,
      "onsite": [
        [
          0.13047033439806227,
          0.034650358222462985
        ],
        [
          -0.01776794146388777,
          0.11283144592555594
        ],
        [
          0.08929858945350139,
          0.18884569264766266
        ],
        [
          0.1532617956819799,
          0.09650748520536573
        ],
        [
          0.1203793330348738,
          -0.08081999966928799
        ],
        [
          0.1679634443065638,
          0.06703753305011972
        ],
        [
          0.1229895948456301,
          -0.04160481631494789
        ],
        [
          -0.14031104979129116,
          -0.15335178533975014
        ],
        [
          -0.07008184292415465,
          0.12051123155022436
        ],
        [
          0.11064097323133171,
          0.22153398898827098
        ],
        [
          0.04217189818096606,
          0.17739962148653732
        ],
        [
          0.24167684499161352,
          0.10483032667949987
        ],
        [
          0.08336756550439184,
          0.11016054339359738
        ],
        [
          0.061626822168962814,
          -0.19540030229291827
        ],
        [
          0.000704710212786841,
          0.2353061690061598
        ],
        [
          0.20631676075297783,
          0.12042007347754552
        ],
        [
          0.20409624863480952,
          -0.22170470374029067
        ],
        [
          0.13189157786775718,
          0.18192244472565555
        ],
        [
          0.2046499155990522,
          0.17571354059208621
        ],
        [
          -0.02635258883556202,
          0.2275666026058908
        ]
      ]
    },
    {
      "charge": 9.141687130870324,
      "spin": 0.0045798348232231455,
      "polarization": 0.0005009835446848341,
      "quadrature_error": 1.8391738474592196e-08,
      "realization": 17,
      "onsite": [
        [
          0.089812183971898,
          0.16362685660190268
        ],
        [
          0.21759575890193816,
          -0.041625014631712864
        ],
        [
          0.08847724027556253,
          0.1574675136003018
        ],
        [
          0.15238423251213135,
          -0.07601899066886547
        ],
        [
          0.24854971021994438,
          -0.18205828009794323
        ],
        [
          0.17844780655947334,
          -0.16529010236674296
        ],
        [
          0.22335863470026268,
          -0.03332511178060671
        ],
        [
          0.10152843513825288,
          0.24638031117732812
        ],
        [
          0.1383461013002294,
          0.04066292636234631
        ],
        [
          0.02016916328341467,
          0.14178794584187981
        ],
        [
          -0.04309252635143923,
          0.15308138106913732
        ],
        [
          0.07775438933509893,
          0.11816264799459136
        ],
        [
          0.22469587934228769,
          -0.08887495708301263
        ],
        [
          0.12981593416770376,
          0.2014444803488999
        ],
        [
          -0.12979510148178502,
          -0.2462682649166204
        ],
        [
          0.1948092485162209,
          -0.19020624927646695
        ],
        [
          -0.09541171210825738,
          0.11896026921198194
        ],
        [
          -0.14357355064992955,
          -0.12595414077365708
        ],
        [
          0.09895846150977633,
          0.13905374132563297
        ],
        [
          0.10709481900061069,
          -0.16911364305962845
        ]
      ]
    },
    {
      "charge": 8.975829356577213,
      "spin": 0.018935138954887482,
      "polarization": 0.002109569846157157,
      "quadrature_error": 2.1933814464743136e-08,
      "realization": 18,
      "onsite": [
        [
          0.07903388331466771,
          -0.013299399604351447
        ],
        [
          -0.005402038762508998,
          0.20788838206714022
        ],
        [
          0.11693709893244514,
          0.06957750140094082
        ],
        [
          -0.02091091994571803,
          -0.1409366260943407
        ],
        [
          -0.1100183463616437,
          0.1873509531801421
        ],
        [
          0.16424942979282842,
          -0.068970395319225
        ],
        [
          0.2075809724495551,
          -0.17853421283337734
        ],
        [
          0.23350784606974445,
          -0.007774423772686556
        ],
        [
          -0.030464744061857008,
          -0.058874657929830154
        ],
        [
          0.16772734754005497,
          -0.03880232948373813
        ],
        [
          0.24795468938540405,
          0.1256702648201103
        ],
        [
          0.10610738121666369,
          -0.17221680813752233
        ],
        [
          -0.1932660401735221,
          -0.14591318146976623
        ],
        [
          -0.20961288756883922,
          -0.0995724558091527
        ],
        [
          -0.224101793533943,
          -0.047297830795634044
        ],
        [
          0.10559727226883536,
          -0.16380712503662792
        ],
        [
          0.027426204631052165,
          0.18054740526558372
        ],
        [
          0.13821097427507067,
          -0.20370716547165368
        ],
        [
          0.09286847683734056,
          -0.04938267636058086
        ],
        [
          -0.200368362538193,
          -0.15254457927426956
        ]
      ]
    },
    {
      "charge": 9.282936066993253,
      "spin": 0.01841075205465831,
      "polarization": 0.001983289761104814,
      "quadrature_error": 1.1972291764402433e-08,
      "realization": 19,
      "onsite": [
        [
          0.15507823332295706,
          -0.06803306833188438
        ],
        [
          0.1535207367526648,
          -0.21365635920892628
        ],
        [
          0.003698325319187179,
          -0.23320822107584083
        ],
        [
          0.1844638063514829,
          0.05713714700038541
        ],
        [
          0.20601743308524423,
          0.23809572159909442
        ],
        [
          0.2415086796926762,
          0.15057595278815145
        ],
        [
          -0.12677264844106545,
          -0.12679853304650507
        ],
        [
          0.06584807985952018,
          -0.031286295126607744
        ],
        [
          -0.13268849892603757,
          0.06440163392338688
        ],
        [
          -0.16109042723453754,
          -0.13199689704975698
        ],
        [
          0.09718368778228909,
          -0.08111347366656052
        ],
        [
          0.24112549840531894,
          0.08856836467974977
        ],
        [
          0.11732270669421796,
          0.09528778180502545
        ],
        [
          -0.19532318868925352,
          0.09244091662079368
        ],
        [
          0.19382445456842162,
          -0.017007889422792022
        ],
        [
          0.09731828012154908,
          0.1230681246773187
        ],
        [
          0.015185478360890736,
          0.08177758697712922
        ],
        [
          0.07035493710165602,
          -0.22865050588019253
        ],
        [
          -0.054159151456978694,
          -0.005203455571755222
        ],
        [
          -0.21611247707466408,
          0.10590951948568655
        ]
      ]
    },
    {
      "charge": 9.136612964801936,
      "spin": 0.018792583430270356,
      "polarization": 0.0020568435483332027,
      "quadrature_error": 1.5181220672049754e-08,
      "realization": 20,
      "onsite": [
        [
          0.17142008804839476,
          0.017542422207395547
        ],
        [
          0.1299451380651781,
          -0.135728478320088
        ],
        [
          -0.08077719781545972,
          0.0859658949400654
        ],
        [
          -0.14947813466845022,
          0.1107306981628512
        ],
        [
          0.0716538210687156,
          -0.16610154072608269
        ],
        [
          -0.13341643786080232,
          0.024031069086668466
        ],
        [
          0.22151766096823705,
          -0.2192250058068702
        ],
        [
          -0.06549959999761085,
          0.011286168469492097
        ],
        [
          -0.23951521588048674,
          0.11321657691931064
        ],
        [
          -0.2049225641136278,
          0.1160250502013161
        ],
        [
          -0.16364560290371316,
          0.19590367759016986
        ],
        [
          0.1647910011363743,
          -0.16480945150022597
        ],
        [
          0.1905854329476815,
          -0.06423637287850742
        ],
        [
          -0.0008641565352119907,
          -0.12449520563230565
        ],
        [
          -0.22571404817411417,
          0.019485593894930375
        ],
        [
          0.05438932741441538,
          -0.20649229492029741
        ],
        [
          -0.13881556030351277,
          -0.11634940130065147
        ],
        [
          -0.04205957869904542,
          -0.09649698603907586
        ],
        [
          -0.21336744057153229,
          -0.17892809561015793
        ],
        [
          -0.08148582862631787,
          -0.1624340120221695
        ]
      ]
    },
    {
      "charge": 8.850594031233317,
      "spin": -0.011076496394039357,
      "polarization": -0.0012514975102180643,
      "quadrature_error": 1.848181858289891e-08,
      "realization": 21,
      "onsite": [
        [
          -0.011015901653555094,
          0.16248444860556754
        ],
        [
          -0.13161454174715764,
          -0.016358915199951085
        ],
        [
          0.13230351707068339,
          0.11005986480641933
        ],
        [
          -0.035443047120487625,
          0.20934167518968244
        ],
        [
          -0.21962744113818883,
          0.09157258342959312
        ],
        [
          0.05422288303408085,
          0.20569586455297273
        ],
        [
          0.12669088106587467,
          -0.09503061294308285
        ],
        [
          -0.19512169279580055,
          0.23406278977295303
        ],
        [
          0.039757525260784854,
          0.214736118434327
        ],
        [
          0.23270719793543848,
          0.12499797876662078
        ],
        [
          0.02321388134931529,
          -0.02743028202836939
        ],
        [
          -0.23492371463825135,
          0.21362963519340472
        ],
        [
          0.1319262029860549,
          0.13742320336092806
        ],
        [
          0.18920013933847607,
          -0.2440476614195763
        ],
        [
          0.1391773559338904,
          0.20547701983701933
        ],
        [
          -0.14729450946167405,
          -0.00146970372351235
        ],
        [
          -0.1252172930095541,
          0.06853609613309714
        ],
        [
          0.01112317873880847,
          -0.07284633797236983
        ],
        [
          0.18091740714267773,
          0.1813422309959825
        ],
        [
          0.19369530718990963,
          0.056574564209975364
        ]
      ]
    },
    {
      "charge": 9.161833264547566,
      "spin": -0.016094471490578556,
      "polarization": -0.0017566867924629647,
      "quadrature_error": 1.678638494159849e-08,
      "realization": 22,
      "onsite": [
        [
          -0.08357915160203322,
          0.009381411758453362
        ],
        [
          0.22982985840822118,
          0.13992577084221014
        ],
        [
          0.22092681142019732,
          0.22468418396310363
        ],
        [
          0.08466364597921677,
          0.09997172004918653
        ],
        [
          0.12284474969751968,
          0.017468123895274357
        ],
        [
          0.06432667571981165,
          -0.014047859713871902
        ],
        [
          0.08111018303963219,
          -0.19316498571405832
        ],
        [
          0.04149150430709814,
          0.1799002257057536
        ],
        [
          -0.05797464843139122,
          0.2181588030660211
        ],
        [
          0.22621559579401446,
          0.17677483668505978
        ],
        [
          -0.012355895388169669,
          0.206250118594844
        ],
        [
          0.0999679166071733,
          -0.07293014641788836
        ],
        [
          -0.058739588898610195,
          0.1123969704369524
        ],
        [
          -0.17695148298745578,
          0.04814644211510072
        ],
        [
          0.1689858035977257,
          0.1155927736884842
        ],
        [
          -0.11401319908201085,
          0.11952169535980478
        ],
        [
          0.048920395544656714,
          0.04525454250964728
        ],
        [
          0.08397236274139602,
          0.1293746452366048
        ],
        [
          0.20519754475805096,
          -0.20613028698661912
        ],
        [
          0.07621106762956803,
          -0.0873568071843363
        ]
      ]
    },
    {
      "charge": 9.164906334793804,
      "spin": -0.005843322283349401,
      "polarization": -0.0006375757776340512,
      "quadrature_error": 1.5261189101899355e-08,
      "realization": 23,
      "onsite": [
        [
          -0.1153919352863611,
          0.13108451049847347
        ],
        [
          -0.045761979957222365,
          0.15647828379471268
        ],
        [
          0.015383129087665037,
          0.10687848781958803
        ],
        [
          0.08982119588778043,
          -0.10093261137398635
        ],
        [
          -0.19236310223878061,
          -0.0018747266017088426
        ],
        [
          0.031053922415942348,
          -0.00898244083074412
        ],
        [
          0.20209774005583142,
          0.04611960404757981
        ],
        [
          0.05151939683557333,
          -0.009781878759713203
        ],
        [
          0.12146585987997316,
          -0.23249126855490276
        ],
        [
          0.04333861777631953,
          0.09790421653881426
        ],
        [
          -0.23896551364285012,
          0.22093343255940323
        ],
        [
          0.13430730137204971,
          -0.10022392321140966
        ],
        [
          0.1016412978660996,
          0.07203902376571258
        ],
        [
          0.24044033646458818,
          -0.2373710204143118
        ],
        [
          0.23703501906818858,
          0.0636074287363726
        ],
        [
          0.12623207734883707,
          0.00615064919918179
        ],
        [
          0.18737440521979942,
          -0.06337723202257145
        ],
        [
          0.016921223836608712,
          -0.2202954694546887
        ],
        [
          0.18402929562219894,
          -0.2263863458970723
        ],
        [
          -0.13702253654114843,
          0.01989511943858213
        ]
      ]
    },
    {
      "charge": 8.82701131502496,
      "spin": 0.019856663569480154,
      "polarization": 0.002249534169700337,
      "quadrature_error": 1.593464945176059e-08,
      "realization": 24,
      "onsite": [
        [
          -0.23720162128189004,
          0.1959348628023
        ],
        [
          0.21616733864350657,
          0.15517850133347366
        ],
        [
          0.14405572660355165,
          -0.1700857747387619
        ],
        [
          -0.06449513041882848,
          -0.1813665047931038
        ],
        [
          -0.08802480471325663,
          0.21464994140478527
        ],
        [
          0.04976860925209026,
          -0.13607400456654556
        ],
        [
          0.06404897853778091,
          0.2436505831495791
        ],
        [
          0.12616030270715506,
          -0.05754927796995801
        ],
        [
          -0.017834238941129565,
          0.20368092868393856
        ],
        [
          -0.07498242467028826,
          0.17580191687139107
        ],
        [
          -0.21248778468875368,
          0.17330034102546132
        ],
        [
          -0.19785429002932758,
          0.0015183356108722235
        ],
        [
          -0.12598460995306038,
          -0.13465210243332404
        ],
        [
          -0.143316338129595,
          -0.1815169935350462
        ],
        [
          -0.17935562885265194,
          0.22772828877976437
        ],
        [
          0.060907807467060204,
          -0.16406228429352182
        ],
        [
          0.19869936999017518,
          0.03984209373757758
        ],
        [
          -0.09077844346706698,
          -0.23558229982682788
        ],
        [
          0.16226340757307378,
          -0.12178384851105817
        ],
        [
          -0.04046143421215054,
          -0.06822338138830825
        ]
      ]
    },
    {
      "charge": 8.698210729311846,
      "spin": -0.013193342870147746,
      "polarization": -0.001516788139621392,
      "quadrature_error": 1.2361726935184016e-08,
      "realization": 25,
      "onsite": [
        [
          -0.10223668312793677,
          -0.18469053849514827
        ],
        [
          0.19864402481044274,
          -0.23385604220271355
        ],
        [
          0.16073574718575928,
          -0.1575796979243187
        ],
        [
          -0.17274044531905108,
          0.009491639834360244
        ],
        [
          -0.08309965349329473,
          -0.011816121968419024
        ],
        [
          0.22644140357249776,
          0.1310794599502516
        ],
        [
          0.22864273519311318,
          -0.02912679066104451
        ],
        [
          -0.15716261267238674,
          -0.11653610818513394
        ],
        [
          0.21325457812281812,
          0.02485336859152365
        ],
        [
          -0.010200751892587012,
          -0.02459020003591511
        ],
        [
          0.23108469466115644,
          0.06607513245038843
        ],
        [
          -0.01800595082323042,
          -0.11707466157528745
        ],
        [
          0.013185497425180548,
          -0.18124829938409653
        ],
        [
          -0.14340713220873985,
          0.24931787372660558
        ],
        [
          -0.06135279212877959,
          -0.16497508421720464
        ],
        [
          -0.15004466285154644,
          -0.11885097892949287
        ],
        [
          -0.054773956908771904,
          0.16798422675054048
        ],
        [
          0.06318549540361962,
          0.24254536291467205
        ],
        [
          0.044916863450248756,
          -0.17200065138417908
        ],
        [
          0.15217820090288403,
          0.22669908157085195
        ]
      ]
    },
    {
      "charge": 8.913917556025998,
      "spin": -0.027382854756645494,
      "polarization": -0.0030719214738680303,
      "quadrature_error": 1.9735452614280155e-08,
      "realization": 26,
      "onsite": [
        [
          -0.10829504641407883,
          -0.12157718617969354
        ],
        [
          -0.10551688143008231,
          0.08814147605081013
        ],
        [
          0.09333662900004341,
          0.08472173582355802
        ],
        [
          -0.05016536297031976,
          -0.1828285782738634
        ],
        [
          0.18019286268518808,
          0.040395016763881464
        ],
        [
          -0.21782117565192455,
          -0.09859780470868207
        ],
        [
          0.00510362615086013,
          0.056531263117535036
        ],
        [
          -0.13583693870012414,
          -0.08974101060409606
        ],
        [
          0.10827198721635983,
          0.12789330588637693
        ],
        [
          -0.061403947969798145,
          -0.1401660708986588
        ],
        [
          0.024921458915082628,
          -0.08932047142465777
        ],
        [
          0.21909689879857724,
          0.18688321505547723
        ],
        [
          -0.16134650449660437,
          0.23522458780617006
        ],
        [
          -0.12859622319328912,
          0.07770811901717745
        ],
        [
          -0.07539274978583366,
          -0.14046893865537485
        ],
        [
          -0.1903591408288965,
          -0.18271999830547792
        ],
        [
          0.22720424347212492,
          0.04523014382756191
        ],
        [
          0.007637666097767504,
          -0.012084358027460995
        ],
        [
          0.24476057391181466,
          -0.18998020834565377
        ],
        [
          0.005104295141681536,
          -0.00235936763098632
        ]
      ]
    },
    {
      "charge": 8.599708835787215,
      "spin": 0.00657391151405015,
      "polarization": 0.000764434196503628,
      "quadrature_error": 2.1027755118749876e-08,
      "realization": 27,
      "onsite": [
        [
          0.0721626789776999,
          0.04429736031303677
        ],
        [
          -0.1773662914778783,
          0.14380886114636915
        ],
        [
          0.20880188508491782,
          0.1568895034103845
        ],
        [
          -0.19068740387938699,
          -0.1383646845050105
        ],
        [
          0.15551635443765843,
          0.03856295755049893
        ],
        [
          0.07440467543454671,
          -0.09137970364801379
        ],
        [
          -0.0009266815153176067,
          0.21064051000892003
        ],
        [
          -0.0206072859761966,
          0.0020776163046797302
        ],
        [
          -0.045493409155843434,
          0.15552418448353433
        ],
        [
          0.2155753582222692,
          -0.2413927794111137
        ],
        [
          0.17191688331224292,
          0.24143924523566168
        ],
        [
          -0.06443006645457372,
          0.022680937103845666
        ],
        [
          0.19721423523136694,
          0.10657498247634162
        ],
        [
          -0.2177298503414849,
          0.1995920688640908
        ],
        [
          -0.04960688316959305,
          0.2243696000015583
        ],
        [
          0.05394002474302684,
          0.2497310220494895
        ],
        [
          -0.06387241895678508,
          -0.19419451543813726
        ],
        [
          -0.159092644819175,
          0.031237320666201274
        ],
        [
          -0.04225815576385128,
          -0.23041495565637177
        ],
        [
          -0.18023832763489023,
          -0.005951231380324162
        ]
      ]
    },
    {
      "charge": 8.951383673286047,
      "spin": 0.0031958160825967105,
      "polarization": 0.0003570192273328765,
      "quadrature_error": 1.24020678608106e-08,
      "realization": 28,
      "onsite": [
        [
          -0.19727169769181774,
          0.12894647589675706
        ],
        [
          0.14167721587516652,
          0.011482884746081445
        ],
        [
          -0.2447325397538581,
          0.06377643859924664
        ],
        [
          0.24946991148457587,
          0.06268838505252688
        ],
        [
          -0.23227527931644337,
          0.13144334944776753
        ],
        [
          -0.005550277629748579,
          -0.0026311789959416743
        ],
        [
          -0.06380285007767839,
          -0.041929049420915854
        ],
        [
          -0.1492564134169747,
          0.13228641985643896
        ],
        [
          -0.1669272624835964,
          -0.18780857659597977
        ],
        [
          0.021890470160109587,
          0.06263858658180899
        ],
        [
          0.03418634488897199,
          0.006410115979867181
        ],
        [
          0.08957180864962783,
          0.05944313810579155
        ],
        [
          0.10299477164437804,
          -0.1017393935832624
        ],
        [
          0.03763369642387443,
          0.028823484755212347
        ],
        [
          0.23322967837762204,
          -0.1539260149138182
        ],
        [
          -0.10405561889372056,
          -0.030975224682049718
        ],
        [
          -0.03955978542198868,
          -0.010021941185707262
        ],
        [
          0.042245468268989395,
          -0.11141592923720578
        ],
        [
          -0.16402484481835733,
          -0.02365282657019807
        ],
        [
          0.09560995415399681,
          -0.20190657218204044
        ]
      ]
    },
    {
      "charge": 8.964254090012492,
      "spin": 0.01238355945201378,
      "polarization": 0.001381437800364327,
      "quadrature_error": 1.6059128588458445e-08,
      "realization": 29,
      "onsite": [
        [
          0.022829409987379534,
          -0.05804266238538658
        ],
        [
          0.20779590370120182,
          -0.14769364014792136
        ],
        [
          -0.15059068645223594,
          0.028370313966761596
        ],
        [
          0.2166548881806286,
          0.1435504736076777
        ],
        [
          -0.049584278857653485,
          0.12332376259231881
        ],
        [
          -0.10538445120882856,
          0.12268715452146745
        ],
        [
          0.1411236051829402,
          -0.2427335627589755
        ],
        [
          0.24121530979050804,
          0.16284500153980913
        ],
        [
          -0.06273075532466837,
          -0.14916852870845693
        ],
        [
          0.05703900830438663,
          -0.15221355586390267
        ],
        [
          -0.03832561091906711,
          0.020929790930094838
        ],
        [
          -0.2073980212303746,
          0.0017113270199590191
        ],
        [
          -0.01573389512346579,
          0.057652334617554535
        ],
        [
          0.22013555314915034,
          -0.012046602042673549
        ],
        [
          0.20422852247613826,
          -0.09600238952371426
        ],
        [
          0.2250085064063005,
          -0.10365676373459465
        ],
        [
          0.12504992918478935,
          -0.17868208409730968
        ],
        [
          0.24023496230866598,
          -0.06587275418484811
        ],
        [
          -0.21885363257029578,
          -0.17663524897702643
        ],
        [
          -0.04077121402545808,
          -0.17474808996099483
        ]
      ]
    },
    {
      "charge": 8.942471625185204,
      "spin": -0.0406941425803534,
      "polarization": -0.0045506594022332834,
      "quadrature_error": 1.7231520406728245e-08,
      "realization": 30,
      "onsite": [
        [
          -0.217075722980683,
          0.1629166426851762
        ],
        [
          -0.20385891900272796,
          -0.05074764825906819
        ],
        [
          0.23075738081451985,
          0.20988391449204724
        ],
        [
          -0.10085898619667044,
          -0.05109902767391078
        ],
        [
          -0.17752908579494642,
          -0.19395881312123286
        ],
        [
          0.031050000528571597,
          -0.08672900099955211
        ],
        [
          0.08730424878805887,
          -0.24945277883173056
        ],
        [
          -0.16023768981619735,
          -0.020739827470000582
        ],
        [
          0.19814257000240215,
          0.14447896977852276
        ],
        [
          -0.035523515517344895,
          0.22258300579742413
        ],
        [
          -0.015205996584613746,
          0.0014722722356332874
        ],
        [
          0.12163180171647864,
          -0.11076317214268078
        ],
        [
          -0.07804537696019576,
          0.015473349665983072
        ],
        [
          0.016129639267848217,
          0.011572418129636053
        ],
        [
          0.22865727968910082,
          -0.18384368802223566
        ],
        [
          -0.13022523336397285,
          -0.23034371272548376
        ],
        [
          0.1270485846222314,
          -0.09911870510921161
        ],
        [
          0.14175499408347314,
          0.06816646630351508
        ],
        [
          0.053900730078980774,
          0.06068405698582635
        ],
        [
          -0.15421401990102546,
          0.15999810003487008
        ]
      ]
    },
    {
      "charge": 9.25596752983401,
      "spin": 0.030560905187321515,
      "polarization": 0.0033017515552876595,
      "quadrature_error": 1.4488006259913417e-08,
      "realization": 31,
      "onsite": [
        [
          0.24659970880250426,
          0.1689897769053516
        ],
        [
          0.2288567667283205,
          -0.1549041408702478
        ],
        [
          0.059900927432137874,
          -0.01816969213432973
        ],
        [
          0.04969676319694405,
          0.1363419642788931
        ],
        [
          0.152745149833808,
          0.09551670348591618
        ],
        [
          0.1700249104377119,
          0.15362808241039344
        ],
        [
          -0.11774894090853788,
          -0.20737535189275358
        ],
        [
          -0.036894415715544804,
          -0.02728058302836589
        ],
        [
          -0.1412135008501621,
          -0.055814360070161384
        ],
        [
          0.0737013828653616,
          -0.0009493926494031357
        ],
        [
          0.23681312413629418,
          -0.06270826630571436
        ],
        [
          -0.20500715115825824,
          0.13353149065142117
        ],
        [
          -0.07593512142935893,
          0.177498739035799
        ],
        [
          0.16496109363453426,
          0.08193217596362184
        ],
        [
          0.2309762930763618,
          -0.10505120413591246
        ],
        [
          -0.01882153171444928,
          0.1474780895710826
        ],
        [
          0.16949348844105872,
          0.012084997427536215
        ],
        [
          -0.14369279474928015,
          -0.07329538480647196
        ],
        [
          0.0830590494036364,
          0.0009677673552073163
        ],
        [
          0.24385930221689733,
          0.05491873044377649
        ]
      ]
    },
    {
      "charge": 8.994219755141668,
      "spin": 0.03589955739715025,
      "polarization": 0.003991403187211184,
      "quadrature_error": 1.5877484678112934e-08,
      "realization": 32,
      "onsite": [
        [
          -0.1094110550460653,
          0.23904512160367836
        ],
        [
          -0.13395223930936795,
          0.16122731016455394
        ],
        [
          -0.08146893504740776,
          0.14951109910487465
        ],
        [
          -0.22111463488370348,
          -0.11244961511684465
        ],
        [
          0.028046279049637524,
          -0.06810157402870765
        ],
        [
          0.08239689517822468,
          -0.1319365796470368
        ],
        [
          -0.023243151913840687,
          0.23995907356010104
        ],
        [
          0.21732040075171144,
          0.18218174377148438
        ],
        [
          0.23618448308969858,
          0.18301297278587259
        ],
        [
          -0.21957689104269612,
          0.1684096938100949
        ],
        [
          0.08366327011141356,
          0.15557719203606268
        ],
        [
          -0.2346440612564128,
          0.05308164258927145
        ],
        [
          -0.02842297393879767,
          0.20013678487090864
        ],
        [
          0.030771094934842758,
          -0.05727451377635928
        ],
        [
          -0.062129963344531525,
          0.24568540527326382
        ],
        [
          -0.13950441295754146,
          -0.08805660875322419
        ],
        [
          -0.21816021913447425,
          -0.041543978507121326
        ],
        [
          -0.2055467206483929,
          -0.1806188134876251
        ],
        [
          0.1747861558072591,
          -0.04101093504239517
        ],
        [
          -0.07170902950184621,
          -0.1382167800062713
        ]
      ]
    },
    {
      "charge": 8.81780725768267,
      "spin": -0.010363994255103499,
      "polarization": -0.0011753482416020928,
      "quadrature_error": 8.47080062157404e-09,
      "realization": 33,
      "onsite": [
        [
          0.1263497573334581,
          -0.15640644894262362
        ],
        [
          -0.01738699781559988,
          -0.18996690404179278
        ],
        [
          -0.12404534571879056,
          0.1860876067174499
        ],
        [
          -0.23981413741405772,
          0.1754552562297268
        ],
        [
          0.06565644176114843,
          -0.235113324947051
        ],
        [
          -0.0005433206662461276,
          0.01786685429304713
        ],
        [
          -0.12801620737607733,
          0.018792808528000193
        ],
        [
          -0.13857975630913583,
          -0.050323971559144476
        ],
        [
          0.030145022720730108,
          0.08008688372440276
        ],
        [
          -0.16602003680250904,
          0.24347263419329657
        ],
        [
          0.22339169402377068,
          -0.2464247742555769
        ],
        [
          -0.24719235047994337,
          -0.015710021782341932
        ],
        [
          -0.1928585638240402,
          0.23775707449440187
        ],
        [
          -0.0807109797212171,
          -0.0908620427953225
        ],
        [
          0.16273145123151117,
          -0.019837870902559618
        ],
        [
          -0.045930309205763964,
          -0.15816646438391752
        ],
        [
          -0.028421267722798127,
          0.02429661857237697
        ],
        [
          0.04328935587065347,
          -0.11032222875529057
        ],
        [
          -0.1324110080762544,
          0.05841456534676098
        ],
        [
          0.0991733612526024,
          -0.029048059970474438
        ]
      ]
    },
    {
      "charge": 8.986125438031864,
      "spin": -0.02622354422445556,
      "polarization": -0.0029182259256553427,
      "quadrature_error": 1.2523244470695543e-08,
      "realization": 34,
      "onsite": [
        [
          -0.010853867268081852,
          -0.05206355971235016
        ],
        [
          -0.050254740710378776,
          0.12929289823865397
        ],
        [
          -0.1257125690501506,
          -0.01540153904280217
        ],
        [
          0.01446695891244787,
          -0.04583579276205063
        ],
        [
          0.11264397539286658,
          0.19769245017286952
        ],
        [
          -0.18215901295477138,
          -0.22384535033760183
        ],
        [
          0.1959537429355636,
          0.09210671073141158
        ],
        [
          0.06324864408068148,
          0.14840053347568744
        ],
        [
          -0.06511282987237543,
          0.1521771539965227
        ],
        [
          0.178966789692724,
          -0.1930808897293408
        ],
        [
          -0.18475300604687578,
          -0.18420320006960356
        ],
        [
          0.026305515901630327,
          0.10669338812173979
        ],
        [
          0.009999683922727653,
          0.16537555312519492
        ],
        [
          0.20376626125112107,
          0.1115634135796506
        ],
        [
          -0.15940639517054683,
          0.044176419198925954
        ],
        [
          -0.03805105390281277,
          -0.10555719953993603
        ],
        [
          -0.03947438359304062,
          -0.1854828645784919
        ],
        [
          0.02412386279078571,
          0.046227889825157964
        ],
        [
          0.2173860879113852,
          0.1433222278623409
        ],
        [
          -0.050159325880513084,
          0.07733980277997676
        ]
      ]
    },
    {
      "charge": 8.922586770946932,
      "spin": 0.020589535589721604,
      "polarization": 0.0023075747110427357,
      "quadrature_error": 2.017422570265733e-08,
      "realization": 35,
      "onsite": [
        [
          -0.053825226622941036,
          0.1280537901128619
        ],
        [
          -0.04698755453181791,
          0.09776724699656203
        ],
        [
          -0.11882136982260688,
          0.21590724743501583
        ],
        [
          -0.07596249688299866,
          -0.17799720668147306
        ],
        [
          0.04376532459401311,
          -0.0051729760206849495
        ],
        [
          0.11863946658105268,
          0.04001755952880787
        ],
        [
          -0.16780061383003947,
          -0.2180873092565973
        ],
        [
          -0.08941094739433492,
          0.209758335872898
        ],
        [
          -0.06091889359176017,
          0.19725811531903847
        ],
        [
          -0.04311606763154607,
          -0.199475380474481
        ],
        [
          0.08702508384201957,
          0.11237082433446266
        ],
        [
          -0.08782331965619927,
          0.21248206842076683
        ],
        [
          -0.11587710354711994,
          0.06366695291240021
        ],
        [
          -0.06254254363414513,
          0.21970922039203933
        ],
        [
          0.23830329206809658,
          0.02604514805444108
        ],
        [
          -0.08857534825674934,
          -0.009410409453851187
        ],
        [
          0.24864344864811438,
          0.08867875866542002
        ],
        [
          -0.17095739615426964,
          0.02467511894969493
        ],
        [
          0.18274066929047833,
          -0.22516017554710321
        ],
        [
          -0.007998029648515759,
          0.002004485455259053
        ]
      ]
    },
    {
      "charge": 8.713087203520512,
      "spin": -0.006228916911328613,
      "polarization": -0.0007148920659042443,
      "quadrature_error": 1.0726011388288454e-08,
      "realization": 36,
      "onsite": [
        [
          0.23141666776307457,
          -0.17770376082263467
        ],
        [
          0.042433776202541296,
          0.18886652339780347
        ],
        [
          0.16156744832629039,
          -0.058914520445217444
        ],
        [
          -0.14427170673997625,
          0.0075148389610178445
        ],
        [
          0.1702666162420477,
          -0.041567674896272
        ],
        [
          0.16468382625870975,
          0.18557341304994002
        ],
        [
          -0.24974594514230014,
          0.14367841555815175
        ],
        [
          0.04783319372761852,
          -0.2251853930199179
        ],
        [
          -0.20771158461293127,
          0.0663269325473112
        ],
        [
          0.04957748605826451,
          0.03435071473603318
        ],
        [
          0.08149412394463257,
          -0.025299119014606908
        ],
        [
          0.17245882119636208,
          -0.0655296367574017
        ],
        [
          -0.09294968236481038,
          -0.13664433463150555
        ],
        [
          0.14339511749526146,
          -0.0032323407786792324
        ],
        [
          -0.08530375560177955,
          -0.20897688093479733
        ],
        [
          0.1415097850465184,
          -0.11946223874674128
        ],
        [
          -0.23803081287717592,
          0.09345846606316721
        ],
        [
          0.032983344857794195,
          0.18396838465025805
        ],
        [
          0.09374430435637743,
          0.22340687718968294
        ],
        [
          -0.18486375029092517,
          0.01680469229818604
        ]
      ]
    },
    {
      "charge": 8.886894091871874,
      "spin": 0.0060844802114269495,
      "polarization": 0.0006846576710070095,
      "quadrature_error": 2.001912380631005e-08,
      "realization": 37,
      "onsite": [
        [
          -0.1603645365452231,
          0.1728022873217384
        ],
        [
          -0.15717833782954466,
          0.24016999319632848
        ],
        [
          0.01598236831604355,
          0.08056926864061004
        ],
        [
          0.23732409579805064,
          0.06674969142980386
        ],
        [
          0.18359713469109312,
          0.04167156084320445
        ],
        [
          -0.24441462258127,
          -0.17816474055391845
        ],
        [
          -0.1625592309194931,
          -0.20734158426461818
        ],
        [
          0.20737813208016476,
          0.031104403898816357
        ],
        [
          0.017339015329930207,
          -0.13496788943142257
        ],
        [
          -0.22543374289607232,
          0.14365661335894137
        ],
        [
          0.19794032345945484,
          0.10481213513653276
        ],
        [
          0.19940726475341003,
          0.14778794262439615
        ],
        [
          0.15739293541062832,
          0.1743613423522951
        ],
        [
          -0.02387992343774642,
          0.2313925886205228
        ],
        [
          0.14404414268537397,
          -0.029724898771830377
        ],
        [
          0.10793291024630042,
          -0.05451440060900492
        ],
        [
          -0.2352714839060171,
          -0.09458304416555946
        ],
        [
          -0.1245486916416721,
          0.03613288668895753
        ],
        [
          -0.040554441602923486,
          0.09498752095167373
        ],
        [
          -0.2124345680714042,
          -0.21705545141093485
        ]
      ]
    },
    {
      "charge": 8.835054955662878,
      "spin": 0.02318770823726673,
      "polarization": 0.0026245120549481626,
      "quadrature_error": 1.1501104138450005e-08,
      "realization": 38,
      "onsite": [
        [
          -0.15272537620363996,
          0.12411323319562573
        ],
        [
          -0.043056295177172355,
          0.12570044358578736
        ],
        [
          0.2452596948454977,
          0.23964299795174843
        ],
        [
          0.07075043206628273,
          -0.19652960240527456
        ],
        [
          -0.23242887664703887,
          0.08834027330002853
        ],
        [
          -0.12158817961945262,
          -0.18103389920067497
        ],
        [
          -0.0042714178532263225,
          0.19861266993565574
        ],
        [
          0.22068946327876798,
          0.2048171302382935
        ],
        [
          0.047298365932006536,
          0.10394734868877009
        ],
        [
          0.10633922375658161,
          0.027056424809743573
        ],
        [
          -0.17090733684622506,
          -0.2237874985311094
        ],
        [
          -0.07881148080401806,
          0.2415264533635313
        ],
        [
          0.09431117606035078,
          0.11230620532627833
        ],
        [
          -0.16656775131095097,
          0.19254138352976635
        ],
        [
          0.17419060476835352,
          0.03063148649865627
        ],
        [
          0.09281721276902988,
          -0.20567577847408974
        ],
        [
          0.24463899022226449,
          -0.22964129827527618
        ],
        [
          0.015761680843543735,
          -0.052113548950297905
        ],
        [
          -0.03142929446838616,
          -0.20697703202451306
        ],
        [
          0.07404319951102267,
          -0.19293679673542508
        ]
      ]
    },
    {
      "charge": 8.868764047695775,
      "spin": -0.013907502060114199,
      "polarization": -0.0015681443305200521,
      "quadrature_error": 1.604702416190192e-08,
      "realization": 39,
      "onsite": [
        [
          -0.06062903205710646,
          -0.07702028140018141
        ],
        [
          0.09162265974314954,
          0.09408589801470191
        ],
        [
          0.23219222734605272,
          -0.22273595342689556
        ],
        [
          0.037487995453005574,
          -0.142439417052249
        ],
        [
          0.02952060771974807,
          -0.06558520507990034
        ],
        [
          -0.222997427907426,
          -0.037116024145577686
        ],
        [
          0.141799037323866,
          -0.024101203244461855
        ],
        [
          -0.04048479219640311,
          -0.2063589693237609
        ],
        [
          -0.1923960219020383,
          0.11183857488210297
        ],
        [
          0.2176447980075516,
          0.05897594397274736
        ],
        [
          -0.007298875642425373,
          0.01630560127576869
        ],
        [
          -0.24761473505379256,
          0.028059363491449163
        ],
        [
          -0.22350984875411406,
          0.008150915853618712
        ],
        [
          0.22692505769720595,
          0.15691545407951146
        ],
        [
          -0.1482671968279456,
          -0.11026142111105847
        ],
        [
          0.16866622562486383,
          -0.04275319524629573
        ],
        [
          0.12780268691812735,
          0.21269262179102083
        ],
        [
          -0.09357037147146618,
          -0.11392340386172178
        ],
        [
          0.22617879245242306,
          -0.06662770785691824
        ],
        [
          0.06985368912270845,
          0.11549904350815016
        ]
      ]
    },
    {
      "charge": 8.886739891436767,
      "spin": -0.021512840172928975,
      "polarization": -0.002420779772530383,
      "quadrature_error": 1.3454670966495962e-08,
      "realization": 40,
      "onsite": [
        [
          -0.009973976841174848,
          -0.14815363208443122
        ],
        [
          0.10582020022573863,
          -0.13470176610015633
        ],
        [
          -0.03150117525151358,
          0.16080593136947685
        ],
        [
          0.17912843163079484,
          0.16549013036172877
        ],
        [
          -0.03793338808957225,
          0.12422165041514843
        ],
        [
          -0.1238884633176558,
          -0.2423449614374491
        ],
        [
          -0.2078001367998874,
          0.24188186152798224
        ],
        [
          0.23684004720743884,
          -0.09589469596131428
        ],
        [
          0.12857787888949507,
          0.032703566882377744
        ],
        [
          0.05469441183411439,
          -0.21373126225527417
        ],
        [
          -0.05479159429214098,
          0.06999545215491387
        ],
        [
          -0.13919858221991094,
          -0.1092748655875121
        ],
        [
          -0.22893009297117173,
          0.11553549758801979
        ],
        [
          0.21561660497154883,
          -0.01960028814267145
        ],
        [
          0.1919617961246941,
          -0.1879356447113329
        ],
        [
          0.12503910603806234,
          0.16717039164393221
        ],
        [
          -0.1345927667394966,
          0.19404731659121616
        ],
        [
          -0.19742842378870695,
          0.17966059175105054
        ],
        [
          -0.07368004638329984,
          -0.029285679194731018
        ],
        [
          0.0027218076022355597,
          -0.05808305511394435
        ]
      ]
    },
    {
      "charge": 8.970770575345423,
      "spin": -0.017720246218975343,
      "polarization": -0.0019753315582137737,
      "quadrature_error": 1.767452546136289e-08,
      "realization": 41,
      "onsite": [
        [
          -0.10908971932925682,
          0.07083700755534811
        ],
        [
          -0.07950460139714749,
          -0.23748983722549782
        ],
        [
          0.10301823633485846,
          0.057170574270666796
        ],
        [
          -0.034252179491074675,
          -0.05948163435937798
        ],
        [
          0.023637106814634157,
          0.13916172737406995
        ],
        [
          -0.22415142960765166,
          -0.22911719462402474
        ],
        [
          -0.23820371234103188,
          -0.12758127336808478
        ],
        [
          -0.12678364445002316,
          -0.18791030108629536
        ],
        [
          -0.21109627556217897,
          0.09780762831881334
        ],
        [
          -0.1772981873093657,
          -0.03784703582869253
        ],
        [
          0.04721727317925972,
          -0.1939370794228179
        ],
        [
          -0.19824512169183922,
          0.1224770518345687
        ],
        [
          -0.15798744647393753,
          -0.1644829174969683
        ],
        [
          0.15293146983634065,
          -0.11299476920803303
        ],
        [
          -0.11540567053025613,
          0.020531495155629353
        ],
        [
          0.060289839305053716,
          -0.004432489335112533
        ],
        [
          0.12714792288747812,
          0.1284326800951482
        ],
        [
          -0.1818782735962884,
          -0.17844838765930937
        ],
        [
          -0.20291421784388863,
          0.03221195463071963
        ],
        [
          -0.15054751598473803,
          0.16363620670655232
        ]
      ]
    },
    {
      "charge": 9.058671496357949,
      "spin": -0.012662787115527131,
      "polarization": -0.0013978635962920414,
      "quadrature_error": 1.8705733937207807e-08,
      "realization": 42,
      "onsite": [
        [
          0.04065960730216711,
          -0.001693170176271186
        ],
        [
          0.011901559025116526,
          -0.2496239094260777
        ],
        [
          0.07636212241740781,
          0.11935167783064543
        ],
        [
          -0.16218720388152869,
          -0.2358858370248746
        ],
        [
          -0.15383485231876565,
          -0.24380369644861422
        ],
        [
          -0.14365848280936944,
          -0.1012843904969995
        ],
        [
          0.017563852636725552,
          0.17654839314550613
        ],
        [
          0.23348805446269433,
          -0.06659490083601127
        ],
        [
          0.1431923488881786,
          0.12313074452039924
        ],
        [
          -0.1534058036076219,
          0.038405202373680114
        ],
        [
          -0.11325905727950392,
          0.0549542041694942
        ],
        [
          -0.10148828838705082,
          0.21914085174813291
        ],
        [
          0.12270351255964917,
          0.1110075820754724
        ],
        [
          0.13077996857394925,
          -0.15552961288841338
        ],
        [
          0.06870568721702591,
          -0.143445081448212
        ],
        [
          -0.24383474299492808,
          -0.24613931769766784
        ],
        [
          0.14500252715526207,
          -0.15316060019952055
        ],
        [
          -0.13487932437962274,
          0.18063687002202738
        ],
        [
          -0.08964712939632363,
          0.04050866080881621
        ],
        [
          0.1898537022989919,
          0.14892326601007183
        ]
      ]
    },
    {
      "charge": 9.052775883861766,
      "spin": 0.03921261753614067,
      "polarization": 0.004331557307857842,
      "quadrature_error": 1.941375429163431e-08,
      "realization": 43,
      "onsite": [
        [
          0.11890110218257255,
          0.1825303868453605
        ],
        [
          -0.21251536997324688,
          0.024191640131777326
        ],
        [
          -0.05174431125920964,
          -0.17011958183987247
        ],
        [
          0.03510222920498918,
          -0.1176234685207248
        ],
        [
          -0.17571271651110915,
          0.0811182804127128
        ],
        [
          -0.11084064182741543,
          -0.10059506818844144
        ],
        [
          0.09888885648264784,
          -0.010701622687318113
        ],
        [
          0.12297722090650431,
          0.2495051540591468
        ],
        [
          -0.13717590951059305,
          -0.09272131440744341
        ],
        [
          -0.07311119303683594,
          0.17284460196963602
        ],
        [
          0.16199322052713627,
          -0.18331765821102197
        ],
        [
          -0.17482449573954334,
          -0.11881059794806331
        ],
        [
          0.23784260386684997,
          0.0004728054941930404
        ],
        [
          0.24422700250743706,
          0.08632884316346473
        ],
        [
          0.09186011323480842,
          -0.21156667736769957
        ],
        [
          -0.14204600816210533,
          -0.02752210270307487
        ],
        [
          0.005877656093026873,
          -0.1469187621543694
        ],
        [
          0.1572733628007189,
          -0.18534113626834692
        ],
        [
          -0.0039432797610922665,
          -0.20154302211338965
        ],
        [
          0.1594332775820569,
          0.1890420044815057
        ]
      ]
    },
    {
      "charge": 9.288616413619101,
      "spin": -0.030512761787121985,
      "polarization": -0.0032849630589098008,
      "quadrature_error": 4.330616121510509e-09,
      "realization": 44,
      "onsite": [
        [
          -0.24271443066798865,
          -0.1654654778756292
        ],
        [
          -0.05275590251056894,
          -0.2283290574420333
        ],
        [
          -0.22795581260554537,
          -0.24317224891699785
        ],
        [
          0.184573871798407,
          0.03346067779028222
        ],
        [
          0.18470141221598158,
          -0.03010857684828605
        ],
        [
          0.062149645399710685,
          -0.2482165630466885
        ],
        [
          0.1454174928092673,
          -0.11698769351604177
        ],
        [
          0.009640038055316047,
          -0.05351209450894623
        ],
        [
          0.07840230640453638,
          0.031107638031142415
        ],
        [
          -0.13180408234016772,
          -0.22526810461711327
        ],
        [
          0.1607320355500343,
          -0.17449455475076187
        ],
        [
          -0.00553445115207335,
          -0.22882662886341532
        ],
        [
          0.10828222278478444,
          -0.05894444769611762
        ],
        [
          -0.06784362751337253,
          -0.0749876922652617
        ],
        [
          0.04704743314068821,
          -0.044509406494313675
        ],
        [
          0.09669456340832977,
          -0.02222893257128089
        ],
        [
          0.13034116653771982,
          0.07723045370175857
        ],
        [
          -0.09064864624235935,
          -0.23756608537464763
        ],
        [
          0.029662795456859403,
          -0.07153016732778367
        ],
        [
          0.23939386115361322,
          -0.030924782199428957
        ]
      ]
    },
    {
      "charge": 8.873486217558122,
      "spin": 0.018948693634928782,
      "polarization": 0.0021354283052172516,
      "quadrature_error": 1.288841460363171e-08,
      "realization": 45,
      "onsite": [
        [
          -0.0024219952236873565,
          -0.012657369037877675
        ],
        [
          -0.17728322277645997,
          -0.1228333892777792
        ],
        [
          -0.10739028637459763,
          -0.07783189615748287
        ],
        [
          -0.069762797882512,
          -0.2498655308816798
        ],
        [
          -0.023671746845574493,
          -0.22292982699491376
        ],
        [
          0.216024007150302,
          0.15258552151544946
        ],
        [
          0.11783868691538057,
          -0.14703748874208733
        ],
        [
          0.24185888514755544,
          0.13263804027122605
        ],
        [
          0.05006871970207155,
          0.11092413769494558
        ],
        [
          -0.06432183530979435,
          -0.1957091629952586
        ],
        [
          0.10668168169432696,
          -0.2193338415764749
        ],
        [
          -0.19386346989099607,
          0.07587619118600764
        ],
        [
          0.23047987439407647,
          -0.048527266339722375
        ],
        [
          -0.0028157588624774244,
          0.13838209705953525
        ],
        [
          -0.0924777417504643,
          -0.20412300165983188
        ],
        [
          0.14550193296365943,
          -0.11407279516210761
        ],
        [
          -0.22246660753664488,
          -0.08368454416646653
        ],
        [
          -0.22445386251653626,
          0.018873912408477578
        ],
        [
          0.14674727525815512,
          -0.24746265350407354
        ],
        [
          -0.02565796459320402,
          -0.0008337374722882651
        ]
      ]
    },
    {
      "charge": 9.049588841430879,
      "spin": -0.008616219685590619,
      "polarization": -0.0009521117297775776,
      "quadrature_error": 2.0612420421864595e-08,
      "realization": 46,
      "onsite": [
        [
          0.18541724080631722,
          0.023627949483610744
        ],
        [
          -0.1901312935801468,
          -0.14720779585962968
        ],
        [
          -0.01730681769028275,
          -0.053062527599609166
        ],
        [
          0.06778023749976309,
          0.18565069248307065
        ],
        [
          0.11038790290648254,
          -0.1324494286873027
        ],
        [
          0.09870150760132362,
          -0.1492792888028061
        ],
        [
          -0.2215045507486435,
          0.21744152876324113
        ],
        [
          -0.21394399824345617,
          0.14779068379225874
        ],
        [
          -0.08545716595727987,
          0.013973208442184637
        ],
        [
          0.1736080606355508,
          -0.16242950197228062
        ],
        [
          -0.05342965383239329,
          0.19505790531008527
        ],
        [
          0.17152415443079516,
          -0.010056691643564653
        ],
        [
          0.1243521712383534,
          0.17599505810492844
        ],
        [
          0.15240964986733913,
          -0.14597599899774155
        ],
        [
          -0.10021846426569753,
          -0.2253742774958883
        ],
        [
          0.09484702667508305,
          0.19553644262112263
        ],
        [
          -0.08876833922227129,
          0.17667528370401903
        ],
        [
          0.07154688632590989,
          0.0680947143215993
        ],
        [
          0.15690117020837668,
          -0.030161564663354123
        ],
        [
          0.1428276355626369,
          -0.03642336803462792
        ]
      ]
    },
    {
      "charge": 8.900377131628009,
      "spin": -0.04911998348223533,
      "polarization": -0.005518865409386373,
      "quadrature_error": 1.2762416635100535e-08,
      "realization": 47,
      "onsite": [
        [
          0.004476193662651395,
          -0.2467427428614546
        ],
        [
          0.13044567102344573,
          -0.22613131540570108
        ],
        [
          0.12214237241537484,
          0.1616404639495993
        ],
        [
          0.010528247039441663,
          0.12567348204015805
        ],
        [
          -0.03479628513828675,
          0.07012082477331616
        ],
        [
          -0.24788134315180566,
          -0.16267483289526924
        ],
        [
          -0.1676176885538655,
          0.18253667352254832
        ],
        [
          0.1509957206468151,
          -0.002897018586471123
        ],
        [
          -0.11718304700686816,
          0.1239119181396684
        ],
        [
          -0.14411618213862065,
          -0.1981184415131933
        ],
        [
          0.1945442711399203,
          -0.15222363938747568
        ],
        [
          -0.1508832955244696,
          -0.15175757561923392
        ],
        [
          -0.12429905791026169,
          0.1792390745602666
        ],
        [
          -0.1596954233036656,
          0.07941049823031715
        ],
        [
          0.05734068375638429,
          -0.11719930970351866
        ],
        [
          -0.10361286082758936,
          -0.2281381993243028
        ],
        [
          0.04772655765899353,
          0.20333368514408057
        ],
        [
          -0.11871584556235154,
          -0.07940811176519963
        ],
        [
          -0.05431911378612636,
          0.13973123713202423
        ],
        [
          0.23136680421489486,
          0.20099184574038598
        ]
      ]
    },
    {
      "charge": 8.875348787125521,
      "spin": -0.028587833464115673,
      "polarization": -0.0032210377473373053,
      "quadrature_error": 9.782267179017318e-09,
      "realization": 48,
      "onsite": [
        [
          -0.03796441959417529,
          -0.11736920155029978
        ],
        [
          0.11445923562670879,
          0.008865728818437724
        ],
        [
          0.23849862840800257,
          0.0551124437310776
        ],
        [
          0.19557434562647807,
          -0.16523927744486888
        ],
        [
          -0.07256470508179369,
          -0.08894166025584671
        ],
        [
          0.04173455080755328,
          -0.05666986598159951
        ],
        [
          0.14677359003964008,
          -0.2135595882563197
        ],
        [
          -0.2391535371638347,
          -0.23657578817258035
        ],
        [
          -0.06563403967924525,
          -0.1053673394629071
        ],
        [
          0.11496330105073005,
          -0.21569362653472945
        ],
        [
          -0.07320226370170357,
          0.16490063069229927
        ],
        [
          0.05161047342299502,
          -0.21841817000083946
        ],
        [
          0.19055067027517364,
          0.13095119970345143
        ],
        [
          0.03906936910384945,
          0.13937185791585666
        ],
        [
          0.16602590322425093,
          0.21197775305280275
        ],
        [
          0.23126345981362872,
          0.02480373012619541
        ],
        [
          -0.04655128548028625,
          0.19134443460158174
        ],
        [
          -0.15436024940688453,
          0.13105741453457043
        ],
        [
          -0.0021304257611963195,
          -0.23811008101701042
        ],
        [
          0.16764466990602944,
          0.24081937852967777
        ]
      ]
    },
    {
      "charge": 9.079592533160929,
      "spin": -0.03147437973487623,
      "polarization": -0.0034664969402452782,
      "quadrature_error": 1.4802263072850386e-08,
      "realization": 49,
      "onsite": [
        [
          -0.1822027765404356,
          0.1255916631721849
        ],
        [
          -0.07264036249241224,
          -0.06291127989093792
        ],
        [
          0.0410531884380429,
          -0.004864388645546558
        ],
        [
          0.1437826884690807,
          0.11281038640868107
        ],
        [
          -0.12478462277700114,
          0.1334173138667748
        ],
        [
          -0.19920234743304138,
          -0.13707029886522076
        ],
        [
          -0.04215944012500594,
          -0.09136349942214916
        ],
        [
          -0.15175079933397773,
          -0.1093806966372442
        ],
        [
          0.17572028362771047,
          -0.07874530465774576
        ],
        [
          0.20257597248002485,
          -0.14689095559484977
        ],
        [
          -0.2445323365155032,
          0.1617842459552089
        ],
        [
          -0.05413319329365618,
          -0.24742346304381063
        ],
        [
          -0.11645997426838428,
          -0.0721989860577898
        ],
        [
          -0.10824970787392518,
          -0.08338581944169493
        ],
        [
          -0.02362435904548499,
          0.24988703077255453
        ],
        [
          -0.0802507330201192,
          0.053335754453381956
        ],
        [
          -0.014034451732088449,
          0.046643805880283384
        ],
        [
          0.11483620728301297,
          0.06118387194559943
        ],
        [
          0.20260575550288096,
          0.0072609768373516625
        ],
        [
          -0.13889903792018837,
          -0.04341915202328439
        ]
      ]
    },
    {
      "charge": 8.599191452088188,
      "spin": -0.025837719879821933,
      "polarization": -0.003004668523056039,
      "quadrature_error": 1.3300123014040135e-08,
      "realization": 50,
      "onsite": [
        [
          -0.10674619076970437,
          -0.22833408528868548
        ],
        [
          0.18713041290404825,
          -0.08940626323407436
        ],
        [
          0.17579829675032277,
          -0.09260499825094948
        ],
        [
          -0.13661444172075426,
          -0.1616973699520855
        ],
        [
          0.23176174684072193,
          0.01592745205228946
        ],
        [
          0.1589240369019969,
          0.23859913556054313
        ],
        [
          -0.14157760004921216,
          -0.23342884931967284
        ],
        [
          -0.027857796763574805,
          -0.12462759415758362
        ],
        [
          0.15982054236281446,
          0.16130279735941555
        ],
        [
          0.04885470439537115,
          -0.14627229831803246
        ],
        [
          0.22766342001323386,
          0.20734202105330823
        ],
        [
          -0.014699720884721046,
          -0.11473145372026367
        ],
        [
          -0.09856805979378314,
          0.12983200132634376
        ],
        [
          -0.23764478428004804,
          -0.19264923576459586
        ],
        [
          -0.2258613438158426,
          0.011596980045381011
        ],
        [
          -0.24467652922657623,
          -0.17790086463846527
        ],
        [
          0.10538016554406782,
          -0.16262682840858916
        ],
        [
          0.014805345004169856,
          0.1903363252478621
        ],
        [
          -0.21077355698585704,
          0.15401387542892903
        ],
        [
          -0.19647851347845607,
          0.2047525257794766
        ]
      ]
    },
    {
      "charge": 9.016289496562269,
      "spin": 0.008030121679562748,
      "polarization": 0.0008906237629819309,
      "quadrature_error": 1.9896578089378282e-08,
      "realization": 51,
      "onsite": [
        [
          0.10799760492797494,
          -0.0663586778916514
        ],
        [
          0.1812367115448712,
          0.010311503645590192
        ],
        [
          -0.06324879607699396,
          -0.1011138238319707
        ],
        [
          0.07361306914487065,
          -0.07540986496983931
        ],
        [
          -0.08540338709956935,
          -0.086162433339249
        ],
        [
          0.03161885108949192,
          -0.04451552503278111
        ],
        [
          -0.1687232631703549,
          0.153344811970061
        ],
        [
          0.08145210244345502,
          0.22672952112102446
        ],
        [
          0.08724161364831429,
          -0.23399056364114412
        ],
        [
          0.24153416873671102,
          -0.20373882671678645
        ],
        [
          -0.1373824670489423,
          -0.07594723263841707
        ],
        [
          0.19697314949260614,
          0.05023011150132156
        ],
        [
          -0.23465608872105115,
          -0.24711131472300307
        ],
        [
          -0.10083349371123701,
          -0.11614743236857578
        ],
        [
          0.08355139106870008,
          0.20069550449768375
        ],
        [
          -0.18813206513966235,
          0.0019789016100586476
        ],
        [
          -0.17015158764137545,
          0.18692352935363987
        ],
        [
          -0.06213290436100505,
          0.022647402091481028
        ],
        [
          0.13846009702908163,
          -0.1241250278682593
        ],
        [
          0.24051573541751475,
          -0.007103689286666104
        ]
      ]
    },
    {
      "charge": 8.98045488829093,
      "spin": -0.004292736304754386,
      "polarization": -0.0004780087822000447,
      "quadrature_error": 1.4064477784573806e-08,
      "realization": 52,
      "onsite": [
        [
          -0.045529898266785995,
          0.06407310742477973
        ],
        [
          -0.17629140599736498,
          -0.032175435230648475
        ],
        [
          0.02761632099285266,
          -0.19002987781509612
        ],
        [
          0.046216577967994665,
          0.03337487942270717
        ],
        [
          0.21312956801488037,
          -0.21568977970111242
        ],
        [
          0.009370630867262697,
          0.12042964836309328
        ],
        [
          0.033497230893794305,
          0.18033171280161214
        ],
        [
          -0.09211684086163086,
          -0.1648132651239676
        ],
        [
          -0.1119096364499707,
          -0.1971486788926225
        ],
        [
          -0.026162135483844495,
          -0.14499533782285368
        ],
        [
          0.027091530188792956,
          0.21128001578048483
        ],
        [
          -0.0013684671129851056,
          -0.19589561351752854
        ],
        [
          -0.1451500726230771,
          -0.11842136919769974
        ],
        [
          0.23229945067286872,
          -0.1342026558836259
        ],
        [
          -0.0037300944931671354,
          -0.17182930069143132
        ],
        [
          0.1288216551716339,
          0.2218179850226939
        ],
        [
          0.010220621580528111,
          -0.18320889105831334
        ],
        [
          -0.12705274926564453,
          0.1344501255979733
        ],
        [
          -0.06565880330077234,
          0.0937363037535523
        ],
        [
          0.23840568215724273,
          0.0030020167596157
        ]
      ]
    },
    {
      "charge": 8.807666638252035,
      "spin": -0.004302720698155012,
      "polarization": -0.000488519930973333,
      "quadrature_error": 2.0609935351988303e-08,
      "realization": 53,
      "onsite": [
        [
          0.06136719108248828,
          -0.022909059388810438
        ],
        [
          -0.18355416640120087,
          0.20867226839507325
        ],
        [
          -0.1862091287242969,
          0.12991806144537765
        ],
        [
          -0.24310709684058984,
          -0.06702941275222535
        ],
        [
          0.09731551404044597,
          0.08945501295649061
        ],
        [
          0.10035501756728216,
          -0.14302498155280163
        ],
        [
          -0.033198090175949324,
          0.18752952724864158
        ],
        [
          -0.09182514783731766,
          -0.15250353177571324
        ],
        [
          -0.06107411016166964,
          0.13349089147105347
        ],
        [
          0.14190671641604918,
          0.18581386720636117
        ],
        [
          -0.1812989472888809,
          -0.2224439967825242
        ],
        [
          -0.1793141229063085,
          0.10190838597586355
        ],
        [
          -0.018114590501774164,
          0.08157635276272784
        ],
        [
          -0.243961602381423,
          -0.0865211017605107
        ],
        [
          0.16300880834993886,
          -0.11685742706742874
        ],
        [
          -0.2021543299559731,
          0.1109251201549345
        ],
        [
          0.031180652129599362,
          -0.24260375398993927
        ],
        [
          0.1644598644160974,
          0.011878336868643535
        ],
        [
          -0.0024477575204543967,
          0.19138146328652067
        ],
        [
          0.14556415272414747,
          0.11550881638162497
        ]
      ]
    },
    {
      "charge": 9.005629548256774,
      "spin": -0.020372909308749017,
      "polarization": -0.0022622415456443703,
      "quadrature_error": 1.330380703059098e-08,
      "realization": 54,
      "onsite": [
        [
          -0.06583611380869203,
          0.06513000124346313
        ],
        [
          0.051508907365314216,
          0.0400671343754761
        ],
        [
          -0.014589363954959633,
          0.11467616687697679
        ],
        [
          -0.08970202980411807,
          -0.022847926180809552
        ],
        [
          0.014156053490230636,
          -0.05700302267121249
        ],
        [
          0.11766473874642613,
          0.19134905091589438
        ],
        [
          0.17125663297092447,
          0.23832037738960227
        ],
        [
          -0.008539912477291078,
          -0.21172526974042633
        ],
        [
          -0.02951522771465359,
          0.07852187801167271
        ],
        [
          -0.08507980941063642,
          -0.11518581282695778
        ],
        [
          0.2171719091230328,
          -0.2019572673513933
        ],
        [
          -0.14836103191806638,
          -0.04476360206681995
        ],
        [
          -0.07149508610498168,
          -0.014986707110270725
        ],
        [
          -0.1718073807619394,
          -0.16584906538106542
        ],
        [
          0.06582665070011279,
          0.21755572475373425
        ],
        [
          0.010060611414806186,
          0.22063676070490507
        ],
        [
          0.08244118241078624,
          -0.09650132170982967
        ],
        [
          0.14186115902068874,
          0.08404984982830738
        ],
        [
          -0.08013759487929434,
          0.2056950310889118
        ],
        [
          0.2083150628871746,
          -0.11174150987534609
        ]
      ]
    },
    {
      "charge": 9.164678059872198,
      "spin": 0.025436360770332664,
      "polarization": 0.002775477829571176,
      "quadrature_error": 2.06968021341644e-08,
      "realization": 55,
      "onsite": [
        [
          0.23274840799493202,
          0.08214834104842828
        ],
        [
          -0.14401951254443396,
          -0.15070009431891856
        ],
        [
          -0.14619484319225828,
          0.008732303498536265
        ],
        [
          -0.1945878593438483,
          0.12777370591251958
        ],
        [
          -0.19887789620451696,
          -0.033608379917865694
        ],
        [
          0.11990241886149933,
          0.13017552003229454
        ],
        [
          0.21872156444123803,
          -0.22577391234781768
        ],
        [
          0.04248957235820672,
          -0.031242678304424065
        ],
        [
          -0.21731783218140416,
          0.22061121519863464
        ],
        [
          -0.15575025963068945,
          -0.058292020523670274
        ],
        [
          0.05533329830505723,
          0.040769848194109004
        ],
        [
          0.0013888653963909925,
          0.22217814363293448
        ],
        [
          -0.11293829942624745,
          0.07289116722976957
        ],
        [
          -0.16413706001863032,
          0.15247196271189378
        ],
        [
          0.1740697091707235,
          0.1411796024426495
        ],
        [
          0.11635038343811432,
          0.03315957199673403
        ],
        [
          0.18132687229808053,
          -0.20360236347100724
        ],
        [
          0.23231131606735134,
          -0.1693617888532934
        ],
        [
          0.03577247380293841,
          0.07390319872707002
        ],
        [
          0.09436687595657389,
          -0.2325705400600156
        ]
      ]
    },
    {
      "charge": 8.77400113567085,
      "spin": -0.011238030872829824,
      "polarization": -0.001280833077071465,
      "quadrature_error": 1.6177847089557027e-08,
      "realization": 56,
      "onsite": [
        [
          0.08302463451062758,
          0.035510139015648645
        ],
        [
          -0.2056770268356662,
          -0.15693285921326378
        ],
        [
          0.09546802518630415,
          0.22425099957081884
        ],
        [
          0.21847014909095208,
          0.11612943729306496
        ],
        [
          -0.12199800311319481,
          -0.20205805224792622
        ],
        [
          0.0663442235001579,
          0.23144253247095986
        ],
        [
          0.01088730596822507,
          -0.11426750204300568
        ],
        [
          0.22236828973405304,
          0.1341688964145577
        ],
        [
          0.11068717702201336,
          -0.18835156883678594
        ],
        [
          -0.20704403409350808,
          -0.0055928793134366606
        ],
        [
          0.10213412556683099,
          -0.004134817730734264
        ],
        [
          -0.2033745456263934,
          0.05896484061937213
        ],
        [
          -0.01748006388713491,
          0.22037672439420392
        ],
        [
          0.13926571735325372,
          0.02194539934243428
        ],
        [
          0.08160139948011341,
          -0.18495982219868873
        ],
        [
          0.01608303092631652,
          0.0993712276313351
        ],
        [
          0.20672758681426734,
          0.2471805603080312
        ],
        [
          -0.114865771345868,
          0.10339540077603793
        ],
        [
          -0.10636899994468124,
          -0.14574835749068532
        ],
        [
          0.019327027153498932,
          0.030497849431505908
        ]
      ]
    },
    {
      "charge": 9.176475491482561,
      "spin": 0.02301314838618968,
      "polarization": 0.0025078417533561845,
      "quadrature_error": 1.7980620208051652e-08,
      "realization": 57,
      "onsite": [
        [
          0.20934945203198868,
          -0.22269166251580963
        ],
        [
          0.04131365278220528,
          0.15654308312467397
        ],
        [
          -0.15934316314199942,
          -0.12381930621584925
        ],
        [
          0.24787764424793846,
          -0.03143880336172028
        ],
        [
          0.17576365505824748,
          -0.1062524076111161
        ],
        [
          0.07921718272780193,
          -0.01621317462942362
        ],
        [
          0.009321702999695647,
          -0.04873713354408932
        ],
        [
          0.0015641411903095093,
          0.05350608588902811
        ],
        [
          0.029722548656258507,
          -0.21600667055649392
        ],
        [
          -0.011425390761189202,
          0.21312534367700658
        ],
        [
          -0.2165211356426172,
          -0.02332240980606093
        ],
        [
          -0.03095084018644967,
          0.19068651920632257
        ],
        [
          -0.23208810583469153,
          0.15431649995484087
        ],
        [
          0.20786790625019308,
          0.15519079139565112
        ],
        [
          0.10786393498125618,
          -0.0529377921819984
        ],
        [
          0.2386302966289816,
          -0.03364470937560454
        ],
        [
          0.10148487778767235,
          -0.14751274059518682
        ],
        [
          0.19145942247891812,
          -0.029814859790976755
        ],
        [
          0.17505221234249174,
          -0.054224522017164434
        ],
        [
          -0.06838932001873843,
          0.13877511272786974
        ]
      ]
    },
    {
      "charge": 8.991034662129005,
      "spin": 0.012852458342216856,
      "polarization": 0.001429474896404581,
      "quadrature_error": 2.0467035893469198e-08,
      "realization": 58,
      "onsite": [
        [
          -0.16412856729246406,
          0.05088343057565725
        ],
        [
          0.187195604000922,
          0.12632861076523694
        ],
        [
          0.07921038151801196,
          -0.11117540455753766
        ],
        [
          0.17616179389146636,
          -0.24204190686277738
        ],
        [
          0.24003196944925959,
          -0.24916376222706454
        ],
        [
          0.24743251653509596,
          0.18212866726433552
        ],
        [
          0.2324764021740675,
          0.17214956413261095
        ],
        [
          -0.15672581805559777,
          -0.06404414778585388
        ],
        [
          -0.04009597208373694,
          -0.23532528400900948
        ],
        [
          -0.07261434271259098,
          0.010208944772500173
        ],
        [
          -0.2066744609437524,
          0.17329295925681315
        ],
        [
          -0.22923376843196513,
          0.13197497975126532
        ],
        [
          0.03125646612888017,
          -0.091362938931492
        ],
        [
          0.07719244604306896,
          -0.23174111561588573
        ],
        [
          0.11022416048146544,
          0.10520215526146798
        ],
        [
          0.08725534164505994,
          -0.22284232740552767
        ],
        [
          0.1667424886567549,
          -0.11653266773410714
        ],
        [
          -0.00021405023772574916,
          0.09170730792754495
        ],
        [
          -0.13973665004701008,
          -0.21043903302378253
        ],
        [
          0.07778173282032985,
          -0.2470495944205106
        ]
      ]
    },
    {
      "charge": 8.957014998866967,
      "spin": 0.029611057390362815,
      "polarization": 0.0033059068667528765,
      "quadrature_error": 1.7225961174395943e-08,
      "realization": 59,
      "onsite": [
        [
          0.21641559063933485,
          0.20766622719371597
        ],
        [
          -0.06500852319870515,
          -0.030693323372632808
        ],
        [
          -0.17937477393707046,
          0.2427876316012163
        ],
        [
          0.22339526369270496,
          -0.2212365275099653
        ],
        [
          -0.1306676622425863,
          -0.03141736453506799
        ],
        [
          0.045582088233100115,
          0.21180100002292163
        ],
        [
          -0.2178632131998443,
          0.23464897227652798
        ],
        [
          0.015046360108419532,
          0.197545050513925
        ],
        [
          0.020988851694510757,
          -0.007743660964417032
        ],
        [
          0.11613038405468373,
          -0.22466597338498506
        ],
        [
          -0.024270437418046242,
          0.025586671931256966
        ],
        [
          -0.10891707358820085,
          -0.15203389245178617
        ],
        [
          0.23717800512899495,
          -0.12955833217361612
        ],
        [
          -0.04560696442513923,
          0.16385917547967394
        ],
        [
          0.14002419585896486,
          0.06999294151340846
        ],
        [
          -0.09125579026475111,
          -0.08698654047784549
        ],
        [
          0.015444751120146205,
          -0.23124150842638186
        ],
        [
          -0.07003292438282471,
          0.09056666271209479
        ],
        [
          0.005523719201395383,
          -0.01883990016104914
        ],
        [
          -0.0313687037909684,
          0.12507652096607436
        ]
      ]
    },
    {
      "charge": 9.034864852715371,
      "spin": 0.0029199676740043075,
      "polarization": 0.00032318886022149297,
      "quadrature_error": 9.516309554241647e-09,
      "realization": 60,
      "onsite": [
        [
          -0.20559302774067834,
          0.2473929181454091
        ],
        [
          0.17977887378761698,
          -0.038717905588811
        ],
        [
          0.09405149588807016,
          -0.03225349164467761
        ],
        [
          0.2333434701838384,
          -0.23064061250339762
        ],
        [
          -0.2320126157996349,
          -0.04056460797156064
        ],
        [
          -0.024341781974064447,
          -0.1481163006150676
        ],
        [
          0.16766331232112214,
          -0.03742678392958687
        ],
        [
          0.12245494427743053,
          0.15966204527105193
        ],
        [
          -0.1942107202934859,
          0.1423971319390131
        ],
        [
          -0.21532951973827125,
          0.17369810906779654
        ],
        [
          0.11435815237259284,
          0.18647810840339402
        ],
        [
          -0.1235035272584602,
          -0.1142991396039299
        ],
        [
          0.04438859301038828,
          0.011881583943814111
        ],
        [
          -0.01726479876242848,
          0.24214498184738675
        ],
        [
          0.1720835137629051,
          0.08702775680305797
        ],
        [
          0.03241984517057839,
          -0.24390818046407442
        ],
        [
          0.15829987204230855,
          -0.08648059882554238
        ],
        [
          -0.07632412701632474,
          -0.20134023475904245
        ],
        [
          0.1685537688212943,
          -0.08492996671079356
        ],
        [
          -0.0049850036033725065,
          -0.041613878656981074
        ]
      ]
    },
    {
      "charge": 9.243149979650239,
      "spin": 0.015740477485640107,
      "polarization": 0.0017029343373519215,
      "quadrature_error": 1.7372133325393293e-08,
      "realization": 61,
      "onsite": [
        [
          0.07245485938992602,
          0.1667824408135435
        ],
        [
          -0.10216987750225004,
          -0.09152576410652286
        ],
        [
          -0.22563514014891278,
          0.17550857428933814
        ],
        [
          -0.20493750421550067,
          -0.02796765884369551
        ],
        [
          -0.08479179077518822,
          0.06995101682128574
        ],
        [
          -0.23828860509850358,
          0.2199081115445456
        ],
        [
          -0.07662908097883137,
          0.14868571725327034
        ],
        [
          0.07348626650657708,
          -0.0824135719180662
        ],
        [
          0.06645842835084637,
          -0.11963161605057854
        ],
        [
          -0.02742199671535772,
          0.1192716780200081
        ],
        [
          0.20748634394686383,
          -0.16294749898437033
        ],
        [
          -0.19145924344245863,
          0.10512951285922134
        ],
        [
          -0.04492202785546273,
          0.20443179246774312
        ],
        [
          -0.07571025824746191,
          0.22031634232104175
        ],
        [
          -0.05768657090908097,
          0.20163504886758316
        ],
        [
          0.24131420162658673,
          0.15265915243537148
        ],
        [
          0.22887227907978092,
          -0.046402117150911026
        ],
        [
          0.0866838589457018,
          -0.20221181446325204
        ],
        [
          0.08746316930490672,
          -0.005649451098080238
        ],
        [
          -0.16204715043089735,
          -0.13806825233071035
        ]
      ]
    },
    {
      "charge": 8.773321499833669,
      "spin": -0.010164463132518169,
      "polarization": -0.001158564989634869,
      "quadrature_error": 1.756570163069049e-08,
      "realization": 62,
      "onsite": [
        [
          -0.23240182256405328,
          0.03965962634103859
        ],
        [
          -0.14667047486126422,
          0.21073191334601288
        ],
        [
          -0.11249628453569877,
          0.15402252585421772
        ],
        [
          -0.03808885965800868,
          -0.23320401319570816
        ],
        [
          0.23261152329687246,
          -0.18228806506969336
        ],
        [
          -0.09624399278856627,
          0.10446464408750866
        ],
        [
          0.0947065875211604,
          -0.17923130397128573
        ],
        [
          0.009286623320626297,
          -0.17193479051371968
        ],
        [
          0.11474510961030515,
          0.24430917238706223
        ],
        [
          -0.12322964820503568,
          -0.012709183669522561
        ],
        [
          -0.10505162828728981,
          -0.18139005107257816
        ],
        [
          0.1893779050413249,
          -0.023882197172420294
        ],
        [
          0.11226410912911988,
          0.12637759333351034
        ],
        [
          -0.19162507965068526,
          -0.11385825849245873
        ],
        [
          -0.0008305343910517959,
          0.08474520713206429
        ],
        [
          0.07252690417805557,
          -0.01261198561451582
        ],
        [
          -0.10898000789529677,
          -0.21223496102708928
        ],
        [
          0.10880156539504604,
          0.17947329923099364
        ],
        [
          0.13852312861935956,
          -0.08096864439949308
        ],
        [
          -0.18901894551427367,
          -0.19415492805430856
        ]
      ]
    },
    {
      "charge": 9.053463120667532,
      "spin": 0.03210272889268087,
      "polarization": 0.003545905966016004,
      "quadrature_error": 1.4153306443533145e-08,
      "realization": 63,
      "onsite": [
        [
          0.06453900479334451,
          0.17063986357457595
        ],
        [
          0.0050506190698833,
          0.08497891973800165
        ],
        [
          -0.1684488186094088,
          -0.08407484163564638
        ],
        [
          0.16678854554991634,
          -0.06782171400233844
        ],
        [
          -0.10282601121567925,
          0.08956681702057978
        ],
        [
          0.09786676813566303,
          -0.22977955104522457
        ],
        [
          -0.019347815886022135,
          0.15398156255991513
        ],
        [
          0.1350943954526273,
          -0.04374701864004754
        ],
        [
          -0.06965768321477783,
          -0.2030359322526598
        ],
        [
          -0.12169996516706294,
          0.03808658987374525
        ],
        [
          -0.052633259852917114,
          0.09518330618468723
        ],
        [
          0.08786609377910998,
          -0.0011723573360128414
        ],
        [
          -0.2447532284229933,
          0.006062373362503981
        ],
        [
          0.1454383476391064,
          -0.10825438252459946
        ],
        [
          0.16256860073936558,
          0.01673454677160724
        ],
        [
          -0.07859009514718851,
          -0.03907046746768189
        ],
        [
          0.00860752705357587,
          0.04449374731319933
        ],
        [
          0.12180544302082208,
          -0.14262179465161706
        ],
        [
          -0.19472709411123712,
          0.15983155716698694
        ],
        [
          -0.21537061482422393,
          0.16071509404244094
        ]
      ]
    },
    {
      "charge": 9.068025432952107,
      "spin": -0.0010059034748867088,
      "polarization": -0.00011092861200315752,
      "quadrature_error": 2.2500520681888317e-08,
      "realization": 64,
      "onsite": [
        [
          0.06758066412013358,
          0.2172063224775343
        ],
        [
          0.030650574984947943,
          -0.048856688072190235
        ],
        [
          0.03611147479586874,
          0.1994188634258991
        ],
        [
          0.1859390181639718,
          -0.18235159796147554
        ],
        [
          0.04075201566638714,
          -0.23012778102638953
        ],
        [
          -0.1156687439870745,
          0.13468628532456156
        ],
        [
          0.10929322869102909,
          0.1386944454132908
        ],
        [
          0.015803066865022142,
          -0.2413281432501868
        ],
        [
          0.035527428351281254,
          0.20875503540245488
        ],
        [
          0.17826433869451075,
          -0.01912237009339751
        ],
        [
          -0.13756647648134573,
          0.00992525829285651
        ],
        [
          0.02635835633023531,
          0.17853077621494207
        ],
        [
          -0.07088582365014662,
          -0.045110417511047496
        ],
        [
          -0.22214976700629113,
          0.06535799086954253
        ],
        [
          -0.1191549754768732,
          0.07189653331272955
        ],
        [
          0.04142969321698042,
          0.0372506999057895
        ],
        [
          0.10993669248123206,
          -0.16482194430617336
        ],
        [
          -0.14139305324757329,
          -0.03625876439665948
        ],
        [
          0.02117640377933916,
          0.048791881952427785
        ],
        [
          0.16651499142513143,
          -0.12690203680511192
        ]
      ]
    },
    {
      "charge": 8.692538253870175,
      "spin": -0.03272023243847449,
      "polarization": -0.0037641746844089496,
      "quadrature_error": 2.138685731863558e-08,
      "realization": 65,
      "onsite": [
        [
          -0.21822866874018926,
          0.08276378312244065
        ],
        [
          0.0338367578205786,
          -0.21506085701105704
        ],
        [
          -0.02754669961690004,
          0.12699670874300595
        ],
        [
          0.15530784845725387,
          0.14328168699720067
        ],
        [
          -0.13769258963834402,
          -0.014064785195584684
        ],
        [
          0.09340739765353545,
          -0.08644829678974919
        ],
        [
          -0.1289273846856664,
          -0.2196061885520833
        ],
        [
          0.23660089001917883,
          -0.2454558832449712
        ],
        [
          -0.0011497425529914396,
          0.24124950528940625
        ],
        [
          0.11145968778873422,
          0.10951073619655666
        ],
        [
          -0.08824109128056828,
          -0.18035249465762632
        ],
        [
          -0.14357501079712176,
          -0.23236007863661517
        ],
        [
          -0.21129702612530643,
          0.035508883163727634
        ],
        [
          -0.03285436650825385,
          -0.15295691326597938
        ],
        [
          -0.11040334562277099,
          0.19937753108649792
        ],
        [
          0.0381874993039637,
          -0.2392841933562181
        ],
        [
          -0.1344474885007168,
          -0.08755287265327533
        ],
        [
          0.15629975264058926,
          0.10445000457665898
        ],
        [
          -0.11741448969374818,
          0.24732861043749055
        ],
        [
          -0.15640574292347537,
          0.10073207400626988
        ]
      ]
    },
    {
      "charge": 9.270506395540648,
      "spin": 0.010259909590471725,
      "polarization": 0.001106725906085023,
      "quadrature_error": 1.149248084267278e-08,
      "realization": 66,
      "onsite": [
        [
          -0.14811571147522734,
          0.23424747406191748
        ],
        [
          -0.09188458981797354,
          -0.1727532046094954
        ],
        [
          -0.1849700720207766,
          -0.1936549766248022
        ],
        [
          -0.047526841009997434,
          -0.06380090541119199
        ],
        [
          -0.14380294245325598,
          -0.13197503620801287
        ],
        [
          0.01666908464649275,
          -0.019346543212043932
        ],
        [
          -0.18639592553651996,
          0.08146415239700744
        ],
        [
          -0.12815927733635524,
          0.13512371095425652
        ],
        [
          0.09001917150946825,
          -0.048200541558406695
        ],
        [
          -0.14142287160737033,
          0.21848027124478747
        ],
        [
          -0.09586169296447239,
          -0.12484714241240008
        ],
        [
          -0.08446432146292904,
          -0.0174934089433485
        ],
        [
          0.03764238129760206,
          0.0583042055900988
        ],
        [
          0.20485573723943828,
          0.09234278698779452
        ],
        [
          0.15746722737087732,
          0.036932224551792736
        ],
        [
          0.204311514405689,
          -0.1180332024691344
        ],
        [
          0.21465311692608585,
          0.2082452887535315
        ],
        [
          -0.12425225875624496,
          0.19256908234019815
        ],
        [
          0.0516722980329396,
          0.11856653825662927
        ],
        [
          0.053639032213697924,
          -0.17976923228007624
        ]
      ]
    },
    {
      "charge": 8.461671683492378,
      "spin": -0.050202564553694706,
      "polarization": -0.00593293694573773,
      "quadrature_error": 2.0929474212225922e-08,
      "realization": 67,
      "onsite": [
        [
          -0.010009860231686152,
          -0.10077521777624071
        ],
        [
          -0.09715250895018107,
          -0.22473635889386706
        ],
        [
          0.16681541516131593,
          0.16787092766679823
        ],
        [
          0.09885967600543655,
          -0.23974280049728636
        ],
        [
          0.0005366106354814937,
          0.2370898743488412
        ],
        [
          0.08709265423332674,
          -0.196425035511051
        ],
        [
          -0.06416267487646399,
          0.24277623998496195
        ],
        [
          0.22382022427939668,
          0.1909151512349383
        ],
        [
          0.0846317731517745,
          -0.09051482384724124
        ],
        [
          -0.12760441232475916,
          -0.15123067908909638
        ],
        [
          0.0020545574853840787,
          0.20693129144337158
        ],
        [
          -0.04755737042151387,
          0.2327526961585737
        ],
        [
          0.13888453104246234,
          0.1849767030885794
        ],
        [
          0.10453336014052944,
          0.19838899804313403
        ],
        [
          -0.10434732783124184,
          -0.24115799197782412
        ],
        [
          0.14234191816841368,
          -0.11404073613412763
        ],
        [
          -0.08120759778189252,
          -0.20978137333207736
        ],
        [
          0.24964001877169845,
          0.19174301819941558
        ],
        [
          0.10078383722985473,
          0.13835402990751366
        ],
        [
          0.21696212021667305,
          -0.0834920493904947
        ]
      ]
    },
    {
      "charge": 9.362737415526789,
      "spin": -0.0100994381783232,
      "polarization": -0.0010786843345168152,
      "quadrature_error": 1.5463857753946124e-08,
      "realization": 68,
      "onsite": [
        [
          -0.12960915621690178,
          0.15339504327402537
        ],
        [
          -0.09530561496486195,
          -0.18879535618906168
        ],
        [
          -0.015959704375797412,
          -0.025809178499759167
        ],
        [
          0.02988355183695285,
          0.1268600603060851
        ],
        [
          -0.06767796028099238,
          0.14559444386696646
        ],
        [
          0.019428545444913903,
          -0.1057135545900707
        ],
        [
          -0.10090531163258937,
          0.21069774727272522
        ],
        [
          0.02422040967725858,
          0.16854362470941514
        ],
        [
          -0.11353325715161328,
          0.0667934451410298
        ],
        [
          -0.026500173697122986,
          -0.15693389710746342
        ],
        [
          -0.18661053330874694,
          0.019350887138015416
        ],
        [
          0.04165342888570661,
          0.15312049031918612
        ],
        [
          0.04441524474100311,
          0.10925810124306223
        ],
        [
          0.24051464894346603,
          0.1670816562009157
        ],
        [
          0.09234863901932044,
          -0.14630176294657937
        ],
        [
          0.137756621322207,
          -0.17728681877615882
        ],
        [
          0.08020796297232496,
          0.14451359006948555
        ],
        [
          -0.021614210401756095,
          0.07385418212252226
        ],
        [
          -0.17212340425963507,
          -0.042961399803804534
        ],
        [
          -0.15757558124494747,
          0.03188997146699363
        ]
      ]
    },
    {
      "charge": 8.940342563318058,
      "spin": 0.0026304917554722407,
      "polarization": 0.0002942271771850292,
      "quadrature_error": 1.9802420857885212e-08,
      "realization": 69,
      "onsite": [
        [
          0.2293886932130828,
          -0.1929839808094701
        ],
        [
          0.1986353803064378,
          0.05951333758690619
        ],
        [
          0.12443984316975276,
          -0.15564575134118086
        ],
        [
          -0.012703008099558322,
          0.022972443603540615
        ],
        [
          0.20229542720467053,
          -0.12474965718926667
        ],
        [
          0.0001189090136090587,
          -0.15075264368694424
        ],
        [
          -0.2179508666907734,
          0.08092471553603764
        ],
        [
          0.013165554958049441,
          -0.07715278606893933
        ],
        [
          -0.024191032617010222,
          -0.052805140544064544
        ],
        [
          -0.14015691776363692,
          0.0208506567722902
        ],
        [
          0.20379589213640842,
          0.006284337288581743
        ],
        [
          -0.20826803997733417,
          -0.09529295406493726
        ],
        [
          0.21293508314662302,
          -0.06218393740369371
        ],
        [
          -0.11389378117730425,
          0.038271131053393914
        ],
        [
          -0.07348372363146993,
          -0.17891964880864258
        ],
        [
          0.12021825561627647,
          0.1221756270094751
        ],
        [
          0.22610904556434636,
          -0.11196459392233299
        ],
        [
          -0.004841597081202298,
          0.1259742817012865
        ],
        [
          0.05188154744912182,
          -0.10829294377461074
        ],
        [
          -0.22972580421704303,
          -0.047225993388149756
        ]
      ]
    },
    {
      "charge": 8.877478485793171,
      "spin": 0.0668882969594614,
      "polarization": 0.007534605357422634,
      "quadrature_error": 1.28973224618145e-08,
      "realization": 70,
      "onsite": [
        [
          0.11476697116164936,
          0.09321677001427203
        ],
        [
          0.0313134460522872,
          0.1838241524037631
        ],
        [
          0.0761245715171362,
          -0.12743703543180773
        ],
        [
          0.02192708547426292,
          0.20418929160482918
        ],
        [
          -0.008908188364568859,
          0.05116702718763683
        ],
        [
          -0.044263563565876296,
          0.05558355500204315
        ],
        [
          -0.10753161512673493,
          -0.16436000792816707
        ],
        [
          -0.04135771506278657,
          0.19315009995933696
        ],
        [
          0.007018718648444222,
          -0.0399989838832156
        ],
        [
          0.11957434139831075,
          -0.16552596941067121
        ],
        [
          -0.10787932394785554,
          0.20237264928944887
        ],
        [
          0.24400870864305907,
          0.164739384813943
        ],
        [
          0.07897387076427148,
          0.11161139312460555
        ],
        [
          -0.21889289456512268,
          -0.21386184141278158
        ],
        [
          -0.24389362266488618,
          0.11188585282444352
        ],
        [
          -0.1925109269773388,
          -0.24128386634815197
        ],
        [
          -0.22927508158007276,
          0.08619343982538502
        ],
        [
          -0.16644310148250308,
          0.13267338232568837
        ],
        [
          -0.24071365038976594,
          -0.2400955776391649
        ],
        [
          -0.12663802721949657,
          0.08821760510534993
        ]
      ]
    },
    {
      "charge": 9.261600828830169,
      "spin": -0.03284926736322168,
      "polarization": -0.0035468239206516167,
      "quadrature_error": 2.293349710241249e-08,
      "realization": 71,
      "onsite": [
        [
          -0.02214384473295028,
          -0.23695600148026347
        ],
        [
          0.03430155999737533,
          -0.1667794267856587
        ],
        [
          0.04329227863847451,
          -0.1365518683826073
        ],
        [
          0.15042281776234312,
          -0.2488397645440495
        ],
        [
          -0.02759101879810577,
          -0.022538334718840924
        ],
        [
          0.04409604489529739,
          -0.0389235764384499
        ],
        [
          0.17719319205745687,
          0.13944961837340225
        ],
        [
          0.09494372668203421,
          -0.010695117958807399
        ],
        [
          -0.10847462636958466,
          0.12182072413000816
        ],
        [
          0.17413950349934554,
          -0.08811223343556746
        ],
        [
          0.03320485421612146,
          -0.10027157705365813
        ],
        [
          0.09956306170983958,
          -0.13239297377348946
        ],
        [
          0.008997583675926235,
          0.09018190484820626
        ],
        [
          0.15663751364168726,
          -0.02041052388914366
        ],
        [
          -0.14205123379555057,
          -0.18704653135503935
        ],
        [
          -0.06696334619802802,
          -0.12341416910234793
        ],
        [
          0.2311182279563998,
          0.11170285220597498
        ],
        [
          0.0416267179842596,
          0.027855459657542325
        ],
        [
          0.18259163772609005,
          -0.14726612842747594
        ],
        [
          0.1968522702122299,
          0.06302770752128489
        ]
      ]
    },
    {
      "charge": 8.933964120000676,
      "spin": 0.03142214331742554,
      "polarization": 0.0035171557547539335,
      "quadrature_error": 1.4168575917185378e-08,
      "realization": 72,
      "onsite": [
        [
          0.15644001762799287,
          0.11593198670299854
        ],
        [
          -0.1544306695125488,
          0.13111030279414487
        ],
        [
          -0.001421735078099784,
          0.11487470887500278
        ],
        [
          0.0393350442172673,
          -0.1254217292567789
        ],
        [
          -0.13687284575265857,
          -0.11432925806082789
        ],
        [
          0.18119510693817792,
          0.024295105566658037
        ],
        [
          -0.13363546067596255,
          0.08917230139680377
        ],
        [
          0.09001399691526768,
          0.04461327680623439
        ],
        [
          -0.2365564348113694,
          0.14293641347210378
        ],
        [
          0.06512608469651815,
          -0.04362944425207893
        ],
        [
          0.05824574873170163,
          -0.220528999943788
        ],
        [
          -0.18166626231004912,
          0.23216677266945634
        ],
        [
          0.23525046610943678,
          -0.031099793364955663
        ],
        [
          0.23736276329027917,
          0.10907960312784526
        ],
        [
          0.06948147339751426,
          0.19469627044258153
        ],
        [
          -0.09261949969887767,
          -0.13455297339980915
        ],
        [
          -0.04175206220373423,
          0.07191374780063303
        ],
        [
          -0.18693464882534194,
          0.14543309722263698
        ],
        [
          -0.16880974900643414,
          -0.10879146319975891
        ],
        [
          0.24364754162415259,
          0.19281456460989815
        ]
      ]
    },
    {
      "charge": 8.910328184041417,
      "spin": -0.039444907949855196,
      "polarization": -0.004426874873195114,
      "quadrature_error": 1.488808328877164e-08,
      "realization": 73,
      "onsite": [
        [
          -0.21204666879826217,
          -0.17626455452648954
        ],
        [
          0.039948045681155286,
          0.07094516980937543
        ],
        [
          -0.14213456587790319,
          -0.038577446377029034
        ],
        [
          0.1399183147687506,
          0.09567169209754117
        ],
        [
          0.01242070156805819,
          0.11321342439517035
        ],
        [
          0.030677270430284842,
          -0.060386250785186446
        ],
        [
          -0.1581070488240155,
          0.0650225350510521
        ],
        [
          -0.00839361275329642,
          0.21469029895020952
        ],
        [
          0.16594263861450476,
          -0.0977065887531473
        ],
        [
          -0.18309136428617828,
          0.012000198100556692
        ],
        [
          -0.12915345947876855,
          0.2485351822258503
        ],
        [
          -0.1223373949329773,
          0.14528650547531552
        ],
        [
          -0.004868059041161499,
          0.02890609740636596
        ],
        [
          -0.23999036117682593,
          -0.09542644011751855
        ],
        [
          0.18127198055816046,
          0.20794984588800558
        ],
        [
          -0.09581228008989195,
          0.23116030596212755
        ],
        [
          0.17718163951200022,
          0.2220234696030428
        ],
        [
          0.05320644112144862,
          0.1742210677097233
        ],
        [
          0.10384781609881039,
          0.038972423013486523
        ],
        [
          -0.07211801897120551,
          -0.22051667196032676
        ]
      ]
    },
    {
      "charge": 9.095096071729518,
      "spin": 0.015846194678274427,
      "polarization": 0.001742278976857594,
      "quadrature_error": 1.8748540197969563e-08,
      "realization": 74,
      "onsite": [
        [
          0.11712286477999995,
          0.21861676728637236
        ],
        [
          -0.24410066302292338,
          0.22889522841209314
        ],
        [
          0.14600862325903036,
          0.0820267600320459
        ],
        [
          0.24339004628972688,
          0.09501588401413108
        ],
        [
          0.21402125225535001,
          0.03766320883017843
        ],
        [
          0.004788398581555164,
          0.1601277921864116
        ],
        [
          -0.08913473246829612,
          0.10582798135710086
        ],
        [
          -0.1520908004117268,
          0.0323270209524148
        ],
        [
          -0.19045883133789548,
          -0.11991167710190609
        ],
        [
          -0.06590639523171299,
          -0.18446803634308379
        ],
        [
          -0.017690852637059606,
          0.1895685156233688
        ],
        [
          -0.08585159987042096,
          0.13689338231128634
        ],
        [
          0.10969083684511305,
          -0.05219558628522647
        ],
        [
          -0.0468509755767052,
          -0.010896932251802216
        ],
        [
          -0.2302642769394767,
          0.18953558864436698
        ],
        [
          0.11501740457543236,
          -0.2206732347191558
        ],
        [
          -0.04676875844722872,
          -0.006633943731749137
        ],
        [
          0.07895755651572334,
          0.12743221013731182
        ],
        [
          -0.10564076036593362,
          -0.1327763505378109
        ],
        [
          -0.20730705072954841,
          0.07989533790311876
        ]
      ]
    },
    {
      "charge": 9.087025564186686,
      "spin": 0.03204294750025692,
      "polarization": 0.003526230588207315,
      "quadrature_error": 1.7133151442185897e-08,
      "realization": 75,
      "onsite": [
        [
          0.19819224211515651,
          0.036690095593044536
        ],
        [
          0.09865635701951952,
          0.1871175788830089
        ],
        [
          -0.18177709277585413,
          -0.11339951493601058
        ],
        [
          0.18220886700939204,
          0.18004765132210504
        ],
        [
          -0.11211801501907187,
          -0.027190747427199458
        ],
        [
          0.07568962726960105,
          0.11402881183352365
        ],
        [
          0.041328418456048954,
          0.20577322615241678
        ],
        [
          -0.11538434853661239,
          -0.15983064447596068
        ],
        [
          0.08906426806877887,
          0.1523474736139674
        ],
        [
          0.06300514810974889,
          0.03422287993560863
        ],
        [
          0.13379197737212378,
          -0.22108322101732292
        ],
        [
          -0.18253359603289526,
          0.1842763124595686
        ],
        [
          -0.13945115173036504,
          -0.030451504437459198
        ],
        [
          0.1992710277920257,
          0.14564770508482666
        ],
        [
          -0.03462354372093235,
          0.02074161643999689
        ],
        [
          0.1401114669048137,
          -0.0694225933515134
        ],
        [
          0.13341649505349612,
          -0.11535632078860109
        ],
        [
          -0.10253196535014364,
          -0.22024384592770957
        ],
        [
          -0.13920613586784086,
          -0.02005160529143568
        ],
        [
          -0.04768082274773072,
          0.2080259237488949
        ]
      ]
    },
    {
      "charge": 8.500821940802984,
      "spin": 0.001390701339727078,
      "polarization": 0.0001635961027547076,
      "quadrature_error": 5.78574793123096e-09,
      "realization": 76,
      "onsite": [
        [
          0.12921760150656336,
          -0.21533381055755724
        ],
        [
          0.10828214059727431,
          0.16487587515514435
        ],
        [
          0.24337467550873548,
          0.1781716764306182
        ],
        [
          -0.11974162254336557,
          0.02644864686046078
        ],
        [
          -0.10640792305026697,
          -0.21631451469838875
        ],
        [
          -0.19965978974239074,
          0.05789017345726416
        ],
        [
          0.13269650468341554,
          -0.11135988331061147
        ],
        [
          -0.2233793769587903,
          -0.04418794372745771
        ],
        [
          -0.014807557513164704,
          0.19985668001016388
        ],
        [
          0.206246295098162,
          -0.18917007316752532
        ],
        [
          -0.10479158999579902,
          0.1996718412028448
        ],
        [
          -0.004217620821266921,
          -0.16815502057688853
        ],
        [
          -0.10522613795231445,
          -0.13300961956061336
        ],
        [
          -0.13719968630862345,
          0.006889158018131725
        ],
        [
          -0.003873869773145633,
          -0.20051157881933407
        ],
        [
          -0.07277172641966201,
          0.020692023324247966
        ],
        [
          0.2193143029026578,
          0.025681436661642854
        ],
        [
          -0.2127722004313542,
          0.19943991086820223
        ],
        [
          -0.08221466632498775,
          -0.2245190721541428
        ],
        [
          -0.08291498882617943,
          -0.2435898306113068
        ]
      ]
    },
    {
      "charge": 8.953408597555173,
      "spin": 0.00815017651601084,
      "polarization": 0.0009102875655910907,
      "quadrature_error": 1.0538578779152722e-08,
      "realization": 77,
      "onsite": [
        [
          0.19231876673431086,
          -0.060709456150242036
        ],
        [
          0.06479173965641771,
          -0.14882782905161157
        ],
        [
          -0.016842054223598968,
          -0.1311048952266342
        ],
        [
          0.00013902448729685712,
          0.1316432019539739
        ],
        [
          -0.23286454652957778,
          0.16665423049983225
        ],
        [
          0.16335835958368772,
          -0.171447220576527
        ],
        [
          -0.08733099198858463,
          -0.09080284839021863
        ],
        [
          -0.16998347398400732,
          0.12684311514065366
        ],
        [
          -0.13107654252709638,
          -0.11854207322876664
        ],
        [
          0.18187948612744181,
          -0.19366837284830435
        ],
        [
          -0.24776796559316988,
          -0.24131317027366112
        ],
        [
          -0.15062321928749717,
          0.07800857124499239
        ],
        [
          -0.2443724619107766,
          -0.03012909512193246
        ],
        [
          0.24739000353902119,
          0.006728525886792347
        ],
        [
          0.05173099736047215,
          0.07115465594850018
        ],
        [
          -0.021964162562226885,
          -0.23949502584650817
        ],
        [
          0.1343831045656313,
          0.023565492612759475
        ],
        [
          -0.11303635356741698,
          0.06624369531519314
        ],
        [
          -0.23165132676051653,
          0.2065784819770754
        ],
        [
          0.13969589803371457,
          0.2346719077879199
        ]
      ]
    },
    {
      "charge": 9.035131097612393,
      "spin": 0.005072041330378611,
      "polarization": 0.0005613688695362638,
      "quadrature_error": 1.7758623683386416e-08,
      "realization": 78,
      "onsite": [
        [
          0.039087427215113324,
          0.017940584696383766
        ],
        [
          0.09096575467406459,
          -0.2402373368486706
        ],
        [
          0.2271949708129668,
          -0.15704915693171229
        ],
        [
          0.11026212233501032,
          -0.1520214181575078
        ],
        [
          -0.133047499977138,
          0.11780443833385357
        ],
        [
          -0.16509079916230002,
          -0.0440224297586842
        ],
        [
          0.0031789105306223586,
          0.09839219054919346
        ],
        [
          -0.10033169658767044,
          0.16976686450699408
        ],
        [
          -0.01616223155150759,
          -0.06346532394818616
        ],
        [
          -0.19116553643969103,
          -0.22929175835920224
        ],
        [
          0.12906977402655223,
          -0.05219498663951949
        ],
        [
          -0.02400880732672339,
          0.11472376422058417
        ],
        [
          -0.017701195507877188,
          0.019890721843453307
        ],
        [
          -0.11764929236520788,
          -0.03965061649816487
        ],
        [
          0.11544675731710857,
          0.14140316029371808
        ],
        [
          0.0002529292949167705,
          -0.15404909519109555
        ],
        [
          -0.024997390947673725,
          0.20186757777046954
        ],
        [
          0.16507620532194617,
          0.14684963060658357
        ],
        [
          -0.19558469789063615,
          -0.17526047361333263
        ],
        [
          -0.037743632535784444,
          0.026139267197543115
        ]
      ]
    },
    {
      "charge": 8.890699255073732,
      "spin": 0.027635614540769633,
      "polarization": 0.0031083735652174464,
      "quadrature_error": 1.824847197463304e-08,
      "realization": 79,
      "onsite": [
        [
          0.21608785642391326,
          -0.05976409935022586
        ],
        [
          0.04024880156031613,
          0.02259262510223725
        ],
        [
          -0.1191665688457409,
          -0.21623235369319832
        ],
        [
          -0.02469571568529705,
          0.12173705647149313
        ],
        [
          -0.15750268463310568,
          0.18735563998854943
        ],
        [
          0.20904099984866803,
          -0.16792758743242936
        ],
        [
          -0.026970154894860265,
          0.22643823814719816
        ],
        [
          -0.007944457788800596,
          -0.17635721049161673
        ],
        [
          -0.0578745142506249,
          -0.13343764903422933
        ],
        [
          0.10186723143452153,
          0.12089705704229098
        ],
        [
          0.13412110077392775,
          0.1700913550856682
        ],
        [
          -0.18146038070201798,
          -0.09105196302814761
        ],
        [
          -0.19876310133992459,
          -0.12916142140556403
        ],
        [
          0.13586241164999519,
          0.08654709070164235
        ],
        [
          -0.24886034974410293,
          0.16140124418684082
        ],
        [
          0.18709675886398142,
          0.04102961021848156
        ],
        [
          0.19363436449981497,
          -0.08746233576993118
        ],
        [
          0.12205889619867782,
          -0.10506094130955879
        ],
        [
          -0.1526169542739939,
          -0.004143472101669765
        ],
        [
          -0.1972627842633516,
          0.03266566198906884
        ]
      ]
    },
    {
      "charge": 9.088881204567615,
      "spin": 0.03137831361904939,
      "polarization": 0.003452384612891654,
      "quadrature_error": 1.5778726485754615e-08,
      "realization": 80,
      "onsite": [
        [
          0.21175150994285696,
          0.1734270792578509
        ],
        [
          0.22795138486686806,
          0.1119784129101723
        ],
        [
          0.22631989434537814,
          0.22555180182646672
        ],
        [
          -0.12318382511061404,
          0.02478269923689469
        ],
        [
          -0.12616337570071778,
          0.143665558411538
        ],
        [
          0.009364700026698591,
          0.24393759107431662
        ],
        [
          -0.009635507314518621,
          -0.15378708364700527
        ],
        [
          -0.1534702778155025,
          0.19271362847297863
        ],
        [
          -0.23250309876501202,
          0.040333685315099566
        ],
        [
          0.01550257791814097,
          0.03541250350602493
        ],
        [
          -0.09544008577228175,
          0.21054927446085997
        ],
        [
          0.18115575965083913,
          0.13263813485533565
        ],
        [
          0.10997424902048691,
          0.032760411120776434
        ],
        [
          0.011212603653676878,
          0.1167688385969255
        ],
        [
          0.20118478126391465,
          0.047658504584780215
        ],
        [
          -0.009208400986673804,
          -0.05441864255238804
        ],
        [
          -0.07295662779042678,
          -0.17085054462681726
        ],
        [
          0.03291591580533071,
          -0.005427443704513535
        ],
        [
          -0.24245944670430736,
          -0.059455055745173346
        ],
        [
          0.1493232538118539,
          0.18443130799280494
        ]
      ]
    },
    {
      "charge": 8.96361301573246,
      "spin": -0.03139858799518576,
      "polarization": -0.003502894194570495,
      "quadrature_error": 2.2115576502958167e-08,
      "realization": 81,
      "onsite": [
        [
          -0.15337289567932016,
          0.0315145645540566
        ],
        [
          0.05531747934035858,
          0.16034859878094965
        ],
        [
          -0.039987733368326506,
          0.2409891148248926
        ],
        [
          0.1897896300261992,
          -0.08052397164348724
        ],
        [
          0.14619939463397413,
          0.16155679751287588
        ],
        [
          0.016194161878371305,
          -0.024338749421442596
        ],
        [
          -0.1518191289577152,
          -0.17973552208010624
        ],
        [
          0.06043066966604793,
          -0.03659927500579824
        ],
        [
          -0.004204805144524371,
          0.12159953894784437
        ],
        [
          -0.10109786519647473,
          0.011022241373891295
        ],
        [
          0.125859990431669,
          0.13523570975045496
        ],
        [
          -0.030364903274846256,
          0.06590047084689593
        ],
        [
          0.24744185239005434,
          -0.10595069782752714
        ],
        [
          -0.005893157011332861,
          -0.05425518712235339
        ],
        [
          0.1698169966503375,
          0.22539112996166122
        ],
        [
          -0.1714881882371056,
          -0.05036211028015397
        ],
        [
          -0.2005029848039378,
          -0.22132224251786725
        ],
        [
          -0.23826578626006473,
          0.09053479822297711
        ],
        [
          0.2301122302373833,
          0.03044991015288334
        ],
        [
          0.023856496386388315,
          0.2229093963410152
        ]
      ]
    },
    {
      "charge": 8.885804542668835,
      "spin": -0.04633338323969463,
      "polarization": -0.0052143149241248654,
      "quadrature_error": 1.8157844235396047e-08,
      "realization": 82,
      "onsite": [
        [
          0.04038097938495644,
          -0.11083203379298862
        ],
        [
          -0.04468185037716371,
          -0.0970104115343422
        ],
        [
          0.21896814185511765,
          -0.1614766114633201
        ],
        [
          0.151224915991527,
          0.2199716228916997
        ],
        [
          0.2029303023091273,
          -0.13833255596789085
        ],
        [
          0.11152799477151604,
          0.07216432613781038
        ],
        [
          -0.20519851088267466,
          0.03921150662402745
        ],
        [
          0.014922770269168384,
          -0.21369841671204215
        ],
        [
          0.18489110336060183,
          0.13490776094759938
        ],
        [
          0.1671025776059235,
          -0.23878621327364874
        ],
        [
          0.003194341017919766,
          -0.09625060258300139
        ],
        [
          0.0395426939658613,
          0.14828162688980623
        ],
        [
          0.24400312128956353,
          -0.046994199897907984
        ],
        [
          0.12056701618732607,
          -0.047799403393563145
        ],
        [
          -0.178753048313827,
          0.19592480432818682
        ],
        [
          0.23999223240389544,
          -0.23509969541531972
        ],
        [
          0.09534806595249024,
          -0.13527462486904074
        ],
        [
          0.2195476784757504,
          -0.0063804066508640345
        ],
        [
          0.14624766064115324,
          0.03381350850056947
        ],
        [
          -0.023717415346997894,
          0.13553773981510542
        ]
      ]
    },
    {
      "charge": 8.979819977858583,
      "spin": 0.04381553135979028,
      "polarization": 0.004879332934048302,
      "quadrature_error": 7.22026619661555e-09,
      "realization": 83,
      "onsite": [
        [
          0.034869593917832564,
          0.0285970321660855
        ],
        [
          -0.23382949115238105,
          -0.031283798722274825
        ],
        [
          0.21636955519082013,
          0.10572461516472903
        ],
        [
          0.01411303617762616,
          -0.18869332923870386
        ],
        [
          -0.0379496401746236,
          0.09074196326727318
        ],
        [
          -0.10875964494116441,
          0.059758856426599394
        ],
        [
          -0.17092221842136784,
          -0.1319204651055253
        ],
        [
          -0.12578200964522135,
          -0.05634811808740631
        ],
        [
          0.07670900554456167,
          -0.03213638481145692
        ],
        [
          -0.23574037356634714,
          -0.13655227335208003
        ],
        [
          0.15010238359811434,
          -0.03179700381228129
        ],
        [
          0.11186194533459792,
          -0.11360427449079225
        ],
        [
          0.05267154422867609,
          -0.06159685918484198
        ],
        [
          0.21858954399878983,
          0.2340444192244101
        ],
        [
          0.11106874347221063,
          0.2246406086026253
        ],
        [
          -0.11274602217798008,
          -0.10974436072417909
        ],
        [
          -0.19755418425116916,
          0.008332729864780675
        ],
        [
          -0.23845197544468955,
          -0.22811452751814548
        ],
        [
          -0.19654068309567385,
          -0.16303230327413387
        ],
        [
          0.023516539222814492,
          0.036209500048922316
        ]
      ]
    },
    {
      "charge": 8.771617948195594,
      "spin": -0.018918036669582625,
      "polarization": -0.0021567328606091705,
      "quadrature_error": 1.8914294191400625e-08,
      "realization": 84,
      "onsite": [
        [
          -0.09518660947857238,
          0.02594025967695185
        ],
        [
          0.1430790950081845,
          -0.10787290980820868
        ],
        [
          0.12167825718550973,
          0.027346549423380606
        ],
        [
          0.025449333701498156,
          -0.10029736898132835
        ],
        [
          -0.009844451258619491,
          0.055826777255978566
        ],
        [
          0.028334544105342196,
          0.10472319855874695
        ],
        [
          0.11877745460270367,
          -0.21935783688262267
        ],
        [
          -0.1502078771965627,
          0.1244224991278311
        ],
        [
          0.21696307534499626,
          -0.08631901011851506
        ],
        [
          0.008883359135395341,
          -0.19663978851952774
        ],
        [
          -0.09589784058357997,
          0.24990628396799813
        ],
        [
          -0.10106378655956211,
          -0.11340595183601765
        ],
        [
          0.23595685672588634,
          0.22132768591469554
        ],
        [
          -0.16561541923357564,
          -0.01845628332287208
        ],
        [
          -0.08959374064627773,
          0.08837377142402675
        ],
        [
          -0.07874309652599037,
          0.11648420505641566
        ],
        [
          0.23443519958450715,
          -0.1700891434176795
        ],
        [
          -0.1705601229810757,
          0.017961970807943706
        ],
        [
          -0.061317693440055054,
          0.07293777993583489
        ],
        [
          0.2000566525303541,
          0.053131601307196796
        ]
      ]
    },
    {
      "charge": 8.979881178203751,
      "spin": 0.012304085430642967,
      "polarization": 0.0013701835454691571,
      "quadrature_error": 2.2450268719673644e-08,
      "realization": 85,
      "onsite": [
        [
          -0.11006600696265473,
          0.20523850927770787
        ],
        [
          0.1609659343606103,
          0.17408496907214416
        ],
        [
          0.2282011255594662,
          -0.07773679708370462
        ],
        [
          -0.04865435263047685,
          0.015612954561790737
        ],
        [
          -0.020176011865852383,
          -0.017106509697728867
        ],
        [
          -0.13150609427988946,
          -0.01021176843350402
        ],
        [
          -0.01486257750185993,
          -0.046972928847186124
        ],
        [
          0.08973327512198825,
          0.05289691946659386
        ],
        [
          0.16036967668513818,
          -0.055536629676596116
        ],
        [
          0.23699607720529503,
          -0.230363133478326
        ],
        [
          0.22536306883829998,
          0.15503365200460945
        ],
        [
          -0.17730721061328897,
          -0.004898409111359303
        ],
        [
          0.21462589787575864,
          0.20506209133583403
        ],
        [
          0.1637665344463955,
          -0.22210814343228902
        ],
        [
          -0.09883325555862171,
          0.2204758168117681
        ],
        [
          -0.0011158284438210764,
          0.0517264640769069
        ],
        [
          0.14328366398475972,
          0.1770154027367178
        ],
        [
          0.008126981717835935,
          -0.01819737215912165
        ],
        [
          0.1772017512444078,
          0.05509102141938038
        ],
        [
          -0.10403162309750769,
          -0.0949293477385953
        ]
      ]
    },
    {
      "charge": 8.84622841829282,
      "spin": -0.0620012692123228,
      "polarization": -0.007008780045076888,
      "quadrature_error": 3.4374526755313415e-09,
      "realization": 86,
      "onsite": [
        [
          -0.24206449168705657,
          -0.18815116274527682
        ],
        [
          0.08239434665167489,
          0.0476880850713825
        ],
        [
          0.142081674910006,
          -0.030680200390248047
        ],
        [
          0.23996128250516996,
          -0.1307490358638464
        ],
        [
          -0.1990517864592079,
          -0.24674652497558097
        ],
        [
          0.22324042401599503,
          0.026210619854370232
        ],
        [
          -0.2191324850180958,
          0.12149664110662861
        ],
        [
          0.11676809127054716,
          0.024774151236517106
        ],
        [
          -0.06393324833574371,
          -0.05980327780564504
        ],
        [
          -0.21594810583428975,
          -0.13786973165424432
        ],
        [
          -0.02168346214949529,
          -0.07525864367944152
        ],
        [
          0.007982066156196066,
          -0.2028007185099457
        ],
        [
          -0.16047969505137838,
          -0.1364252908578254
        ],
        [
          0.04190015216581128,
          -0.1381835147148353
        ],
        [
          0.16227057722767257,
          -0.08077870056758052
        ],
        [
          -0.19682237944771364,
          -0.004807313821188375
        ],
        [
          -0.19100755722855933,
          -0.14172864321253403
        ],
        [
          -0.06336325872938331,
          -0.1501709395929966
        ],
        [
          0.029034126347305345,
          0.15202970854750208
        ],
        [
          -0.02458753912988393,
          0.009630489073145176
        ]
      ]
    },
    {
      "charge": 9.270565537593244,
      "spin": 0.01491047865836006,
      "polarization": 0.0016083677525277503,
      "quadrature_error": 1.1419656189440554e-09,
      "realization": 87,
      "onsite": [
        [
          0.06585260891228173,
          -0.07901012905374188
        ],
        [
          -0.10199533447147935,
          0.14969508618388994
        ],
        [
          -0.17751217067922248,
          -0.0835480626179747
        ],
        [
          0.21857006051496525,
          -0.17041680260200642
        ],
        [
          -0.0709068000510773,
          -0.08975822763297953
        ],
        [
          0.10639795651444167,
          0.0223209715950195
        ],
        [
          -0.01028641102197142,
          -0.07906240042628127
        ],
        [
          0.034659004824710515,
          0.023289187673341816
        ],
        [
          0.18920447667307194,
          -0.08917754968364122
        ],
        [
          -0.097947046629062,
          -0.028671897515478884
        ],
        [
          -0.13724127604028136,
          -0.050061741683245786
        ],
        [
          0.15809294230375937,
          -0.023565879908446496
        ],
        [
          -0.08848700812295851,
          -0.006610735575903415
        ],
        [
          -0.1333176105583722,
          -0.1356870194295895
        ],
        [
          -0.11459726457491687,
          -0.028360292197651626
        ],
        [
          0.13652474756547894,
          -0.23603129828354924
        ],
        [
          0.0630272503159709,
          0.03534465722118396
        ],
        [
          -0.07485187020563844,
          -0.11460688550700648
        ],
        [
          -0.08412132887585916,
          -0.1745811868423221
        ],
        [
          -0.05533688739128667,
          0.22762479188606588
        ]
      ]
    },
    {
      "charge": 8.666731300743827,
      "spin": -0.03738724259154517,
      "polarization": -0.004313880434753572,
      "quadrature_error": 1.7109452866388662e-08,
      "realization": 88,
      "onsite": [
        [
          -0.22674119562467548,
          -0.07840562363639442
        ],
        [
          -0.241738396889155,
          0.09829267840587541
        ],
        [
          0.20651002311595645,
          0.004721869335925721
        ],
        [
          -0.14682761046322845,
          0.12816341332630476
        ],
        [
          -0.18697021716071577,
          0.1320641653134696
        ],
        [
          -0.15450227527244087,
          0.055622775876190134
        ],
        [
          -0.2389792964138706,
          0.16741689536904375
        ],
        [
          0.15942332318515018,
          0.1799482050923767
        ],
        [
          -0.1850793214014565,
          -0.12044819867617129
        ],
        [
          0.17175294119898932,
          0.13889819643766904
        ],
        [
          -0.2485020959557812,
          0.14316905098203736
        ],
        [
          -0.14624202955244509,
          0.07364507631146949
        ],
        [
          -0.04625009304653055,
          0.1521056640533996
        ],
        [
          0.018992345626259066,
          -0.17841732766027713
        ],
        [
          -0.05775865520915746,
          0.12122371689232059
        ],
        [
          0.0496063301475686,
          0.2302332020575939
        ],
        [
          -0.20002844278792153,
          -0.08654878188455734
        ],
        [
          0.17090289391855473,
          0.013974311004879891
        ],
        [
          -0.12913604104706167,
          -0.12370549621581628
        ],
        [
          0.2338189825649925,
          -0.24047436883296258
        ]
      ]
    },
    {
      "charge": 8.934145073237465,
      "spin": 0.014229152766767623,
      "polarization": 0.001592670887938851,
      "quadrature_error": 1.449056358482337e-08,
      "realization": 89,
      "onsite": [
        [
          0.10768607994999596,
          -0.06297546823773598
        ],
        [
          -0.016965124362542217,
          -0.05033021217159661
        ],
        [
          0.23390141262348235,
          0.159915961029713
        ],
        [
          0.15571318087880143,
          -0.20692028894481235
        ],
        [
          -0.13162472435292144,
          0.1408328665590476
        ],
        [
          0.12326777681994011,
          0.11442539922061762
        ],
        [
          -0.0028536127559360414,
          -0.2324236954314941
        ],
        [
          -0.052425743310692,
          0.1262276065978064
        ],
        [
          0.029445965363276372,
          0.14220275812637206
        ],
        [
          0.12111413336322457,
          -0.16086160334939453
        ],
        [
          0.2488895435539652,
          -0.19036214197518447
        ],
        [
          0.1377907856938363,
          -0.031304228456756844
        ],
        [
          0.21813994909128792,
          -0.2367321859569761
        ],
        [
          0.07974035645218375,
          0.20367666074457902
        ],
        [
          0.13884586730155268,
          0.009197906224804542
        ],
        [
          -0.11103984360984709,
          0.17777549834149603
        ],
        [
          -0.107486212403959,
          -0.1453917752449666
        ],
        [
          -0.037779455210248336,
          -0.11370577541166677
        ],
        [
          -0.059574667818715454,
          -0.21338763356549317
        ],
        [
          -0.06585756861642394,
          0.20271952058489073
        ]
      ]
    },
    {
      "charge": 8.701487179012462,
      "spin": 0.0035196460002733737,
      "polarization": 0.0004044878683223919,
      "quadrature_error": 5.404790494263578e-09,
      "realization": 90,
      "onsite": [
        [
          -0.19936822921643516,
          0.20353996842246758
        ],
        [
          -0.21414243762439733,
          0.04770414052399502
        ],
        [
          -0.07378180736153928,
          -0.05657777052534246
        ],
        [
          -0.1536337847297713,
          -0.2327385880941958
        ],
        [
          0.035566016507399656,
          0.2390705141707366
        ],
        [
          -0.07150248512255702,
          -0.1639706103750943
        ],
        [
          -0.1650727524312755,
          -0.07115307273357402
        ],
        [
          0.08690931715103256,
          -0.22573041940297994
        ],
        [
          -0.07758492661879324,
          -0.026280927454089498
        ],
        [
          -0.1523012550805775,
          -0.21862803653421847
        ],
        [
          0.13515511666490576,
          -0.14072535672581304
        ],
        [
          -0.23964966085152678,
          -0.014184817956737261
        ],
        [
          -0.21251029981329617,
          0.207661557403456
        ],
        [
          -0.24993339081085003,
          -0.18233425380331353
        ],
        [
          0.08586915112814175,
          -0.1467910383504505
        ],
        [
          0.12727914203780838,
          0.2480755365339558
        ],
        [
          0.18885118840176807,
          -0.012534100780298929
        ],
        [
          0.10118393916408419,
          0.2191479920758821
        ],
        [
          -0.16330615232712903,
          -0.1744534726556723
        ],
        [
          0.1039642740245359,
          0.11839500741586334
        ]
      ]
    },
    {
      "charge": 9.043393878708875,
      "spin": 0.017276447804605778,
      "polarization": 0.0019103942652857599,
      "quadrature_error": 1.539797912116309e-08,
      "realization": 91,
      "onsite": [
        [
          -0.23769090745747457,
          0.24187635192273138
        ],
        [
          -0.11639459786758771,
          -0.19103946358192958
        ],
        [
          -0.21312081092771323,
          -0.026952799010854345
        ],
        [
          0.18349173750637454,
          0.240856780298766
        ],
        [
          0.2064167274784658,
          0.0065257414236661315
        ],
        [
          0.06161154310276645,
          0.1798196817612981
        ],
        [
          0.025877837416188654,
          0.16381768289958482
        ],
        [
          0.233272107209603,
          0.003178525847637337
        ],
        [
          -0.015814208314641698,
          0.18759908917276363
        ],
        [
          0.06876469565324334,
          -0.21303376260393453
        ],
        [
          -0.12333808635823806,
          -0.15462150804033847
        ],
        [
          -0.11846695341031482,
          -0.10673099005349906
        ],
        [
          -0.20570305627644753,
          0.22594450896204737
        ],
        [
          -0.11026695043802737,
          -0.010420648681505607
        ],
        [
          -0.052966354371250635,
          0.152586140382452
        ],
        [
          -0.05649667500391914,
          -0.13866236661155495
        ],
        [
          0.15589571721482431,
          -0.16742616396822912
        ],
        [
          0.1433321667352948,
          -0.19190819670169712
        ],
        [
          -0.14906770880988307,
          -0.06731802246704632
        ],
        [
          -0.09204045588582427,
          0.012947554163224184
        ]
      ]
    },
    {
      "charge": 9.23704283031317,
      "spin": 0.00030795301761068025,
      "polarization": 3.333891844693758e-05,
      "quadrature_error": 1.9519466477505117e-08,
      "realization": 92,
      "onsite": [
        [
          -0.08683802076410613,
          0.2028819483630982
        ],
        [
          -0.14126917881018086,
          -0.10827967730844146
        ],
        [
          -0.04261017906964448,
          0.0003464387864526852
        ],
        [
          -0.03135775704088678,
          -0.16510762621243835
        ],
        [
          0.010255828762716523,
          -0.1470528053262254
        ],
        [
          -0.2005082074336837,
          -0.08830335905124287
        ],
        [
          -0.11580303823827165,
          -0.2203917176250747
        ],
        [
          0.07332388115952432,
          -0.03901898200717352
        ],
        [
          0.0038803370465640974,
          0.10882453779375417
        ],
        [
          0.11747188614048293,
          -0.12255486614034006
        ],
        [
          -0.1899141922670169,
          -0.07172650128891184
        ],
        [
          0.08812206320388832,
          -0.1096362028366411
        ],
        [
          0.0507413424942178,
          0.04840062223221159
        ],
        [
          -0.10904620294403139,
          -0.2491613323295535
        ],
        [
          0.11612786450038876,
          0.1258596304974816
        ],
        [
          0.09869423048429349,
          -0.15010410730538915
        ],
        [
          0.11157880515691215,
          -0.05833885379034137
        ],
        [
          0.12588369640060854,
          -0.1062883610276879
        ],
        [
          -0.1650831800780317,
          -0.07646403736203683
        ],
        [
          -0.06293014640064926,
          0.114764168829254
        ]
      ]
    },
    {
      "charge": 8.959982065387027,
      "spin": 0.017081868435457913,
      "polarization": 0.0019064623467770368,
      "quadrature_error": 1.0076275150638155e-08,
      "realization": 93,
      "onsite": [
        [
          0.1117084821407544,
          -0.067060738634237
        ],
        [
          0.23626428947534028,
          0.18358634110398464
        ],
        [
          -0.19118686980576854,
          0.24373118106339542
        ],
        [
          -0.02229247418485747,
          0.01321681491033777
        ],
        [
          -0.03700108514379519,
          0.19605932539314325
        ],
        [
          -0.08550360948227059,
          0.044235400594561436
        ],
        [
          -0.13782880967612632,
          -0.0845110915146613
        ],
        [
          0.11698069822718676,
          0.21881930532735666
        ],
        [
          0.0927431972183399,
          0.07053279925175587
        ],
        [
          -0.1737740494911425,
          -0.15731862103950994
        ],
        [
          -0.11406393346841615,
          0.22252830647949062
        ],
        [
          0.010934948178035642,
          -0.08991842827796676
        ],
        [
          -0.13064063505596807,
          0.14199066607996697
        ],
        [
          -0.17753563250523835,
          -0.0066252632129608635
        ],
        [
          -0.16312678543721904,
          0.12523088950843098
        ],
        [
          -0.22772877656709462,
          -0.12932758185936882
        ],
        [
          0.12376809872619338,
          -0.13316202169305286
        ],
        [
          -0.18359483999427234,
          -0.03435443077293204
        ],
        [
          -0.01594627046605923,
          -0.09527022068664143
        ],
        [
          -0.028027663766034383,
          -0.24416618076211866
        ]
      ]
    },
    {
      "charge": 8.999757657320604,
      "spin": -0.021450647965564305,
      "polarization": -0.002383469509105711,
      "quadrature_error": 1.556651290581095e-08,
      "realization": 94,
      "onsite": [
        [
          -0.2113438977980588,
          -0.0914807813014063
        ],
        [
          -0.19401978064631836,
          -0.1519403157549657
        ],
        [
          -0.08175994270855919,
          0.18538725926484312
        ],
        [
          0.15921533137330662,
          -0.05761517216990181
        ],
        [
          0.15820903449520374,
          0.20549215520621805
        ],
        [
          -0.03338533745514105,
          -0.07546987764598995
        ],
        [
          0.1344346627456443,
          -0.18957747114053453
        ],
        [
          -0.015495445877613367,
          0.07977441089107962
        ],
        [
          0.15313071680496287,
          -0.21634322687477175
        ],
        [
          0.10358431131641888,
          0.04608970505726445
        ],
        [
          -0.16234198652069554,
          -0.16189706885465693
        ],
        [
          -0.037819944311788256,
          -0.19632296940059651
        ],
        [
          0.10961420253473769,
          -0.2025744190423472
        ],
        [
          0.146825704686309,
          -0.22492302330449043
        ],
        [
          0.19117732103931917,
          0.17911428311285466
        ],
        [
          -0.03199120069548905,
          -0.09176527402428974
        ],
        [
          -0.03349061110279089,
          0.06620493042598408
        ],
        [
          -0.17540847806638726,
          -0.24969341320554822
        ],
        [
          -0.05619679848200887,
          -0.19902475710092865
        ],
        [
          0.16222954128606226,
          -0.060829591911584935
        ]
      ]
    },
    {
      "charge": 8.914339829193041,
      "spin": -0.01330386951855339,
      "polarization": -0.001492412200282666,
      "quadrature_error": 1.1454367391424282e-08,
      "realization": 95,
      "onsite": [
        [
          -0.0168272678015573,
          0.10293231938372649
        ],
        [
          -0.08630788593466432,
          -0.057137064986675756
        ],
        [
          0.2001603654050948,
          -0.006925708188029789
        ],
        [
          0.1195807433157976,
          0.11040341082794125
        ],
        [
          -0.10804383166274145,
          0.1345312089289714
        ],
        [
          0.18353342434220238,
          -0.244481979628425
        ],
        [
          0.035147826356251355,
          -0.04185745797542445
        ],
        [
          0.08398041323989358,
          -0.13272931583983938
        ],
        [
          0.21164892513226463,
          0.11393628687480628
        ],
        [
          0.1781395071767677,
          0.1723022084966765
        ],
        [
          -0.24348809409972882,
          -0.16786305758108072
        ],
        [
          -0.24707283847039313,
          0.16920218056205433
        ],
        [
          0.07166749136872708,
          -0.09462403208896214
        ],
        [
          -0.12581554628061753,
          -0.04932343297797126
        ],
        [
          0.007169913824067287,
          -0.05174909933179922
        ],
        [
          0.16389117869982361,
          0.17765017468339311
        ],
        [
          -0.23652798964236893,
          0.17060260403887445
        ],
        [
          0.026998601349784934,
          -0.0013857766370308222
        ],
        [
          0.1512835341977064,
          -0.004699802047440527
        ],
        [
          -0.047910978649329916,
          0.10595805017365678
        ]
      ]
    },
    {
      "charge": 8.682993751841305,
      "spin": 0.01782671724349746,
      "polarization": 0.0020530611621961776,
      "quadrature_error": 1.8602051056303544e-08,
      "realization": 96,
      "onsite": [
        [
          0.1864625627399965,
          0.2127765999667871
        ],
        [
          0.08733390531999247,
          -0.16292873200541041
        ],
        [
          0.18634969411228008,
          0.06525014775406818
        ],
        [
          0.02013938512778446,
          -0.05510327032985829
        ],
        [
          0.232675034216203,
          0.2493468489256388
        ],
        [
          0.23905352966275395,
          -0.005039008085730545
        ],
        [
          -0.21963448708305888,
          0.16988737272616078
        ],
        [
          0.051518063992875396,
          -0.23420862823577393
        ],
        [
          0.17115869833382324,
          0.2383713224701836
        ],
        [
          0.01568765995606186,
          -0.13434103135998277
        ],
        [
          -0.1883263521109389,
          0.0007409003222513255
        ],
        [
          -0.03908717604991141,
          -0.10365821320680463
        ],
        [
          -0.0005582505961444495,
          0.1338760551278172
        ],
        [
          -0.10299702563715124,
          0.04431429541992099
        ],
        [
          0.18727623167033608,
          -0.08716893486195765
        ],
        [
          0.14791296834878875,
          -0.08658898903691731
        ],
        [
          0.007718291748933959,
          0.06301561214706886
        ],
        [
          0.24360828662205702,
          -0.10118648041687928
        ],
        [
          -0.064656904722034,
          0.1374700349041279
        ],
        [
          -0.03634359021479483,
          -0.23879182668213428
        ]
      ]
    },
    {
      "charge": 8.742007578712078,
      "spin": -0.025240732951537313,
      "polarization": -0.0028872925039554725,
      "quadrature_error": 1.3382239506302487e-08,
      "realization": 97,
      "onsite": [
        [
          -0.02080001069016063,
          -0.03354707642350152
        ],
        [
          -0.17356138019581924,
          -0.07690568755333416
        ],
        [
          0.18877894172012966,
          0.1449787521187058
        ],
        [
          -0.21605623536219476,
          -0.12580847203516826
        ],
        [
          -0.04747260308016188,
          0.1404610416933365
        ],
        [
          -0.0019645255239144066,
          0.044588281768181304
        ],
        [
          0.01811665753743047,
          0.05799930461690217
        ],
        [
          -0.2457338344555171,
          -0.18196136154019238
        ],
        [
          0.01806283788125651,
          0.1946809332374525
        ],
        [
          0.0619251130742699,
          -0.0031437877342608833
        ],
        [
          0.00013006083966532467,
          -0.11497191381421717
        ],
        [
          0.04878767467182371,
          0.21685975623470893
        ],
        [
          -0.11586670898536156,
          0.1111969968191866
        ],
        [
          0.19040335244069345,
          0.07651179354196197
        ],
        [
          -0.1994920296914276,
          0.015396011537011589
        ],
        [
          -0.0938089878877536,
          0.004720322210379824
        ],
        [
          0.21491606045952039,
          -0.17142185463957282
        ],
        [
          0.16971804985583222,
          -0.06574881490133971
        ],
        [
          -0.10793561373487648,
          -0.22875465318190852
        ],
        [
          0.09218201496546319,
          0.17029724035145638
        ]
      ]
    },
    {
      "charge": 8.775038726298808,
      "spin": 0.025392629883689913,
      "polarization": 0.002893734224509819,
      "quadrature_error": 1.4156716539114936e-08,
      "realization": 98,
      "onsite": [
        [
          -0.023821586544669204,
          0.12253116768623579
        ],
        [
          -0.1738955973002183,
          0.03945861705831816
        ],
        [
          0.12801154068408194,
          -0.0370392480084738
        ],
        [
          -0.24388013414337784,
          -0.13740112971812318
        ],
        [
          0.2112141934930022,
          0.016946991898794728
        ],
        [
          0.23269333517795227,
          -0.13747298435388716
        ],
        [
          -0.24512982392800708,
          -0.23324705710599003
        ],
        [
          -0.1643857134898074,
          -0.194682606710064
        ],
        [
          -0.0662755048537309,
          0.011043287142168734
        ],
        [
          0.08927987469880716,
          0.062073199629802234
        ],
        [
          0.2084502173346125,
          0.21050627679400785
        ],
        [
          0.23225379058816747,
          0.05606432308987824
        ],
        [
          -0.20387193351735006,
          0.1956640157217373
        ],
        [
          0.16881489790195092,
          -0.06258081914499636
        ],
        [
          0.0781872845520667,
          0.009954316624255222
        ],
        [
          0.1149479750211797,
          -0.1485377808636822
        ],
        [
          0.005238027588848226,
          0.12792895153879752
        ],
        [
          0.11056233631232698,
          0.06705289748911564
        ],
        [
          -0.1895796102533444,
          0.16935576062483737
        ],
        [
          -0.15923670904905907,
          -0.1444459352026487
        ]
      ]
    },
    {
      "charge": 9.241326676827734,
      "spin": 0.02318545988740368,
      "polarization": 0.0025088886799706275,
      "quadrature_error": 1.672263578294198e-08,
      "realization": 99,
      "onsite": [
        [
          -0.03477497603221186,
          0.20985466943129466
        ],
        [
          -0.1316521314316278,
          -0.17013151796388842
        ],
        [
          -0.04184514807185108,
          0.00881397368814979
        ],
        [
          0.024365265023651717,
          -0.20490886085995058
        ],
        [
          0.038127920805628324,
          -0.03181873620881909
        ],
        [
          0.05233535251365273,
          0.023195918335927712
        ],
        [
          -0.12759622098959755,
          -0.07628557496794874
        ],
        [
          0.027171176995310187,
          0.13755136865033185
        ],
        [
          0.10148804805688061,
          0.04489485792423703
        ],
        [
          0.12991752806894497,
          -0.19307640288259276
        ],
        [
          0.16295208505396502,
          -0.17196498052489423
        ],
        [
          0.1728580028992296,
          0.002546820333087174
        ],
        [
          -0.10197981831584257,
          -0.13881813571923324
        ],
        [
          0.18688327258870185,
          -0.046449091730208336
        ],
        [
          -0.2185160440261717,
          -0.11175619017688437
        ],
        [
          0.16201098774820477,
          0.2384136401463039
        ],
        [
          0.14323552776041837,
          0.10652669558757538
        ],
        [
          -0.1457065468983348,
          0.0017429074231108954
        ],
        [
          -0.049992826684467195,
          -0.051011231383136846
        ],
        [
          0.012713783480949425,
          0.20493080948497205
        ]
      ]
    },
    {
      "charge": 8.888539729635278,
      "spin": -0.014112364632020378,
      "polarization": -0.0015877033867518582,
      "quadrature_error": 1.393490015280341e-08,
      "realization": 100,
      "onsite": [
        [
          -0.15788191150505299,
          0.1069153906322503
        ],
        [
          -0.1964974192475581,
          -0.05387936839323604
        ],
        [
          -0.06938539735177612,
          -0.052251821544262333
        ],
        [
          -0.15883290472690537,
          -0.17243284539782444
        ],
        [
          0.2174930755342746,
          0.1250428626826533
        ],
        [
          -0.1344732311195952,
          -0.07052887270571906
        ],
        [
          -0.14747032869802296,
          -0.22490227711174154
        ],
        [
          0.140242172228413,
          -0.1117550419871558
        ],
        [
          0.01506631042900286,
          -0.24562406279099047
        ],
        [
          0.18397568395942487,
          -0.047516969771910667
        ],
        [
          0.08550504634085909,
          0.19319372387978329
        ],
        [
          0.17789853501182112,
          -0.22884422171226432
        ],
        [
          -0.1115362240643824,
          0.09197303735267653
        ],
        [
          0.22558933336481207,
          -0.0808694538973419
        ],
        [
          0.22012667011189174,
          0.03954802197568125
        ],
        [
          0.0322237673957369,
          0.18470430010157596
        ],
        [
          -0.10933616063899604,
          -0.18319011336731672
        ],
        [
          -0.13236920160729376,
          0.012672887772971542
        ],
        [
          0.12628494561993514,
          0.17004680934033783
        ],
        [
          0.10958165410047449,
          -0.1468332022328917
        ]
      ]
    },
    {
      "charge": 8.732551492868236,
      "spin": -0.00561646387642521,
      "polarization": -0.0006431641291794391,
      "quadrature_error": 1.9596045940535588e-08,
      "realization": 101,
      "onsite": [
        [
          -0.09408834062522697,
          -0.07320744176491906
        ],
        [
          -0.1532125482768421,
          0.1571900134977276
        ],
        [
          0.08148967055536688,
          -0.15632159264384915
        ],
        [
          -0.14713457729891988,
          -0.2464377785284153
        ],
        [
          -0.205942280270125,
          0.065404677432777
        ],
        [
          0.24753527786570972,
          -0.19565561653050123
        ],
        [
          0.21555939163008486,
          0.22401365555236358
        ],
        [
          0.15984449869334683,
          -0.04008397555739385
        ],
        [
          0.1674425490115608,
          -0.20104829967231325
        ],
        [
          0.1997001992906381,
          0.21668638440157917
        ],
        [
          -0.0971846572962729,
          0.17857377917649858
        ],
        [
          -0.18646042839760713,
          0.04001132761387721
        ],
        [
          -0.04835487146173967,
          0.001964296692448353
        ],
        [
          -0.08464067730104236,
          -0.040494669341187506
        ],
        [
          -0.23663563038410768,
          0.02060961258698507
        ],
        [
          0.22137556450646179,
          -0.16653191352601532
        ],
        [
          -0.14355387222120508,
          0.16268989227790337
        ],
        [
          -0.13788414733249493,
          0.13437476863120768
        ],
        [
          -0.06532331723575974,
          0.20523476733660273
        ],
        [
          -0.11440433850234066,
          -0.14318063061482966
        ]
      ]
    },
    {
      "charge": 9.237052433387314,
      "spin": -0.03566835919714061,
      "polarization": -0.00386144383767027,
      "quadrature_error": 1.6253991159502093e-08,
      "realization": 102,
      "onsite": [
        [
          0.06929963978280612,
          -0.1337928427483962
        ],
        [
          -0.034471060979346324,
          0.15265110632848822
        ],
        [
          0.17149584371445287,
          0.11905476292646572
        ],
        [
          0.021289948473081743,
          0.22904697697934862
        ],
        [
          0.09629362086740068,
          0.025603734922816757
        ],
        [
          -0.23176343819994027,
          -0.2356619216438861
        ],
        [
          -0.027470171058406545,
          0.07765292827237885
        ],
        [
          -0.022681576383388802,
          0.22157981301129742
        ],
        [
          -0.16836498692891977,
          0.18738817507147537
        ],
        [
          -0.04110484698522476,
          0.14669063496614332
        ],
        [
          0.04387844950830694,
          -0.06015995915314665
        ],
        [
          0.04908112419240496,
          -0.21479450554586116
        ],
        [
          0.042416828763680914,
          -0.1954813156397246
        ],
        [
          0.24248507189168744,
          -0.12085484084991588
        ],
        [
          0.18787183634714444,
          -0.11109315823894833
        ],
        [
          0.23925867451474647,
          0.22071345530267256
        ],
        [
          0.06125240342423399,
          0.15811896595418762
        ],
        [
          0.09141342328956276,
          0.2268088351628607
        ],
        [
          -0.17987211610546838,
          -0.04208164318437135
        ],
        [
          -0.06672337141618195,
          0.011683369767278073
        ]
      ]
    },
    {
      "charge": 8.927609146749901,
      "spin": 0.01203729833909434,
      "polarization": 0.0013483227302212846,
      "quadrature_error": 1.8473783678501737e-08,
      "realization": 103,
      "onsite": [
        [
          0.04195281788973354,
          0.22534167174364195
        ],
        [
          0.2408204784066913,
          0.2192062708253527
        ],
        [
          0.20720757131263,
          -0.11847076464150702
        ],
        [
          0.11725641700715411,
          0.008586157765882507
        ],
        [
          0.12738765874290037,
          -0.03175086350091444
        ],
        [
          -0.007483982779368403,
          0.05351263741359569
        ],
        [
          -0.0725852975123294,
          0.21100728695147974
        ],
        [
          0.18325867460741974,
          -0.11700899545650173
        ],
        [
          -0.20766545041445128,
          -0.11848982936376834
        ],
        [
          0.1055075588726812,
          -0.15648280113804397
        ],
        [
          -0.17142660377250313,
          0.2048707266465497
        ],
        [
          0.17875152194263022,
          -0.12705681095677385
        ],
        [
          0.013710405477394716,
          -0.24550858376850898
        ],
        [
          -0.030245794197100162,
          0.04230033661223259
        ],
        [
          -0.2478910195812345,
          -0.22116920410228236
        ],
        [
          0.013358625640804145,
          -0.11833457208994003
        ],
        [
          -0.08696668624750792,
          0.0075778461213028
        ],
        [
          0.21493140925444265,
          -0.1738778205714019
        ],
        [
          0.1407660469264967,
          -0.002868697249498453
        ],
        [
          0.05083708207315912,
          -0.0453148383943176
        ]
      ]
    },
    {
      "charge": 9.081134898242745,
      "spin": 0.044811277176419057,
      "polarization": 0.004934545921687642,
      "quadrature_error": 9.47944680728005e-09,
      "realization": 104,
      "onsite": [
        [
          0.18336312141923994,
          0.14741777465747113
        ],
        [
          0.12442049460759114,
          0.06895753420679868
        ],
        [
          -0.21110619938405806,
          0.16318478649339918
        ],
        [
          -0.09180675237225827,
          0.019599819887885506
        ],
        [
          -0.21174865891689598,
          -0.22010336027530075
        ],
        [
          0.19549230528843387,
          0.0031589549990562737
        ],
        [
          0.2290846979938651,
          -0.076954270810288
        ],
        [
          -0.07846301970725467,
          0.005138140667010627
        ],
        [
          -0.20885819829858576,
          0.14975310811076992
        ],
        [
          -0.13873485754994647,
          -0.24178710368335898
        ],
        [
          -0.052232362182392855,
          0.1885777620128573
        ],
        [
          0.021519627643713013,
          -0.06163053033078614
        ],
        [
          -0.15609290861133435,
          0.055985710799122956
        ],
        [
          -0.23204806550202084,
          0.17334295105180458
        ],
        [
          0.2419896838713984,
          -0.2275663364614099
        ],
        [
          0.13811341787307346,
          -0.08711637833787517
        ],
        [
          0.13438561284153572,
          0.03266073468630032
        ],
        [
          -0.066106651911025,
          0.19954044113341374
        ],
        [
          -0.026849159022583835,
          0.21728857873349594
        ],
        [
          0.0003165907810558921,
          0.14577264755596075
        ]
      ]
    },
    {
      "charge": 9.37964272750001,
      "spin": -0.0008050661396777387,
      "polarization": -8.583121586469168e-05,
      "quadrature_error": 4.167139081132484e-09,
      "realization": 105,
      "onsite": [
        [
          0.21923803347740128,
          0.013128129393762622
        ],
        [
          0.24856071140594382,
          0.11882206149835173
        ],
        [
          -0.0714111073588834,
          0.07242084753266625
        ],
        [
          0.1975877912127339,
          0.18658882650752767
        ],
        [
          0.2219376236423255,
          0.20847519182510466
        ],
        [
          0.10665558900812394,
          0.0477601643856187
        ],
        [
          -0.13938877843380926,
          -0.1254204214589077
        ],
        [
          -0.0335435080826017,
          -0.13025448607288254
        ],
        [
          0.08297169388518905,
          -0.034972095160724026
        ],
        [
          0.20615292538370467,
          -0.08018819504174995
        ],
        [
          -0.028946363073846015,
          -0.10096341394696084
        ],
        [
          0.24973219188198287,
          -0.08587471489111526
        ],
        [
          0.07982150821882161,
          0.16424959245743825
        ],
        [
          -0.12714681802527722,
          0.032404305206235995
        ],
        [
          -0.23442358804646124,
          0.07095082929782759
        ],
        [
          -0.16119807859969898,
          0.09898963581751491
        ],
        [
          -0.06491050545599475,
          0.056055066252764074
        ],
        [
          0.13133035580119562,
          -0.209930156977791
        ],
        [
          0.20649109116984887,
          0.18080587322222996
        ],
        [
          0.22413564269254854,
          0.008703598903389342
        ]
      ]
    },
    {
      "charge": 8.969508126785033,
      "spin": 0.01576261139609664,
      "polarization": 0.0017573551607613603,
      "quadrature_error": 1.79069709560149e-08,
      "realization": 106,
      "onsite": [
        [
          0.1609456307397399,
          -0.1245000004766108
        ],
        [
          0.03760663766385497,
          0.01049421179049459
        ],
        [
          -0.16923645150314237,
          0.014669489135096747
        ],
        [
          0.026087007564326192,
          -0.10961450149494822
        ],
        [
          0.16549207744277483,
          0.033884554493990304
        ],
        [
          -0.19445359417053776,
          0.04164568907444821
        ],
        [
          -0.23714949635123533,
          0.051629346019391564
        ],
        [
          0.24097767222813393,
          -0.05074234903335373
        ],
        [
          0.21618162034839145,
          0.23400224487741628
        ],
        [
          0.24375999214646127,
          -0.18496813139532586
        ],
        [
          0.058619662283951934,
          -0.022684764794780432
        ],
        [
          -0.00020062426588612903,
          -0.18632544834081483
        ],
        [
          -0.21278466514429717,
          0.010063514096278203
        ],
        [
          0.12285460162888268,
          0.08478763804464429
        ],
        [
          -0.044500027749054594,
          -0.13336858184033806
        ],
        [
          -0.04216668891510972,
          0.03436342974746359
        ],
        [
          0.20468446950019803,
          0.09443896149039532
        ],
        [
          0.18206093992520644,
          -0.23005145830760065
        ],
        [
          -0.1488648278169779,
          -0.1367180748042613
        ],
        [
          0.19638657430017026,
          -0.0715275491697348
        ]
      ]
    },
    {
      "charge": 9.007056300036249,
      "spin": 0.015267727757670156,
      "polarization": 0.0016950851919964919,
      "quadrature_error": 1.3669767584188884e-08,
      "realization": 107,
      "onsite": [
        [
          0.025131352080036806,
          0.2365038890003342
        ],
        [
          -0.11012155134753077,
          -0.006094958454408217
        ],
        [
          0.2241735463759439,
          -0.016195950515028423
        ],
        [
          0.017216894384422032,
          -0.08150868203557482
        ],
        [
          -0.17954010135599935,
          0.1763099934167326
        ],
        [
          0.0005045681287114689,
          0.22277637682975865
        ],
        [
          -0.08985678614662174,
          -0.0010146913325158602
        ],
        [
          0.22467034865455732,
          -0.15531971892567853
        ],
        [
          0.1300074739237259,
          0.22873611483172995
        ],
        [
          -0.015494157088319305,
          -0.048624180868279576
        ],
        [
          -0.06435295542265729,
          -0.09950555774956987
        ],
        [
          0.141076529014735,
          -0.017129374563431388
        ],
        [
          -0.1856196760602769,
          -0.2488702951832919
        ],
        [
          -0.061896458187999714,
          -0.20527200635233506
        ],
        [
          -0.23351449422021386,
          0.05307506827427405
        ],
        [
          -0.1807456214612026,
          0.10899422323823865
        ],
        [
          0.20825032207955596,
          -0.04156961699717443
        ],
        [
          -0.22758090513937945,
          0.008556954250682702
        ],
        [
          -0.19648924994059702,
          0.19449628641361527
        ],
        [
          0.08568263459609443,
          -0.06667703933344593
        ]
      ]
    },
    {
      "charge": 9.028862465014939,
      "spin": -0.015204261237729453,
      "polarization": -0.0016839619937332045,
      "quadrature_error": 1.9252129921543627e-08,
      "realization": 108,
      "onsite": [
        [
          0.03499821581216539,
          -0.2214413739454707
        ],
        [
          -0.07634569165160898,
          -0.23477797736513084
        ],
        [
          0.13074158347288828,
          -0.1279240346757325
        ],
        [
          0.08884852865673637,
          -0.07252937032785883
        ],
        [
          -0.15016141461100413,
          0.16974880983012097
        ],
        [
          0.2228922429337678,
          0.05619995808128275
        ],
        [
          -0.1448849321065392,
          0.20023889288791474
        ],
        [
          -0.0035492547955847664,
          -0.21713871443158522
        ],
        [
          -0.049528616300413886,
          -0.06355740649898434
        ],
        [
          -0.20491689337301838,
          -0.0158998175293823
        ],
        [
          -0.06471311527895418,
          -0.0257811849155255
        ],
        [
          -0.23216110079647745,
          -0.11561093195397293
        ],
        [
          -0.12175286431470428,
          0.008927705118678464
        ],
        [
          -0.1869804519137489,
          -0.16846509555173023
        ],
        [
          0.007906953736218914,
          -0.11263617629686362
        ],
        [
          -0.1623347964824941,
          0.22474852909511128
        ],
        [
          -0.13463866042523487,
          0.1456761261976609
        ],
        [
          -0.060546926146541835,
          0.15032968677560987
        ],
        [
          0.1883902796687546,
          -0.01342225655067708
        ],
        [
          -0.1347576554683529,
          0.04680737268051738
        ]
      ]
    },
    {
      "charge": 9.245691047758426,
      "spin": 0.018264814005294353,
      "polarization": 0.0019754947370561955,
      "quadrature_error": 1.5092551455122553e-08,
      "realization": 109,
      "onsite": [
        [
          0.14667053115153855,
          0.1895348738216714
        ],
        [
          0.024605674205718575,
          0.08535940324216373
        ],
        [
          0.15423208623682605,
          0.1431033642557309
        ],
        [
          0.13683159064759365,
          0.026983761780984772
        ],
        [
          0.19339269308320883,
          0.23490335073536428
        ],
        [
          -0.18241042658359352,
          0.07450679559304696
        ],
        [
          0.05979395938306287,
          0.07868085249515172
        ],
        [
          -0.13833988368762234,
          -0.14446735760485768
        ],
        [
          0.15311012109446703,
          0.08238084836861559
        ],
        [
          0.19210288365079814,
          -0.15960298837245845
        ],
        [
          -0.23156802662332865,
          -0.13474611308455842
        ],
        [
          -0.24556863228479903,
          0.016999687849990786
        ],
        [
          -0.15991581813700823,
          0.011957113154123011
        ],
        [
          -0.1822224595381609,
          -0.13678137939325946
        ],
        [
          0.0573505446214968,
          -0.11386166316665086
        ],
        [
          -0.027158480207108537,
          -0.2442294367356756
        ],
        [
          0.04944505370368091,
          -0.19276917378834568
        ],
        [
          -0.08925436317223756,
          -0.19566295296051955
        ],
        [
          0.02110263564319037,
          -0.2306520887595172
        ],
        [
          0.023991523577281515,
          -0.16709926536273406
        ]
      ]
    },
    {
      "charge": 8.92870180499669,
      "spin": 0.006094356420604901,
      "polarization": 0.0006825579522875734,
      "quadrature_error": 1.9053958639183218e-08,
      "realization": 110,
      "onsite": [
        [
          0.24975628971068964,
          -0.16015592728064565
        ],
        [
          0.24912229057420165,
          0.03488295104635186
        ],
        [
          -0.00508274038871076,
          -0.1820684376543772
        ],
        [
          0.0944792092966193,
          0.002611130418275376
        ],
        [
          0.1188163702091668,
          -0.21309215931274483
        ],
        [
          -0.2379185467065683,
          0.24589770925793786
        ],
        [
          0.1420095831200796,
          0.1268879951800425
        ],
        [
          0.10189459844589255,
          -0.10337060926007657
        ],
        [
          -0.12439824929191895,
          -0.07739140049537224
        ],
        [
          -0.157764765712622,
          -0.13593734671661745
        ],
        [
          -0.11827647223169124,
          0.15019533198406
        ],
        [
          -0.19406017314809082,
          -0.14255096258774852
        ],
        [
          -0.15391877652496327,
          -0.17467288540716752
        ],
        [
          0.06979009555070542,
          0.11848045593519657
        ],
        [
          0.004633065866460395,
          -0.22210890822444362
        ],
        [
          0.249342553738008,
          0.0212271242592888
        ],
        [
          -0.13010183028461936,
          -0.10038142711918896
        ],
        [
          0.16002101909461242,
          -0.1739971450548733
        ],
        [
          -0.04117264551260025,
          -0.015263768850942605
        ],
        [
          -0.027307346536705246,
          0.12817767003731456
        ]
      ]
    },
    {
      "charge": 9.26606991302651,
      "spin": -0.010265331331805043,
      "polarization": -0.0011078409107807123,
      "quadrature_error": 1.2207711597331093e-08,
      "realization": 111,
      "onsite": [
        [
          0.19960720565478185,
          -0.04080810142529301
        ],
        [
          -0.018242539631056487,
          0.1376697690236368
        ],
        [
          -0.020899147831063947,
          0.18951025902621355
        ],
        [
          0.015227034083092172,
          0.07624655388293272
        ],
        [
          0.0764297237398241,
          -0.1087351665496123
        ],
        [
          -0.18857978800631742,
          -0.06958753698044562
        ],
        [
          -0.16243972214978292,
          0.03693435380487925
        ],
        [
          0.06030913633420498,
          -0.03710350905326476
        ],
        [
          0.22926162379296322,
          -0.20154024037161683
        ],
        [
          0.03723605623247922,
          0.199372116575825
        ],
        [
          -0.19545751737825717,
          -0.0341506454608535
        ],
        [
          0.12627082613613816,
          0.07362727154496435
        ],
        [
          -0.20148464555705703,
          -0.15848517563218445
        ],
        [
          -0.241088149152912,
          -0.09393152027507018
        ],
        [
          -0.004482306348742748,
          -0.011210892809995376
        ],
        [
          0.009458995180664287,
          -0.20277356667794555
        ],
        [
          -0.023935479236320722,
          -0.08472629286058397
        ],
        [
          0.11813347458262657,
          -0.15240403690984733
        ],
        [
          0.1683055296640037,
          -0.09664387042641576
        ],
        [
          0.06299077432869882,
          0.06478368790066108
        ]
      ]
    },
    {
      "charge": 8.868042530203494,
      "spin": -0.042429666697447035,
      "polarization": -0.004784558323095165,
      "quadrature_error": 1.8992324239334052e-08,
      "realization": 112,
      "onsite": [
        [
          0.11129072040319599,
          -0.19952617361540975
        ],
        [
          -0.0985166930706583,
          -0.19532799951983287
        ],
        [
          0.23728133622440728,
          -0.16889497327222353
        ],
        [
          0.15636777357414933,
          0.009206218210578931
        ],
        [
          -0.17659002066191398,
          -0.15668461112301524
        ],
        [
          -0.24466442964472196,
          0.21143107526057525
        ],
        [
          -0.0073263188508582155,
          -0.16892374087042655
        ],
        [
          0.13904123542034114,
          -0.16098606963106304
        ],
        [
          0.22454950755190223,
          -0.019979758007697523
        ],
        [
          -0.22210252480773685,
          -0.042757054150962204
        ],
        [
          -0.012404023293113742,
          0.05128338439430569
        ],
        [
          0.21733910449742344,
          -0.08013743612836005
        ],
        [
          0.14128454225644926,
          0.17284057131609826
        ],
        [
          0.05342358916425205,
          0.16622380024955125
        ],
        [
          -0.014095662558230582,
          -0.16504776558985135
        ],
        [
          0.18494386696705278,
          0.1524173249394205
        ],
        [
          0.12705314848505067,
          -0.24762807482712373
        ],
        [
          -0.059949673675139814,
          -0.22651204159646687
        ],
        [
          0.056812958034949734,
          0.04775791660264589
        ],
        [
          -0.18674151451643878,
          0.07316441427051773
        ]
      ]
    },
    {
      "charge": 8.457538217963105,
      "spin": 0.04598528689820071,
      "polarization": 0.005437195282255042,
      "quadrature_error": 1.3082188205511044e-08,
      "realization": 113,
      "onsite": [
        [
          0.19748619254382815,
          -0.20876479583856894
        ],
        [
          0.09606165352501478,
          0.15050636608520074
        ],
        [
          -0.234444679707289,
          -0.15128562203332852
        ],
        [
          0.06674995715972104,
          -0.08514684883897794
        ],
        [
          0.2161414947122346,
          -0.020225264970897994
        ],
        [
          0.016437379332294555,
          0.206378603594237
        ],
        [
          0.008569308849191992,
          -0.23550723687862607
        ],
        [
          0.020862136569111345,
          0.10736626266096022
        ],
        [
          0.1744704618692941,
          0.06887332143231023
        ],
        [
          0.0287974397007833,
          0.23395009776828546
        ],
        [
          -0.05962337210495772,
          -0.23582595487993557
        ],
        [
          0.24672687538744348,
          0.10444951048643547
        ],
        [
          0.15033772998393108,
          -0.17819658848847947
        ],
        [
          0.24472379525790022,
          -0.18661941561469797
        ],
        [
          0.17002553563139744,
          0.035665341677318274
        ],
        [
          -0.10575486956610713,
          -0.10118711729781965
        ],
        [
          -0.14213570302376022,
          -0.02457966042495835
        ],
        [
          0.2489217060043203,
          0.16507529188281073
        ],
        [
          -0.2340663118314502,
          -0.21177578248338524
        ],
        [
          -0.057282528418980405,
          -0.2220664901059458
        ]
      ]
    },
    {
      "charge": 8.867191616844323,
      "spin": -0.020215393095025458,
      "polarization": -0.002279796576925644,
      "quadrature_error": 1.677432077477204e-08,
      "realization": 114,
      "onsite": [
        [
          -0.1749344109315829,
          0.11448592624898396
        ],
        [
          -0.23181654868200108,
          0.18768955355460937
        ],
        [
          -0.09222012814896041,
          -0.22072659276003725
        ],
        [
          0.18146271253147223,
          0.24304715014662248
        ],
        [
          0.15015130836146984,
          0.19207068752033835
        ],
        [
          -0.1768362313402429,
          0.048851601359465424
        ],
        [
          0.04255449850712589,
          -0.036604406719355886
        ],
        [
          0.2306330731392573,
          0.1550370436038469
        ],
        [
          0.10463595630277833,
          0.02630281466061879
        ],
        [
          -0.14345815830098585,
          -0.1331789400266083
        ],
        [
          0.016700230792390136,
          0.1606520808940049
        ],
        [
          0.1768223434495173,
          -0.14391986302563858
        ],
        [
          -0.16963493555787112,
          0.21542550463267224
        ],
        [
          0.08525702147795194,
          -0.14783928854166323
        ],
        [
          -0.09176991077463814,
          -0.12435403125489192
        ],
        [
          -0.15318545002115974,
          0.047685133499145105
        ],
        [
          -0.1552638560422701,
          -0.07173253732016427
        ],
        [
          -0.20206897503080717,
          0.24669559822542492
        ],
        [
          -0.036411623368330925,
          0.21195407414110673
        ],
        [
          0.08650612493968546,
          0.09835417773966842
        ]
      ]
    },
    {
      "charge": 8.762369714213532,
      "spin": -0.0005938624257599415,
      "polarization": -6.777418040197859e-05,
      "quadrature_error": 9.973502444301579e-09,
      "realization": 115,
      "onsite": [
        [
          -0.08151404459640788,
          0.22011027504528358
        ],
        [
          0.22933003546172126,
          -0.2253277732156837
        ],
        [
          -0.12644231782609527,
          0.05604742712063859
        ],
        [
          -0.1830016339679703,
          -0.1656975217411984
        ],
        [
          0.23896277824567752,
          0.015927866281748193
        ],
        [
          -0.06699408237679194,
          -0.21172368252944135
        ],
        [
          -0.020414412459497155,
          0.17702903896729089
        ],
        [
          0.23759774428428337,
          -0.1556521273907545
        ],
        [
          -0.10832944427888691,
          0.11984104341113455
        ],
        [
          -0.076288767932563,
          -0.2165819151114287
        ],
        [
          -0.03841600115730731,
          -0.05977692739759055
        ],
        [
          -0.06365264879837212,
          -0.17687028228589463
        ],
        [
          -0.03662921809870523,
          -0.11815002262183455
        ],
        [
          -0.14497455179617208,
          -0.11882741229808913
        ],
        [
          -0.03744751680307884,
          0.009677662056059744
        ],
        [
          0.0033935602837840695,
          0.14283693886765708
        ],
        [
          0.08107443709672119,
          -0.20406680307760533
        ],
        [
          0.12157665062853268,
          -0.21442398248714328
        ],
        [
          -0.08204023570522628,
          0.12534218612845788
        ],
        [
          -0.23511111990949318,
          0.15494498888819502
        ]
      ]
    },
    {
      "charge": 8.745017187915517,
      "spin": 0.002505628986500098,
      "polarization": 0.0002865207617844998,
      "quadrature_error": 7.808221060602387e-09,
      "realization": 116,
      "onsite": [
        [
          0.07038832610788093,
          0.0979986305022088
        ],
        [
          -0.1877160654926806,
          0.14396554559299418
        ],
        [
          0.20962497573157401,
          0.22000521048502814
        ],
        [
          -0.01373064434604343,
          -0.043553872852046926
        ],
        [
          -0.02046274766797307,
          0.2201104071021469
        ],
        [
          0.19719549577090406,
          0.1516208184937597
        ],
        [
          0.18451202334952754,
          -0.14950697747168984
        ],
        [
          0.17370352435540326,
          0.05149954560559361
        ],
        [
          0.09861860032321457,
          -0.0811381463361382
        ],
        [
          -0.1122232046935992,
          0.08312238644746528
        ],
        [
          -0.09539856803534036,
          -0.038647495166997115
        ],
        [
          0.1723693844145201,
          -0.12995945835493006
        ],
        [
          0.04612679754662835,
          0.1422515902626587
        ],
        [
          -0.24692812099151284,
          0.12036873677143195
        ],
        [
          0.17040336857656835,
          -0.046902058643355504
        ],
        [
          -0.2255482918035498,
          -0.0003535691906768057
        ],
        [
          0.15585475609104177,
          -0.09658939418697965
        ],
        [
          0.14233395558593964,
          0.12870400223294104
        ],
        [
          -0.18876965713760724,
          -0.1374721537224337
        ],
        [
          0.15435220934413557,
          -0.0033113691213157437
        ]
      ]
    },
    {
      "charge": 8.78349340471276,
      "spin": -0.0002658344064949947,
      "polarization": -3.026522526360206e-05,
      "quadrature_error": 1.6676390083160194e-08,
      "realization": 117,
      "onsite": [
        [
          -0.20463939211978777,
          0.19280083587748498
        ],
        [
          0.16743747681613985,
          0.11285629880168191
        ],
        [
          0.023786314759516813,
          -0.21151369256881686
        ],
        [
          0.08285238233251058,
          0.20352516577104496
        ],
        [
          -0.1471474047861942,
          -0.06002331402830735
        ],
        [
          -0.06282814700979844,
          -0.12761283476811863
        ],
        [
          0.17916433040509477,
          -0.1707705682854116
        ],
        [
          0.04754212721341938,
          0.04586138052928734
        ],
        [
          0.045549318004574235,
          -0.23477946692991292
        ],
        [
          0.018836011502554983,
          0.18382700038133082
        ],
        [
          0.004393926152146288,
          -0.11526080402859412
        ],
        [
          0.2344218819621891,
          0.0917634670646319
        ],
        [
          0.14474082472597,
          -0.08968104893182022
        ],
        [
          -0.19730744270366862,
          0.08447020778341019
        ],
        [
          0.13967571607797236,
          -0.06608719998778323
        ],
        [
          -0.21443372663501076,
          0.018875873645405383
        ],
        [
          0.054769317224293956,
          0.12636702593842358
        ],
        [
          -0.08369417999560019,
          -0.050161629763507964
        ],
        [
          -0.16407456944291182,
          -0.14338412051852428
        ],
        [
          0.22682571864494128,
          -0.15077153981279506
        ]
      ]
    },
    {
      "charge": 8.994050789895674,
      "spin": 0.0008649464091855522,
      "polarization": 9.61687263493411e-05,
      "quadrature_error": 8.600013393030628e-09,
      "realization": 118,
      "onsite": [
        [
          -0.01160205335297615,
          0.18592128197653895
        ],
        [
          0.1629861751653432,
          -0.17947219515837937
        ],
        [
          0.04727321365091641,
          -0.18625598829826046
        ],
        [
          -0.06486336729255393,
          0.06335122645623797
        ],
        [
          -0.03931274330925261,
          0.2189053855584353
        ],
        [
          0.037403538271295056,
          -0.16206537006743232
        ],
        [
          0.1566556419879736,
          -0.11213587790068164
        ],
        [
          0.06885526459548663,
          -0.03783485672046133
        ],
        [
          -0.10511679675809382,
          0.08471581436770498
        ],
        [
          0.23372041514510156,
          -0.24988329932487374
        ],
        [
          -0.16108351418913258,
          -0.13174431923751612
        ],
        [
          0.032807984550489555,
          -0.08125609935485184
        ],
        [
          0.10985507774152697,
          -0.057323429967061745
        ],
        [
          0.06693937659021149,
          0.08608677657662994
        ],
        [
          -0.05895569968048331,
          -0.22050703816265316
        ],
        [
          0.10819831480509473,
          -0.2067106759602239
        ],
        [
          0.15688294597933156,
          -0.1117392691476502
        ],
        [
          -0.10174120466055614,
          0.2388955679782313
        ],
        [
          0.12064869650231613,
          0.20758777238142295
        ],
        [
          -0.14489868463050293,
          -0.12229519793937538
        ]
      ]
    },
    {
      "charge": 8.743473828047346,
      "spin": -0.011780005811035195,
      "polarization": -0.0013472912531912946,
      "quadrature_error": 2.103522617300733e-08,
      "realization": 119,
      "onsite": [
        [
          -0.17498928588259438,
          -0.06035559871294954
        ],
        [
          -0.11811178830145724,
          -0.19013703735034043
        ],
        [
          -0.2230980062859062,
          0.16519942169566376
        ],
        [
          -0.18368272324951945,
          0.007945941682916347
        ],
        [
          -0.04686878634237929,
          -0.08976549247929233
        ],
        [
          0.055309778765341544,
          0.014831995806726284
        ],
        [
          0.1472690353752708,
          -0.06740780702690036
        ],
        [
          -0.21585434506694884,
          -0.1155857941029968
        ],
        [
          0.09987699550831108,
          0.029401814465987663
        ],
        [
          -0.22996012695367113,
          -0.023292166390344538
        ],
        [
          0.11620029836287754,
          0.04922613446133389
        ],
        [
          0.10057330286179361,
          -0.22475374409040083
        ],
        [
          0.0344579586209815,
          0.1204916654963824
        ],
        [
          -0.2004764316489508,
          -0.037298813140137665
        ],
        [
          -0.24187865274455023,
          -0.01588103457178225
        ],
        [
          0.21708967903572046,
          0.002213068187755407
        ],
        [
          -0.10486033259781002,
          -0.16882846860469758
        ],
        [
          -0.19397372234774163,
          0.1703763737409838
        ],
        [
          0.191977827360587,
          -0.10829913314179512
        ],
        [
          0.2441012226972224,
          0.10433026430335124
        ]
      ]
    },
    {
      "charge": 8.786517585932442,
      "spin": 4.207252581195592e-06,
      "polarization": 4.788304968434329e-07,
      "quadrature_error": 1.9396881574985827e-08,
      "realization": 120,
      "onsite": [
        [
          -0.16289532491098463,
          0.147179086156616
        ],
        [
          -0.002803494857704203,
          -0.15033169975787852
        ],
        [
          0.1805695869689516,
          -0.03083232249076151
        ],
        [
          0.12928245901610447,
          -0.11762712737978076
        ],
        [
          -8.731944711420914e-05,
          0.20815013362520352
        ],
        [
          0.15382352844036667,
          -0.15436584636651512
        ],
        [
          0.1424221712321816,
          -0.191810370692568
        ],
        [
          -0.09995319921543244,
          -0.044963658954595864
        ],
        [
          -0.08404351971875812,
          0.23390784224256422
        ],
        [
          -0.19466045733092951,
          -0.05768142238229357
        ],
        [
          -0.08872713519836878,
          -0.18912361095676689
        ],
        [
          0.18828771361599883,
          0.04875572270316614
        ],
        [
          -0.1166125570385591,
          0.23962688093027362
        ],
        [
          0.030591380629871823,
          -0.10237076793713995
        ],
        [
          0.0029657796810266257,
          0.22516520092812342
        ],
        [
          0.12519233189570167,
          0.15272922070760803
        ],
        [
          0.2005726392024934,
          0.019585840622485362
        ],
        [
          -0.17561358145342554,
          0.029655158359215616
        ],
        [
          0.14934702126321386,
          -0.24142801513912077
        ],
        [
          -0.22942170092968162,
          -0.21540340683801085
        ]
      ]
    },
    {
      "charge": 9.512302028061722,
      "spin": 0.026103424420907795,
      "polarization": 0.002744175315701868,
      "quadrature_error": 2.1049009994670818e-08,
      "realization": 121,
      "onsite": [
        [
          0.1692010589786832,
          0.09304373227659363
        ],
        [
          -0.05289474076591966,
          0.05930234195863693
        ],
        [
          0.07379545057821102,
          0.19148497615482418
        ],
        [
          0.02520843614821433,
          -0.019583430428855464
        ],
        [
          0.17079181672957744,
          0.061287590278712
        ],
        [
          0.10654727095020833,
          0.11378682084791975
        ],
        [
          0.11804790745507687,
          -0.001417802371320942
        ],
        [
          0.059948206492266454,
          -0.16965102250002062
        ],
        [
          -0.016617503209087836,
          0.06611095728017108
        ],
        [
          -0.22344067422932334,
          0.1375236709228222
        ],
        [
          0.030702470052785813,
          0.04971763244516514
        ],
        [
          0.027064480655820067,
          -0.06645701875199134
        ],
        [
          -0.029873262449047755,
          -0.07754986398872682
        ],
        [
          0.13448702268588958,
          -0.20070017103537163
        ],
        [
          0.004900486945938032,
          0.024755379381953546
        ],
        [
          0.017693503888406514,
          0.08364692003192659
        ],
        [
          0.13367950606697132,
          -0.06027235208470827
        ],
        [
          -0.22854621748888487,
          -0.06789568908381094
        ],
        [
          -0.1332773770094539,
          -0.08907133805663808
        ],
        [
          0.01980630291146157,
          -0.014980412103331564
        ]
      ]
    },
    {
      "charge": 8.815995728618466,
      "spin": 0.018761056196092543,
      "polarization": 0.002128070018817097,
      "quadrature_error": 2.074508878417802e-08,
      "realization": 122,
      "onsite": [
        [
          0.10140649533683566,
          -0.1419243249461421
        ],
        [
          -0.11274900506150481,
          0.0053926772239296095
        ],
        [
          0.0527880758086583,
          -0.03600399932084131
        ],
        [
          0.10788534265652538,
          -0.09728413896380955
        ],
        [
          -0.12633443473089478,
          0.041883810089643536
        ],
        [
          0.12932337127954247,
          -0.06397568007701637
        ],
        [
          0.11278714406348883,
          -0.08429562549297265
        ],
        [
          0.1572906268861911,
          -0.14709224503164997
        ],
        [
          0.19297348340430986,
          0.10122020485637245
        ],
        [
          -0.21130151130093866,
          -0.07999758682303915
        ],
        [
          0.13669086184478063,
          0.22433286348394338
        ],
        [
          -0.015255485051654971,
          0.05449406821936503
        ],
        [
          -0.11179943797318409,
          -0.03742377696024085
        ],
        [
          -0.015379540184097318,
          0.16470050514352974
        ],
        [
          -0.05458300075941386,
          -0.16694299634994425
        ],
        [
          -0.20503109224075183,
          0.24388415607633807
        ],
        [
          -0.16205704463063753,
          0.18583047641494282
        ],
        [
          0.2204928943315459,
          -0.07257242018102977
        ],
        [
          -0.21056563497427044,
          -0.19430648095410724
        ],
        [
          -0.19617081191144337,
          0.06742994513719375
        ]
      ]
    },
    {
      "charge": 8.994803679570685,
      "spin": -0.05059601034305784,
      "polarization": -0.005625026642657392,
      "quadrature_error": 2.178956937930288e-08,
      "realization": 123,
      "onsite": [
        [
          -0.2018377621180208,
          0.050968528509263866
        ],
        [
          0.20420577921620975,
          -0.09449830517262081
        ],
        [
          -0.0944519641725991,
          0.00017488800997056408
        ],
        [
          0.17372689779528205,
          0.1613360661174495
        ],
        [
          -0.2357559776544243,
          -0.1245864716846446
        ],
        [
          0.04579628702544464,
          -0.09976933174615404
        ],
        [
          0.031068870261121317,
          0.15254188686277315
        ],
        [
          0.1628512156667452,
          0.11397034194570155
        ],
        [
          0.24446422885918945,
          0.03284909388466706
        ],
        [
          0.0750451547281955,
          -0.24501152212981442
        ],
        [
          0.05624493299398553,
          -0.10120381563418801
        ],
        [
          0.017716267693351828,
          -0.046194235798713734
        ],
        [
          0.21483567374438972,
          -0.12377290928512508
        ],
        [
          -0.14709906488687968,
          -0.17151593076412247
        ],
        [
          -0.1014656668594151,
          -0.09211688431574155
        ],
        [
          -0.20671247943358417,
          0.19792909526551844
        ],
        [
          0.12289217424261673,
          0.09049377758763089
        ],
        [
          0.17189230012416767,
          0.13611200344374702
        ],
        [
          -0.06297539147815179,
          0.15345620803473314
        ],
        [
          0.20695115110012996,
          0.044515700244805334
        ]
      ]
    },
    {
      "charge": 8.930770302116395,
      "spin": 0.017201421107633025,
      "polarization": 0.0019260848197558804,
      "quadrature_error": 5.892921359080173e-09,
      "realization": 124,
      "onsite": [
        [
          -0.19626323032860565,
          0.19184804765541152
        ],
        [
          0.038877614001766925,
          0.07369933115856231
        ],
        [
          -0.05087394008071294,
          -0.24213761825454722
        ],
        [
          -0.14188838634165912,
          0.09093413464062694
        ],
        [
          0.0286812015670454,
          0.06787501344542168
        ],
        [
          0.10860602997988195,
          -0.15919517737429179
        ],
        [
          -0.22556947502318664,
          -0.16660728324374796
        ],
        [
          0.2477655283623848,
          -0.06807851158778339
        ],
        [
          -0.0767058164125885,
          -0.08542054206134214
        ],
        [
          0.21900827428814568,
          0.14124717545771537
        ],
        [
          0.07411485851751032,
          -0.00547649579757431
        ],
        [
          -0.11607668192762666,
          0.03328300824710828
        ],
        [
          0.17338542879027613,
          -0.20108924893478436
        ],
        [
          -0.22119350025073303,
          0.1502740106876203
        ],
        [
          -0.21212841724414228,
          0.22630624303761798
        ],
        [
          -0.028267592349152715,
          0.23051645386010322
        ],
        [
          0.011168130749818095,
          0.19109954175884625
        ],
        [
          0.20222481238883372,
          0.04104457862417754
        ],
        [
          0.09274153333998453,
          -0.14031438800013446
        ],
        [
          -0.12533855837634217,
          0.11796803105198816
        ]
      ]
    },
    {
      "charge": 8.852105256401176,
      "spin": 0.019767747658907053,
      "polarization": 0.002233112585801271,
      "quadrature_error": 1.813293598787496e-08,
      "realization": 125,
      "onsite": [
        [
          0.08988588497513633,
          -0.07077765648777112
        ],
        [
          0.22534171034769102,
          0.03856445593727276
        ],
        [
          -0.17435263396567946,
          0.19450049757662324
        ],
        [
          0.07023895417209575,
          -0.10540089919487289
        ],
        [
          0.11614597462533155,
          0.22937732524310755
        ],
        [
          0.04345679374985284,
          -0.2087040453829777
        ],
        [
          0.02451346176930208,
          -0.12835490535863797
        ],
        [
          0.05554730076520864,
          -0.08701042583815888
        ],
        [
          -0.18261159712267983,
          -0.13205002296688173
        ],
        [
          -0.14970809084333797,
          -0.19498295408219218
        ],
        [
          0.24494747042487436,
          -0.15355821272030346
        ],
        [
          -0.19152266827248604,
          -0.17559994451939742
        ],
        [
          0.17366928466340847,
          0.05216807766731435
        ],
        [
          0.13643913921522866,
          -0.24246233299459813
        ],
        [
          -0.1609825784884789,
          0.05496914462727237
        ],
        [
          -0.1023409554444179,
          0.24543406887393304
        ],
        [
          -0.11518281754767151,
          -0.15746321834931354
        ],
        [
          -0.23494304119894005,
          -0.049253910368357356
        ],
        [
          -0.08269321992585343,
          -0.10565268490318719
        ],
        [
          0.15289830342063138,
          0.23201187536231627
        ]
      ]
    },
    {
      "charge": 9.229266178778284,
      "spin": -0.0028899175305938866,
      "polarization": -0.0003131253855522062,
      "quadrature_error": 1.254585630472508e-08,
      "realization": 126,
      "onsite": [
        [
          -0.23443078764458963,
          -0.11248019633255563
        ],
        [
          -0.02504757164488658,
          -0.17753629536857335
        ],
        [
          -0.12931220784454756,
          -0.10669583823376161
        ],
        [
          0.2351351291685726,
          -0.10775344455782204
        ],
        [
          0.2356925970372663,
          -0.06899829040509636
        ],
        [
          0.14189973028956632,
          0.11729802181262938
        ],
        [
          -0.06394183997818864,
          -0.13094695265321643
        ],
        [
          0.03466339992795897,
          0.09688036589108251
        ],
        [
          -0.1616979428689262,
          0.023390810569267284
        ],
        [
          0.0009475047586780527,
          -0.04433826939316332
        ],
        [
          -0.11846423689140573,
          0.22366480038426018
        ],
        [
          0.1678730248926965,
          0.10022979748443539
        ],
        [
          0.2400544138294618,
          0.055239919656736414
        ],
        [
          0.163968499717213,
          0.04105590547263327
        ],
        [
          0.12439990914598947,
          -0.15391138657283465
        ],
        [
          0.1417979718182047,
          -0.0894382730057443
        ],
        [
          0.24009797393511179,
          0.1823961489944258
        ],
        [
          0.02225800595085997,
          0.0441677442853754
        ],
        [
          -0.14011224998291033,
          0.005228217340335128
        ],
        [
          -0.06448881764207548,
          -0.20862964823351132
        ]
      ]
    },
    {
      "charge": 8.573834886130626,
      "spin": -0.05055021983784858,
      "polarization": -0.005895870460442458,
      "quadrature_error": 1.6230039762106022e-08,
      "realization": 127,
      "onsite": [
        [
          -0.24045216496215543,
          -0.23827457321035905
        ],
        [
          0.0486964371992315,
          0.045106786215640626
        ],
        [
          0.055697499467223854,
          0.14531864344138817
        ],
        [
          -0.09402233220204259,
          0.21456537152611355
        ],
        [
          -0.19623955397066584,
          0.17816800042646302
        ],
        [
          0.051666317469069856,
          -0.015688999474488763
        ],
        [
          -0.21103809539298363,
          0.008482752047600017
        ],
        [
          0.2359588895625307,
          0.1517203948882308
        ],
        [
          0.1967924052904163,
          0.23619497567391123
        ],
        [
          0.15461232350552967,
          -0.12389020889356983
        ],
        [
          0.17758039606357812,
          -0.19389045036998642
        ],
        [
          -0.18477987541017404,
          0.10956021556042972
        ],
        [
          0.22287446634710883,
          -0.0992224086062683
        ],
        [
          -0.07720731649730633,
          0.026996070473804812
        ],
        [
          -0.011249600442538199,
          -0.15848102581894935
        ],
        [
          -0.2437865612259637,
          0.03245525239624142
        ],
        [
          0.20412208883157856,
          0.2061852790424537
        ],
        [
          -0.012405978443640164,
          -0.17367257214690612
        ],
        [
          0.18153190828059024,
          0.09696309863646246
        ],
        [
          -0.04884449878773528,
          -0.21117219466757886
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N20_W1p0.json <==
{
  "sites": 20,
  "W": 1.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    20,
    10000
  ],
  "spin_mean": -0.0031792164834991248,
  "spin_sd": 0.04272912575383791,
  "spin_se": 0.0037767568218389416,
  "spin_ci95_student": [
    -0.010652736660376288,
    0.004294303693378039
  ],
  "spin_ci95_bootstrap": [
    -0.010386461369271922,
    0.004037637603918207
  ],
  "spin_mean_absolute": 0.03338765545704322,
  "charge_mean": 6.820288580852529,
  "polarization_mean": -0.0004056177260308795,
  "polarization_ratio_means": -0.00046614105045709455,
  "first_half_spin_mean": -0.008356675319443077,
  "maximum_quadrature_error": 1.8965140571218403e-08,
  "records": [
    {
      "charge": 6.5088172901913115,
      "spin": 0.024531315461166693,
      "polarization": 0.0037689359475699237,
      "quadrature_error": 1.232951087988382e-08,
      "realization": 0,
      "onsite": [
        [
          0.3192479645320697,
          -0.0891597441974511
        ],
        [
          0.18016877527218,
          -0.42164143335579984
        ],
        [
          0.4377495464437089,
          0.4899314356568364
        ],
        [
          0.35087906569798777,
          0.12946820861896025
        ],
        [
          -0.35999367396594595,
          0.0030204526310937396
        ],
        [
          0.1997694288641223,
          -0.4453976054416664
        ],
        [
          -0.23682820130285887,
          0.3652624577406317
        ],
        [
          0.28306014214547137,
          0.20168572613886182
        ],
        [
          0.32575518311026064,
          -0.4053027990937087
        ],
        [
          0.2595524424258,
          -0.06580369833548416
        ],
        [
          0.3996177044068199,
          0.20995712268633726
        ],
        [
          -0.3226320623503328,
          0.29499418705125136
        ],
        [
          0.01888303185856066,
          -0.09062482195623145
        ],
        [
          0.30121577786270626,
          -0.430734860804046
        ],
        [
          0.04975330986620441,
          0.3795159660771551
        ],
        [
          0.0486494764117279,
          0.3960480004937954
        ],
        [
          -0.4645445087520388,
          0.17940322729323555
        ],
        [
          0.3335909126621597,
          0.3548567352568722
        ],
        [
          -0.0014964614785480945,
          -0.31392770298065187
        ],
        [
          -0.41500722321010775,
          -0.12271162696894133
        ]
      ]
    },
    {
      "charge": 6.326235695810376,
      "spin": -0.008073552372228496,
      "polarization": -0.0012762016403491418,
      "quadrature_error": 4.93976864480098e-09,
      "realization": 1,
      "onsite": [
        [
          -0.2878648343756809,
          -0.41309883232195754
        ],
        [
          0.429970775839583,
          0.059626800895874355
        ],
        [
          0.47490969277331085,
          0.4646146381257479
        ],
        [
          -0.27656341561387565,
          -0.12160186631302672
        ],
        [
          -0.2468425895622528,
          0.40228306294574
        ],
        [
          -0.001622562954795237,
          0.38599642964406744
        ],
        [
          -0.38113837208639856,
          -0.24816401522818443
        ],
        [
          0.36330540139050094,
          -0.1879148960753506
        ],
        [
          0.3414881211569638,
          0.49086505101171884
        ],
        [
          -0.47452820912383464,
          0.3440930998216951
        ],
        [
          -0.3071926063995224,
          0.08727294379334949
        ],
        [
          -0.4267978597637042,
          0.3162872776470109
        ],
        [
          0.36145310108174544,
          -0.49045176911954236
        ],
        [
          -0.02333925220173827,
          -0.45171156232026477
        ],
        [
          0.4718978074384953,
          0.30297785426761126
        ],
        [
          0.11882902690976327,
          -0.3555689593308581
        ],
        [
          -0.43407887337196305,
          0.12175896546249088
        ],
        [
          0.01930512589554656,
          0.47681268902503193
        ],
        [
          0.08989540695305454,
          0.37549662827229
        ],
        [
          0.49374148704804155,
          0.1944183623146174
        ]
      ]
    },
    {
      "charge": 6.382548037421334,
      "spin": 0.0712931318394781,
      "polarization": 0.011170011008374928,
      "quadrature_error": 9.713908599099372e-09,
      "realization": 2,
      "onsite": [
        [
          -0.26944855080118846,
          0.11301325580271726
        ],
        [
          -0.125058687485041,
          0.4066120279405204
        ],
        [
          0.2155102903101278,
          0.07446648688350299
        ],
        [
          -0.4052660262379547,
          -0.46072014910768655
        ],
        [
          -0.39064306853804687,
          -0.47131644540722406
        ],
        [
          -0.11337544780721076,
          -0.2721187757497897
        ],
        [
          0.3381470288630669,
          -0.37030598322904507
        ],
        [
          -0.36786255940460166,
          0.2275065365542953
        ],
        [
          0.33982421014273034,
          0.22887430248489982
        ],
        [
          0.07479089970390385,
          -0.37959123481024903
        ],
        [
          0.3628969097780007,
          -0.18334629849543083
        ],
        [
          0.43955136909308723,
          0.12703890769756976
        ],
        [
          -0.49449402555364186,
          -0.2738863207307931
        ],
        [
          0.21082697107059734,
          -0.012908461983548447
        ],
        [
          -0.4003775950063193,
          -0.46600661949293276
        ],
        [
          0.29248046069899736,
          0.16510219232766832
        ],
        [
          0.151791690914707,
          0.3768078403444992
        ],
        [
          -0.14757664896792422,
          -0.22089238998446603
        ],
        [
          -0.29991688240523295,
          -0.30869539970203985
        ],
        [
          -0.05447722453859605,
          0.2865427732061969
        ]
      ]
    },
    {
      "charge": 7.1307979996474,
      "spin": -0.06428945499706601,
      "polarization": -0.009015744801668056,
      "quadrature_error": 1.114927225178523e-08,
      "realization": 3,
      "onsite": [
        [
          -0.3262335480568581,
          0.2624361885429677
        ],
        [
          -0.495518812120305,
          -0.0766763595953468
        ],
        [
          0.23605054874925957,
          -0.3539998184119394
        ],
        [
          -0.20726669762201466,
          0.0179471715178966
        ],
        [
          -0.364247147395257,
          -0.42585632976463794
        ],
        [
          0.05394621629853247,
          0.13941093314285802
        ],
        [
          -0.01760952064909327,
          -0.23490277722046116
        ],
        [
          0.2404982501726326,
          -0.3866238410676497
        ],
        [
          0.11216479198551144,
          -0.11203345512175467
        ],
        [
          0.38363259053764387,
          -0.1787157930967298
        ],
        [
          -0.287435719626948,
          -0.4680640700269296
        ],
        [
          0.47529938305981756,
          0.4463804749122926
        ],
        [
          0.24899786493783804,
          0.48647154726600517
        ],
        [
          0.13828812089839304,
          0.1880118694042755
        ],
        [
          -0.016152656219657113,
          0.3558635525470629
        ],
        [
          0.11839228432203874,
          -0.12716743638004258
        ],
        [
          0.40321535097927963,
          -0.11984204878110594
        ],
        [
          0.33934761762377386,
          -0.15654756128270098
        ],
        [
          -0.45337796066738345,
          0.34859675619037134
        ],
        [
          -0.38187475861784304,
          0.4486165342155921
        ]
      ]
    },
    {
      "charge": 6.539635114161982,
      "spin": -0.061258100161403976,
      "polarization": -0.009367204605765511,
      "quadrature_error": 6.864718146660359e-09,
      "realization": 4,
      "onsite": [
        [
          -0.4547656233261228,
          0.08429173516194144
        ],
        [
          -0.055029007339967295,
          0.037295754759916644
        ],
        [
          0.3839830943198852,
          -0.2114887708666573
        ],
        [
          -0.24869754638974984,
          -0.07396231019680866
        ],
        [
          -0.27325352374401524,
          -0.0860005937103896
        ],
        [
          0.16120152598666937,
          0.057027964450657054
        ],
        [
          -0.162565958233592,
          0.041443042532704366
        ],
        [
          -0.06675996041561794,
          0.4922533603857412
        ],
        [
          0.1902636748501384,
          0.06673015933491588
        ],
        [
          0.29376837229745756,
          0.30282370085076604
        ],
        [
          -0.426830914180077,
          -0.12246128656934996
        ],
        [
          -0.06771000724110643,
          -0.49750773113417224
        ],
        [
          0.3421619726203723,
          0.3805226908556444
        ],
        [
          -0.03153241586158151,
          -0.3778243703785973
        ],
        [
          0.3334068990895427,
          -0.2643252312613982
        ],
        [
          0.3335460179462618,
          0.026387361707978618
        ],
        [
          -0.2739314936370224,
          -0.2815465364061961
        ],
        [
          -0.321785208319463,
          0.30371098296098176
        ],
        [
          -0.4911556933483965,
          -0.46227841795814817
        ],
        [
          -0.34357402423727423,
          0.3848785143084189
        ]
      ]
    },
    {
      "charge": 6.396451672795535,
      "spin": 0.0041921212640641985,
      "polarization": 0.0006553823085842301,
      "quadrature_error": 1.4124540360259146e-08,
      "realization": 5,
      "onsite": [
        [
          0.16799888971906662,
          -0.061553563897989494
        ],
        [
          0.18626161360088156,
          -0.007566889625703954
        ],
        [
          0.47216047615415235,
          0.2084276668135101
        ],
        [
          -0.2351887428583992,
          -0.32418923463964455
        ],
        [
          0.3635708526931688,
          -0.13939512248818098
        ],
        [
          -0.4727050728865395,
          0.4639507812313738
        ],
        [
          -0.46165987583854406,
          -0.03521931654065147
        ],
        [
          0.37160302832209857,
          -0.022577572411446534
        ],
        [
          -0.4144790785797853,
          0.26592567485571406
        ],
        [
          -0.11129118962126383,
          -0.040470104559788056
        ],
        [
          0.2508438653022991,
          0.28395382477672904
        ],
        [
          -0.06004774650718814,
          0.09830303935444207
        ],
        [
          -0.26598981875854577,
          -0.269737208749239
        ],
        [
          0.1679300808819082,
          0.2101686473485438
        ],
        [
          -0.18123049678592296,
          -0.21040076439377364
        ],
        [
          0.014866840100367984,
          -0.2255913336333758
        ],
        [
          -0.04575819708285456,
          0.2775912112431419
        ],
        [
          0.4890809460523936,
          -0.3879486525643494
        ],
        [
          -0.2666723098292755,
          -0.1160133117440324
        ],
        [
          -0.2539105727563803,
          0.4986545735955962
        ]
      ]
    },
    {
      "charge": 6.618084831350514,
      "spin": -0.008692754763212207,
      "polarization": -0.0013134849408447862,
      "quadrature_error": 8.929500285322442e-09,
      "realization": 6,
      "onsite": [
        [
          -0.3721159543814211,
          -0.07590595384740928
        ],
        [
          0.12167961997769328,
          -0.08302183563139587
        ],
        [
          0.04250307774254258,
          -0.05539830096046494
        ],
        [
          0.30968080322326774,
          -0.04520998529591347
        ],
        [
          0.07090233768055965,
          -0.2356583562889798
        ],
        [
          0.29304680930157456,
          -0.49317463114658466
        ],
        [
          -0.3032122893677841,
          -0.1436336101834863
        ],
        [
          -0.22683314668177412,
          0.01145109884552098
        ],
        [
          0.35070421883073744,
          -0.41679009603201045
        ],
        [
          0.060617888281810584,
          0.1678381655909439
        ],
        [
          0.42379813496091656,
          -0.4185248824706491
        ],
        [
          0.06241583513295201,
          0.2866988324306623
        ],
        [
          0.23992341788093585,
          0.01920917696248825
        ],
        [
          -0.2949199306617717,
          -0.18601006581737833
        ],
        [
          0.4256182773088548,
          0.261410924855758
        ],
        [
          -0.3759872289424009,
          -0.36445276817877736
        ],
        [
          0.3561832692503255,
          -0.24703803922813106
        ],
        [
          -0.2601150085415447,
          -0.003994302804759653
        ],
        [
          0.30122608239160886,
          0.029801616899358896
        ],
        [
          -0.17541085839188864,
          0.23335877396933813
        ]
      ]
    },
    {
      "charge": 7.295432225785622,
      "spin": -0.02370940103693924,
      "polarization": -0.003249896689210357,
      "quadrature_error": 1.4180572390745436e-08,
      "realization": 7,
      "onsite": [
        [
          0.3473307536778386,
          -0.14335181317481882
        ],
        [
          -0.06893326783846321,
          0.03685012719068026
        ],
        [
          -0.016297981546717244,
          0.007685198698166196
        ],
        [
          0.12055482287988217,
          -0.17808731052500149
        ],
        [
          -0.011198292782784725,
          0.290768116782559
        ],
        [
          -0.06142080015057583,
          -0.298026586179842
        ],
        [
          -0.32169808919895837,
          -0.23957278026828688
        ],
        [
          0.4452901980928681,
          -0.14682808570624561
        ],
        [
          0.3503924020899466,
          0.04566325269700844
        ],
        [
          0.11903423508087974,
          0.22614243367160158
        ],
        [
          0.3915603288118523,
          -0.3304313772549361
        ],
        [
          0.27341322274015145,
          -0.42953358800382324
        ],
        [
          -0.44977586033117367,
          0.3383154460206288
        ],
        [
          -0.4985265919230254,
          -0.027656913125007176
        ],
        [
          -0.46407723633271425,
          -0.18205742785983903
        ],
        [
          0.09941852062336098,
          -0.28130098715117935
        ],
        [
          0.09787273593668944,
          -0.45364383047097756
        ],
        [
          0.41404002907552073,
          -0.10436059322852675
        ],
        [
          -0.2992974912402433,
          0.4022776668148351
        ],
        [
          -0.006312296456641442,
          -0.2699934812064233
        ]
      ]
    },
    {
      "charge": 7.15144177008044,
      "spin": -0.043749027537918754,
      "polarization": -0.006117511537456966,
      "quadrature_error": 1.5572321761345998e-08,
      "realization": 8,
      "onsite": [
        [
          -0.2960903668675765,
          -0.41362282032639186
        ],
        [
          -0.33517738678775766,
          -0.20940115048334773
        ],
        [
          -0.23657174022640481,
          0.3357166753089339
        ],
        [
          -0.258043932627547,
          -0.06960513796288337
        ],
        [
          -0.2480821243868081,
          -0.3417852669097655
        ],
        [
          0.12895439831777022,
          -0.12342107434702754
        ],
        [
          0.2985066566660345,
          0.25599802051383636
        ],
        [
          -0.25342268265217227,
          -0.375574257644697
        ],
        [
          -0.003212387006143236,
          0.18701009036689864
        ],
        [
          -0.26514585873726304,
          0.4563299709576658
        ],
        [
          0.41608522154972216,
          0.38089068980856666
        ],
        [
          -0.04076079670708366,
          -0.4410942598849521
        ],
        [
          -0.4802162660589554,
          -0.2159043209113799
        ],
        [
          -0.24251200737314071,
          -0.21028767227363
        ],
        [
          -0.020588874819127523,
          0.10234166957933954
        ],
        [
          0.0169206199058467,
          0.11927841583005794
        ],
        [
          -0.30778435733048914,
          0.36001504391086236
        ],
        [
          -0.04383003311979983,
          0.06614899954227738
        ],
        [
          0.11238985913209754,
          -0.2963763950918751
        ],
        [
          0.22475990449466032,
          -0.14524520544276165
        ]
      ]
    },
    {
      "charge": 7.1306497953172645,
      "spin": -0.04042868730598923,
      "polarization": -0.005669705912712045,
      "quadrature_error": 3.319094963550283e-09,
      "realization": 9,
      "onsite": [
        [
          0.06608150821585623,
          0.033837491032335465
        ],
        [
          -0.14562775949678586,
          0.20476156061833894
        ],
        [
          -0.14223767581431024,
          0.2351624241775686
        ],
        [
          -0.24652127056932616,
          0.006331859180870203
        ],
        [
          0.4499293617391631,
          -0.3895665215876024
        ],
        [
          0.4424717980967595,
          -0.134874314957397
        ],
        [
          0.14643868779118774,
          -0.04386641372546074
        ],
        [
          0.49395946444408,
          -0.451165837701066
        ],
        [
          -0.039619418272071494,
          -0.10644496986127705
        ],
        [
          -0.3455571521296448,
          -0.10769726674987146
        ],
        [
          -0.26161038154489724,
          0.4697238881671002
        ],
        [
          -0.07355943457486513,
          0.31339936499894816
        ],
        [
          0.44821140297833495,
          -0.37827180798743054
        ],
        [
          -0.4769538788551324,
          0.04048911362636731
        ],
        [
          -0.3628217929266079,
          0.26339075151141966
        ],
        [
          -0.48891173512343844,
          -0.25639506806848533
        ],
        [
          -0.4591447024338938,
          -0.3961785859731676
        ],
        [
          0.2042937754781592,
          -0.43739394514906305
        ],
        [
          0.24407823303576026,
          0.18534157462344925
        ],
        [
          0.10354075540445551,
          -0.1346922675801624
        ]
      ]
    },
    {
      "charge": 7.794831142133724,
      "spin": -0.029079694927406273,
      "polarization": -0.0037306382136003684,
      "quadrature_error": 1.69219605569126e-08,
      "realization": 10,
      "onsite": [
        [
          -0.42045316273288247,
          -0.2288675441756245
        ],
        [
          -0.18337260378786913,
          0.05103893717423813
        ],
        [
          0.3262897905317128,
          -0.26625290306719784
        ],
        [
          0.38699979013170305,
          -0.07829982135877933
        ],
        [
          -0.12689155732780644,
          -0.27407727112542934
        ],
        [
          0.4078022268105004,
          -0.33821521670257304
        ],
        [
          0.3652618457084683,
          0.39009214029870665
        ],
        [
          0.400644202260689,
          0.38239831627495124
        ],
        [
          0.13399534772692667,
          -0.15823283345431927
        ],
        [
          -0.32340496008296493,
          -0.41151452000689914
        ],
        [
          -0.36059188243446694,
          -0.11506854268249256
        ],
        [
          -0.2455349467086475,
          -0.39723391245734585
        ],
        [
          -0.35997820737815667,
          -0.316080197050431
        ],
        [
          -0.12405347994515736,
          -0.1311140790499301
        ],
        [
          0.40950223113503526,
          0.17125614361662622
        ],
        [
          0.21330826558907023,
          0.16444796035792275
        ],
        [
          0.12038927205971661,
          0.22147145336283658
        ],
        [
          -0.3145781018022553,
          0.4801115894690149
        ],
        [
          -0.38400005367347023,
          -0.016880210550602515
        ],
        [
          0.13678371393807343,
          -0.09545786960792446
        ]
      ]
    },
    {
      "charge": 7.093196058441872,
      "spin": 0.05849888851297916,
      "polarization": 0.008247183361491538,
      "quadrature_error": 7.911388524867233e-09,
      "realization": 11,
      "onsite": [
        [
          0.49530533137206467,
          -0.016688810396760623
        ],
        [
          0.3857670006377364,
          -0.4120910120025051
        ],
        [
          -0.4083087010490031,
          -0.323173558277569
        ],
        [
          -0.07178035713218811,
          0.44682403776488366
        ],
        [
          -0.19051438533331488,
          0.2828434058172786
        ],
        [
          0.19401639411176375,
          0.1765440263670589
        ],
        [
          0.49869804164981846,
          -0.34976421314582473
        ],
        [
          0.07017144450367074,
          0.2083007717228864
        ],
        [
          0.24845744953198823,
          -0.3487184273439886
        ],
        [
          -0.42692302854403297,
          -0.4836995884082127
        ],
        [
          0.4127075939502406,
          0.12158060003633864
        ],
        [
          0.28537842307258576,
          -0.25880364922874866
        ],
        [
          0.005964525085770278,
          -0.25302123799035203
        ],
        [
          0.25087055762275856,
          -0.4639341446340889
        ],
        [
          0.2420600536338089,
          0.09348040818813108
        ],
        [
          0.0028057662403034866,
          0.07166663278293262
        ],
        [
          -0.18600543208373999,
          0.4959612318779567
        ],
        [
          -0.24692792908157057,
          0.2535489703493554
        ],
        [
          -0.006767578126021578,
          0.17894369401290466
        ],
        [
          0.4905875669017945,
          0.07947677566842581
        ]
      ]
    },
    {
      "charge": 5.990243729791368,
      "spin": -0.00550998558583531,
      "polarization": -0.00091982661046535,
      "quadrature_error": 1.486335617699619e-08,
      "realization": 12,
      "onsite": [
        [
          -0.3663048898390826,
          0.17997484623290283
        ],
        [
          0.3561646103282825,
          0.38391109923502686
        ],
        [
          0.34038414082464086,
          0.33634264188093843
        ],
        [
          -0.3856541545047121,
          0.2726807360519783
        ],
        [
          0.19975883163588604,
          0.1668928574564419
        ],
        [
          0.42989929353223943,
          0.015762548577932356
        ],
        [
          -0.24377117684706506,
          0.06887967377117754
        ],
        [
          -0.21281866393953974,
          -0.37673672363731736
        ],
        [
          -0.008594279214260037,
          -0.2279120247442863
        ],
        [
          0.44890569526180046,
          -0.012932068353897597
        ],
        [
          -0.057316926184861616,
          -0.13945489626840069
        ],
        [
          -0.3804472146825031,
          0.22531270735596032
        ],
        [
          0.1617566710992946,
          -0.46958289629812655
        ],
        [
          -0.47085719046382035,
          0.4318922426021502
        ],
        [
          0.23021965014080925,
          -0.4036349106054202
        ],
        [
          -0.3790967755464101,
          0.2808602569033116
        ],
        [
          0.48848147632427463,
          0.12069703888115624
        ],
        [
          -0.3069989210473266,
          -0.21177588103997957
        ],
        [
          -0.44945537839916017,
          0.2408813145241835
        ],
        [
          0.4576402303363414,
          0.3181422243700086
        ]
      ]
    },
    {
      "charge": 7.799939945644189,
      "spin": -0.06014363023856806,
      "polarization": -0.007710781192892999,
      "quadrature_error": 1.1918258216045326e-08,
      "realization": 13,
      "onsite": [
        [
          -0.11973154305955103,
          -0.012312424752907725
        ],
        [
          0.050974610352793936,
          0.28872313476988565
        ],
        [
          -0.11695759946388673,
          0.4456119713202409
        ],
        [
          0.07433892046614365,
          -0.06895479901884316
        ],
        [
          -0.4149798358197204,
          -0.4018715538272776
        ],
        [
          -0.2733142497465991,
          -0.43339449421006215
        ],
        [
          -0.4680362928236592,
          -0.3066691525837494
        ],
        [
          0.1295786880153228,
          -0.3547443678270483
        ],
        [
          -0.4268796257378936,
          0.1925712347408669
        ],
        [
          -0.3880884236220643,
          -0.2251994741958444
        ],
        [
          0.3805060830775139,
          -0.11494802059388576
        ],
        [
          0.28664273463406587,
          -0.1102292425189012
        ],
        [
          0.3654313707348906,
          -0.12708167029068695
        ],
        [
          -0.020511494991976797,
          -0.09108955609800251
        ],
        [
          -0.04314028280154769,
          0.09138919813971946
        ],
        [
          -0.2067214325385932,
          0.1430953762577637
        ],
        [
          0.22594354967104713,
          0.3692031600254486
        ],
        [
          0.11708362515258708,
          0.1849017202732921
        ],
        [
          -0.2344592269824497,
          0.23416433532964875
        ],
        [
          0.2747657998358415,
          0.19563722562087593
        ]
      ]
    },
    {
      "charge": 7.370069352600792,
      "spin": 0.009411594698622358,
      "polarization": 0.0012770021893079122,
      "quadrature_error": 8.832138707937316e-09,
      "realization": 14,
      "onsite": [
        [
          -0.2541796548074535,
          0.11126310117494376
        ],
        [
          -0.39583550329582295,
          -0.3133520427384284
        ],
        [
          0.1611105013882872,
          -0.37039959300404535
        ],
        [
          0.1611467039347062,
          -0.18548389752485672
        ],
        [
          -0.4592322124709113,
          -0.3643308146284616
        ],
        [
          -0.3408671740124002,
          -0.24125016212166295
        ],
        [
          -0.0018309814695122162,
          0.2576735714763605
        ],
        [
          -0.10959975977471048,
          0.21413712781144945
        ],
        [
          -0.4277320362869125,
          0.43373880483405614
        ],
        [
          0.2314377247614261,
          -0.3288291907668245
        ],
        [
          -0.02433784056219679,
          -0.4151961398206414
        ],
        [
          -0.15083814826226283,
          -0.1353095362274217
        ],
        [
          0.3167548414371343,
          0.048530703413520615
        ],
        [
          0.06588199987340604,
          -0.4374267155572136
        ],
        [
          0.4189706342297298,
          -0.20119561258285978
        ],
        [
          -0.2929786948488883,
          0.05171835988296236
        ],
        [
          -0.38874513094656993,
          -0.0529250456750332
        ],
        [
          0.08104079942085063,
          -0.09823121349228647
        ],
        [
          0.0404294879451319,
          0.10667289288239823
        ],
        [
          0.07881934012553726,
          -0.11038184174540477
        ]
      ]
    },
    {
      "charge": 6.92574673495738,
      "spin": 0.035866442551267565,
      "polarization": 0.005178711252930083,
      "quadrature_error": 1.2901129668932422e-08,
      "realization": 15,
      "onsite": [
        [
          0.36880126653503364,
          0.05300579629744173
        ],
        [
          0.4285771235857796,
          0.4406548668296081
        ],
        [
          -0.1685586360566822,
          -0.47481869290788214
        ],
        [
          0.203636700366443,
          0.031186301065184274
        ],
        [
          -0.4803719896926566,
          -0.3009150391350577
        ],
        [
          0.2411463640282432,
          0.1571577297878849
        ],
        [
          0.352764648056478,
          -0.4218277423940988
        ],
        [
          0.48886072640059963,
          -0.2904171089213834
        ],
        [
          0.2729270938714491,
          -0.37232312838135606
        ],
        [
          -0.10107081169704601,
          -0.22173578465387422
        ],
        [
          0.24483470753452208,
          -0.36279610219088076
        ],
        [
          -0.33566191257306077,
          0.15973218941811163
        ],
        [
          0.33971256851108944,
          0.24577585913557842
        ],
        [
          0.16223186502269116,
          -0.1523140726732234
        ],
        [
          -0.37845491547737564,
          0.24559853419437483
        ],
        [
          0.11503313589693287,
          0.25359571345503495
        ],
        [
          -0.11726572160702409,
          -0.32068298061618017
        ],
        [
          0.38367360612000667,
          -0.048950675673570254
        ],
        [
          0.4132868762770494,
          -0.3758310684028979
        ],
        [
          0.1270296738098874,
          0.22949248758936436
        ]
      ]
    },
    {
      "charge": 7.1957520655301215,
      "spin": 0.013315924174261529,
      "polarization": 0.0018505257064162792,
      "quadrature_error": 4.71084382785663e-09,
      "realization": 16,
      "onsite": [
        [
          0.006533140881303856,
          -0.36896165433462835
        ],
        [
          -0.108329330543253,
          -0.4795716200508132
        ],
        [
          -0.4220431329140022,
          -0.4704108342422638
        ],
        [
          0.16729403289829126,
          -0.07360400406974343
        ],
        [
          0.480629759084378,
          0.1455449789723271
        ],
        [
          0.269662053250737,
          -0.028260064525376438
        ],
        [
          -0.1662813253715678,
          -0.2371558745576443
        ],
        [
          -0.4754772361968107,
          -0.33908536472782236
        ],
        [
          -0.15105658938467115,
          -0.44607651927800895
        ],
        [
          -0.23202553755001531,
          -0.45960555246318446
        ],
        [
          -0.47258576543931374,
          -0.430422146480927
        ],
        [
          -0.24269616631211743,
          -0.06337270653318339
        ],
        [
          0.3947487748189886,
          -0.1785257000709486
        ],
        [
          -0.04876552218266017,
          -0.4115750823237637
        ],
        [
          -0.33582759199966494,
          0.47489043349832094
        ],
        [
          0.4271473423560733,
          0.03400782377482359
        ],
        [
          -0.09958754992461105,
          0.25322148014352797
        ],
        [
          0.03364985770854567,
          0.08741223469709569
        ],
        [
          -0.37985501958383316,
          -0.2035517593887236
        ],
        [
          -0.4570320153773878,
          -0.42565299487634956
        ]
      ]
    },
    {
      "charge": 8.04081301876836,
      "spin": 0.009247348588836374,
      "polarization": 0.0011500514397302607,
      "quadrature_error": 1.8965140571218403e-08,
      "realization": 17,
      "onsite": [
        [
          0.2672460917271433,
          -0.3779829837526413
        ],
        [
          -0.02698879423633105,
          0.036766165309751964
        ],
        [
          -0.2723938966154926,
          -0.2623743317312093
        ],
        [
          -0.2655055609429363,
          -0.11588589352245537
        ],
        [
          -0.4083798928775211,
          -0.2065590214415587
        ],
        [
          -0.23784532549643855,
          -0.18230558290734233
        ],
        [
          -0.053168756087990765,
          0.3251946022080542
        ],
        [
          0.3773194313567172,
          0.47685736242149956
        ],
        [
          0.057138456766081425,
          0.045619263270600174
        ],
        [
          0.08530185879411345,
          -0.19170719740151865
        ],
        [
          0.11179310851276669,
          0.08642134000419688
        ],
        [
          -0.19778963466047284,
          0.00888409453971395
        ],
        [
          -0.4770279297232898,
          -0.14905599035819106
        ],
        [
          -0.17409743562279645,
          -0.30561292756725844
        ],
        [
          0.12477211295963209,
          0.2294777522177157
        ],
        [
          -0.2534176403720062,
          -0.3363609522472034
        ],
        [
          -0.14724491176726062,
          -0.48235136326315897
        ],
        [
          -0.3662510606624738,
          -0.4715881813911794
        ],
        [
          -0.27261487785822636,
          0.16959783405341988
        ],
        [
          0.24732699064530017,
          0.0016749114090607309
        ]
      ]
    },
    {
      "charge": 7.101925136992496,
      "spin": -0.08256467573372403,
      "polarization": -0.011625675312129283,
      "quadrature_error": 1.767184437709464e-08,
      "realization": 18,
      "onsite": [
        [
          0.17287702670176297,
          -0.1276787383563276
        ],
        [
          0.2724264885877975,
          -0.45411179395250545
        ],
        [
          -0.2357447489588822,
          -0.0051536911136892405
        ],
        [
          0.2739097806786994,
          -0.41906280565505727
        ],
        [
          -0.42564216164614754,
          -0.3227980315311906
        ],
        [
          -0.22976127466631746,
          -0.42075988415348
        ],
        [
          -0.09038006217218753,
          -0.48348864486731213
        ],
        [
          -0.09036020479562656,
          -0.22015087560801871
        ],
        [
          -0.33631357310324494,
          -0.1393629085074538
        ],
        [
          -0.2055177877097768,
          -0.20261302382685709
        ],
        [
          -0.4165278483547791,
          0.3603817938619074
        ],
        [
          0.4389405262165409,
          0.28743514278968585
        ],
        [
          -0.45564029639715053,
          0.20607035769901105
        ],
        [
          -0.07539471516188845,
          -0.2699813533750498
        ],
        [
          0.2351763565064634,
          0.49248310079107993
        ],
        [
          -0.12643999381618898,
          0.1876726571766144
        ],
        [
          0.08320224777714103,
          0.10672429111179427
        ],
        [
          0.4511186736965628,
          -0.005666272359236335
        ],
        [
          0.302359356275807,
          0.24998706799119252
        ],
        [
          -0.2633875290467057,
          -0.12027689637446604
        ]
      ]
    },
    {
      "charge": 6.338187514129167,
      "spin": 0.0591598174251324,
      "polarization": 0.009333869863151349,
      "quadrature_error": 9.047045634581001e-09,
      "realization": 19,
      "onsite": [
        [
          0.08209733279728237,
          0.3743681406160483
        ],
        [
          0.19250327747048512,
          -0.27608073302584035
        ],
        [
          -0.43731447305259996,
          0.4827494523346547
        ],
        [
          -0.3044503259005146,
          0.28647133056566876
        ],
        [
          -0.37340621516771455,
          -0.363220221156338
        ],
        [
          -0.29851901824219185,
          0.29534479706137584
        ],
        [
          -0.3257469698272475,
          0.393894758157893
        ],
        [
          0.29879276372513897,
          0.17575704315780916
        ],
        [
          0.20157848499462294,
          0.43375057841590436
        ],
        [
          -0.05894560537647242,
          -0.4734159497886685
        ],
        [
          -0.4150374460003201,
          0.12645083260940182
        ],
        [
          0.15804560478092444,
          0.36479827383355634
        ],
        [
          0.2627975524243501,
          0.41303685386139566
        ],
        [
          -0.4810685123539742,
          -0.42116423784481016
        ],
        [
          0.24487123193817828,
          -0.3306718074721571
        ],
        [
          0.36930191519755284,
          0.27931601967941666
        ],
        [
          0.4310920240225745,
          0.4228763138704963
        ],
        [
          0.13788316703757142,
          0.08788299615970674
        ],
        [
          0.3087045277207032,
          0.1094739011361977
        ],
        [
          -0.28142897904970743,
          -0.473395150450838
        ]
      ]
    },
    {
      "charge": 7.383956040755035,
      "spin": -0.01786906678621729,
      "polarization": -0.0024199855318193515,
      "quadrature_error": 4.672197819880321e-09,
      "realization": 20,
      "onsite": [
        [
          -0.38227935676724645,
          0.3101983075535626
        ],
        [
          0.3247282071980294,
          -0.11099726273493282
        ],
        [
          0.15029976163343395,
          -0.0385713500317465
        ],
        [
          -0.2807798613744352,
          0.31713384664236954
        ],
        [
          0.3329117320662376,
          -0.06864417572731141
        ],
        [
          -0.033946658844908884,
          -0.2143190697755586
        ],
        [
          -0.2192789914857215,
          0.37755928640235725
        ],
        [
          -0.46384539948894077,
          0.43751478160971236
        ],
        [
          -0.2949956080869546,
          0.33669609665208655
        ],
        [
          -0.43201933817318083,
          0.3885606466923921
        ],
        [
          0.15232931651700599,
          0.262406690860545
        ],
        [
          -0.04588779163012746,
          0.20858893786147048
        ],
        [
          -0.3391238656977673,
          0.22310745381082098
        ],
        [
          -0.4180979233384413,
          0.23747989193216434
        ],
        [
          0.36510569511882396,
          -0.36920152452134636
        ],
        [
          0.2198212906734507,
          0.3379085898158284
        ],
        [
          0.08639630372343776,
          0.05900497316785358
        ],
        [
          -0.12419011156563975,
          0.10013167710558013
        ],
        [
          0.4378437321595,
          -0.011570805974059684
        ],
        [
          0.33722292059584624,
          -0.3669816661383123
        ]
      ]
    },
    {
      "charge": 6.339247182771031,
      "spin": 0.041509841831110936,
      "polarization": 0.00654807118799965,
      "quadrature_error": 1.2232315864284295e-08,
      "realization": 21,
      "onsite": [
        [
          0.2622216583078554,
          -0.3679272852260276
        ],
        [
          -0.4574929264526022,
          0.06694283250769417
        ],
        [
          0.282320488987166,
          0.23268133162616667
        ],
        [
          0.12030604762021901,
          -0.4164109798403183
        ],
        [
          -0.3969139646565011,
          0.09965920175212895
        ],
        [
          0.1854154652692691,
          0.11622512592118406
        ],
        [
          0.3366744615799008,
          0.07943569816868279
        ],
        [
          0.4052825349565894,
          0.08142148817390438
        ],
        [
          -0.21530676020242223,
          0.3052076255790096
        ],
        [
          0.48937906678161525,
          0.3225090233886909
        ],
        [
          -0.1647380191244675,
          -0.08517216788924376
        ],
        [
          0.06304385604656038,
          -0.20640536817682043
        ],
        [
          0.22818702354409237,
          -0.3227481477976838
        ],
        [
          -0.1492352124782681,
          0.3818836449543954
        ],
        [
          -0.16272186209733852,
          -0.043323005196867825
        ],
        [
          -0.12582219203026968,
          0.3339792550482973
        ],
        [
          0.13391241246121754,
          0.3107808226949891
        ],
        [
          0.4834585785726232,
          -0.4210888030516693
        ],
        [
          -0.13136579053742314,
          0.2954740160737367
        ],
        [
          0.44702081734626165,
          -0.14591978734113376
        ]
      ]
    },
    {
      "charge": 6.453169062813857,
      "spin": -0.06301472651112712,
      "polarization": -0.009764927262520845,
      "quadrature_error": 1.0324757693716433e-09,
      "realization": 22,
      "onsite": [
        [
          -0.3197717018292231,
          0.2114073212154577
        ],
        [
          -0.4770945084355568,
          0.41484025568518945
        ],
        [
          0.4143300292265646,
          0.19402432092794164
        ],
        [
          -0.12975328304167644,
          0.36221811790759906
        ],
        [
          -0.3066347792516547,
          0.294695252166986
        ],
        [
          -0.23565336634926315,
          -0.4945935355673332
        ],
        [
          0.36962187250848466,
          0.25042811745190774
        ],
        [
          -0.18714584694414504,
          -0.03379802638843965
        ],
        [
          -0.4015790040488857,
          -0.09682395649659581
        ],
        [
          0.11092477783901411,
          0.4361796794372146
        ],
        [
          -0.4626504734167777,
          0.05701638375258056
        ],
        [
          0.27653008939593215,
          0.1907282956996682
        ],
        [
          0.23333700366892618,
          -0.19717182910972908
        ],
        [
          -0.24993454163397044,
          -0.4976535592624711
        ],
        [
          0.035588244082986664,
          -0.02198929074402367
        ],
        [
          -0.20701820858767994,
          0.03236114216076369
        ],
        [
          -0.22142500646236907,
          -0.21631899270793187
        ],
        [
          -0.21258630986748372,
          0.3998644319857666
        ],
        [
          0.37822540155614626,
          0.14072805349500428
        ],
        [
          0.17790672837578136,
          0.15147563365272743
        ]
      ]
    },
    {
      "charge": 6.382589099560639,
      "spin": 0.07379624958903475,
      "polarization": 0.011562118199668327,
      "quadrature_error": 1.1011693218094673e-08,
      "realization": 23,
      "onsite": [
        [
          0.1602454509813006,
          -0.4075005771127198
        ],
        [
          0.2761701045468806,
          0.40788845597726997
        ],
        [
          0.020834313485716183,
          -0.40019222786977604
        ],
        [
          -0.06563057422041219,
          -0.21777832353398552
        ],
        [
          0.40499278519667203,
          -0.4371367939170355
        ],
        [
          -0.14475536555334712,
          -0.4948156750631595
        ],
        [
          -0.0946470795411759,
          -0.25115631626763013
        ],
        [
          -0.28384946444503734,
          0.319689013382798
        ],
        [
          0.383904963123318,
          0.4762182015069568
        ],
        [
          -0.06405551046919988,
          -0.03475056607450566
        ],
        [
          0.026624387713358177,
          0.38771733891354165
        ],
        [
          -0.3165259564329337,
          -0.4949172984729059
        ],
        [
          -0.23487926429896078,
          0.23409321835384156
        ],
        [
          -0.3665895465330501,
          -0.23878595270942693
        ],
        [
          0.37561628303266514,
          0.054858708878157025
        ],
        [
          0.40856776916635185,
          0.3904910129357152
        ],
        [
          0.21531349029986502,
          0.0434741705631263
        ],
        [
          -0.42470240405690085,
          -0.41808174296831146
        ],
        [
          -0.1910665822017702,
          -0.0510395563499364
        ],
        [
          -0.4468877914870609,
          -0.4849377372809949
        ]
      ]
    },
    {
      "charge": 6.19372616978048,
      "spin": 0.08556862803590612,
      "polarization": 0.013815371505023908,
      "quadrature_error": 1.1322516104460061e-08,
      "realization": 24,
      "onsite": [
        [
          0.15499109688818402,
          -0.27585785858533707
        ],
        [
          0.3904326789878626,
          -0.12734207701096922
        ],
        [
          0.2828240863860786,
          0.42852991765455184
        ],
        [
          0.49754380494331685,
          0.16997376693889954
        ],
        [
          0.47942244381467924,
          -0.3365736002678885
        ],
        [
          0.2719559152055534,
          0.24208548462004087
        ],
        [
          -0.4460337619404273,
          0.0755198595347435
        ],
        [
          -0.30001511156964833,
          0.09258885726918842
        ],
        [
          0.4863027722930692,
          0.2677354602259434
        ],
        [
          -0.30188732963072606,
          -0.3214156584555692
        ],
        [
          -0.32187172066918623,
          0.05000065187133884
        ],
        [
          0.018963572147002505,
          -0.4982311184372482
        ],
        [
          0.4601902164078179,
          0.45887531876226284
        ],
        [
          0.417226320028255,
          0.2184903572959408
        ],
        [
          -0.3354941553318339,
          0.41297809456017476
        ],
        [
          0.24682433887465705,
          0.20322464453074984
        ],
        [
          0.423673093980123,
          -0.46754451145696796
        ],
        [
          0.44663058551943813,
          -0.09200074126697044
        ],
        [
          -0.12253203617087494,
          -0.25870411022524087
        ],
        [
          0.48548466689974235,
          -0.4095195252247309
        ]
      ]
    },
    {
      "charge": 5.702858212294097,
      "spin": 0.003385522400937406,
      "polarization": 0.0005936536162934878,
      "quadrature_error": 9.038600034468349e-09,
      "realization": 25,
      "onsite": [
        [
          0.39923507780293466,
          0.07825498611440584
        ],
        [
          0.4698800041741311,
          -0.14037940752131128
        ],
        [
          -0.3626674666259242,
          -0.11006646432503042
        ],
        [
          0.19810182132164111,
          0.46381188695011333
        ],
        [
          -0.24918453539061625,
          -0.3780329673877951
        ],
        [
          0.3882384741248349,
          -0.352567784313526
        ],
        [
          0.4449490053355454,
          0.15192875392774152
        ],
        [
          -0.45691792416273935,
          0.1669977366378903
        ],
        [
          0.44842107965431066,
          -0.4699088582444656
        ],
        [
          -0.11826396393718308,
          0.3337630422037432
        ],
        [
          0.27272433932401674,
          0.010547219651274253
        ],
        [
          0.43213716337306396,
          0.4759388425877328
        ],
        [
          0.24314064270058677,
          0.08953615102899648
        ],
        [
          -0.4380387449646086,
          -0.21292917163463998
        ],
        [
          -0.10207939632555807,
          0.2157286916650617
        ],
        [
          0.04077444479044179,
          -0.13660222653918241
        ],
        [
          -0.3356610755009175,
          0.17010697172558542
        ],
        [
          0.42279742253270025,
          -0.2658342407962483
        ],
        [
          -0.38270506853794606,
          0.27372210463917146
        ],
        [
          0.08346067907714505,
          -0.4576578082476205
        ]
      ]
    },
    {
      "charge": 6.232038103361195,
      "spin": 0.047887739086133266,
      "polarization": 0.0076841216776748255,
      "quadrature_error": 1.1682525888060342e-08,
      "realization": 26,
      "onsite": [
        [
          -0.11519993424802832,
          -0.38323811408491637
        ],
        [
          0.38954963840209067,
          -0.22868127653808468
        ],
        [
          -0.11660987259144417,
          0.18373649881583032
        ],
        [
          -0.45650803676583385,
          0.3664933615949316
        ],
        [
          -0.4801238846969297,
          -0.43732522520744266
        ],
        [
          -0.4144708684776358,
          0.2878980767441248
        ],
        [
          0.430377495130692,
          0.46800728873128605
        ],
        [
          -0.297900789641957,
          0.016470317339998375
        ],
        [
          0.15065696069539214,
          0.4561305920674885
        ],
        [
          0.07179254131191737,
          0.08812557386604825
        ],
        [
          0.31638833515659937,
          -0.3878916347114115
        ],
        [
          0.19212223873184497,
          0.46465332081718047
        ],
        [
          -0.056817098997251514,
          -0.20967913146216066
        ],
        [
          0.07683213298674907,
          0.23030183257346493
        ],
        [
          -0.39561937365482625,
          0.1318124468100973
        ],
        [
          0.23302279051661845,
          0.11760965570107373
        ],
        [
          0.12359043589435526,
          -0.2509891814984855
        ],
        [
          -0.13903183405214015,
          0.2316587768207301
        ],
        [
          0.3620612766202237,
          0.3469148225893711
        ],
        [
          0.22521105017700338,
          0.07686983152978422
        ]
      ]
    },
    {
      "charge": 6.742187006013611,
      "spin": -0.036742987200700065,
      "polarization": -0.005449713448755961,
      "quadrature_error": 8.90372557264371e-09,
      "realization": 27,
      "onsite": [
        [
          -0.10299298745375918,
          0.42512159045071607
        ],
        [
          -0.06291604899621228,
          0.24602956497804884
        ],
        [
          -0.34337529117968446,
          0.06293989402172973
        ],
        [
          -0.12927879259773756,
          0.21856918007262227
        ],
        [
          0.32305907127897526,
          0.4568108164105501
        ],
        [
          0.235613379849683,
          -0.41240298677246745
        ],
        [
          -0.04822432562116985,
          0.28405657007357366
        ],
        [
          -0.005315177539071847,
          -0.487274306408478
        ],
        [
          0.14160017002735303,
          0.3535739018524735
        ],
        [
          -0.4232001251571976,
          -0.1064450308782876
        ],
        [
          0.3375870138841587,
          0.4742580916631298
        ],
        [
          -0.07031155497215513,
          -0.33606424293600423
        ],
        [
          0.424133722586024,
          0.15438206483412154
        ],
        [
          -0.4790297646441375,
          -0.18972319319827147
        ],
        [
          -0.2504525875792103,
          -0.008953212448557069
        ],
        [
          -0.31026188563772195,
          -0.10292729094223863
        ],
        [
          -0.0893166470765051,
          0.3523525772256261
        ],
        [
          -0.15544793960208514,
          0.06295763552354317
        ],
        [
          -0.05406620741734358,
          0.45748441048597355
        ],
        [
          0.25061105026648334,
          0.2762899791523815
        ]
      ]
    },
    {
      "charge": 7.393410363952498,
      "spin": -0.00040555589926077586,
      "polarization": -5.485369799546291e-05,
      "quadrature_error": 8.08641925529935e-09,
      "realization": 28,
      "onsite": [
        [
          0.0570291986818765,
          -0.21516639822347106
        ],
        [
          0.01988031992775141,
          -0.19060660735526314
        ],
        [
          -0.07643274006176515,
          -0.4537193702629251
        ],
        [
          -0.4880037824021305,
          -0.2034658333462347
        ],
        [
          -0.3397212892588285,
          0.18358508675431917
        ],
        [
          0.267604187984836,
          0.3503234406690847
        ],
        [
          0.12808468072758927,
          0.18419966014970324
        ],
        [
          -0.2779940177220098,
          -0.18680637338566386
        ],
        [
          0.27842915771312315,
          -0.4388883969356997
        ],
        [
          0.3328701514287913,
          0.3023820028936097
        ],
        [
          0.3988192742477319,
          -0.3603210088565033
        ],
        [
          -0.45608391326455355,
          0.03202364178595862
        ],
        [
          -0.18121847150605697,
          0.0831202296685537
        ],
        [
          -0.03653862371680927,
          0.25095308536412153
        ],
        [
          -0.32732040702845844,
          0.1470521809978237
        ],
        [
          0.1402445628592598,
          -0.4526750367234741
        ],
        [
          0.48632549952960347,
          0.08871132387692837
        ],
        [
          0.2942045663236874,
          -0.46602354896611675
        ],
        [
          0.037032466769875816,
          -0.4587291291509831
        ],
        [
          -0.2780437351033379,
          -0.20256712277095013
        ]
      ]
    },
    {
      "charge": 6.972802398586607,
      "spin": 0.04025371075852786,
      "polarization": 0.005772960204162292,
      "quadrature_error": 1.2125320119994716e-08,
      "realization": 29,
      "onsite": [
        [
          0.48378464726689463,
          -0.42133753913083627
        ],
        [
          0.10361977099731268,
          0.3643721965252178
        ],
        [
          -0.2597296562595357,
          0.31474142841103003
        ],
        [
          0.3814834679117941,
          -0.1611756031525151
        ],
        [
          0.35231833943115165,
          -0.027327977148200344
        ],
        [
          0.1594936850944556,
          0.43633670749669795
        ],
        [
          -0.3611450284907911,
          0.3409481137063153
        ],
        [
          0.49998008002509253,
          -0.4632234032876479
        ],
        [
          0.2938161448625167,
          0.040140536001214144
        ],
        [
          -0.2506371971352963,
          -0.1593461741342428
        ],
        [
          0.10403541314296949,
          0.03754881000568433
        ],
        [
          0.4389048544545784,
          -0.21771754909238294
        ],
        [
          0.48119976803641495,
          -0.05048727991667412
        ],
        [
          -0.06288635939891396,
          -0.2699865916109886
        ],
        [
          0.34732732489943907,
          -0.3505687183280781
        ],
        [
          -0.00961813512188836,
          -0.0749775212746685
        ],
        [
          0.40793201701675075,
          -0.12385651270878073
        ],
        [
          -0.2142944366032048,
          -0.10721692215098777
        ],
        [
          -0.07604669040346046,
          0.16737811648193013
        ],
        [
          0.4681711362933395,
          0.4415910786270739
        ]
      ]
    },
    {
      "charge": 6.156594649359098,
      "spin": 0.017391111903910548,
      "polarization": 0.0028247940451497752,
      "quadrature_error": 3.4596130530145062e-09,
      "realization": 30,
      "onsite": [
        [
          -0.3459062009779337,
          -0.21371398406405062
        ],
        [
          0.33959810754748765,
          -0.446793508675013
        ],
        [
          -0.1060505067681502,
          -0.09065238785890195
        ],
        [
          0.2783646823684194,
          0.4418741189710579
        ],
        [
          0.09633132757281493,
          -0.12206254882377876
        ],
        [
          -0.4987683281280816,
          -0.17889369402882904
        ],
        [
          -0.008211595935805782,
          0.4896943236722048
        ],
        [
          0.24751677081132084,
          0.031075545492730394
        ],
        [
          0.3874728644588762,
          -0.2721573626399211
        ],
        [
          0.32231351087350013,
          -0.048114257646355685
        ],
        [
          -0.4738167154507281,
          0.10628905415912604
        ],
        [
          0.3729605449175054,
          -0.173791971661578
        ],
        [
          0.3012375432637274,
          0.01949800800067847
        ],
        [
          -0.4039114130866668,
          -0.3504481716075811
        ],
        [
          -0.47807891588890383,
          -0.43728422683960133
        ],
        [
          0.13917142134843152,
          -0.08349082869890123
        ],
        [
          0.1938550153017029,
          0.1770577634368381
        ],
        [
          -0.3519962670844815,
          -0.4724570240680802
        ],
        [
          0.4604894900646693,
          -0.39857026172804955
        ],
        [
          -0.10730099112983782,
          -0.07544317364110553
        ]
      ]
    },
    {
      "charge": 5.9588311228439945,
      "spin": 0.027902025850025228,
      "polarization": 0.004682466288238811,
      "quadrature_error": 8.455745936055708e-09,
      "realization": 31,
      "onsite": [
        [
          0.07330058836185183,
          -0.4858026276827794
        ],
        [
          0.3492923465182858,
          -0.08750957996260345
        ],
        [
          -0.035540843207002015,
          -0.02683939792873935
        ],
        [
          -0.47353362434067414,
          -0.32433157068632135
        ],
        [
          -0.1874715780097861,
          0.29432495832344063
        ],
        [
          0.38114318395612157,
          0.3765121733593354
        ],
        [
          -0.38930818465355843,
          -0.4148561123741539
        ],
        [
          -0.05761786949605874,
          0.47504974623997076
        ],
        [
          0.18043747711226965,
          -0.41435880042220696
        ],
        [
          -0.31785269098738045,
          -0.24391154588436137
        ],
        [
          -0.13218673885231658,
          0.19437978922534682
        ],
        [
          0.28396288760446586,
          -0.3075335874335404
        ],
        [
          0.2793049114227678,
          0.1968547801378968
        ],
        [
          -0.14988194072434868,
          0.4350143301089119
        ],
        [
          0.3757464265940256,
          -0.11321102954652229
        ],
        [
          -0.3958782291781695,
          0.30116715880433576
        ],
        [
          0.12754817126776508,
          0.4864762380306421
        ],
        [
          -0.03328930253030282,
          -0.45418162895409786
        ],
        [
          -0.08289105876202574,
          -0.271712418592319
        ],
        [
          0.35655858840289145,
          -0.3197997325421382
        ]
      ]
    },
    {
      "charge": 7.149077924616268,
      "spin": 0.00212931666221808,
      "polarization": 0.000297844936741597,
      "quadrature_error": 1.724189662889343e-08,
      "realization": 32,
      "onsite": [
        [
          -0.32718082936902093,
          0.37278156954714303
        ],
        [
          -0.17203353181100678,
          0.3987829603111821
        ],
        [
          0.4954513569328314,
          -0.27387417226313704
        ],
        [
          -0.0027510448116465636,
          -0.2838528226838063
        ],
        [
          0.16264635836139152,
          0.2837784825255091
        ],
        [
          0.05534166779227789,
          -0.056044553691106946
        ],
        [
          0.18003019528077235,
          -0.07803717461419368
        ],
        [
          -0.3996201287294435,
          -0.13746790335835324
        ],
        [
          -0.2468296126603693,
          -0.21831542110929025
        ],
        [
          -0.012830380492063531,
          0.08296764541628221
        ],
        [
          -0.1330520583534497,
          -0.12380762361965258
        ],
        [
          -0.18051170434946784,
          -0.42587853458167646
        ],
        [
          0.03247020642987597,
          -0.18290270884469073
        ],
        [
          0.22321686958567089,
          -0.22129183559577625
        ],
        [
          -0.43682094630608337,
          0.3092700607994078
        ],
        [
          0.20565953793002167,
          -0.09238117723581807
        ],
        [
          0.06554715688790225,
          -0.19598929463097847
        ],
        [
          0.2386996393154711,
          0.433627273152709
        ],
        [
          -0.09722495271392628,
          -0.31321071852620275
        ],
        [
          0.3655650898303031,
          -0.28257141127969965
        ]
      ]
    },
    {
      "charge": 7.080322585411503,
      "spin": -0.0022583344114259886,
      "polarization": -0.00031895925421238926,
      "quadrature_error": 7.757841903435354e-09,
      "realization": 33,
      "onsite": [
        [
          -0.19923139223858866,
          -0.011883321013967607
        ],
        [
          -0.16124984165670708,
          0.43624920093551645
        ],
        [
          -0.0527737984075628,
          0.33109134424689135
        ],
        [
          -0.08885577861213045,
          0.4495666120407539
        ],
        [
          0.054966261017949325,
          -0.184249921904317
        ],
        [
          -0.4862102934763801,
          -0.23980873705593975
        ],
        [
          -0.3963252615092,
          -0.19055207008491837
        ],
        [
          0.047892217627855116,
          -0.22201221396692228
        ],
        [
          0.08660404468101102,
          0.3290249410477606
        ],
        [
          0.4379178973266613,
          -0.1329552930557658
        ],
        [
          -0.3844199529150051,
          0.31546905203170283
        ],
        [
          0.003024425802910513,
          0.14696759536043336
        ],
        [
          0.3412869360466375,
          0.1886997498115759
        ],
        [
          -0.050598048999761946,
          0.23081732498725305
        ],
        [
          0.25298667808618724,
          0.22543091843371454
        ],
        [
          -0.2881402949108234,
          0.3459991354095917
        ],
        [
          0.3737262796781632,
          -0.4321870135530341
        ],
        [
          0.33844928235433236,
          0.18380637501914288
        ],
        [
          0.1421290188447648,
          -0.40693465368246495
        ],
        [
          0.245112348842081,
          -0.32405186593363766
        ]
      ]
    },
    {
      "charge": 6.799152039486268,
      "spin": 0.057141476003183804,
      "polarization": 0.008404206240915495,
      "quadrature_error": 7.705334000755703e-09,
      "realization": 34,
      "onsite": [
        [
          0.39897135614202184,
          0.13890357345387272
        ],
        [
          -0.054419838727010394,
          -0.4316249503114479
        ],
        [
          -0.25089515327697165,
          0.22392374819122718
        ],
        [
          -0.3620463004448613,
          0.014461848358677698
        ],
        [
          -0.23586574649760772,
          0.16388271372879026
        ],
        [
          -0.08079336189878417,
          0.051127401241974235
        ],
        [
          0.2853466031496673,
          0.21412783825881665
        ],
        [
          0.08133176694773181,
          -0.32088378883069024
        ],
        [
          0.3361038216912252,
          0.438488734760626
        ],
        [
          -0.3102502089666569,
          -0.38408762131268526
        ],
        [
          -0.3450561635399333,
          -0.018925445642988814
        ],
        [
          -0.43389956807711916,
          0.12253199703374396
        ],
        [
          0.17525425095223934,
          0.4362135574863768
        ],
        [
          -0.3331298123240376,
          -0.0498728526174117
        ],
        [
          -0.12712209985799416,
          -0.208021352117163
        ],
        [
          0.42203730608856627,
          0.10738955272540318
        ],
        [
          0.15008970382984477,
          -0.36407267697908263
        ],
        [
          -0.30383548209532985,
          -0.2578151130897596
        ],
        [
          0.20259216694235038,
          -0.1923572521174467
        ],
        [
          -0.19732507877601635,
          0.09717087951188141
        ]
      ]
    },
    {
      "charge": 7.211924412049159,
      "spin": -0.017829020647306126,
      "polarization": -0.002472158556947532,
      "quadrature_error": 9.536623400666503e-09,
      "realization": 35,
      "onsite": [
        [
          -0.336415450563615,
          0.16728935154415314
        ],
        [
          -0.07058472986865794,
          0.2945384972835413
        ],
        [
          -0.3432868155593649,
          0.012298776815327872
        ],
        [
          -0.462842799215888,
          0.22770548572677973
        ],
        [
          0.37178847684560257,
          0.1382631209462255
        ],
        [
          0.2893693068158182,
          0.25046486326951944
        ],
        [
          -0.027352592836044187,
          -0.15286014094707467
        ],
        [
          -0.10726859275645839,
          0.2530042756439833
        ],
        [
          0.22971397233059265,
          -0.19551817580741881
        ],
        [
          0.4418685122870961,
          -0.27449846723440674
        ],
        [
          -0.4106760678943906,
          -0.18979570196529028
        ],
        [
          -0.3073771048811048,
          -0.28675389843901555
        ],
        [
          0.34780842598782624,
          0.43062798128153335
        ],
        [
          0.44297362095217385,
          0.41619618166856065
        ],
        [
          0.01333393821159723,
          -0.07143016334812746
        ],
        [
          -0.20562704811183163,
          -0.41007086842847407
        ],
        [
          -0.35848706870747626,
          0.1504498275897067
        ],
        [
          0.47279392469318315,
          -0.04622251403320643
        ],
        [
          0.4540496509533911,
          -0.285580293088617
        ],
        [
          0.34276338546479146,
          -0.44883890592123366
        ]
      ]
    },
    {
      "charge": 7.007458838587198,
      "spin": -0.14551822347103394,
      "polarization": -0.020766190258546344,
      "quadrature_error": 1.5818805006065222e-09,
      "realization": 36,
      "onsite": [
        [
          0.08859208283713815,
          -0.05081524582400365
        ],
        [
          0.2595814422434698,
          0.3056371271322459
        ],
        [
          -0.3321531432698439,
          0.1366777759342147
        ],
        [
          -0.17241778339796454,
          0.04293820161386619
        ],
        [
          0.17723424406511523,
          0.1245837166361018
        ],
        [
          -0.27805323138245686,
          -0.3364706152049294
        ],
        [
          -0.4412491464821946,
          -0.042406525764804304
        ],
        [
          -0.21361278681329754,
          -0.26563273469115656
        ],
        [
          -0.18546233205384943,
          -0.22745844857350794
        ],
        [
          0.1756758785824848,
          0.4305886891442613
        ],
        [
          0.028874678364132822,
          -0.2465814933945426
        ],
        [
          -0.2343506236189714,
          -0.2629576510162963
        ],
        [
          0.35265795706001046,
          -0.2732305376133718
        ],
        [
          -0.4670954579480975,
          0.3463023701679383
        ],
        [
          -0.10722929879241483,
          0.4842235943796306
        ],
        [
          -0.4048471590141597,
          -0.2461353443319887
        ],
        [
          0.40453023372996944,
          -0.2733304515741879
        ],
        [
          0.4193242398941124,
          -0.18771278767410837
        ],
        [
          -0.0019603671665950895,
          -0.2949257429281731
        ],
        [
          0.293648862384412,
          0.15227188344386722
        ]
      ]
    },
    {
      "charge": 6.662476767140526,
      "spin": 0.010368876467413553,
      "polarization": 0.001556309587232344,
      "quadrature_error": 1.59083789097123e-08,
      "realization": 37,
      "onsite": [
        [
          -0.4089419888239234,
          0.3033634497277172
        ],
        [
          0.46044995294232016,
          0.11886341124337685
        ],
        [
          -0.4959383200661436,
          0.2504342006187126
        ],
        [
          -0.4396944163256681,
          -0.08840103575928682
        ],
        [
          0.205082669613172,
          -0.27580237632607696
        ],
        [
          -0.2894987740149497,
          -0.4361640739683601
        ],
        [
          0.3663994886529579,
          0.10786532295583262
        ],
        [
          0.29814793779687887,
          -0.15258010615764783
        ],
        [
          -0.49710015079883163,
          -0.2305588704969882
        ],
        [
          0.057540878617820534,
          0.06578374448903379
        ],
        [
          -0.2848907549811839,
          -0.2192074818495786
        ],
        [
          0.12726090152936864,
          -0.42823334621719156
        ],
        [
          -0.04786858106411984,
          0.4992785861446305
        ],
        [
          -0.14178600247564876,
          -0.33192661024417813
        ],
        [
          -0.4118514233908904,
          0.0012957450058102005
        ],
        [
          -0.24045178563332026,
          -0.2765473891946677
        ],
        [
          -0.03330348744506262,
          -0.24683777900265103
        ],
        [
          0.23604175230165036,
          -0.06202385023638679
        ],
        [
          0.30036023374793575,
          0.24203095626451876
        ],
        [
          -0.41892896352581843,
          0.20218069005931438
        ]
      ]
    },
    {
      "charge": 6.236576096741596,
      "spin": 0.07972942973781796,
      "polarization": 0.012784166905214856,
      "quadrature_error": 1.1674996998165048e-08,
      "realization": 38,
      "onsite": [
        [
          -0.3774351128874128,
          -0.17673918134850153
        ],
        [
          0.2819500566155819,
          0.12605932845355916
        ],
        [
          0.1744891286071033,
          -0.2800026104568686
        ],
        [
          -0.37294790270500255,
          -0.24440090672046222
        ],
        [
          0.48521257369726056,
          -0.06471173953072751
        ],
        [
          -0.3616707265132,
          0.06318285168605653
        ],
        [
          0.321412603324973,
          0.4400323147336823
        ],
        [
          -0.48704620782049546,
          -0.2822257285080111
        ],
        [
          -0.18928722386426144,
          -0.37746786694760814
        ],
        [
          -0.0879710384209843,
          -0.013148774835543442
        ],
        [
          -0.3976869607404784,
          0.06746593811065393
        ],
        [
          -0.488613464707228,
          -0.18020615231029957
        ],
        [
          0.4828780390829186,
          -0.2398497285291996
        ],
        [
          0.4926153388563611,
          0.3538341321176277
        ],
        [
          0.4980469172450287,
          0.20730573828702437
        ],
        [
          -0.43007936652031187,
          -0.3958971942443297
        ],
        [
          -0.28110475062086615,
          -0.2835623032467143
        ],
        [
          -0.3712010517843277,
          -0.47295697044585383
        ],
        [
          -0.213678209949828,
          -0.2470276437577409
        ],
        [
          0.20045227108554287,
          -0.1942340968952121
        ]
      ]
    },
    {
      "charge": 5.997459048798235,
      "spin": -0.08956610642709192,
      "polarization": -0.014934008835798403,
      "quadrature_error": 6.424579839759642e-09,
      "realization": 39,
      "onsite": [
        [
          0.019046769390101415,
          -0.055804426880328495
        ],
        [
          0.3446756221569335,
          0.1887430602537178
        ],
        [
          0.23899630144318662,
          -0.3143617653253059
        ],
        [
          -0.47387040059523966,
          -0.49834081989253753
        ],
        [
          0.07387532475737979,
          0.3336875847692149
        ],
        [
          -0.240893774463243,
          0.09628732331982559
        ],
        [
          0.46299940573727916,
          -0.29292037105350477
        ],
        [
          0.2044878599326735,
          -0.34061346464095854
        ],
        [
          0.001701122491774676,
          0.45347041217839
        ],
        [
          0.14048146296827468,
          -0.05339594098328293
        ],
        [
          -0.16095058463537792,
          0.19245014381621672
        ],
        [
          -0.2677593135022712,
          -0.38016621146238117
        ],
        [
          0.27978619890666867,
          0.025629275975294963
        ],
        [
          0.35335410982451165,
          -0.49243798299508845
        ],
        [
          -0.3466698760695842,
          -0.171411871083601
        ],
        [
          -0.46474360984525265,
          -0.44389252455848105
        ],
        [
          -0.4905906044569067,
          -0.09964209928742795
        ],
        [
          0.47407083375567494,
          0.19473769290074527
        ],
        [
          -0.41802175800805685,
          0.03861254179773399
        ],
        [
          0.28433343311546977,
          -0.4156407283373412
        ]
      ]
    },
    {
      "charge": 6.235372482319749,
      "spin": -0.10959083683336315,
      "polarization": -0.017575668036529553,
      "quadrature_error": 1.1210993096205338e-08,
      "realization": 40,
      "onsite": [
        [
          -0.4007650549261016,
          0.42274691939531117
        ],
        [
          0.38406196142207716,
          0.2542835149931395
        ],
        [
          -0.416590779184556,
          0.4991102845424694
        ],
        [
          0.21223453629417954,
          0.3214556275440661
        ],
        [
          0.34050648944146467,
          -0.09012451597961246
        ],
        [
          0.03212047458510414,
          -0.28024834083808325
        ],
        [
          -0.21752817720088324,
          -0.2736459595066939
        ],
        [
          -0.1766117326960055,
          -0.37113685703342236
        ],
        [
          -0.3217337184832336,
          0.3215957087502107
        ],
        [
          0.13780241206420984,
          -0.418992911690231
        ],
        [
          -0.36463011212763696,
          -0.4597723313789991
        ],
        [
          0.492021763656571,
          -0.31899997880856257
        ],
        [
          -0.44598052714029923,
          0.4031093941169043
        ],
        [
          -0.06541553683472734,
          -0.22626690248536874
        ],
        [
          0.03833826646348004,
          0.009890607930863604
        ],
        [
          -0.48225095511431915,
          0.17248161348057278
        ],
        [
          0.40195883518649866,
          -0.33136362145379405
        ],
        [
          0.35307395839624645,
          0.14113161700544452
        ],
        [
          -0.12579302606059395,
          -0.0985126554963155
        ],
        [
          0.39676506013179413,
          0.1634024641713886
        ]
      ]
    },
    {
      "charge": 6.7950491902285135,
      "spin": -0.03310874251041525,
      "polarization": -0.0048724801813100375,
      "quadrature_error": 1.2130755864709288e-08,
      "realization": 41,
      "onsite": [
        [
          -0.3852838944786774,
          -0.479738294972475
        ],
        [
          0.04215713424640932,
          -0.0903680638766916
        ],
        [
          -0.043266353372033106,
          -0.46622996857789334
        ],
        [
          0.3938313803393694,
          -0.03914848980056396
        ],
        [
          -0.006897677136447844,
          -0.2774165871769485
        ],
        [
          -0.4094248541479032,
          0.4682857624532767
        ],
        [
          -0.285561437045752,
          -0.1355337699127882
        ],
        [
          -0.03882430425934136,
          0.40492835513086656
        ],
        [
          -0.04375006971500006,
          0.49836117963879967
        ],
        [
          0.037471528735053106,
          -0.4370679956968049
        ],
        [
          0.21035448606417984,
          0.023756682306520394
        ],
        [
          0.477786454546153,
          -0.05181057586313953
        ],
        [
          0.12035159309733967,
          -0.2346673920122606
        ],
        [
          -0.23236104820223147,
          -0.10904632219211663
        ],
        [
          -0.17928145590524325,
          -0.4530155200437306
        ],
        [
          0.029903493927534885,
          0.13984708812208135
        ],
        [
          0.1255391603093874,
          0.32317190785042593
        ],
        [
          0.4891963421149935,
          -0.45627322922994484
        ],
        [
          -0.38882306037100056,
          0.25619844855411866
        ],
        [
          0.0960128691248534,
          0.15253639306095046
        ]
      ]
    },
    {
      "charge": 7.506907581256599,
      "spin": 0.0011137483894105226,
      "polarization": 0.00014836314119429848,
      "quadrature_error": 8.890060048562688e-09,
      "realization": 42,
      "onsite": [
        [
          -0.3011448533182016,
          0.023419940228898817
        ],
        [
          0.38546927623842686,
          -0.06333289070424053
        ],
        [
          0.05038327231241557,
          -0.2210871167307743
        ],
        [
          0.4079325059231824,
          0.084333844673946
        ],
        [
          -0.3449087131751669,
          -0.4018184047776906
        ],
        [
          0.08784596491128827,
          -0.36562577470176894
        ],
        [
          -0.4956095778041687,
          -0.3447763845473164
        ],
        [
          -0.03351182589658275,
          -0.05075093323591684
        ],
        [
          0.4019017469865598,
          0.12421048381461319
        ],
        [
          -0.28745882174236836,
          -0.1855966047275256
        ],
        [
          0.11378915454640093,
          0.035680801207897406
        ],
        [
          -0.11251563526978103,
          0.3469967181495325
        ],
        [
          0.15844456890917902,
          0.28943187957912697
        ],
        [
          0.1096210925431258,
          0.17848767090852602
        ],
        [
          -0.23760116734400094,
          0.4105202427732242
        ],
        [
          -0.21278649586657483,
          -0.07690909273580115
        ],
        [
          0.11736059508629249,
          -0.16290626081771753
        ],
        [
          -0.08509339028727969,
          -0.0360292999657279
        ],
        [
          0.2709317813876111,
          -0.12236512953551348
        ],
        [
          0.14782751172270725,
          0.0938149208571516
        ]
      ]
    },
    {
      "charge": 7.710864501074425,
      "spin": -0.014416289089423304,
      "polarization": -0.001869607368592011,
      "quadrature_error": 2.8007940457175014e-09,
      "realization": 43,
      "onsite": [
        [
          0.4791001441067416,
          -0.27126981809669437
        ],
        [
          -0.33708461257556843,
          0.011289035602002007
        ],
        [
          -0.440737149119806,
          0.11791108354296675
        ],
        [
          0.024124828249187602,
          0.4551585799409654
        ],
        [
          -0.18815963878164144,
          0.42040121000538944
        ],
        [
          0.04391270387569657,
          0.1676162206173164
        ],
        [
          0.19518897515023526,
          -0.013360430500976572
        ],
        [
          -0.15331237431143918,
          0.21498097230721158
        ],
        [
          -0.49818328787859567,
          -0.30832941392479263
        ],
        [
          0.0486713410357561,
          -0.3262654471717701
        ],
        [
          0.027833964176039894,
          -0.1760112550988644
        ],
        [
          -0.06775814437264538,
          0.19478676576689202
        ],
        [
          -0.28574856381037106,
          0.38046482632178313
        ],
        [
          0.08531863243953641,
          -0.19142723911460469
        ],
        [
          0.09044929793326362,
          0.039775404094399724
        ],
        [
          -0.21945809001175254,
          0.26154233562100526
        ],
        [
          0.05367540022013073,
          0.1323019279985992
        ],
        [
          0.428595670644642,
          0.3121519100102561
        ],
        [
          0.13218194535381056,
          0.3613540718628544
        ],
        [
          -0.4158698607236244,
          -0.1449608992380469
        ]
      ]
    },
    {
      "charge": 6.1619168362551076,
      "spin": 0.008324714508576027,
      "polarization": 0.0013509942976827575,
      "quadrature_error": 1.0532282042561971e-08,
      "realization": 44,
      "onsite": [
        [
          -0.3694284203316257,
          0.025682848581608186
        ],
        [
          -0.2307398841235675,
          0.3465561477766822
        ],
        [
          0.1836872218978044,
          -0.2057408665263809
        ],
        [
          0.18824278021837382,
          -0.023978001879873534
        ],
        [
          0.263254822862821,
          -0.36063080036807593
        ],
        [
          -0.005050239526706579,
          -0.46210020676839725
        ],
        [
          0.046039058397506216,
          -0.08468161686583597
        ],
        [
          -0.259271182289065,
          -0.14374056538730162
        ],
        [
          0.215445112440791,
          0.019475291482004553
        ],
        [
          -0.45204160664209514,
          0.02584042330851022
        ],
        [
          -0.16787586831229573,
          -0.3257525290407419
        ],
        [
          -0.12988217882316577,
          0.3437710286508471
        ],
        [
          -0.28139973960987197,
          0.23856790517748794
        ],
        [
          -0.2740626972445218,
          -0.40758991732189764
        ],
        [
          0.4986577548958907,
          0.4866472335911626
        ],
        [
          -0.2887061646349093,
          -0.26557678141045604
        ],
        [
          0.32536841700261654,
          -0.40785546237786774
        ],
        [
          -0.07270706823073869,
          -0.4543458273951754
        ],
        [
          0.18539615803488685,
          0.47677157672073434
        ],
        [
          -0.3521629186938422,
          -0.062430063084125575
        ]
      ]
    },
    {
      "charge": 6.84168062941169,
      "spin": 0.029408850812646783,
      "polarization": 0.00429848342908921,
      "quadrature_error": 1.6700377023290423e-08,
      "realization": 45,
      "onsite": [
        [
          -0.4219893021014255,
          -0.3434562681396699
        ],
        [
          0.09980613279775108,
          -0.479329883671719
        ],
        [
          -0.26774911951977054,
          -0.30192122892484363
        ],
        [
          -0.07870724582799982,
          -0.3735350742864736
        ],
        [
          -0.4832876322826595,
          -0.2632111560826035
        ],
        [
          -0.08596977968690245,
          0.4405797839454332
        ],
        [
          0.1652882275763815,
          -0.2931278685115424
        ],
        [
          -0.21534081519468262,
          0.4472515932190462
        ],
        [
          -0.14716890419060358,
          0.14502195708611976
        ],
        [
          0.3929261334373648,
          0.03779709168247036
        ],
        [
          0.11657251415499359,
          0.1265348845995674
        ],
        [
          -0.24617867862792153,
          0.19883122566290024
        ],
        [
          0.34985988231926146,
          0.45564775279863834
        ],
        [
          0.4852565413672142,
          0.2322641231330842
        ],
        [
          0.3924375568366725,
          -0.04168043065173599
        ],
        [
          0.19103903753616835,
          0.3610973221595055
        ],
        [
          0.14870758140820384,
          0.47276042137841656
        ],
        [
          -0.10077791347087284,
          -0.09003949954415369
        ],
        [
          0.09591174319575102,
          0.4258739256085763
        ],
        [
          -0.3321334097620193,
          -0.38382160465275084
        ]
      ]
    },
    {
      "charge": 6.0791869737527024,
      "spin": -0.020178515042459735,
      "polarization": -0.0033192785695820553,
      "quadrature_error": 1.0632461552204479e-08,
      "realization": 46,
      "onsite": [
        [
          -0.46872306052045454,
          -0.08905725849917179
        ],
        [
          0.411015598915882,
          -0.20840686333556746
        ],
        [
          -0.2595336429428797,
          0.19372672481525177
        ],
        [
          -0.19923671567234036,
          -0.12142583672587048
        ],
        [
          0.1185340965636833,
          0.2873623038155424
        ],
        [
          -0.29135925454079614,
          -0.27713151024125315
        ],
        [
          -0.31153635379235345,
          -0.13945545363801282
        ],
        [
          0.4695916008754647,
          0.12048774959470532
        ],
        [
          -0.2716598420848112,
          0.1033611787431803
        ],
        [
          -0.04854619629217072,
          -0.21768976758761127
        ],
        [
          0.1546124728662931,
          0.19600830311078987
        ],
        [
          0.28522619551554007,
          0.4817979795296865
        ],
        [
          -0.36218474555415303,
          -0.12602500931454486
        ],
        [
          0.14254737848553534,
          0.08354963400956905
        ],
        [
          0.4985252037540293,
          -0.08481752892594951
        ],
        [
          -0.04910024801316326,
          -0.08730228274079221
        ],
        [
          -0.4835512810632979,
          -0.13077073615286972
        ],
        [
          0.4484111822734502,
          0.2759316228946813
        ],
        [
          -0.4948901992645425,
          0.13114633241137275
        ],
        [
          0.40006875084198734,
          -0.49198855256376917
        ]
      ]
    },
    {
      "charge": 6.922622245860039,
      "spin": -0.04207971723053782,
      "polarization": -0.006078580592159699,
      "quadrature_error": 1.4100095615605796e-08,
      "realization": 47,
      "onsite": [
        [
          -0.32891751792268964,
          -0.05692638045594067
        ],
        [
          -0.32120871292224773,
          0.04048746286719729
        ],
        [
          -0.22984614303271167,
          -0.26186643613070293
        ],
        [
          -0.30885690778635766,
          0.2568832385298261
        ],
        [
          0.015732777647828655,
          -0.3704067847827667
        ],
        [
          0.0565180493888926,
          -0.03846583872158593
        ],
        [
          0.3283856086030167,
          -0.00886958971762386
        ],
        [
          0.42287419968347284,
          0.13485116775991213
        ],
        [
          -0.3939432731861472,
          -0.020952719061022806
        ],
        [
          0.4040671072586818,
          -0.22494492332987448
        ],
        [
          0.30312392393651366,
          0.2080364182147404
        ],
        [
          -0.38447482301061164,
          -0.29789214808559883
        ],
        [
          -0.23674215288415323,
          -0.3415331396997402
        ],
        [
          -0.4734949032876642,
          -0.466656473274604
        ],
        [
          -0.11052129283942858,
          -0.4563035284756476
        ],
        [
          -0.3448319921954133,
          -0.09312628825982872
        ],
        [
          -0.319711425146621,
          0.06419177950550037
        ],
        [
          0.44780813728861724,
          0.3831270619986342
        ],
        [
          -0.30286736388893276,
          -0.09168558055868048
        ],
        [
          0.1780245299580685,
          -0.3949667820202708
        ]
      ]
    },
    {
      "charge": 6.798065900644532,
      "spin": -0.012011624960586541,
      "polarization": -0.001766917993461597,
      "quadrature_error": 1.2584553212921434e-08,
      "realization": 48,
      "onsite": [
        [
          0.2747894710024653,
          0.2329306764123923
        ],
        [
          0.11823534224806698,
          0.39020339332343357
        ],
        [
          -0.43814016061828853,
          -0.34141603650227925
        ],
        [
          0.2163426001787101,
          -0.07366591362709807
        ],
        [
          -0.3103372917148799,
          0.22268099314624823
        ],
        [
          -0.21650762646721522,
          -0.3048952735770767
        ],
        [
          -0.3525284986767525,
          0.029412799505513232
        ],
        [
          0.46513044958355154,
          -0.2661863163619673
        ],
        [
          -0.185974442917903,
          0.30127464815291494
        ],
        [
          -0.2543049149536408,
          -0.07701974172997916
        ],
        [
          -0.15866019552280186,
          -0.3838992998722267
        ],
        [
          0.07429117594655343,
          -0.12599085947697874
        ],
        [
          0.17431040471553794,
          -0.017738549583508956
        ],
        [
          -0.24255038384199767,
          -0.0817689198512962
        ],
        [
          -0.3342998351755342,
          -0.026223277407721013
        ],
        [
          -0.17935524011186332,
          0.34226829957634686
        ],
        [
          0.3074743376011967,
          -0.39605901977682945
        ],
        [
          0.3793475615739974,
          0.274431330209049
        ],
        [
          0.24067909126987852,
          0.3530430057705569
        ],
        [
          0.09795267836575527,
          -0.49583179390360177
        ]
      ]
    },
    {
      "charge": 6.369446414800807,
      "spin": 0.013706820801263266,
      "polarization": 0.0021519642224185225,
      "quadrature_error": 1.3434203643092527e-08,
      "realization": 49,
      "onsite": [
        [
          -0.0655987291918626,
          -0.38405095662084243
        ],
        [
          -0.0998283006430094,
          0.436600796434369
        ],
        [
          0.11400253831276252,
          0.19749150700009943
        ],
        [
          -0.3092898736747619,
          -0.11189489443729383
        ],
        [
          -0.40144026361009155,
          -0.4869620024410135
        ],
        [
          0.35208628155218913,
          0.3794289779389439
        ],
        [
          -0.43088049321793354,
          0.38850634161131237
        ],
        [
          0.04216842159273526,
          -0.26772466798740036
        ],
        [
          -0.48974395257793446,
          0.043168042164290155
        ],
        [
          -0.07996021983967638,
          0.11148882181182707
        ],
        [
          0.15396578011086925,
          0.0962541389109185
        ],
        [
          0.26730914513122206,
          0.4530575927560462
        ],
        [
          -0.1845987789353145,
          -0.14904708910295872
        ],
        [
          0.12059307502953298,
          0.4464091555484686
        ],
        [
          0.1558598922956771,
          0.024178407705909066
        ],
        [
          0.45995077276225005,
          0.18087480433526082
        ],
        [
          0.041479993971965445,
          -0.4656518938924016
        ],
        [
          0.4284246360590389,
          -0.13491496600714536
        ],
        [
          0.22943933240703385,
          -0.029792520907445996
        ],
        [
          0.4563303430265695,
          -0.3571358523896304
        ]
      ]
    },
    {
      "charge": 6.291734046681726,
      "spin": -0.032667502079390155,
      "polarization": -0.005192130156330919,
      "quadrature_error": 1.4422091254404555e-08,
      "realization": 50,
      "onsite": [
        [
          0.2890349654228621,
          -0.1900759728632898
        ],
        [
          0.11886486381300154,
          -0.03838881277303485
        ],
        [
          0.17093099249931865,
          -0.2572672352011649
        ],
        [
          -0.33998459806784576,
          -0.4734616223397161
        ],
        [
          0.4680665512712774,
          0.4879832575639306
        ],
        [
          -0.26479212403229335,
          -0.26846703362265556
        ],
        [
          0.39153929843074087,
          0.41205159766982924
        ],
        [
          -0.24270244820676512,
          -0.36410439074101064
        ],
        [
          0.45107800730573266,
          -0.07816917064528306
        ],
        [
          0.2625296349032443,
          -0.11381702836231855
        ],
        [
          0.17681411822851978,
          -0.197994241718512
        ],
        [
          -0.31268575464672477,
          0.009476814047820081
        ],
        [
          -0.279953050349631,
          -0.3837169098445965
        ],
        [
          -0.0934281125402322,
          0.18436208844754587
        ],
        [
          0.4979381089771998,
          -0.4737956067417415
        ],
        [
          0.27017592815241676,
          -0.038958007682120877
        ],
        [
          0.2287916657823258,
          0.2122887436197186
        ],
        [
          0.45622464958080644,
          -0.26045543359592616
        ],
        [
          0.4991699956384559,
          -0.3055866113838176
        ],
        [
          0.16140105818078376,
          0.28941880204180626
        ]
      ]
    },
    {
      "charge": 6.478204242450775,
      "spin": -0.03764857896508766,
      "polarization": -0.005811576411620637,
      "quadrature_error": 7.582466105663937e-09,
      "realization": 51,
      "onsite": [
        [
          0.140345206016245,
          0.02783418861620146
        ],
        [
          -0.398507562401743,
          0.4694894824777446
        ],
        [
          0.4631002056490443,
          0.4852174354703559
        ],
        [
          0.21133259429906848,
          0.23572329032744388
        ],
        [
          -0.15613407114248568,
          -0.4033174085527811
        ],
        [
          -0.40418062648485575,
          0.0867252918206951
        ],
        [
          0.27625749030480684,
          -0.39520239506635746
        ],
        [
          -0.48249827710121196,
          -0.19524905692986305
        ],
        [
          0.3057812616847626,
          -0.31542452326608184
        ],
        [
          0.42261859997850426,
          -0.18949964612875847
        ],
        [
          0.3214018361045339,
          -0.22071023501658849
        ],
        [
          -0.41412051344849876,
          -0.2281992234035326
        ],
        [
          0.031019538595139173,
          0.23868345486492226
        ],
        [
          -0.48633612023015926,
          0.21815700201638644
        ],
        [
          -0.32959081014078906,
          -0.031128305777462506
        ],
        [
          0.44371443737797,
          0.1712599519914071
        ],
        [
          -0.22328942547038377,
          0.30782484911729124
        ],
        [
          0.4013844864794285,
          -0.17486092421699662
        ],
        [
          0.4012526445858947,
          -0.18199206953768987
        ],
        [
          0.019673682108498403,
          -0.19425221309188345
        ]
      ]
    },
    {
      "charge": 6.532021535780974,
      "spin": -0.007452860840912189,
      "polarization": -0.0011409730969328654,
      "quadrature_error": 1.8594902776943736e-09,
      "realization": 52,
      "onsite": [
        [
          0.28638616930104754,
          0.23037836598345984
        ],
        [
          -0.31830647086322617,
          -0.20746508296525001
        ],
        [
          -0.38941904491102164,
          0.3602148469652935
        ],
        [
          -0.3695727867551414,
          -0.09579692386411176
        ],
        [
          0.2660400457530353,
          0.2556759052084675
        ],
        [
          -0.020502859556111197,
          -0.38903559777035723
        ],
        [
          0.036142481771748836,
          0.18879711106984376
        ],
        [
          0.1505327352536141,
          -0.34192616185802394
        ],
        [
          0.2846290766395625,
          0.43496832383713857
        ],
        [
          -0.32140135986215546,
          0.0832715306924009
        ],
        [
          -0.32597678725981105,
          -0.4893367210351718
        ],
        [
          -0.12434106564632019,
          0.02856590342728127
        ],
        [
          0.14585436089614878,
          0.16969807283596117
        ],
        [
          -0.47658535059561646,
          -0.11143325938531912
        ],
        [
          0.0836761589626357,
          -0.46876357622823983
        ],
        [
          0.04541941207148226,
          0.45840127037127754
        ],
        [
          0.45073935110245467,
          -0.13537765430994497
        ],
        [
          0.06540955581362595,
          -0.48419183285422773
        ],
        [
          0.16586973861303755,
          -0.07091748906136852
        ],
        [
          -0.42805162129596463,
          0.4502163600873208
        ]
      ]
    },
    {
      "charge": 6.333799855450854,
      "spin": -0.0020520617594426906,
      "polarization": -0.00032398588624120965,
      "quadrature_error": 9.260012399444304e-09,
      "realization": 53,
      "onsite": [
        [
          0.4790744895454919,
          -0.3823820399054375
        ],
        [
          -0.19689962636887604,
          0.006235315107650297
        ],
        [
          -0.09033434785620498,
          -0.25053700679700863
        ],
        [
          0.3335421046454502,
          -0.1958650106010864
        ],
        [
          -0.46827667725192357,
          -0.2617909505356859
        ],
        [
          -0.28074204389526447,
          -0.10813882539566311
        ],
        [
          0.3574676818426349,
          -0.3493787843941304
        ],
        [
          0.03877056834882742,
          0.339815645595683
        ],
        [
          -0.2341510377845326,
          0.31651117635749426
        ],
        [
          0.041734282451453164,
          -0.4880229955761747
        ],
        [
          0.20193665532028227,
          0.21435429621886892
        ],
        [
          0.4345191146883697,
          0.44583817716801055
        ],
        [
          -0.08786194290309968,
          0.23637978080224897
        ],
        [
          0.20028361131219885,
          0.41841296769584835
        ],
        [
          -0.08704377560246401,
          -0.45115359512024233
        ],
        [
          0.1159593247050199,
          0.22746696781269704
        ],
        [
          -0.37980251900908446,
          -0.2553695879401827
        ],
        [
          0.4007998814796008,
          0.07422679235181517
        ],
        [
          0.3416692005101103,
          -0.25947979559425605
        ],
        [
          -0.4289053348491385,
          0.22851403311437946
        ]
      ]
    },
    {
      "charge": 6.656705037748036,
      "spin": -0.0256591579780628,
      "polarization": -0.003854633460932692,
      "quadrature_error": 7.080308060817783e-09,
      "realization": 54,
      "onsite": [
        [
          -0.45338145220223536,
          -0.3961749212985325
        ],
        [
          0.23248519413643587,
          -0.43975557294331813
        ],
        [
          -0.11846266466634814,
          -0.16795642111979858
        ],
        [
          0.006779003516202087,
          -0.1905048516182103
        ],
        [
          0.28231818399002495,
          -0.06723062546061476
        ],
        [
          -0.4010961199223473,
          -0.33551006100692893
        ],
        [
          0.43103352314291377,
          0.45504357941711016
        ],
        [
          0.1844898071425346,
          -0.41673388362227926
        ],
        [
          -0.3165088302221881,
          -0.23764562155944147
        ],
        [
          -0.27240192739550295,
          0.16923168305596126
        ],
        [
          -0.11684469853557278,
          -0.05455585257124429
        ],
        [
          -0.25752502256720866,
          -0.2926960120786902
        ],
        [
          0.21819059033070876,
          -0.05605286318410907
        ],
        [
          -0.2203558056642928,
          -0.14195960109875694
        ],
        [
          -0.45099009049800143,
          -0.015930336734201855
        ],
        [
          -0.2601096000345736,
          -0.04110337374871298
        ],
        [
          0.2857685673409798,
          0.12692429324663712
        ],
        [
          -0.4354880540910653,
          0.40519997323313306
        ],
        [
          -0.245201333977758,
          0.10646742532623377
        ],
        [
          -0.338242724336831,
          0.46720369650026283
        ]
      ]
    },
    {
      "charge": 7.4948410930479294,
      "spin": -0.010492634423630326,
      "polarization": -0.0013999809059811945,
      "quadrature_error": 1.807901796217788e-08,
      "realization": 55,
      "onsite": [
        [
          0.07505292292854293,
          -0.11336941835726388
        ],
        [
          0.3553714047727885,
          -0.19809411712187597
        ],
        [
          0.44081447585954303,
          -0.13667513824627653
        ],
        [
          0.24229260390059626,
          -0.011242636716174093
        ],
        [
          0.36839281146460234,
          -0.022058854906038983
        ],
        [
          0.2596619227202134,
          -0.09072639868421362
        ],
        [
          0.18376745082587087,
          -0.30472291857410294
        ],
        [
          0.4228144387646193,
          0.022976940596025508
        ],
        [
          0.14470401115776232,
          0.14864318034820234
        ],
        [
          0.3976344781353093,
          -0.33560241964746274
        ],
        [
          -0.33237734148017417,
          -0.4339640982071321
        ],
        [
          -0.007438129723774112,
          -0.12146171072774226
        ],
        [
          0.31939322767311074,
          0.31789645552801893
        ],
        [
          0.025138928819648076,
          -0.28728266542748937
        ],
        [
          0.44190251165501415,
          0.36612678375021224
        ],
        [
          -0.28603887584992016,
          -0.36446633831152186
        ],
        [
          -0.3513346043041766,
          0.05275908886489378
        ],
        [
          -0.30273798101651184,
          0.25651548111810774
        ],
        [
          -0.26865842584173527,
          0.07635473519877156
        ],
        [
          0.0647632623964508,
          -0.1400809523687352
        ]
      ]
    },
    {
      "charge": 6.73112413591128,
      "spin": -0.027914770635023862,
      "polarization": -0.004147118679047311,
      "quadrature_error": 1.5030230356328596e-08,
      "realization": 56,
      "onsite": [
        [
          -0.11519916175789113,
          -0.49701449965590516
        ],
        [
          0.4990496498744429,
          -0.29486674107189004
        ],
        [
          0.058951043556319416,
          -0.30372676002395316
        ],
        [
          -0.3601613107005772,
          -0.41598283278171344
        ],
        [
          0.17243453715486057,
          0.21101550607068786
        ],
        [
          0.4507167304693288,
          -0.059833050614163885
        ],
        [
          -0.3567898569700392,
          0.39520485763856883
        ],
        [
          -0.0057270246695871885,
          -0.0068085808422102545
        ],
        [
          0.3272374692193888,
          0.3195296442465019
        ],
        [
          0.4915327299502473,
          0.24450700323091956
        ],
        [
          0.32608927935309795,
          0.37190833640286136
        ],
        [
          0.01575384473133634,
          0.10873606045508244
        ],
        [
          0.06276454409374177,
          0.4714908921276961
        ],
        [
          -0.2930364119699451,
          -0.1458482624214128
        ],
        [
          -0.08871907936383949,
          -0.03191687494776674
        ],
        [
          -0.3795866355665498,
          -0.12950962155202772
        ],
        [
          0.46268125540374705,
          0.47519660827301213
        ],
        [
          0.2400266022654357,
          0.14580217093736525
        ],
        [
          -0.1870709441373024,
          0.04096704944610552
        ],
        [
          -0.3757880535836895,
          -0.017323861495529225
        ]
      ]
    },
    {
      "charge": 7.482415442488914,
      "spin": -0.09124581660110337,
      "polarization": -0.012194700668846021,
      "quadrature_error": 1.3403113279914633e-08,
      "realization": 57,
      "onsite": [
        [
          -0.17500871889500802,
          -0.3360060016679347
        ],
        [
          0.4852703973236623,
          -0.04215242433632116
        ],
        [
          -0.42771436732937473,
          0.3831710304991274
        ],
        [
          -0.075310571129519,
          0.3549366115508562
        ],
        [
          0.2646617491669263,
          0.3190597703278746
        ],
        [
          0.2736328869148281,
          -0.08112941340272273
        ],
        [
          0.2330993136717393,
          0.28329705503165525
        ],
        [
          -6.138733943394925e-05,
          -0.325720944094704
        ],
        [
          0.4202251987708103,
          -0.04161190929334013
        ],
        [
          0.45723598331085613,
          -0.2670055522690292
        ],
        [
          0.12907617536472304,
          0.25323840447624524
        ],
        [
          -0.0738971484497648,
          0.277747724213924
        ],
        [
          -0.3053158909461833,
          0.35363366678968633
        ],
        [
          -0.27515492663632035,
          0.07172427586446128
        ],
        [
          0.04968759487820029,
          0.1650919124139002
        ],
        [
          0.12932160402049542,
          0.13733974811303928
        ],
        [
          0.33861563572796827,
          -0.2815364656108025
        ],
        [
          0.18958981696208432,
          -0.4685587111446895
        ],
        [
          -0.47288868360718606,
          -0.23719480897002976
        ],
        [
          -0.36649187976461783,
          0.15036358360405366
        ]
      ]
    },
    {
      "charge": 7.141558035802673,
      "spin": 0.00763935493475295,
      "polarization": 0.0010697042433114286,
      "quadrature_error": 5.568108592185538e-09,
      "realization": 58,
      "onsite": [
        [
          0.13138850723110596,
          0.1690801325401815
        ],
        [
          -0.24718193335960248,
          -0.24300501574863365
        ],
        [
          0.31732190675474914,
          0.4797245139095021
        ],
        [
          -0.32904241554362523,
          0.42389978583324994
        ],
        [
          -0.29314054118010613,
          0.1801630762889488
        ],
        [
          -0.3595914132587126,
          -0.13019667495059406
        ],
        [
          -0.4073568658125949,
          -0.09450627555548297
        ],
        [
          0.03076572220992324,
          -0.2783663910887293
        ],
        [
          -0.4955378962202781,
          -0.2626479801212448
        ],
        [
          -0.40727788083899086,
          0.04429911231452888
        ],
        [
          0.4131462405686903,
          -0.3825703714736275
        ],
        [
          0.09100430070776533,
          -0.22204877255364797
        ],
        [
          0.004914572309415277,
          -0.003533623934912522
        ],
        [
          -0.4530749833111787,
          0.35329573239451695
        ],
        [
          -0.21831376354727683,
          -0.21996879474991615
        ],
        [
          -0.10945594167262485,
          -0.08915139835792629
        ],
        [
          -0.39061947599321833,
          0.49475400544652437
        ],
        [
          0.08404501115647567,
          -0.14801440945738054
        ],
        [
          0.03851915592376798,
          0.13515525950030882
        ],
        [
          -0.3242270993433697,
          0.1004855355445965
        ]
      ]
    },
    {
      "charge": 7.26742132375865,
      "spin": -0.023547259884344696,
      "polarization": -0.0032401121161592774,
      "quadrature_error": 1.0058620196347098e-08,
      "realization": 59,
      "onsite": [
        [
          0.07882259029438088,
          -0.2995879780987244
        ],
        [
          0.489488831109657,
          0.44053656342809255
        ],
        [
          -0.28940797648354355,
          0.3673479058387772
        ],
        [
          -0.45183306656513644,
          0.33195346785869984
        ],
        [
          -0.0918790226123859,
          0.29346312014845166
        ],
        [
          -0.3366632529230502,
          0.4489809762659541
        ],
        [
          0.3247606718957521,
          0.22631588555594306
        ],
        [
          -0.28261463806010034,
          0.16491225493008144
        ],
        [
          0.4035195453883921,
          0.25036410577031176
        ],
        [
          0.014902749287715955,
          0.1963161658254423
        ],
        [
          -0.39573778391277326,
          -0.23621338926488233
        ],
        [
          -0.21635306338327387,
          -0.3326359216835658
        ],
        [
          -0.0074508084508353445,
          -0.36479720237821434
        ],
        [
          -0.17592649626566148,
          -0.4381191974673604
        ],
        [
          0.28409835170167597,
          -0.2709167883475865
        ],
        [
          0.06978846679560768,
          0.28682655063158535
        ],
        [
          -0.07001806219199769,
          -0.44085979059312574
        ],
        [
          -0.4460049824477744,
          -0.046269681179943456
        ],
        [
          0.09393258119763104,
          -0.1439009743804679
        ],
        [
          0.04060366031197793,
          -0.3437996622635838
        ]
      ]
    },
    {
      "charge": 6.122528063672135,
      "spin": -0.054254811460461315,
      "polarization": -0.008861504740563112,
      "quadrature_error": 1.2134299613960915e-08,
      "realization": 60,
      "onsite": [
        [
          -0.06954913500838622,
          -0.30083255054842917
        ],
        [
          0.3949476184346382,
          -0.2600896160813252
        ],
        [
          -0.2854888780693522,
          -0.49483856991079367
        ],
        [
          0.1861707470329117,
          0.2987357066151428
        ],
        [
          0.32449231961222746,
          0.4549254804053007
        ],
        [
          -0.21102798352286023,
          0.04112521018373094
        ],
        [
          0.4937152559742354,
          -0.3880005413502039
        ],
        [
          0.4794351949913792,
          -0.4844366206868408
        ],
        [
          -0.09274709740958009,
          0.05739375154071913
        ],
        [
          -0.34985300558574917,
          -0.48291194884639255
        ],
        [
          -0.47725910538159555,
          -0.3814371968636907
        ],
        [
          0.4108363758753719,
          0.06520343660381134
        ],
        [
          -0.014846855468549802,
          0.0599933923442737
        ],
        [
          -0.13530643506014972,
          -0.08451856870746666
        ],
        [
          0.09691917740390699,
          -0.19386227104001252
        ],
        [
          0.4403343018830258,
          0.33683720078536217
        ],
        [
          -0.33282936612012815,
          -0.4134680512295935
        ],
        [
          0.30277520940201585,
          -0.22574228818109465
        ],
        [
          0.0463344961030433,
          -0.36506761382739383
        ],
        [
          0.48753920025320185,
          -0.23555034751129633
        ]
      ]
    },
    {
      "charge": 6.3570524340928225,
      "spin": 0.027932412136121174,
      "polarization": 0.004393925081743839,
      "quadrature_error": 9.789525387811123e-09,
      "realization": 61,
      "onsite": [
        [
          0.4348339611088017,
          -0.33818583530349333
        ],
        [
          -0.43400481418718717,
          0.390575077197169
        ],
        [
          -0.23875882921062697,
          -0.41412274389308457
        ],
        [
          -0.21023131941609985,
          0.15520686216563973
        ],
        [
          -0.2937599793159603,
          0.25607862233935197
        ],
        [
          0.3253853701732775,
          -0.3095023699200663
        ],
        [
          -0.334241745794546,
          -0.4930955977300364
        ],
        [
          0.4209979283184794,
          -0.41412682318525307
        ],
        [
          -0.02448217554826493,
          -0.26319241537764315
        ],
        [
          0.26477683162417465,
          -0.42883769758274104
        ],
        [
          0.22486699067927696,
          -0.1532769205635489
        ],
        [
          0.47017877709259726,
          0.07185633042122563
        ],
        [
          0.010818625998434972,
          -0.47671442686836163
        ],
        [
          -0.08691737191067128,
          0.14505831443153794
        ],
        [
          -0.3211104757456522,
          0.22339166102880537
        ],
        [
          0.23510472121155968,
          -0.35789219906650616
        ],
        [
          -0.4597274884562892,
          -0.35520300064042865
        ],
        [
          -0.1913546611806295,
          0.2287146946723705
        ],
        [
          -0.022625277435522118,
          -0.24785843259916962
        ],
        [
          -0.38895317491810477,
          -0.0169308922599819
        ]
      ]
    },
    {
      "charge": 7.542946306852361,
      "spin": -0.02580558913608085,
      "polarization": -0.0034211550879843676,
      "quadrature_error": 1.8323508421797994e-08,
      "realization": 62,
      "onsite": [
        [
          0.15769579899882302,
          0.024228589550617685
        ],
        [
          0.47885333754295945,
          0.13267593057169647
        ],
        [
          0.4744373399356544,
          0.2278546893281015
        ],
        [
          0.3185337569114103,
          -0.12694298457264308
        ],
        [
          0.4615127858222755,
          0.12028052051789306
        ],
        [
          0.07277381432033403,
          -0.3356011898885345
        ],
        [
          0.333703774110226,
          -0.16257032845407704
        ],
        [
          0.024233042540531713,
          -0.24160464499098888
        ],
        [
          0.08064031598246302,
          -0.08382063316570443
        ],
        [
          -0.1951173567894252,
          -0.2947087290236322
        ],
        [
          -0.23061145340936162,
          0.21435463370582408
        ],
        [
          -0.36756575819863135,
          -0.4130057562841454
        ],
        [
          0.4954244011702701,
          -0.36492552392165456
        ],
        [
          0.43479497321726135,
          -0.44838707628359353
        ],
        [
          0.26567893603987325,
          0.11747715529814584
        ],
        [
          0.16850040219527762,
          -0.04687650509298691
        ],
        [
          0.27401940321438245,
          -0.16030950619477846
        ],
        [
          0.4967313518427813,
          0.4414842959340972
        ],
        [
          -0.18796100015844575,
          0.27175939000169913
        ],
        [
          -0.3855433734757029,
          0.39006472194971176
        ]
      ]
    },
    {
      "charge": 7.610461557644434,
      "spin": -0.024703879424374988,
      "polarization": -0.003246042206147252,
      "quadrature_error": 1.1526179979365619e-08,
      "realization": 63,
      "onsite": [
        [
          -0.30884899727408055,
          -0.1867774702890701
        ],
        [
          -0.02749775884393113,
          -0.3334388183058833
        ],
        [
          -0.1795420489087678,
          -0.26382594115742775
        ],
        [
          0.3058846919599705,
          -0.05557781094486214
        ],
        [
          -0.0703654832287075,
          0.23870699086678593
        ],
        [
          0.17834975153857646,
          0.2832642337172364
        ],
        [
          -0.1315676885884175,
          0.06587008188318211
        ],
        [
          -0.26488525470832114,
          0.4940154538681666
        ],
        [
          -0.2799800815464958,
          0.10196439523138512
        ],
        [
          -0.027239092437425505,
          0.305362130262238
        ],
        [
          0.1391110431720166,
          -0.044937764171627426
        ],
        [
          0.25552336321495905,
          -0.0919527333377036
        ],
        [
          0.1193266666814774,
          -0.06476734087060176
        ],
        [
          -0.311781964246182,
          -0.42336821651925016
        ],
        [
          0.16971414423434006,
          0.4392507002759839
        ],
        [
          0.4051931236786125,
          0.017846409856562495
        ],
        [
          -0.08072760496996734,
          -0.01593439057574597
        ],
        [
          -0.2504590986700638,
          -0.28401224775244727
        ],
        [
          0.3641606134545379,
          -0.003017872708749647
        ],
        [
          -0.3079264636243064,
          0.1872420550002697
        ]
      ]
    },
    {
      "charge": 7.641672203891375,
      "spin": -0.012584087051223006,
      "polarization": -0.0016467713761413112,
      "quadrature_error": 7.693571611859247e-09,
      "realization": 64,
      "onsite": [
        [
          -0.17207765350828652,
          -0.05507826422598905
        ],
        [
          0.05259158852029566,
          -0.14899733083007582
        ],
        [
          0.08855867426344133,
          0.028835210098816955
        ],
        [
          0.4078812567204957,
          -0.2894457268967727
        ],
        [
          0.12694380789950055,
          0.2593223825816897
        ],
        [
          -0.33166607143637816,
          0.4513484729583024
        ],
        [
          0.13558988939070116,
          0.13087105302567514
        ],
        [
          -0.3160688488883141,
          -0.03971711267306621
        ],
        [
          0.151029633368293,
          0.005073860560126153
        ],
        [
          0.38070078974763233,
          -0.36490438705530803
        ],
        [
          -0.09791822848347131,
          0.4283425951513593
        ],
        [
          -0.3975139966131557,
          -0.18068565737355258
        ],
        [
          -0.12129421753778713,
          -0.31908971574433687
        ],
        [
          -0.17265521713842436,
          -0.25820483121712345
        ],
        [
          -0.023467374074374603,
          -0.43801677381327764
        ],
        [
          -0.3627081236260187,
          -0.14041212838973327
        ],
        [
          -0.18576080232238767,
          -0.2481727556354123
        ],
        [
          0.12181057677268992,
          -0.27592712256280794
        ],
        [
          0.30645189443210696,
          -0.3849051838655597
        ],
        [
          -0.10222563493309367,
          -0.3874531331012354
        ]
      ]
    },
    {
      "charge": 7.561551501959334,
      "spin": 0.045346897624380676,
      "polarization": 0.005997036139029203,
      "quadrature_error": 3.038506554142721e-09,
      "realization": 65,
      "onsite": [
        [
          0.44399966642737954,
          -0.3394440761847436
        ],
        [
          -0.2653128534794601,
          0.42036582023107605
        ],
        [
          -0.13747682428339814,
          -0.23895718156614199
        ],
        [
          -0.15677637524602328,
          0.04427357352973138
        ],
        [
          0.061362760107111725,
          0.2675320436444978
        ],
        [
          -0.13776368997302457,
          0.21616012034719911
        ],
        [
          -0.21912422672485543,
          -0.4187013516752657
        ],
        [
          0.12136734769166391,
          -0.3035598013646005
        ],
        [
          -0.3333652397743856,
          -0.18289161285761002
        ],
        [
          0.3475005947258265,
          0.4153536124407916
        ],
        [
          0.22937884153300603,
          0.48682104587645225
        ],
        [
          0.3043519362648943,
          -0.0542423527802367
        ],
        [
          0.1267330650400026,
          0.03520545701080291
        ],
        [
          -0.13121365824389208,
          0.11808507292858472
        ],
        [
          0.33602102269153566,
          0.13383430965823662
        ],
        [
          0.1944548167881317,
          0.06187823217472643
        ],
        [
          -0.322729000619858,
          0.16184828357569359
        ],
        [
          -0.04334216599228702,
          -0.36513387972101496
        ],
        [
          0.1033442211264225,
          -0.02657708700321748
        ],
        [
          -0.043151039126356316,
          0.18072207443270893
        ]
      ]
    },
    {
      "charge": 7.235293992263031,
      "spin": -0.016416821440220816,
      "polarization": -0.0022689916204892205,
      "quadrature_error": 1.5623280039211577e-08,
      "realization": 66,
      "onsite": [
        [
          0.16886551387930515,
          0.06275792115537704
        ],
        [
          -0.3306831915134103,
          0.4530028348957773
        ],
        [
          -0.10772715966838209,
          0.40716966896358164
        ],
        [
          -0.43868622422840775,
          -0.08875045729364495
        ],
        [
          -0.36548093398292825,
          0.0030727879380512135
        ],
        [
          -0.48890180700439934,
          -0.2027670536367936
        ],
        [
          -0.4974859519511431,
          -0.17528773200375414
        ],
        [
          -0.37734172995660475,
          -0.15389681585936033
        ],
        [
          -0.2411759144811657,
          -0.11156486364516482
        ],
        [
          0.3789595470007612,
          0.3197311894531245
        ],
        [
          -0.0956214438568721,
          0.3361278840235318
        ],
        [
          -0.24979045486839713,
          0.07054418864314749
        ],
        [
          -0.08595571733004281,
          -0.48794050757461505
        ],
        [
          0.4790211049562163,
          -0.2441165876607012
        ],
        [
          -0.1637315753252685,
          -0.23423723552233988
        ],
        [
          -0.2841277961974431,
          -0.39941743816992126
        ],
        [
          -0.41297660559525906,
          0.0644058161182921
        ],
        [
          0.4516022573977353,
          -0.045918365004617434
        ],
        [
          -0.16071189960296384,
          0.013757855879250713
        ],
        [
          -0.19416039346031977,
          0.017745531643128643
        ]
      ]
    },
    {
      "charge": 7.431857985282154,
      "spin": -0.028634892781178253,
      "polarization": -0.0038529924600128264,
      "quadrature_error": 1.316878685304992e-08,
      "realization": 67,
      "onsite": [
        [
          0.4371159726593663,
          -0.4274773546643408
        ],
        [
          0.04294244702678818,
          0.08645160747207636
        ],
        [
          0.37926077793504853,
          -0.13978905841073275
        ],
        [
          0.3497518012180436,
          0.2784315069511528
        ],
        [
          -0.07531562988453278,
          0.09126679166693696
        ],
        [
          0.03231537248460925,
          0.09699887973907995
        ],
        [
          -0.09519712001395753,
          -0.3687220354507649
        ],
        [
          0.21716217265846838,
          0.387207502470597
        ],
        [
          0.048827427259600764,
          0.07631668826732174
        ],
        [
          -0.1311378422782159,
          -0.4503581154985462
        ],
        [
          -0.11466128397256847,
          -0.04941306116139266
        ],
        [
          -0.254160540685885,
          0.0160860629181232
        ],
        [
          -0.251784585501042,
          0.15421885143710412
        ],
        [
          0.34508530301797113,
          -0.22208406520400492
        ],
        [
          -0.06451030189052709,
          0.26106035535039585
        ],
        [
          -0.4665133697120144,
          0.16050662215852174
        ],
        [
          0.26109308682526067,
          0.012582214139736925
        ],
        [
          -0.12343460505342863,
          0.29696870353441096
        ],
        [
          0.23059624734975492,
          0.38104258636847976
        ],
        [
          -0.18337356601690824,
          0.11464158699267035
        ]
      ]
    },
    {
      "charge": 7.641521276245655,
      "spin": 0.00468023934706485,
      "polarization": 0.0006124748172348598,
      "quadrature_error": 9.654485312675809e-09,
      "realization": 68,
      "onsite": [
        [
          0.04485407207107861,
          0.4358298183146184
        ],
        [
          0.17222160614488058,
          0.49147345123229924
        ],
        [
          -0.25318236978863984,
          0.020704686203500855
        ],
        [
          -0.05931943923416971,
          0.06558184879966966
        ],
        [
          0.22461192879249114,
          -0.1654996877382663
        ],
        [
          -0.14554655292623708,
          0.36464621029118827
        ],
        [
          -0.20346704884614308,
          0.363520626596749
        ],
        [
          -0.3788408076150239,
          -0.06865531783874534
        ],
        [
          0.006652516031981026,
          -0.24033099579282213
        ],
        [
          -0.3190620626728411,
          -0.2961382871343533
        ],
        [
          -0.423372821366238,
          0.2578973636039288
        ],
        [
          -0.17958301400377363,
          0.01210970824361668
        ],
        [
          0.48100769647442865,
          -0.4455197153775705
        ],
        [
          -0.310637554285108,
          -0.09306047820877161
        ],
        [
          -0.34751950359784767,
          0.24254704581136521
        ],
        [
          -0.2285084239913462,
          -0.17874443428557252
        ],
        [
          -0.006190841766617661,
          0.04162690515935619
        ],
        [
          0.22551838257108014,
          -0.20905785715157843
        ],
        [
          0.36686780705705346,
          0.15197401738554273
        ],
        [
          0.010620334990159686,
          0.07263344266154048
        ]
      ]
    },
    {
      "charge": 7.422697467891553,
      "spin": 0.026598799142874163,
      "polarization": 0.0035834410950914934,
      "quadrature_error": 1.1343064919078484e-08,
      "realization": 69,
      "onsite": [
        [
          0.4567880262050996,
          -0.1601633009075717
        ],
        [
          -0.18587353919711813,
          0.05543160845975259
        ],
        [
          -0.31768563274680306,
          -0.3381486409386876
        ],
        [
          -0.058351721618252084,
          -0.3800754062203143
        ],
        [
          -0.48735689040629915,
          0.04410185704164682
        ],
        [
          0.1315975929163795,
          -0.21521650543012816
        ],
        [
          -0.4836704911277879,
          0.25106912274050164
        ],
        [
          0.21146214812567476,
          -0.21256496011303883
        ],
        [
          -0.14587631140658863,
          0.06281680057880323
        ],
        [
          -0.4338819252029681,
          -0.23245064612933553
        ],
        [
          -0.4396829149905084,
          -0.41179889881197895
        ],
        [
          -0.18674643672225422,
          0.04216449739748951
        ],
        [
          0.10321842677844673,
          -0.40386910305521084
        ],
        [
          -0.34485308402689785,
          0.06938758194306605
        ],
        [
          -0.31890035136880046,
          -0.1565845045648624
        ],
        [
          -0.19377499892375716,
          -0.26169105980327123
        ],
        [
          0.27042814733883946,
          -0.307726039179695
        ],
        [
          0.4162699956759732,
          -0.32472735105838657
        ],
        [
          0.15539812586834978,
          0.1987774313623475
        ],
        [
          0.2797983817419898,
          -0.32261689591369924
        ]
      ]
    },
    {
      "charge": 6.626247545335759,
      "spin": -0.005423559367950663,
      "polarization": -0.0008184963406277097,
      "quadrature_error": 7.57661550931614e-09,
      "realization": 70,
      "onsite": [
        [
          -0.3212142984285813,
          0.431666093499516
        ],
        [
          0.24698962300317717,
          -0.045903959378616355
        ],
        [
          -0.33904067077623357,
          -0.15083676295873127
        ],
        [
          -0.19378405090673967,
          0.3135835643195375
        ],
        [
          0.4242643551488371,
          0.32520435058416763
        ],
        [
          -0.42930787077175825,
          -0.47344294170336343
        ],
        [
          -0.10219941351701634,
          0.45773844956114795
        ],
        [
          -0.11116787172235121,
          0.28805273554258515
        ],
        [
          -0.05391491425357409,
          0.19993951451461212
        ],
        [
          -0.09991008164044379,
          -0.33337883981544425
        ],
        [
          -0.06647673326912185,
          -0.388696955075982
        ],
        [
          -0.4143465430690396,
          0.1964129793066579
        ],
        [
          -0.20219290079068375,
          -0.448027072830009
        ],
        [
          0.28193033150192126,
          0.009379196849279348
        ],
        [
          -0.16972593691236137,
          0.18523639920503654
        ],
        [
          0.22537896729178308,
          0.32667794989804455
        ],
        [
          0.2058437645661727,
          -0.05317094961537683
        ],
        [
          0.27709448528483516,
          -0.17724513630851235
        ],
        [
          0.48473908630064666,
          0.31763311988519616
        ],
        [
          -0.1912265117514379,
          0.4084473486413468
        ]
      ]
    },
    {
      "charge": 6.731735760635636,
      "spin": 0.02825919783272481,
      "polarization": 0.004197906578266594,
      "quadrature_error": 1.4146105775297899e-08,
      "realization": 71,
      "onsite": [
        [
          0.42142594804153644,
          -0.3363411873141222
        ],
        [
          0.17818985172585577,
          -0.17115531534731088
        ],
        [
          -0.4371571932614857,
          -0.06323970659900946
        ],
        [
          0.3346496737140704,
          -0.4413575456972182
        ],
        [
          -0.35921527761878635,
          0.17514069508447394
        ],
        [
          -0.35247189006957536,
          0.2906408516875868
        ],
        [
          0.29670963604974776,
          -0.14396214030339327
        ],
        [
          -0.11306325033703768,
          0.2148262683124995
        ],
        [
          0.14656023789140504,
          0.46952779418887414
        ],
        [
          -0.4875071050836346,
          -0.1415514716859675
        ],
        [
          0.15080507058292703,
          0.2312507520063296
        ],
        [
          0.05584032389775806,
          0.4777710879491469
        ],
        [
          0.1524079256380768,
          0.31219765578086
        ],
        [
          -0.14826738327718647,
          -0.09348629955411492
        ],
        [
          0.09013049834142817,
          0.4197710494264659
        ],
        [
          0.23453539085222264,
          -0.30909289325730094
        ],
        [
          0.42186444369288467,
          -0.4537886385316723
        ],
        [
          0.3935238468928559,
          -0.2207727741236899
        ],
        [
          -0.45064583725370866,
          -0.040387309314446784
        ],
        [
          0.31842234416486803,
          -0.22076065290908953
        ]
      ]
    },
    {
      "charge": 6.874145147303966,
      "spin": 0.07144946347447566,
      "polarization": 0.010393941638328378,
      "quadrature_error": 1.597343014608617e-08,
      "realization": 72,
      "onsite": [
        [
          -0.1188318880397955,
          0.4357364867191741
        ],
        [
          -0.20104090256085516,
          0.47651938343356914
        ],
        [
          -0.46210371591900745,
          -0.39950927506118983
        ],
        [
          0.10897847704416641,
          -0.3776845186397422
        ],
        [
          -0.43324151180262516,
          0.06020009873809673
        ],
        [
          -0.4726667924895457,
          0.20726858985705976
        ],
        [
          -0.4257161383615774,
          0.37426239587494825
        ],
        [
          -0.3496780435230127,
          -0.34514782868635563
        ],
        [
          0.19478036527331188,
          -0.16742980827188703
        ],
        [
          0.3762946025395153,
          -0.33845940606111213
        ],
        [
          0.4577088629058891,
          0.44380966909440434
        ],
        [
          -0.3376029302326419,
          -0.3767299708416686
        ],
        [
          -0.26301675344318276,
          0.3107738805378869
        ],
        [
          -0.2491263790359456,
          0.3213538478792278
        ],
        [
          -0.23870351849529725,
          -0.3104141351615016
        ],
        [
          0.20919523861769695,
          -0.304687301782843
        ],
        [
          0.2580527358847231,
          0.00922684821686115
        ],
        [
          0.16915181894551123,
          0.4866548667707262
        ],
        [
          -0.219328667035265,
          -0.12865737741481842
        ],
        [
          0.22400292347773776,
          0.08029716775029672
        ]
      ]
    },
    {
      "charge": 6.935188944815426,
      "spin": -0.05832911219893097,
      "polarization": -0.008410601738909559,
      "quadrature_error": 1.5288684494913123e-08,
      "realization": 73,
      "onsite": [
        [
          0.13752397464865906,
          -0.10946076569697616
        ],
        [
          0.24265507381101958,
          0.26271520839431783
        ],
        [
          -0.36799839673027546,
          0.13509997554447772
        ],
        [
          -0.30342526281942683,
          0.23863040016839177
        ],
        [
          -0.2260628079765139,
          -0.27572048757154954
        ],
        [
          -0.44401470410089416,
          -0.24147256367597614
        ],
        [
          0.16291261879043506,
          -0.3719553032340376
        ],
        [
          -0.33365749953304114,
          -0.030720785001674744
        ],
        [
          -0.41877785590170813,
          -0.44987689405603215
        ],
        [
          -0.24585943990335757,
          -0.3326109512183105
        ],
        [
          0.19183783351956907,
          0.3131197400229352
        ],
        [
          0.36592776913909364,
          0.28004353765035017
        ],
        [
          -0.47431940743161716,
          0.28479398463253636
        ],
        [
          -0.040136390845520675,
          0.2165892832955345
        ],
        [
          0.3879008937076792,
          0.400750418977036
        ],
        [
          -0.4541693818545893,
          0.4849507410376296
        ],
        [
          -0.4509314405273296,
          0.055435790860322354
        ],
        [
          0.3995156811064148,
          -0.4728698283444539
        ],
        [
          -0.18821944298229243,
          0.028380496537067423
        ],
        [
          0.10379301851546385,
          0.011792037802675903
        ]
      ]
    },
    {
      "charge": 7.395319205251869,
      "spin": -0.0272099682869239,
      "polarization": -0.0036793500769514366,
      "quadrature_error": 1.3566854399199016e-08,
      "realization": 74,
      "onsite": [
        [
          -0.2626279117778074,
          0.18789756860563256
        ],
        [
          0.3191553336831361,
          0.06307768057598362
        ],
        [
          0.49960996574736405,
          0.18245472050579425
        ],
        [
          -0.05546203361989188,
          0.12847278531893958
        ],
        [
          -0.03686298567064572,
          -0.14485746160408963
        ],
        [
          -0.4293913897141166,
          -0.18521539498574113
        ],
        [
          -0.06261097433390883,
          -0.43025654819208814
        ],
        [
          -0.21076389844094523,
          0.335422300840145
        ],
        [
          -0.2971400113411582,
          0.47024306603558996
        ],
        [
          0.09272854430540167,
          0.06108135834805084
        ],
        [
          0.4840121600272176,
          -0.1769183210642301
        ],
        [
          0.011386866706952214,
          0.3346507934779509
        ],
        [
          0.37817544125952374,
          0.3609404320537708
        ],
        [
          -0.1472308731480837,
          0.07059816398140428
        ],
        [
          -0.0804971357780152,
          0.03493205102032937
        ],
        [
          -0.47650664110480534,
          -0.052883974388269195
        ],
        [
          -0.04904997163665803,
          -0.2236108678898192
        ],
        [
          -0.18399203133726783,
          -0.10657981113379156
        ],
        [
          -0.26492660455766937,
          0.37446349703044923
        ],
        [
          0.024519231607100345,
          -0.451270366539385
        ]
      ]
    },
    {
      "charge": 6.0474817356503605,
      "spin": -0.02151854594651522,
      "polarization": -0.0035582655536868795,
      "quadrature_error": 1.3605764027816031e-08,
      "realization": 75,
      "onsite": [
        [
          -0.16668201060401444,
          -0.3969210815959424
        ],
        [
          -0.3453464864947656,
          0.08768587395792637
        ],
        [
          -0.21424618356342495,
          -0.1334449591417748
        ],
        [
          -0.2081582643257608,
          -0.3284432464099667
        ],
        [
          0.2355652902496771,
          0.026717525071268566
        ],
        [
          -0.27741395790592793,
          0.3691356889420676
        ],
        [
          -0.30737468659581413,
          -0.4419000314405973
        ],
        [
          0.45519866432922584,
          0.08002523130692452
        ],
        [
          -0.04159420652008328,
          -0.3453556290104379
        ],
        [
          0.040355092476566545,
          -0.11370625973230342
        ],
        [
          0.4342129018717784,
          0.29922080337704715
        ],
        [
          -0.3767656999276924,
          0.48534952698575373
        ],
        [
          0.1084606566698545,
          0.4918959794227298
        ],
        [
          0.46928557872619003,
          -0.4380392054499773
        ],
        [
          -0.36749951082154164,
          0.4239086482787603
        ],
        [
          -0.09813808576457617,
          -0.0825961442106945
        ],
        [
          -0.20891707399726311,
          -0.42200039742471096
        ],
        [
          0.10817891467701624,
          0.41753765400564324
        ],
        [
          -0.28173751967334704,
          0.048115308915192445
        ],
        [
          0.1505963339328119,
          -0.07956320247612225
        ]
      ]
    },
    {
      "charge": 7.225708601527003,
      "spin": -0.0171651534529479,
      "polarization": -0.00237556679898777,
      "quadrature_error": 1.3755076420704497e-08,
      "realization": 76,
      "onsite": [
        [
          -0.24291318574653975,
          -0.09128277022041686
        ],
        [
          0.1266852695798888,
          0.35812439971952725
        ],
        [
          -0.06496309562823133,
          0.1823748030790151
        ],
        [
          0.10184974398183233,
          0.31247865426502475
        ],
        [
          0.06530221437016248,
          0.3048550605171645
        ],
        [
          0.24556685055753136,
          0.21509930172820824
        ],
        [
          -0.47142898044867376,
          0.46437568765545567
        ],
        [
          -0.47609331812433375,
          0.25616933755897864
        ],
        [
          -0.4224301560012237,
          0.4017767890617433
        ],
        [
          -0.011859777252557602,
          -0.18669915060128295
        ],
        [
          -0.4742053654447663,
          0.22597884451822514
        ],
        [
          0.08856223913407568,
          0.19898171242844265
        ],
        [
          0.28143477481044765,
          -0.135565013652303
        ],
        [
          -0.14599447600852078,
          0.0974585047071096
        ],
        [
          0.4807858598260868,
          0.3826147039556038
        ],
        [
          -0.19160237855072948,
          0.05488904939777994
        ],
        [
          -0.14454164883844933,
          0.2583785747333005
        ],
        [
          0.3830681766375693,
          -0.07307771490638248
        ],
        [
          -0.1506211021929471,
          -0.47532712121854404
        ],
        [
          -0.04544307530594294,
          0.15972561598836665
        ]
      ]
    },
    {
      "charge": 6.9185684013575885,
      "spin": -0.02584009108408894,
      "polarization": -0.0037348898767870092,
      "quadrature_error": 1.6554283067213932e-08,
      "realization": 77,
      "onsite": [
        [
          0.19376828077403963,
          -0.19674596777987308
        ],
        [
          0.39557393333654267,
          -0.09975358516871369
        ],
        [
          -0.2167996457472824,
          0.3289326966062617
        ],
        [
          0.18269486400978552,
          0.05596710388066817
        ],
        [
          -0.36608190907709914,
          0.3242388036065398
        ],
        [
          0.2345934735915337,
          -0.3912947996980528
        ],
        [
          0.30969752896035985,
          0.4931752731242759
        ],
        [
          0.3265943083450541,
          0.1305467541961799
        ],
        [
          0.3195484957788044,
          -0.23609765728461496
        ],
        [
          -0.27945767097332386,
          0.21168689424000386
        ],
        [
          0.05489509759629596,
          -0.008192224061775555
        ],
        [
          -0.07327051391303263,
          0.3915906099673361
        ],
        [
          -0.1954517176418843,
          0.013781510319166745
        ],
        [
          -0.407141410122286,
          -0.2574180576039945
        ],
        [
          0.32106025922211023,
          0.4547266250498173
        ],
        [
          -0.3720211320927538,
          0.05875177533884279
        ],
        [
          -0.3202568516045511,
          0.2530768275084704
        ],
        [
          -0.1260692001882423,
          -0.24555263143299444
        ],
        [
          -0.25804483945242895,
          -0.24931521817658553
        ],
        [
          0.3575821928716286,
          0.11663917674113888
        ]
      ]
    },
    {
      "charge": 6.186314172478175,
      "spin": 0.0037461305976720168,
      "polarization": 0.0006055513013448127,
      "quadrature_error": 1.1481108084660568e-08,
      "realization": 78,
      "onsite": [
        [
          0.31203145828052214,
          0.248648508850157
        ],
        [
          -0.37737996359266324,
          0.0810132952919278
        ],
        [
          0.26350536100673594,
          -0.4004194811007197
        ],
        [
          0.38381447929328694,
          -0.36754356688633405
        ],
        [
          -0.04679878191168896,
          0.26556111327927256
        ],
        [
          -0.17849988733533462,
          -0.4363583596542906
        ],
        [
          0.19476150720910368,
          0.45965390807249673
        ],
        [
          -0.320693688973413,
          0.1386902516765155
        ],
        [
          0.36818961787657034,
          0.030060056018306747
        ],
        [
          -0.3942831966786777,
          0.12926546654154691
        ],
        [
          -0.3841774765808208,
          0.14402061824850731
        ],
        [
          0.3362421121754624,
          0.1647260232384935
        ],
        [
          0.4877189202851142,
          0.27280721764827054
        ],
        [
          -0.247723893661285,
          -0.24993531546745684
        ],
        [
          0.42903906206457965,
          -0.14276690583230023
        ],
        [
          0.2669098763111244,
          0.1521742502017419
        ],
        [
          -0.47778073325377646,
          0.04407696866853106
        ],
        [
          0.10343458236475578,
          -0.007838208302152982
        ],
        [
          -0.11744493237566611,
          0.46921589701672983
        ],
        [
          -0.2565923703284928,
          0.11757724082629395
        ]
      ]
    },
    {
      "charge": 6.209179096106533,
      "spin": -0.010867464953483686,
      "polarization": -0.001750225719902029,
      "quadrature_error": 1.4996389698919164e-08,
      "realization": 79,
      "onsite": [
        [
          0.26249044923240206,
          -0.4215927130752979
        ],
        [
          -0.2807754768350681,
          -0.490311130097991
        ],
        [
          0.3739351987466323,
          -0.09408164242855366
        ],
        [
          -0.4401914818386198,
          -0.1974492047799361
        ],
        [
          0.14659895368391418,
          0.12134848281783917
        ],
        [
          0.3013209724591862,
          0.06690636787715354
        ],
        [
          0.3105156854270563,
          0.2569933244276591
        ],
        [
          -0.49149529680620174,
          -0.4383257224821733
        ],
        [
          0.12169056424328972,
          0.48163762299921353
        ],
        [
          0.1721027582201783,
          0.17974612326403538
        ],
        [
          -0.4628425558533581,
          0.1322934321162883
        ],
        [
          -0.20793334362177274,
          -0.010196724171965266
        ],
        [
          -0.13214653463773862,
          0.4214091449857602
        ],
        [
          0.46980921938592113,
          -0.08223483632705986
        ],
        [
          -0.1020301902395837,
          -0.004744073357311196
        ],
        [
          0.2905745179214486,
          0.42837063548369836
        ],
        [
          0.02838990326846147,
          -0.10978343814407976
        ],
        [
          0.0686089180687317,
          -0.4476031595844977
        ],
        [
          -0.12298377387353121,
          0.35041734173584405
        ],
        [
          0.2378832071099598,
          0.19362756361772826
        ]
      ]
    },
    {
      "charge": 6.724774769384085,
      "spin": -0.03148993958948499,
      "polarization": -0.004682675728092693,
      "quadrature_error": 6.585388380834093e-09,
      "realization": 80,
      "onsite": [
        [
          0.17403921820601054,
          -0.41077510995301025
        ],
        [
          0.016240343892603537,
          -0.1640622478458933
        ],
        [
          -0.10073101672255569,
          0.3050913576266797
        ],
        [
          -0.2950698829817352,
          -0.38844742325927806
        ],
        [
          -0.21544103885517707,
          0.45763387326806426
        ],
        [
          0.1989636185666609,
          0.05010966725508392
        ],
        [
          -0.24324822411776303,
          -0.2522978949831969
        ],
        [
          0.20835816582221978,
          0.48765663817557925
        ],
        [
          0.42992755896304025,
          -0.2914467284885096
        ],
        [
          0.12877854713861137,
          -0.4289259490260069
        ],
        [
          -0.420719828934785,
          0.21436183008052678
        ],
        [
          0.09527854947373293,
          0.22843647879614037
        ],
        [
          0.1817768307518005,
          -0.3083950049617916
        ],
        [
          -0.11522082809533152,
          -0.4270390436469187
        ],
        [
          -0.3464912879854056,
          -0.15632722636332563
        ],
        [
          0.16712605460563612,
          -0.02606953894320252
        ],
        [
          0.12805564401713243,
          -0.3891319761823827
        ],
        [
          0.25735280778520986,
          0.024362885495108788
        ],
        [
          0.2359927832988642,
          0.0007389297320923305
        ],
        [
          -0.28118943919459405,
          0.49501671482442877
        ]
      ]
    },
    {
      "charge": 6.47769380887465,
      "spin": -0.035372253984959606,
      "polarization": -0.0054606245723591434,
      "quadrature_error": 9.10054784144917e-09,
      "realization": 81,
      "onsite": [
        [
          0.2859133355450827,
          0.3649703172477914
        ],
        [
          -0.21123666097656635,
          0.1817545103191488
        ],
        [
          -0.1639398864826741,
          -0.25996390386602275
        ],
        [
          0.3645048989455095,
          -0.46160895440000305
        ],
        [
          0.32226363313231843,
          -0.12860988117596983
        ],
        [
          0.06260066177251333,
          0.0266732908507763
        ],
        [
          0.047371689290084285,
          -0.029637353922787324
        ],
        [
          -0.3369522577102503,
          0.028330948902440922
        ],
        [
          0.47232481423402184,
          -0.4395683481338154
        ],
        [
          -0.3562553066165386,
          -0.24708711660466887
        ],
        [
          -0.26669834197040065,
          0.2786807193464671
        ],
        [
          0.2561371718068435,
          0.22347831506329496
        ],
        [
          -0.3984723258158879,
          0.06937450200805995
        ],
        [
          0.055359247650815346,
          0.4699602666641678
        ],
        [
          0.4944692400088211,
          -0.30446939972503206
        ],
        [
          -0.2464504999702375,
          0.3447139450546919
        ],
        [
          -0.49080386882248184,
          -0.4193152840604314
        ],
        [
          -0.2436228389164059,
          -0.053770641804307684
        ],
        [
          0.37397216422134594,
          -0.11521746341600458
        ],
        [
          -0.022244465767887633,
          0.43030850795169917
        ]
      ]
    },
    {
      "charge": 6.231542746094911,
      "spin": 0.026861707141157837,
      "polarization": 0.004310603045769224,
      "quadrature_error": 1.0978788489766061e-08,
      "realization": 82,
      "onsite": [
        [
          -0.206581431624421,
          -0.24613558977595407
        ],
        [
          0.30576900374367766,
          -0.3947646636077542
        ],
        [
          -0.21596828628244125,
          -0.25633126012104046
        ],
        [
          -0.17011701474611274,
          0.3841012657839892
        ],
        [
          0.17411675070093557,
          0.2996435091765661
        ],
        [
          -0.3459759944128773,
          0.2190626473934998
        ],
        [
          0.12774552163829367,
          0.08915062570104837
        ],
        [
          -0.40025176904515414,
          -0.310564323996837
        ],
        [
          0.04149589936209741,
          -0.3435795929282055
        ],
        [
          0.4328727147105246,
          0.39510497165204106
        ],
        [
          0.19678825820584755,
          0.05563522495963358
        ],
        [
          -0.41048195559719736,
          -0.3275617061007221
        ],
        [
          0.4055709418603699,
          0.4446377436325645
        ],
        [
          0.13973621814318116,
          -0.05562146931470202
        ],
        [
          0.45939295526997526,
          0.3599803382783545
        ],
        [
          -0.036420031673225384,
          -0.05764449822774975
        ],
        [
          0.4813145669131419,
          -0.22998474588468987
        ],
        [
          -0.35509217132333437,
          -0.28454945513441166
        ],
        [
          -0.22643855072983798,
          -0.4431078047900334
        ],
        [
          -0.09452277104539208,
          0.024204483309544278
        ]
      ]
    },
    {
      "charge": 6.6127297792043045,
      "spin": 0.052508227205542046,
      "polarization": 0.00794047677113161,
      "quadrature_error": 1.1944914732446874e-08,
      "realization": 83,
      "onsite": [
        [
          -0.023698987439154773,
          0.19220437335122975
        ],
        [
          0.19027012523721087,
          -0.02079430795374082
        ],
        [
          0.42904991071051646,
          0.20886670288904197
        ],
        [
          0.09551920006005932,
          -0.4612328989576905
        ],
        [
          0.3458855878598349,
          0.08897165624761139
        ],
        [
          -0.3661848364554271,
          0.25388148547965206
        ],
        [
          -0.15731186901293281,
          -0.4287912686220703
        ],
        [
          0.1158379921806526,
          -0.38253626010878894
        ],
        [
          -0.16512616231075117,
          0.2804617516673865
        ],
        [
          0.19434235633215702,
          -0.07800214376913261
        ],
        [
          -0.29720271819048816,
          -0.023414556400229825
        ],
        [
          0.410311404660306,
          -0.18856727976304122
        ],
        [
          -0.03935583471146131,
          0.0619822663604247
        ],
        [
          -0.30486905350186455,
          -0.48152136058210937
        ],
        [
          0.39041346029741797,
          -0.12854192439705014
        ],
        [
          -0.26128695216158637,
          0.40701202813552884
        ],
        [
          -0.11586166585667734,
          -0.23576178994720742
        ],
        [
          -0.21878839210074752,
          0.42360727389935693
        ],
        [
          -0.41945376978286053,
          0.1018415815662792
        ],
        [
          0.07540216697413615,
          0.33162105000742237
        ]
      ]
    },
    {
      "charge": 6.568989416480219,
      "spin": -0.05357446470634447,
      "polarization": -0.008155663117973269,
      "quadrature_error": 1.1002581979632425e-08,
      "realization": 84,
      "onsite": [
        [
          0.2741455594771225,
          0.43471815418877613
        ],
        [
          0.41281770409474106,
          -0.44380766103001434
        ],
        [
          -0.12822186162254123,
          0.33919624159298467
        ],
        [
          -0.3812148613150136,
          -0.15024604985422108
        ],
        [
          -0.1462008480013618,
          -0.280307078983579
        ],
        [
          0.4751611648199241,
          0.15868878494725625
        ],
        [
          -0.3452233705012532,
          -0.038810097679187416
        ],
        [
          -0.33730801720979453,
          -0.2159483973709092
        ],
        [
          0.11766890055980794,
          0.44574640223944995
        ],
        [
          0.11584857824143191,
          -0.2719697873680087
        ],
        [
          -0.1395519378976613,
          -0.04728965212111025
        ],
        [
          0.4433918790540319,
          0.11567296315310793
        ],
        [
          0.29317675623242323,
          -0.45656561379291316
        ],
        [
          0.21763877815302446,
          0.45812849443644843
        ],
        [
          0.10521221470612019,
          0.10093729188681622
        ],
        [
          -0.18905459848408257,
          -0.1858868769592179
        ],
        [
          -0.2858802560726068,
          -0.03282338552375097
        ],
        [
          -0.05840014117107639,
          -0.4350017547899655
        ],
        [
          0.3963224030543928,
          0.004178391874804177
        ],
        [
          -0.07350618488503624,
          0.301651664775209
        ]
      ]
    },
    {
      "charge": 6.842896032234826,
      "spin": -0.0037211426214799883,
      "polarization": -0.0005437964575160582,
      "quadrature_error": 1.5697473054223253e-09,
      "realization": 85,
      "onsite": [
        [
          0.43162042285616287,
          -0.07914412685162797
        ],
        [
          0.44470380207731874,
          -0.19202822454600443
        ],
        [
          0.33858547519489357,
          0.1235053492795386
        ],
        [
          0.19583363442837298,
          0.3111098880000487
        ],
        [
          -0.4232855338301844,
          0.23054198445422158
        ],
        [
          0.32403085994016967,
          0.0020970980567447395
        ],
        [
          0.3079432193295646,
          0.0671597429806543
        ],
        [
          -0.13981498148828198,
          0.1559973044524421
        ],
        [
          -0.12559554393389938,
          0.3572956847760347
        ],
        [
          0.08074075586318818,
          -0.2902312025085597
        ],
        [
          -0.20406948306249328,
          -0.11845167729544792
        ],
        [
          -0.013114774939778306,
          0.36180561451166326
        ],
        [
          -0.44015288636202576,
          -0.23781978973759466
        ],
        [
          -0.13833943609753308,
          0.13147114869654375
        ],
        [
          -0.2688901808694354,
          0.14656486372856348
        ],
        [
          -0.06897120307768656,
          -0.10283689456268785
        ],
        [
          0.3877970256567119,
          0.2584042201411253
        ],
        [
          0.06318744700090817,
          -0.3912000258625091
        ],
        [
          -0.39789838748920003,
          0.43326045613578756
        ],
        [
          -0.16135128066184745,
          -0.4889620498247613
        ]
      ]
    },
    {
      "charge": 6.866691224861351,
      "spin": 0.00878605186410186,
      "polarization": 0.0012795175400185938,
      "quadrature_error": 9.691800185447381e-09,
      "realization": 86,
      "onsite": [
        [
          -0.2608164661374617,
          0.3092750438736077
        ],
        [
          -0.03941645386386172,
          -0.388391512594357
        ],
        [
          -0.11030998307099338,
          0.16920891080667844
        ],
        [
          -0.4084968551783045,
          -0.1068764904728483
        ],
        [
          -0.3184326268192552,
          -0.006608488238507015
        ],
        [
          -0.1581182780342134,
          -0.3795485042680202
        ],
        [
          0.2943280578863334,
          0.01009592943786819
        ],
        [
          -0.4003322097808004,
          -0.13115214182492863
        ],
        [
          -0.3874090463990738,
          0.23713312479591508
        ],
        [
          -0.17655603559515887,
          0.17574255482576207
        ],
        [
          0.1761018595467979,
          0.3800665789651334
        ],
        [
          0.3799631445156977,
          -6.118315132896956e-05
        ],
        [
          0.16634396595393142,
          0.26233070754452936
        ],
        [
          -0.22251781294155926,
          -0.47484993523026964
        ],
        [
          0.27827240750015736,
          0.10134699190897223
        ],
        [
          0.2806490421721214,
          -0.46084920202661206
        ],
        [
          0.2950125030577735,
          0.2932547918622096
        ],
        [
          -0.1899878596087483,
          -0.26047533147804436
        ],
        [
          -0.10521338453263807,
          -0.4664386713106279
        ],
        [
          -0.35948051183243934,
          -0.025893703832819304
        ]
      ]
    },
    {
      "charge": 7.3108970993859455,
      "spin": 0.044011781333321,
      "polarization": 0.006020024729525687,
      "quadrature_error": 1.5561760473362622e-08,
      "realization": 87,
      "onsite": [
        [
          0.02320850400152963,
          0.10380568013292668
        ],
        [
          0.23315690014469703,
          -0.4134682321626659
        ],
        [
          -0.30542708100856897,
          -0.4476092369002459
        ],
        [
          -0.04295560530530995,
          -0.014713227650251959
        ],
        [
          0.25623654771649473,
          0.4356858632293621
        ],
        [
          -0.15159337404750195,
          0.29997394266678135
        ],
        [
          0.36008069095626516,
          -0.05766795858213192
        ],
        [
          -0.28923859949933584,
          0.04544849959771946
        ],
        [
          0.48114427096364776,
          0.11542526033624267
        ],
        [
          0.23314745280062033,
          0.2276722719792107
        ],
        [
          0.25328684065028395,
          -0.19576358145544737
        ],
        [
          0.29119885298548664,
          0.046962507249527885
        ],
        [
          0.26225125075119005,
          0.22393733879753552
        ],
        [
          -0.37875611529048436,
          -0.4541399812437954
        ],
        [
          0.08552232551083705,
          -0.22035699316164392
        ],
        [
          0.22901851810181117,
          -0.15219898746858118
        ],
        [
          -0.031567080210992304,
          0.4906381664112476
        ],
        [
          -0.40927281960896156,
          -0.20582407144463266
        ],
        [
          0.07771472878837471,
          -0.20040357241671536
        ],
        [
          0.24599139472870712,
          -0.19938240560791232
        ]
      ]
    },
    {
      "charge": 6.1874598644197345,
      "spin": 0.0028670214900964656,
      "polarization": 0.000463360014112243,
      "quadrature_error": 1.54375646265163e-08,
      "realization": 88,
      "onsite": [
        [
          -0.43563256760562774,
          -0.004830393786705578
        ],
        [
          0.31201342632444895,
          0.467019519870867
        ],
        [
          0.028537273636658145,
          -0.1503305859623265
        ],
        [
          -0.1376173250945376,
          -0.051842071093436526
        ],
        [
          -0.2618773654149612,
          -0.38365005891398507
        ],
        [
          -0.12247450323806475,
          0.22131964526568215
        ],
        [
          -0.1595982293553958,
          0.16633489303299964
        ],
        [
          -0.34636325489538666,
          -0.1172315689922866
        ],
        [
          0.450142605967517,
          0.303090324278401
        ],
        [
          -0.24450409479255475,
          -0.2983403113141465
        ],
        [
          0.3441355896989945,
          -0.36003526912796213
        ],
        [
          -0.4048535125877454,
          -0.31336286391288093
        ],
        [
          0.20443715051408584,
          0.1352487242454491
        ],
        [
          0.38103125425051954,
          -0.3861680592071547
        ],
        [
          -0.04329594058686659,
          0.4794640776424629
        ],
        [
          0.3693026240369731,
          -0.14156703324570863
        ],
        [
          0.459542343124435,
          0.42914800338477177
        ],
        [
          -0.06569026909375553,
          0.10335641874589707
        ],
        [
          0.46741150878761517,
          0.3051392933989724
        ],
        [
          0.19864650943295092,
          -0.2930587487309201
        ]
      ]
    },
    {
      "charge": 7.537555478254369,
      "spin": 0.036799344230315646,
      "polarization": 0.004882132454809878,
      "quadrature_error": 3.841044967545819e-09,
      "realization": 89,
      "onsite": [
        [
          0.2781785083942332,
          0.3928286345382128
        ],
        [
          0.41794860304284065,
          0.3266378431412251
        ],
        [
          0.17202414637344476,
          -0.30935679183026454
        ],
        [
          0.20737108205790444,
          -0.007984001203773516
        ],
        [
          -0.22209628136189552,
          -0.13199399879127827
        ],
        [
          0.26434909915637306,
          -0.4254360785267871
        ],
        [
          -0.13072158587521332,
          -0.08380044071160497
        ],
        [
          -0.32814907633031576,
          0.18100829260669615
        ],
        [
          -0.3838835372301892,
          0.06840984549118212
        ],
        [
          -0.3301784493991927,
          -0.21756473782598318
        ],
        [
          -0.05234342786807078,
          -0.4489731633068569
        ],
        [
          -0.028616943212300572,
          -0.4295405403298641
        ],
        [
          0.49330873886541515,
          0.14553503871470752
        ],
        [
          0.3287396502680435,
          -0.33622436865804994
        ],
        [
          0.034107102148465795,
          -0.4189057566393508
        ],
        [
          0.4272884890923747,
          0.16660764123358762
        ],
        [
          0.17725593192199807,
          2.1249902064757187e-05
        ],
        [
          -0.19452031240641332,
          0.39786723917113986
        ],
        [
          0.12159272814957567,
          -0.17210605298269588
        ],
        [
          -0.18695476100842,
          0.18130597938570314
        ]
      ]
    },
    {
      "charge": 6.59760738236241,
      "spin": -0.01637184542866403,
      "polarization": -0.0024814822222418687,
      "quadrature_error": 7.325936338979638e-09,
      "realization": 90,
      "onsite": [
        [
          0.0021423349649974943,
          0.4734469768131564
        ],
        [
          0.28737374738266663,
          0.452009365264474
        ],
        [
          0.2365959456646367,
          -0.1917020310100801
        ],
        [
          -0.1185681080755433,
          0.32118815063056194
        ],
        [
          0.16388328050769974,
          -0.15121795596801668
        ],
        [
          0.2899996987935253,
          -0.3592000394086239
        ],
        [
          0.09894241391384528,
          -0.084430941494256
        ],
        [
          -0.04894403686968751,
          -0.4063204999455259
        ],
        [
          -0.2434201842949868,
          0.35085540794044445
        ],
        [
          0.13795067989221566,
          -0.41540677415000327
        ],
        [
          0.2246005236475418,
          -0.27072822082667136
        ],
        [
          -0.4480250689386953,
          -0.2641912687589325
        ],
        [
          -0.013347288774002486,
          0.02076102361543064
        ],
        [
          -0.1725805228146372,
          -0.005974003063995537
        ],
        [
          0.1045303110599729,
          0.19759369848229802
        ],
        [
          0.4991553082111442,
          0.2406914991146485
        ],
        [
          -0.34963277791802727,
          -0.4071799738642714
        ],
        [
          0.4760461842413297,
          -0.37548857526952206
        ],
        [
          -0.23557328854651105,
          0.4850471600827103
        ],
        [
          0.22036009789819488,
          0.269313299947464
        ]
      ]
    },
    {
      "charge": 6.553858044071874,
      "spin": 0.029276250809071033,
      "polarization": 0.004467025469914186,
      "quadrature_error": 1.0220939406780834e-08,
      "realization": 91,
      "onsite": [
        [
          -0.4933737555720794,
          -0.22303648935825937
        ],
        [
          0.15616564575245706,
          0.2501074862145556
        ],
        [
          0.422989968030292,
          -0.011731734730789367
        ],
        [
          -0.09799223642120869,
          0.32406019182175605
        ],
        [
          0.06224386744521404,
          -0.13676231030185426
        ],
        [
          0.4932474469136121,
          0.04752187831679677
        ],
        [
          -0.38908171231065325,
          0.44705582551726164
        ],
        [
          0.050444014444135266,
          -0.46708132212621756
        ],
        [
          -0.2963597775762997,
          -0.19275581866866298
        ],
        [
          -0.45077971822009033,
          -0.35585939569683034
        ],
        [
          -0.3932898870799201,
          0.4049918789689122
        ],
        [
          0.13913818989643723,
          0.2229909561542922
        ],
        [
          -0.3129582605809753,
          -0.39465074361576225
        ],
        [
          -0.235425258328949,
          -0.07559968760642699
        ],
        [
          -0.107789845108346,
          -0.44164082650023007
        ],
        [
          -0.11180123716751589,
          -0.1256452281466891
        ],
        [
          0.39690346523222164,
          -0.48605868734535873
        ],
        [
          0.4557183118771708,
          -0.4259303671725856
        ],
        [
          -0.30798573878647273,
          -0.36224663117141875
        ],
        [
          0.035636145405619546,
          -0.038197449531144456
        ]
      ]
    },
    {
      "charge": 7.386981386224515,
      "spin": 0.044209278633490105,
      "polarization": 0.0059847556562052555,
      "quadrature_error": 9.801965811358093e-09,
      "realization": 92,
      "onsite": [
        [
          0.25535007472647686,
          0.4051457892162147
        ],
        [
          0.0929678471197829,
          -0.14265882229183324
        ],
        [
          -0.11612334754878062,
          0.0891295074217977
        ],
        [
          0.4973064254715297,
          -0.21252757093311092
        ],
        [
          0.4408870070290901,
          0.487830668786257
        ],
        [
          -0.1997500771880404,
          0.10888377456388787
        ],
        [
          -0.31660081990553457,
          0.23709838013916507
        ],
        [
          0.33487274523070665,
          0.29582140291085357
        ],
        [
          -0.21951494624482748,
          0.11825081844414598
        ],
        [
          -0.4601492042480724,
          0.14163327675922466
        ],
        [
          -0.4153006077221315,
          -0.030436138917824263
        ],
        [
          -0.24858386496572527,
          0.20714573997492958
        ],
        [
          -0.24487390275477228,
          -0.10055855800465097
        ],
        [
          -0.4251848567161378,
          -0.25193702776982774
        ],
        [
          -0.06407561041881915,
          -0.261318095777331
        ],
        [
          0.41534835379731816,
          -0.19542644326613057
        ],
        [
          -0.1536386677201219,
          -0.31392189058823705
        ],
        [
          0.26421906953694085,
          -0.39209644917544983
        ],
        [
          -0.23706093298924458,
          -0.28722312417051576
        ],
        [
          0.464563994057439,
          0.3152203069966377
        ]
      ]
    },
    {
      "charge": 7.043934827432457,
      "spin": 0.0019600517725455882,
      "polarization": 0.0002782609181607143,
      "quadrature_error": 1.364399974036037e-08,
      "realization": 93,
      "onsite": [
        [
          0.18502365372638296,
          0.1693619866715591
        ],
        [
          -0.34769006332936014,
          0.3413365849373352
        ],
        [
          0.23173556239378956,
          0.44738070194944735
        ],
        [
          -0.39901126709638524,
          -0.04176636162997638
        ],
        [
          -0.15899595136778732,
          0.2817217834882926
        ],
        [
          -0.3595442620091208,
          0.18103719557461495
        ],
        [
          -0.1830823820042463,
          -0.26320744882436
        ],
        [
          -0.40295705203800414,
          0.07109729698589584
        ],
        [
          0.07374990814854421,
          -0.3163570176188063
        ],
        [
          0.3698764885426792,
          -0.07586723300542053
        ],
        [
          -0.04832662317909042,
          0.03604279252216258
        ],
        [
          0.3180193823325528,
          -0.2382124244726762
        ],
        [
          0.23963625586634452,
          0.3934554366177574
        ],
        [
          0.37190420753965514,
          -0.02398057245687868
        ],
        [
          -0.025659280026005815,
          0.3541509864128026
        ],
        [
          -0.3774688715955925,
          0.05009377270589965
        ],
        [
          0.4949670681547018,
          -0.09694234852475225
        ],
        [
          -0.047166734491875695,
          0.38644464800765943
        ],
        [
          -0.046962703573733666,
          -0.2908340993543579
        ],
        [
          0.4011773487361254,
          -0.3826924357268512
        ]
      ]
    },
    {
      "charge": 7.247531527848057,
      "spin": -0.07670269567192521,
      "polarization": -0.010583285547251678,
      "quadrature_error": 1.472090322522363e-08,
      "realization": 94,
      "onsite": [
        [
          0.35687665641509636,
          -0.116088011451556
        ],
        [
          -0.22104441919883988,
          0.4683563881053364
        ],
        [
          0.03626861947503279,
          -0.28615712169099616
        ],
        [
          0.1693678218689627,
          0.2752940937774455
        ],
        [
          0.3535784524203195,
          -0.17816932460803048
        ],
        [
          0.08173112137706418,
          -0.45748172128242226
        ],
        [
          0.15580113312132604,
          -0.4285241766474428
        ],
        [
          0.042035730148827,
          -0.023467992555002648
        ],
        [
          -0.10854075210042202,
          0.039211717977010285
        ],
        [
          -0.3584136548208031,
          -0.1516617221438734
        ],
        [
          0.11542663987507329,
          -0.06505761041406477
        ],
        [
          -0.4847274104843009,
          0.4612422309173899
        ],
        [
          -0.3136907910544626,
          0.3111361109656233
        ],
        [
          0.005140250405315516,
          0.38663747659692493
        ],
        [
          0.35805411094426687,
          -0.48652687702892305
        ],
        [
          -0.15836146940710005,
          0.2698023542572513
        ],
        [
          -0.193407982462801,
          -0.18808931272083873
        ],
        [
          0.00905832346655433,
          0.20979542518397054
        ],
        [
          0.07017434638329678,
          -0.16364591059807565
        ],
        [
          0.038420097836802,
          -0.4709542603616542
        ]
      ]
    },
    {
      "charge": 6.920980419512881,
      "spin": 0.009189020935760725,
      "polarization": 0.0013277050907200046,
      "quadrature_error": 1.0956286623143722e-08,
      "realization": 95,
      "onsite": [
        [
          0.049273083177635235,
          -0.40060696317277544
        ],
        [
          -0.184706411719869,
          0.18120564932812377
        ],
        [
          0.12320792270967562,
          -0.4377752304302419
        ],
        [
          0.1644439244106336,
          -0.4400553386908179
        ],
        [
          -0.4232676439175237,
          0.453455790165464
        ],
        [
          -0.28781261902178756,
          0.45432298574432517
        ],
        [
          -0.3890362637039998,
          -0.039442269385052575
        ],
        [
          -0.23036329526610622,
          -0.3076479747267721
        ],
        [
          -0.43771037888754605,
          -0.058930815559766314
        ],
        [
          -0.18747294118999613,
          -0.42880964263017685
        ],
        [
          0.1571397810764238,
          0.20742696451581244
        ],
        [
          -0.33050643071265684,
          -0.47602983932362875
        ],
        [
          0.2696022863359321,
          -0.464466236888176
        ],
        [
          -0.41933937599072724,
          -0.2575935035154011
        ],
        [
          0.3653720761097047,
          -0.1616480270970485
        ],
        [
          0.3560029344268657,
          -0.08464638092029697
        ],
        [
          0.2393385201297511,
          0.36228763310350875
        ],
        [
          -0.1959927756542419,
          0.13429308105594118
        ],
        [
          -0.3735571430205361,
          0.4691993776310326
        ],
        [
          0.11832501210920288,
          0.38486235582933903
        ]
      ]
    },
    {
      "charge": 6.9761723279514705,
      "spin": -0.060808340397046044,
      "polarization": -0.008716576589343258,
      "quadrature_error": 3.2685727492044264e-09,
      "realization": 96,
      "onsite": [
        [
          0.4949606433635626,
          -0.4838065449118484
        ],
        [
          0.4916401857274536,
          -0.3141760564177486
        ],
        [
          0.13818706589824137,
          -0.43630578714180834
        ],
        [
          0.47627526595505865,
          0.1252964911583947
        ],
        [
          -0.050111695536528944,
          -0.4703467467542326
        ],
        [
          -0.2371829894339822,
          -0.22380168878679552
        ],
        [
          -0.41919768779541555,
          -0.3604101877524919
        ],
        [
          -0.2661167544275084,
          0.17725041127363683
        ],
        [
          -0.25085908848559946,
          0.2892805968315775
        ],
        [
          -0.047585321472744524,
          0.44533201848071347
        ],
        [
          -0.03510582019502262,
          -0.354598596727807
        ],
        [
          0.1494136229114421,
          -0.08575645135387455
        ],
        [
          0.19596026630362096,
          0.4322266788478759
        ],
        [
          0.3177688670059824,
          -0.2817633964853048
        ],
        [
          0.1180855634883301,
          -0.44350336393047163
        ],
        [
          0.4996870902568439,
          -0.4897295467805999
        ],
        [
          -0.49710743982361205,
          -0.19497316373580897
        ],
        [
          -0.41315001637297344,
          0.24459689039288524
        ],
        [
          0.22608474686857172,
          0.3100784140004531
        ],
        [
          -0.3803707925768026,
          0.33978728344359355
        ]
      ]
    },
    {
      "charge": 6.733398998635886,
      "spin": -0.016994016756994277,
      "polarization": -0.00252383926163251,
      "quadrature_error": 1.555054798351584e-08,
      "realization": 97,
      "onsite": [
        [
          0.3754738182112446,
          0.28180752053492975
        ],
        [
          0.004690471538721486,
          -0.19993253649634635
        ],
        [
          -0.40678992995869656,
          0.12219772577580579
        ],
        [
          0.2241287686263027,
          -0.09381121036233864
        ],
        [
          -0.33889705569604034,
          -0.40467908776267647
        ],
        [
          0.17811667298860479,
          0.3545678662910132
        ],
        [
          0.3116125897860691,
          0.27940753959713527
        ],
        [
          -0.45434268745893736,
          -0.08328534767181683
        ],
        [
          0.15013613381143176,
          0.31030908979675575
        ],
        [
          -0.02652881848140365,
          0.21078947271353887
        ],
        [
          0.2651811107635722,
          -0.36150990882713296
        ],
        [
          -0.17137181167301518,
          -0.013391772327279727
        ],
        [
          0.23510686106040357,
          -0.45086028869285366
        ],
        [
          0.4000116554487717,
          -0.1489916536293887
        ],
        [
          0.18326657854109685,
          -0.14073479651899246
        ],
        [
          -0.31591498609199176,
          0.0395373695524428
        ],
        [
          0.31592498733817487,
          0.24177267254448864
        ],
        [
          0.28988432417365284,
          0.031238616085203286
        ],
        [
          -0.37447849844114833,
          0.3306102153534808
        ],
        [
          0.3329581519716116,
          -0.09425318481387723
        ]
      ]
    },
    {
      "charge": 6.5460683053295785,
      "spin": 0.032284597100329285,
      "polarization": 0.004931906542136797,
      "quadrature_error": 6.049325070696758e-09,
      "realization": 98,
      "onsite": [
        [
          0.0708557543646362,
          0.16600074649065355
        ],
        [
          -0.04602975246142371,
          -0.32676178851546867
        ],
        [
          0.21584931810668717,
          0.45806326768793815
        ],
        [
          -0.07552760405130876,
          0.1354256760309186
        ],
        [
          0.21581021315220028,
          -0.29907047409770715
        ],
        [
          0.40246690226438464,
          0.31473011619225366
        ],
        [
          0.054603510049020754,
          -0.22663424363553597
        ],
        [
          0.009566840109700103,
          0.4167532043473918
        ],
        [
          0.24990086475953044,
          0.09442413677544848
        ],
        [
          0.06737819274108636,
          0.35775580332408685
        ],
        [
          0.33133625223811425,
          0.050160876093878426
        ],
        [
          -0.29317415093654753,
          0.020627870155715433
        ],
        [
          0.21245484221060973,
          -0.17257401588550236
        ],
        [
          0.00945412505681753,
          0.4195435279382017
        ],
        [
          0.24955816599571412,
          0.35108192381417946
        ],
        [
          0.49396166079357096,
          -0.025910345582875416
        ],
        [
          -0.04378461073685913,
          0.33160784965577617
        ],
        [
          -0.26876826965794665,
          0.11093106268588504
        ],
        [
          -0.40906187134776617,
          -0.49542128696748244
        ],
        [
          0.024419552367472508,
          0.3565036439444337
        ]
      ]
    },
    {
      "charge": 6.884424065997571,
      "spin": 0.003414271856501945,
      "polarization": 0.0004959415375594252,
      "quadrature_error": 1.035386785414999e-08,
      "realization": 99,
      "onsite": [
        [
          0.006276410308160507,
          0.42824828596697384
        ],
        [
          -0.1994806484588283,
          0.20418475287021232
        ],
        [
          -0.303202615849933,
          -0.1255476366804541
        ],
        [
          -0.14268260466909233,
          0.47552794066264825
        ],
        [
          0.015744453907016065,
          0.16978163824155856
        ],
        [
          0.4713886029653773,
          -0.44821867201667487
        ],
        [
          0.033868758731082305,
          0.38533478655492703
        ],
        [
          -0.0032714574939196606,
          -0.2731865686308609
        ],
        [
          0.31958142412481894,
          -0.2695219572518579
        ],
        [
          -0.1621962364440117,
          -0.4134823439635916
        ],
        [
          0.03867059296320552,
          -0.31948381714571783
        ],
        [
          0.15542488390323628,
          -0.1739714228953365
        ],
        [
          0.34493202331314243,
          0.2786901534878068
        ],
        [
          -0.1818113711226389,
          -0.09098042787337801
        ],
        [
          -0.46136318061224824,
          -0.220591408575201
        ],
        [
          0.4916815846818581,
          0.21196866135543124
        ],
        [
          -0.1247231275619155,
          0.09260132226541984
        ],
        [
          -0.42380175127246666,
          0.14460761384714282
        ],
        [
          -0.18353350075116381,
          -0.4855983691149488
        ],
        [
          0.26661875191553386,
          -0.4695896802629145
        ]
      ]
    },
    {
      "charge": 5.680218280615912,
      "spin": 0.0171248230290634,
      "polarization": 0.0030148177733772823,
      "quadrature_error": 3.4769212641855164e-09,
      "realization": 100,
      "onsite": [
        [
          -0.40978961196526476,
          0.14759775238513928
        ],
        [
          -0.14081179874783545,
          -0.4625595026829923
        ],
        [
          0.41755360946464826,
          -0.49109859536504963
        ],
        [
          0.2565896402803698,
          -0.16413299292102757
        ],
        [
          -0.22385406905474814,
          0.31415245341038134
        ],
        [
          0.48664861274346627,
          0.41674256633303575
        ],
        [
          -0.019864955032599663,
          -0.46588367771857864
        ],
        [
          -0.07061512034921491,
          0.2772617188789046
        ],
        [
          -0.27104060632079174,
          0.20563490256568873
        ],
        [
          -0.39324892798155375,
          -0.43168572766531266
        ],
        [
          0.2900554243533461,
          0.41714871224128025
        ],
        [
          0.2792283735952583,
          -0.2489896414408792
        ],
        [
          -0.24529950387334754,
          0.10056132047966848
        ],
        [
          0.10636789883747211,
          0.1985351724276252
        ],
        [
          -0.466563947456921,
          -0.30659862263515736
        ],
        [
          -0.4824029431621254,
          0.2369672105236873
        ],
        [
          0.4922487308744211,
          0.34261602224154986
        ],
        [
          0.03786637754015865,
          0.37607348392165263
        ],
        [
          -0.2715350823001287,
          -0.3322684587205571
        ],
        [
          -0.06985100384704124,
          -0.09352553581169454
        ]
      ]
    },
    {
      "charge": 6.500392676999406,
      "spin": -0.0662135999151785,
      "polarization": -0.0101860923186171,
      "quadrature_error": 1.4831379158227438e-08,
      "realization": 101,
      "onsite": [
        [
          0.3818152531431309,
          0.0980895071975949
        ],
        [
          0.30685325120649387,
          0.007072114762172732
        ],
        [
          0.31716996529583275,
          -0.30574820445329676
        ],
        [
          -0.38151318971799975,
          0.26855045503159236
        ],
        [
          0.18272233284510186,
          0.4091777715695406
        ],
        [
          -0.19707459092949664,
          -0.07258450785374781
        ],
        [
          0.2746279188234588,
          0.26662945963760176
        ],
        [
          -0.10516477942081448,
          -0.45079306443761036
        ],
        [
          0.0016919118383613707,
          0.33476400798160033
        ],
        [
          0.11125287430843056,
          -0.10328358299046758
        ],
        [
          0.11387986060212307,
          -0.4721513823958873
        ],
        [
          0.29789743401018676,
          0.46607888216471405
        ],
        [
          0.48336854086973524,
          -0.28431080771732387
        ],
        [
          -0.119842748426911,
          -0.23326109935690542
        ],
        [
          0.18612983836669772,
          0.41924432271344025
        ],
        [
          0.01709566497625281,
          -0.017999791274874943
        ],
        [
          0.39365065650274744,
          -0.31579355763813444
        ],
        [
          -0.43117156230791465,
          0.444266043799192
        ],
        [
          -0.04647250983542428,
          0.4090037193336279
        ],
        [
          0.04646899693572604,
          0.1663148784532693
        ]
      ]
    },
    {
      "charge": 6.176332870810311,
      "spin": -0.03977804270421487,
      "polarization": -0.006440398135309074,
      "quadrature_error": 1.357894072526034e-08,
      "realization": 102,
      "onsite": [
        [
          -0.24367993487836992,
          0.07486631736411786
        ],
        [
          0.45728076341987245,
          -0.2920540111493005
        ],
        [
          -0.4907218757527305,
          0.4219865186868462
        ],
        [
          0.4614977538380268,
          -0.15830100366618427
        ],
        [
          -0.2950770385964213,
          0.2719189874636334
        ],
        [
          -0.012746591575395039,
          0.39367789994741587
        ],
        [
          0.11193833046195378,
          -0.3066900855904603
        ],
        [
          -0.3394671919671668,
          0.03764070899425931
        ],
        [
          -0.08524733590246092,
          0.21030397351568053
        ],
        [
          -0.3563213090634265,
          0.20873142782722232
        ],
        [
          0.22645453205062493,
          0.2664972860255852
        ],
        [
          -0.33003146253585747,
          0.056744616186216734
        ],
        [
          -0.39676408968876686,
          -0.3830806468231136
        ],
        [
          -0.20166284323933636,
          -0.17761006243475475
        ],
        [
          0.43160607617698843,
          0.15273081291023305
        ],
        [
          0.4730446238010705,
          0.023664344446545305
        ],
        [
          -0.3449514356054162,
          -0.17721382605144365
        ],
        [
          -0.060443313543717014,
          -0.1554480248173261
        ],
        [
          0.42017594345183296,
          0.04246927087383334
        ],
        [
          -0.21738747544727532,
          0.2716226104063193
        ]
      ]
    },
    {
      "charge": 6.673616847505858,
      "spin": 0.05124102150779556,
      "polarization": 0.007678148548031485,
      "quadrature_error": 1.1469652650394347e-08,
      "realization": 103,
      "onsite": [
        [
          0.4079422231271197,
          0.11661549299977947
        ],
        [
          -0.41900986488016734,
          -0.4634821938855659
        ],
        [
          0.195333142270802,
          0.021345946353808265
        ],
        [
          -0.004285312517549378,
          0.34730647044012797
        ],
        [
          -0.10232491613203454,
          0.4646036477397907
        ],
        [
          0.19196900320440413,
          0.4873812744189556
        ],
        [
          0.016443773121614824,
          -0.2682590859892432
        ],
        [
          0.16981736599917874,
          -0.3862212239510643
        ],
        [
          0.4624888225266798,
          0.27651597321978616
        ],
        [
          0.42679835820204914,
          0.3052466857298498
        ],
        [
          0.1786993850470291,
          0.3433625932066148
        ],
        [
          0.12175791049278872,
          -0.46132390952382696
        ],
        [
          -0.01204145005572077,
          -0.44063054922017475
        ],
        [
          -0.18403581140731096,
          0.26087702499734644
        ],
        [
          0.4647908310186838,
          0.06451384300574681
        ],
        [
          0.1544500681182569,
          -0.35844752197675056
        ],
        [
          0.42506719621961575,
          0.3012303513566872
        ],
        [
          -0.019965550565653967,
          -0.1989896630728588
        ],
        [
          -0.19608476640249106,
          -0.38582167314893145
        ],
        [
          -0.4422320918571072,
          0.10335536283862012
        ]
      ]
    },
    {
      "charge": 6.402783219870194,
      "spin": -0.0029299234871431037,
      "polarization": -0.0004576015439739506,
      "quadrature_error": 1.1164944191249051e-08,
      "realization": 104,
      "onsite": [
        [
          -0.46261814529660805,
          -0.3024421669090419
        ],
        [
          -0.031958421280308125,
          -0.07741881238181603
        ],
        [
          -0.3949009134887864,
          -0.2053147405816479
        ],
        [
          0.21147324775514542,
          -0.4352993662264709
        ],
        [
          -0.2006129112745283,
          -0.38973899682685176
        ],
        [
          -0.37053780898113486,
          0.42794587775005555
        ],
        [
          -0.1887755981104845,
          -0.031222918667631827
        ],
        [
          -0.49210069706747417,
          0.4315185282460071
        ],
        [
          -0.25489182925780407,
          0.025931151714458367
        ],
        [
          0.4018274344138584,
          -0.2155318607818547
        ],
        [
          0.19423466668923683,
          -0.33093021822581425
        ],
        [
          -0.42604887239485056,
          0.44454970304870733
        ],
        [
          -0.47205555199992755,
          -0.11516628157625097
        ],
        [
          0.15148290688374655,
          0.11858034752203384
        ],
        [
          0.02960392182731464,
          0.40660124346177584
        ],
        [
          -0.09832916377864886,
          -0.3873978023661432
        ],
        [
          -0.15125095265483002,
          0.2957452425533752
        ],
        [
          -0.2995453337013402,
          -0.4363729861108414
        ],
        [
          -0.4800616858428689,
          0.11683990588764936
        ],
        [
          0.2677945025736028,
          -0.48379611226036645
        ]
      ]
    },
    {
      "charge": 7.53600811063122,
      "spin": 0.01855542129626084,
      "polarization": 0.0024622347831717807,
      "quadrature_error": 1.3707241115308263e-08,
      "realization": 105,
      "onsite": [
        [
          0.18463632245117967,
          0.47292024978367464
        ],
        [
          0.3952866054400429,
          0.11278378036320003
        ],
        [
          0.10980290576412122,
          -0.03701789033383174
        ],
        [
          0.42525930939504475,
          -0.08655798967626016
        ],
        [
          0.08004104791920119,
          -0.09463143680993502
        ],
        [
          -0.32128532091178286,
          0.23956838931727176
        ],
        [
          0.1306842782715466,
          0.04099660523752413
        ],
        [
          -0.16433421870432385,
          0.4610284666010239
        ],
        [
          0.21270773186295433,
          0.16615393404312195
        ],
        [
          0.3040646022973671,
          0.08380717524336911
        ],
        [
          -0.1765519956767072,
          0.22919078244590052
        ],
        [
          0.49712661865105645,
          0.364660093518846
        ],
        [
          0.3741241344981795,
          -0.34957120005316566
        ],
        [
          0.33011099146985323,
          0.012360835745613086
        ],
        [
          -0.030837979560166096,
          0.3951144832543656
        ],
        [
          -0.17821273744145893,
          0.19751296640046223
        ],
        [
          0.4032417953399312,
          -0.22414184084001432
        ],
        [
          -0.1577131549773203,
          -0.49899838759918325
        ],
        [
          0.038387925993829564,
          0.38317311636212437
        ],
        [
          0.2785491017915305,
          -0.2935071173768188
        ]
      ]
    },
    {
      "charge": 6.715438809548984,
      "spin": 0.028377770289768654,
      "polarization": 0.004225750705883438,
      "quadrature_error": 1.2188401949738159e-08,
      "realization": 106,
      "onsite": [
        [
          -0.4808489057785861,
          -0.14009284166421554
        ],
        [
          -0.09848994374915276,
          0.2609560307062859
        ],
        [
          -0.20706295529680308,
          -0.32559985751661635
        ],
        [
          -0.1349456389594944,
          -0.47004255793377325
        ],
        [
          0.09090257933331736,
          0.12106581926612703
        ],
        [
          -0.3362916619029461,
          0.4616026867871731
        ],
        [
          -0.1861643996905209,
          -0.2617957093352322
        ],
        [
          -0.32918132947819034,
          -0.4255448168611259
        ],
        [
          -0.2798063092154456,
          -0.4047367111630269
        ],
        [
          -0.07861173275434785,
          0.21142816098049577
        ],
        [
          -0.18094645935042475,
          -0.030833548696784896
        ],
        [
          -0.1772709561473913,
          0.4262041598267807
        ],
        [
          0.06810984513798768,
          -0.3821626299443359
        ],
        [
          0.032274516256411534,
          0.30155424498830175
        ],
        [
          -0.4037010771968286,
          0.42862157191250994
        ],
        [
          -0.027711337168002226,
          0.19121244782208302
        ],
        [
          0.056034835962600726,
          0.30702671477493826
        ],
        [
          0.4165757856412424,
          -0.1824121213761435
        ],
        [
          -0.339356747742772,
          -0.11130943552685812
        ],
        [
          -0.058498117515881964,
          -0.38425921958252374
        ]
      ]
    },
    {
      "charge": 7.520110797807585,
      "spin": 0.055643114404507664,
      "polarization": 0.007399241301169375,
      "quadrature_error": 9.573780098791742e-09,
      "realization": 107,
      "onsite": [
        [
          -0.035356198841179465,
          -0.2754880688966779
        ],
        [
          -0.20659589474099926,
          -0.20735514994009163
        ],
        [
          0.02652808313008148,
          0.2827938064154405
        ],
        [
          -0.022321735125397812,
          0.26408103329239874
        ],
        [
          -0.22897879071487037,
          0.07515540272059307
        ],
        [
          -0.02389705170723644,
          0.44161005055915825
        ],
        [
          -0.00485101255993603,
          0.43030108163565395
        ],
        [
          -0.18275896911975276,
          0.03271490321276316
        ],
        [
          0.33857893243600956,
          -0.08439038653852993
        ],
        [
          0.40628830745468525,
          0.4670834340159137
        ],
        [
          -0.2980354448955034,
          -0.3666936487647624
        ],
        [
          0.017922091600779178,
          0.3848297983107094
        ],
        [
          -0.35479495698556773,
          0.4747274779714322
        ],
        [
          0.12370902881707324,
          0.17266605042740601
        ],
        [
          0.21993139989208121,
          0.16860322596357646
        ],
        [
          -0.19385314551875432,
          0.2756334639655206
        ],
        [
          -0.13955509812231814,
          0.10961569841284557
        ],
        [
          -0.3870524297539586,
          0.06110306472780336
        ],
        [
          -0.15959414962044516,
          -0.23132382085710812
        ],
        [
          0.21087465046475418,
          -0.18975945669957128
        ]
      ]
    },
    {
      "charge": 7.165988336796091,
      "spin": 0.0538364387516173,
      "polarization": 0.007512772310160854,
      "quadrature_error": 1.7615341366260767e-08,
      "realization": 108,
      "onsite": [
        [
          -0.31871186327797596,
          0.36626918409820197
        ],
        [
          0.4419490893931418,
          0.1783703988159855
        ],
        [
          0.455704735654476,
          -0.3649767497513926
        ],
        [
          -0.46823632909606616,
          0.276115358810052
        ],
        [
          -0.24654782287122257,
          -0.2894138881640439
        ],
        [
          0.0579481806755322,
          0.17675869078805273
        ],
        [
          0.23963017367297534,
          0.20866773332134603
        ],
        [
          0.23483941018959775,
          0.15332979126982127
        ],
        [
          0.3169274566165724,
          -0.027815345133058833
        ],
        [
          0.27085437631401066,
          -0.20891508409930293
        ],
        [
          -0.06469130728357997,
          0.3880499657438389
        ],
        [
          0.4197144686882087,
          0.4004016691822666
        ],
        [
          -0.4916306441172512,
          0.1740462954276929
        ],
        [
          0.07863462476052874,
          -0.39327828848764557
        ],
        [
          0.35791067317080416,
          0.05155945367303605
        ],
        [
          0.08487397606396374,
          0.281074452514245
        ],
        [
          -0.07366254246197501,
          -0.005613816413888473
        ],
        [
          -0.33048029159817616,
          -0.4009403848411336
        ],
        [
          0.14976932800250675,
          0.13348057335586117
        ],
        [
          -0.2559439292921585,
          0.30051292833475685
        ]
      ]
    },
    {
      "charge": 6.1943957591324725,
      "spin": -0.03765198994930444,
      "polarization": -0.0060783959264781645,
      "quadrature_error": 9.4769512495388e-09,
      "realization": 109,
      "onsite": [
        [
          0.37514873713385377,
          0.28155953577191284
        ],
        [
          -0.019450324243751704,
          0.4781842328714977
        ],
        [
          0.35907037221286053,
          0.4409640226741668
        ],
        [
          -0.11074026624666544,
          0.433602769602327
        ],
        [
          -0.37539194336505266,
          -0.43225909321769296
        ],
        [
          0.45854396054268776,
          -0.43011351317706115
        ],
        [
          0.4421181316143348,
          0.19989312854081764
        ],
        [
          0.11421520856927547,
          -0.02314178919004639
        ],
        [
          -0.42250834891622524,
          -0.48010834680014414
        ],
        [
          -0.43752253128641505,
          0.23482334235529945
        ],
        [
          0.38417862522507884,
          0.43040123579611256
        ],
        [
          -0.07666684614923536,
          0.43783140989690905
        ],
        [
          -0.39600507317935807,
          0.32001875878705166
        ],
        [
          -0.013207448651043063,
          0.277293215157576
        ],
        [
          -0.32107589468257436,
          0.352510609911697
        ],
        [
          0.04591216584397695,
          -0.12389959600400902
        ],
        [
          0.4549528912610743,
          -0.04241164676100573
        ],
        [
          -0.47393745039616775,
          -0.453355203831342
        ],
        [
          0.4770727495970811,
          0.4231411686504666
        ],
        [
          0.12916243966544672,
          0.3131839472350143
        ]
      ]
    },
    {
      "charge": 7.2052832171134185,
      "spin": -0.04224245899000011,
      "polarization": -0.005862706255552754,
      "quadrature_error": 1.3294434732546503e-08,
      "realization": 110,
      "onsite": [
        [
          -0.12942777167688246,
          0.10919166179345585
        ],
        [
          0.37562738209777013,
          -0.08370940126552184
        ],
        [
          0.44824995677347,
          -0.14170381774872864
        ],
        [
          0.44254668828891,
          0.09500810705247276
        ],
        [
          0.3641061840718973,
          0.12052130784949988
        ],
        [
          -0.4562224993221201,
          0.3941588363447128
        ],
        [
          -0.49902306515321515,
          0.142956251199585
        ],
        [
          0.2903282263939777,
          -0.13362550756611247
        ],
        [
          -0.051853236226751864,
          -0.48553910314602955
        ],
        [
          0.04991230280893311,
          -0.19403423897154493
        ],
        [
          0.10650341701583055,
          -0.21438424901902176
        ],
        [
          -0.49328189909071196,
          -0.047765290650187864
        ],
        [
          -0.2937027783231734,
          0.22075326140129892
        ],
        [
          0.14982554477265386,
          -0.3775040110246165
        ],
        [
          -0.34747667509265967,
          -0.4113961508894073
        ],
        [
          -0.021617945070291023,
          0.09923554117067435
        ],
        [
          -0.3983376211209284,
          0.18047236780948506
        ],
        [
          0.47089854102992446,
          0.3161411499575493
        ],
        [
          -0.3369129228626284,
          0.0011133797697737702
        ],
        [
          -0.2863703551280541,
          0.15282436571459168
        ]
      ]
    },
    {
      "charge": 7.42473110645555,
      "spin": 0.012180937553753124,
      "polarization": 0.0016405897236011976,
      "quadrature_error": 1.5407282390601436e-08,
      "realization": 111,
      "onsite": [
        [
          -0.05126352990958327,
          0.3826769401787473
        ],
        [
          0.47666522863412475,
          -0.19783852293669346
        ],
        [
          0.16729396829817955,
          -0.11700536426987473
        ],
        [
          0.41556748419484724,
          0.31702857898030845
        ],
        [
          0.46994306628221005,
          -0.24261964764130595
        ],
        [
          0.4052182819637672,
          -0.42111622202840737
        ],
        [
          -0.12090221086913078,
          -0.10163319560401074
        ],
        [
          0.14312520047389587,
          -0.4264269774910573
        ],
        [
          0.32916253325029465,
          -0.40036128666615045
        ],
        [
          0.3432964871976728,
          -0.22185912643613848
        ],
        [
          -0.38668074471246916,
          0.08021512500462291
        ],
        [
          -0.02844594523770705,
          0.19469139339899755
        ],
        [
          -0.44391915353016664,
          -0.03434282211708317
        ],
        [
          0.29945623391080545,
          -0.23185838090252497
        ],
        [
          -0.10494037069186912,
          0.10924255018468743
        ],
        [
          -0.10384574474770913,
          0.04507896863843852
        ],
        [
          0.49160468982971084,
          -0.32989591433201504
        ],
        [
          0.2010286627252036,
          0.2885480954866452
        ],
        [
          0.16033721888239016,
          0.062033677255329156
        ],
        [
          0.38414352092970105,
          -0.4824651516444065
        ]
      ]
    },
    {
      "charge": 6.838922893860753,
      "spin": 0.032908306019160005,
      "polarization": 0.004811913590764641,
      "quadrature_error": 3.287025924043549e-09,
      "realization": 112,
      "onsite": [
        [
          0.39625484390419763,
          0.46141514593767585
        ],
        [
          -0.0763948829362866,
          -0.0860715598072016
        ],
        [
          -0.3325909427013254,
          -0.19682355728345047
        ],
        [
          -0.3114231695059947,
          0.007586310452677769
        ],
        [
          0.436692861964064,
          -0.23987165202336347
        ],
        [
          0.1396642729628499,
          0.3651243650333702
        ],
        [
          0.09869880384884755,
          0.42257749207163975
        ],
        [
          -0.17967491607371078,
          0.3084005954289534
        ],
        [
          0.2960711014941646,
          0.2915605905007601
        ],
        [
          0.3643335705107319,
          -0.03613060631433118
        ],
        [
          0.3714007287235177,
          0.2738025130001134
        ],
        [
          -0.4485630022159429,
          0.2826754909409769
        ],
        [
          0.08229450974923569,
          -0.09855916933267417
        ],
        [
          -0.21492796799406022,
          -0.133043229237507
        ],
        [
          -0.028476700795136756,
          0.08130857767632127
        ],
        [
          0.28806940290876326,
          -0.41768880514840634
        ],
        [
          -0.08620182337613558,
          0.47546200669108385
        ],
        [
          0.32827714158866117,
          -0.4810508999589761
        ],
        [
          -0.2502354441868464,
          -0.08035632499873069
        ],
        [
          0.3007968508480031,
          -0.1598558647463899
        ]
      ]
    },
    {
      "charge": 6.714384821118719,
      "spin": 0.0482878221018756,
      "polarization": 0.007191697138060388,
      "quadrature_error": 1.4716517471898943e-08,
      "realization": 113,
      "onsite": [
        [
          0.48223306892593965,
          -0.17316431013783085
        ],
        [
          0.39163536633485074,
          -0.2605006436056547
        ],
        [
          0.3668019932613903,
          -0.13249190385405574
        ],
        [
          -0.37486761718967787,
          -0.46149789993372214
        ],
        [
          -0.13183563416877098,
          0.18251836496491958
        ],
        [
          -0.497844199616859,
          -0.38714253734931625
        ],
        [
          0.15525967963023446,
          -0.35043351092880404
        ],
        [
          0.2954803634497486,
          -0.48997131918655223
        ],
        [
          0.17357722092526506,
          -0.20506466094190556
        ],
        [
          0.09106500344451907,
          0.43337354301108044
        ],
        [
          -0.3496504427026347,
          0.33444521842354435
        ],
        [
          -0.22053904058547036,
          0.024511628960027565
        ],
        [
          0.09521944769656987,
          -0.04476526215206178
        ],
        [
          -0.42162027680839564,
          -0.2844931278505336
        ],
        [
          0.16072782288280618,
          0.3004998696462794
        ],
        [
          0.47128490026281944,
          -0.42658557124001406
        ],
        [
          0.27139664863803914,
          -0.41624623502360303
        ],
        [
          -0.03447542348715149,
          0.41531593041369685
        ],
        [
          -0.4072258460873368,
          -0.39829496362816175
        ],
        [
          0.40100883546941013,
          -0.24000412320722775
        ]
      ]
    },
    {
      "charge": 5.746573206227973,
      "spin": 0.05639198637696394,
      "polarization": 0.009813150264204047,
      "quadrature_error": 1.1965963439411973e-08,
      "realization": 114,
      "onsite": [
        [
          0.01118130043119081,
          0.22739019572235386
        ],
        [
          0.11519931362096891,
          -0.45321373270685716
        ],
        [
          0.47750360740421827,
          0.31844916903639087
        ],
        [
          0.3628211190513474,
          0.14284530170385956
        ],
        [
          0.00668617536340943,
          -0.4627962167673495
        ],
        [
          0.3304366310158382,
          -0.48298925441233664
        ],
        [
          0.1640942757886672,
          -0.12926077915208967
        ],
        [
          0.058054140085122,
          0.44581793984869245
        ],
        [
          -0.018682689556907328,
          -0.23144931768019283
        ],
        [
          -0.37594881622826715,
          0.36041527178930444
        ],
        [
          0.2923430047908242,
          -0.06635582566139864
        ],
        [
          -0.4597933885672104,
          -0.1614979421946634
        ],
        [
          0.20023107467964418,
          -0.22044010095674382
        ],
        [
          0.27388705549217895,
          -0.34815935772990925
        ],
        [
          0.046168856020155524,
          0.2832325291126546
        ],
        [
          -0.4907351946112898,
          0.45694210736769425
        ],
        [
          -0.1317077853045795,
          -0.36034310616784926
        ],
        [
          0.47457050051282734,
          -0.4172526437678101
        ],
        [
          0.10659790455790608,
          0.41314556938655855
        ],
        [
          -0.28074006167075083,
          -0.41880323126151253
        ]
      ]
    },
    {
      "charge": 7.189019146795366,
      "spin": -0.004212696231900031,
      "polarization": -0.0005859904036808575,
      "quadrature_error": 6.12130906051618e-09,
      "realization": 115,
      "onsite": [
        [
          -0.3431327587307076,
          0.12109348634058814
        ],
        [
          0.4919605687513453,
          -0.06313907843780442
        ],
        [
          0.4849557045930821,
          0.22183682567545393
        ],
        [
          0.02097383105591899,
          0.007734672002423282
        ],
        [
          0.36908273865740204,
          0.4121633971782599
        ],
        [
          0.00883509137356897,
          0.4008358945691328
        ],
        [
          0.0726766086811459,
          0.05447191087229908
        ],
        [
          0.26756868657783606,
          -0.24358422587441164
        ],
        [
          0.14858499450103013,
          0.4337129099181668
        ],
        [
          0.2669638677059464,
          -0.44106819984891144
        ],
        [
          -0.4043813132621913,
          -0.23977141976505922
        ],
        [
          0.45008411080513444,
          -0.3389658832871979
        ],
        [
          0.3430141516549503,
          -0.04431571045659799
        ],
        [
          -0.2247833642584557,
          -0.06705859186836571
        ],
        [
          -0.49743262892927653,
          0.1542036485413576
        ],
        [
          0.12526895738852206,
          0.2408967638198728
        ],
        [
          0.26552984569509497,
          0.2271662069045206
        ],
        [
          0.0918115397709457,
          -0.17206045719464103
        ],
        [
          0.17039082659401816,
          0.21532176878531084
        ],
        [
          -0.08462495533343195,
          0.3971337663503871
        ]
      ]
    },
    {
      "charge": 6.739522294219222,
      "spin": 0.004282647800660555,
      "polarization": 0.0006354527240504815,
      "quadrature_error": 1.258810048755774e-08,
      "realization": 116,
      "onsite": [
        [
          0.10494339953254184,
          -0.33591710871313596
        ],
        [
          0.01925311674218777,
          0.15141906379264192
        ],
        [
          -0.4793693416209509,
          0.005152900859742515
        ],
        [
          0.04123481509886784,
          0.0845966686570383
        ],
        [
          -0.3980192783513974,
          0.1546694598755416
        ],
        [
          -0.12986213557497195,
          0.3869016089213958
        ],
        [
          -0.22667423501588535,
          0.0703771708785097
        ],
        [
          -0.35060257076773227,
          -0.28362873898395713
        ],
        [
          0.11438868155869841,
          -0.2799039885850927
        ],
        [
          0.40724505960535673,
          0.35328747643595504
        ],
        [
          0.23249598154771134,
          0.4087171011161539
        ],
        [
          -0.14201292046272906,
          -0.3186405696074065
        ],
        [
          0.05645982120143178,
          0.2849024155315427
        ],
        [
          -0.41014683703404187,
          -0.1683434718345208
        ],
        [
          -0.33080945176339827,
          -0.1544528285140535
        ],
        [
          0.2505053931659681,
          -0.49637009616977
        ],
        [
          -0.46274520263074703,
          0.4235359710979596
        ],
        [
          -0.2494492515177329,
          0.20490210913294926
        ],
        [
          0.27616394129024446,
          -0.34051709350682846
        ],
        [
          0.43281284426542754,
          0.30269036122748916
        ]
      ]
    },
    {
      "charge": 7.591729444288394,
      "spin": -0.04456768331137576,
      "polarization": -0.0058705573793736915,
      "quadrature_error": 1.6087652388623934e-08,
      "realization": 117,
      "onsite": [
        [
          0.3304546721543056,
          0.4074219311811249
        ],
        [
          0.24679589519344014,
          -0.43270950774337236
        ],
        [
          0.09267879241954557,
          -0.20300160511117826
        ],
        [
          -0.39774967575966835,
          0.17904063681494953
        ],
        [
          -0.17363812239185428,
          -0.4273027212537558
        ],
        [
          -0.2515824261035954,
          -0.3077348685830159
        ],
        [
          -0.03589339682400583,
          -0.4400342419108264
        ],
        [
          0.08126290524880231,
          -0.24022765991006956
        ],
        [
          -0.2533574973221805,
          0.3019579612178337
        ],
        [
          -0.32002103542105176,
          0.18538643820593081
        ],
        [
          -0.39633722612317135,
          0.18455959911770425
        ],
        [
          0.23555165731184668,
          0.3859050650948691
        ],
        [
          -0.44905802264132033,
          0.40306371870569424
        ],
        [
          -0.39542476597745935,
          0.46724107929457204
        ],
        [
          -0.25585136379997253,
          0.307004770609961
        ],
        [
          0.1292854673288315,
          -0.25903989085054324
        ],
        [
          0.10407838380899082,
          0.20077117269277223
        ],
        [
          -0.3255413335720322,
          -0.4087959320343243
        ],
        [
          -0.21017014589314986,
          0.3532358614664004
        ],
        [
          0.04823544766052579,
          0.3219147078911945
        ]
      ]
    },
    {
      "charge": 7.518622856430216,
      "spin": -0.044617339511425984,
      "polarization": -0.005934243592663717,
      "quadrature_error": 7.4007356396648395e-09,
      "realization": 118,
      "onsite": [
        [
          -0.4817538848185071,
          -0.08844180818177394
        ],
        [
          -0.3687973691837425,
          0.3105624972697001
        ],
        [
          -0.007639951833243064,
          0.27228135122233066
        ],
        [
          -0.4144779910598415,
          0.1322198755817462
        ],
        [
          -0.15703783852523567,
          -0.012820511645929122
        ],
        [
          0.33925850802931723,
          0.013189040507122662
        ],
        [
          -0.0893607838877577,
          -0.29719521583637387
        ],
        [
          -0.319250880626046,
          0.49730408592009323
        ],
        [
          -0.2871200725814139,
          0.23967893280356245
        ],
        [
          0.1559011732309361,
          -0.04953819619770994
        ],
        [
          0.28129770636818296,
          0.19509146935054944
        ],
        [
          0.16917762067720143,
          0.21895648663241363
        ],
        [
          0.2623825100095901,
          0.4165632403680569
        ],
        [
          0.41584920119131297,
          -0.37352856469248863
        ],
        [
          -0.044488781134437216,
          -0.40250068847546794
        ],
        [
          0.2513248778271926,
          -0.3172179552181099
        ],
        [
          0.1450449085053308,
          0.1165139288000121
        ],
        [
          -0.11951120310892216,
          0.4180924854052741
        ],
        [
          0.3067396063061495,
          0.05114493980290491
        ],
        [
          -0.2502530214531976,
          0.10854355487906309
        ]
      ]
    },
    {
      "charge": 6.177242973884688,
      "spin": -0.003333837967384491,
      "polarization": -0.0005396967516866085,
      "quadrature_error": 1.4781197021138809e-08,
      "realization": 119,
      "onsite": [
        [
          -0.45709755881921676,
          0.4217474976257234
        ],
        [
          0.4863352048745355,
          -0.3205324419613833
        ],
        [
          -0.15424233791913466,
          0.2794734953840441
        ],
        [
          0.46888230453116553,
          0.4874812655848003
        ],
        [
          -0.2502807505108888,
          0.3236445384288643
        ],
        [
          -0.26168528884536446,
          0.33868467052558804
        ],
        [
          -0.34697356140849245,
          -0.290792234739111
        ],
        [
          0.451678316727924,
          0.1299066151894961
        ],
        [
          -0.020231883279121732,
          -0.12661453348194696
        ],
        [
          0.4071040542980846,
          0.36699324343710127
        ],
        [
          -0.28935505991072585,
          0.29479231816693063
        ],
        [
          0.14259812401998107,
          -0.24360607775349363
        ],
        [
          -0.19052933155155027,
          -0.43295873091988557
        ],
        [
          -0.07728383360561997,
          0.3428354794855345
        ],
        [
          -0.09476237344844152,
          -0.17400919952599303
        ],
        [
          -0.2702932785908164,
          -0.08619985328087987
        ],
        [
          0.1629939379322104,
          0.29662883493544334
        ],
        [
          0.2376990077375789,
          -0.21243274931687417
        ],
        [
          -0.20785229368466263,
          0.125226150450516
        ],
        [
          -0.49276212878795567,
          0.21104551434579089
        ]
      ]
    },
    {
      "charge": 6.691019118782415,
      "spin": -0.06441845774462024,
      "polarization": -0.009627600310360892,
      "quadrature_error": 8.052583278037004e-09,
      "realization": 120,
      "onsite": [
        [
          -0.19099427652039536,
          -0.13519086002011083
        ],
        [
          -0.37615904082784046,
          -0.4527714429740305
        ],
        [
          0.055408025803546423,
          0.17290312486581527
        ],
        [
          -0.10488735155523554,
          -0.278478615924064
        ],
        [
          0.37010390395151904,
          -0.15564512795909713
        ],
        [
          -0.15912314974856112,
          0.46495682211352174
        ],
        [
          -0.421865297764628,
          0.4301173134202606
        ],
        [
          0.17378062928629867,
          -0.3873581127662621
        ],
        [
          -0.08038113443895922,
          -0.16538111413647072
        ],
        [
          -0.1013242278885883,
          0.19230702483675743
        ],
        [
          0.46605337770709354,
          -0.2854933107321649
        ],
        [
          0.24087851964795837,
          -0.11880866854818828
        ],
        [
          0.3704427440778546,
          0.3480619266319266
        ],
        [
          -0.31348125631530277,
          0.15411518865328833
        ],
        [
          -0.43214747305100376,
          -0.2578096186579959
        ],
        [
          0.12083239497728882,
          -0.17502746690593995
        ],
        [
          -0.12814418731003985,
          0.06758901163668352
        ],
        [
          -0.49416163249586254,
          0.2168496481705252
        ],
        [
          -0.3514411730595255,
          0.2375035624263886
        ],
        [
          0.17098021941291597,
          -0.4474137153556774
        ]
      ]
    },
    {
      "charge": 7.262955184529609,
      "spin": 0.023519068090888922,
      "polarization": 0.0032382229400210946,
      "quadrature_error": 1.1277368421730216e-08,
      "realization": 121,
      "onsite": [
        [
          0.16496583450035818,
          -0.10871477926062167
        ],
        [
          -0.20177129163999208,
          0.1905422778835547
        ],
        [
          -0.17131695327120133,
          -0.06593641123395555
        ],
        [
          -0.23258534500004502,
          0.28313986733725427
        ],
        [
          -0.2726708237297325,
          0.1400161888323196
        ],
        [
          -0.4313380607250301,
          -0.004528587934294226
        ],
        [
          0.09606556311790349,
          0.3550322781619848
        ],
        [
          -0.21865788158984434,
          0.020789872654430996
        ],
        [
          0.453713545375956,
          0.231562902606418
        ],
        [
          0.16978541241131917,
          -0.3308290683037598
        ],
        [
          -0.24640767880237213,
          0.4862289162545479
        ],
        [
          0.03133931104706322,
          0.14627877268036538
        ],
        [
          0.14706252550662957,
          0.0862034001234867
        ],
        [
          0.09933998563393143,
          0.22195177439261815
        ],
        [
          0.037868565382903396,
          -0.4106549897137508
        ],
        [
          0.4568496455464137,
          -0.3713184428981615
        ],
        [
          0.4562617894934311,
          0.18095125881563645
        ],
        [
          -0.12835763846102777,
          0.3471040896152052
        ],
        [
          0.2697136250025308,
          -0.18937530589714946
        ],
        [
          -0.39126330405570897,
          -0.3484469353729339
        ]
      ]
    },
    {
      "charge": 7.76483120036714,
      "spin": -0.01786586296598434,
      "polarization": -0.002300869459356644,
      "quadrature_error": 1.3049575463744986e-08,
      "realization": 122,
      "onsite": [
        [
          0.3151481478556084,
          -0.35840855295457097
        ],
        [
          -0.10462419917166443,
          -0.1923089887716828
        ],
        [
          0.4598853804156692,
          -0.04848491175508307
        ],
        [
          0.16930262628062165,
          0.16937938439282452
        ],
        [
          0.17273777310587002,
          0.3326664215390397
        ],
        [
          0.07294263637507159,
          -0.10290302632477655
        ],
        [
          0.42221567571218366,
          0.16014863228803455
        ],
        [
          -0.3542084012765998,
          0.24147431871960645
        ],
        [
          0.05220021209558123,
          0.3532822772123113
        ],
        [
          -0.052654106917347065,
          0.29554739678974284
        ],
        [
          -0.35600191097112743,
          0.01441244126629182
        ],
        [
          -0.08901789783719216,
          0.4056987628831532
        ],
        [
          -0.03311701965003333,
          0.16420623356090192
        ],
        [
          0.06136683210089011,
          -0.25581388458662935
        ],
        [
          0.378640097902438,
          0.08700217369538432
        ],
        [
          0.30812201182106835,
          0.38900869021536055
        ],
        [
          0.39477963314977327,
          0.05816568159602353
        ],
        [
          0.45419580924102365,
          0.10583690524220679
        ],
        [
          -0.13073431066079233,
          0.05916369218231543
        ],
        [
          -0.22099389675618286,
          -0.39604020258862627
        ]
      ]
    },
    {
      "charge": 6.547351449153939,
      "spin": 0.043193221789632266,
      "polarization": 0.006597052583027871,
      "quadrature_error": 6.881013923962796e-09,
      "realization": 123,
      "onsite": [
        [
          0.49645556418184666,
          -0.08891125886469953
        ],
        [
          0.23521135211412914,
          -0.37797456026112075
        ],
        [
          -0.40377521026915153,
          -0.07780747500322083
        ],
        [
          -0.04675626593358739,
          -0.3342842359534881
        ],
        [
          -0.06904796819879788,
          0.4932759491991965
        ],
        [
          0.1119282562001731,
          -0.4013849862761637
        ],
        [
          -0.1720812791693992,
          0.18356374782316032
        ],
        [
          0.030445505100560544,
          0.12759036030042636
        ],
        [
          0.3230581480013278,
          -0.2069626183232972
        ],
        [
          -0.21458137636190855,
          -0.01358441042002223
        ],
        [
          -0.11811977168876142,
          0.3035994828721973
        ],
        [
          0.4530965291709058,
          -0.4904160021802727
        ],
        [
          0.05277900637796118,
          0.47341974889109384
        ],
        [
          0.27468745335617084,
          0.4608090501639506
        ],
        [
          -0.3841874706608718,
          -0.21561931090354214
        ],
        [
          -0.2489427783951209,
          0.0002290713736129435
        ],
        [
          -0.11748565131051447,
          0.10367009724385168
        ],
        [
          -0.40987353040973973,
          -0.2511011105808595
        ],
        [
          -0.4612913245539436,
          -0.12218284018372949
        ],
        [
          -0.01884133090985529,
          -0.4114926880021309
        ]
      ]
    },
    {
      "charge": 6.492545195279028,
      "spin": 0.12173988099832425,
      "polarization": 0.01875071752859662,
      "quadrature_error": 1.5353505238788627e-08,
      "realization": 124,
      "onsite": [
        [
          -0.07833090414492638,
          -0.4002213660108268
        ],
        [
          -0.06810613536021515,
          0.44508919768259203
        ],
        [
          -0.4319376125038191,
          -0.4613590058832191
        ],
        [
          0.02092527767481911,
          0.3611916842057913
        ],
        [
          0.3832859107340041,
          0.08770418424485604
        ],
        [
          0.04852642145427599,
          -0.017827732627973658
        ],
        [
          -0.19464384211596986,
          0.0023923449223773874
        ],
        [
          0.2894967432733625,
          0.20368134357942425
        ],
        [
          -0.39398035725433256,
          -0.22232196840915786
        ],
        [
          0.26023908627431236,
          0.16805686631079653
        ],
        [
          -0.36366252071203187,
          0.10923458909353867
        ],
        [
          -0.185927568013734,
          -0.430439809257386
        ],
        [
          -0.3902396214789551,
          0.09123727668578874
        ],
        [
          -0.45921282277818265,
          -0.4024059575871888
        ],
        [
          -0.44225856968672095,
          0.14224996116393462
        ],
        [
          0.4376457744485145,
          0.48137243787288564
        ],
        [
          0.2616203710701981,
          -0.2021477096912635
        ],
        [
          0.2589776892307257,
          -0.05359984055782685
        ],
        [
          -0.10480004892879313,
          -0.3816347218467998
        ],
        [
          -0.25008771604754476,
          0.16984341830464156
        ]
      ]
    },
    {
      "charge": 6.553206930977885,
      "spin": -0.03386366658201417,
      "polarization": -0.005167495386409376,
      "quadrature_error": 1.620407490911469e-08,
      "realization": 125,
      "onsite": [
        [
          -0.1579563261238386,
          0.33474081908228026
        ],
        [
          0.3164208834107376,
          -0.24660267944644887
        ],
        [
          0.13919277622049064,
          -0.0067427304771561225
        ],
        [
          0.18538707262594867,
          -0.3959386874852424
        ],
        [
          0.03497917448048937,
          -0.13165157744598166
        ],
        [
          -0.07232241145698559,
          -0.39473054231038607
        ],
        [
          0.15612419921676346,
          0.0418010880836549
        ],
        [
          0.23482602314513823,
          -0.4901915599983434
        ],
        [
          -0.015247455083846062,
          0.47618145580951177
        ],
        [
          -0.08677018236103218,
          0.22324491163743376
        ],
        [
          0.3069581902712899,
          -0.15211506757185012
        ],
        [
          -0.21307715808193894,
          0.19316718665464871
        ],
        [
          -0.25688832883200863,
          -0.25009891859749345
        ],
        [
          -0.4815359905737353,
          0.25231563580502636
        ],
        [
          0.36787886865421304,
          0.21674365737199996
        ],
        [
          0.08216594489050533,
          0.22845154203054208
        ],
        [
          -0.3562800270158226,
          -0.08443509816754302
        ],
        [
          0.29946640936084756,
          0.44237140196661073
        ],
        [
          -0.014958998072472807,
          0.07740005471273237
        ],
        [
          -0.48879791987239696,
          -0.2474884376312958
        ]
      ]
    },
    {
      "charge": 6.609251738153747,
      "spin": -0.0240262142446463,
      "polarization": -0.003635239690742643,
      "quadrature_error": 1.2004967716238719e-08,
      "realization": 126,
      "onsite": [
        [
          -0.018918310611184652,
          -0.441870119964468
        ],
        [
          0.43332151378489736,
          -0.12897930775884137
        ],
        [
          -0.4976084679448788,
          0.29009617425496703
        ],
        [
          -0.3880535804376135,
          -0.008860487807255568
        ],
        [
          -0.49580954678960953,
          -0.07066396501248917
        ],
        [
          0.2056925622888669,
          0.22169010633830988
        ],
        [
          0.07645121327701787,
          -0.31146872204849907
        ],
        [
          -0.47876591624301934,
          0.3420101332428942
        ],
        [
          -0.056991435974287796,
          0.2710103260827086
        ],
        [
          0.16460891316800097,
          -0.0630399624384228
        ],
        [
          0.04176835623455333,
          0.4069406650180346
        ],
        [
          -0.07768165766495072,
          -0.21349707982180854
        ],
        [
          -0.12977417641763533,
          -0.237251674751916
        ],
        [
          -0.23173263565071445,
          0.24183930002441767
        ],
        [
          0.47921988781472424,
          0.4762452391193144
        ],
        [
          0.44546151948455914,
          0.002782156422196702
        ],
        [
          0.23901173619000204,
          0.2139228814667754
        ],
        [
          0.07354949313357029,
          -0.4387030315104894
        ],
        [
          -0.008617777509669189,
          0.35407342265770503
        ],
        [
          0.4957745181622343,
          -0.09823302472475381
        ]
      ]
    },
    {
      "charge": 6.377207195749255,
      "spin": 0.033102887480325485,
      "polarization": 0.005190812602480645,
      "quadrature_error": 3.845053248912594e-09,
      "realization": 127,
      "onsite": [
        [
          0.24314970506945788,
          -0.273729272283988
        ],
        [
          -0.4036720627591326,
          -0.4401399579759083
        ],
        [
          0.4300249350736176,
          -0.10461162515928779
        ],
        [
          0.3241781502424754,
          -0.4598153679943151
        ],
        [
          -0.3865977853046477,
          -0.1381465874653619
        ],
        [
          -0.07147784853653516,
          0.13555417472229758
        ],
        [
          0.11517524226335685,
          0.12087034973459176
        ],
        [
          0.03807984060882119,
          0.23818725557156373
        ],
        [
          0.4919635455935768,
          -0.1688419512303584
        ],
        [
          0.47619085590502097,
          0.4368318399434483
        ],
        [
          -0.2897814340741802,
          -0.2370844440546782
        ],
        [
          -0.2323872254812821,
          -0.3062400788622842
        ],
        [
          0.4939163788194988,
          0.04442533173845031
        ],
        [
          -0.07688745255964502,
          0.2030264587606997
        ],
        [
          0.38864558994438547,
          0.23863260453675006
        ],
        [
          0.4858155974969659,
          -0.3753708512659292
        ],
        [
          0.46582580980208554,
          0.29199316468270353
        ],
        [
          -0.16745628210306085,
          -0.02791385353414655
        ],
        [
          -0.34860031389380053,
          -0.15762723826082192
        ],
        [
          -0.15106497629815152,
          0.30107825161406243
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N20_W2p0.json <==
{
  "sites": 20,
  "W": 2.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    20,
    20000
  ],
  "spin_mean": 0.0019867332075421944,
  "spin_sd": 0.05976171123869701,
  "spin_se": 0.00528223890902437,
  "spin_ci95_student": [
    -0.008465864332602721,
    0.01243933074768711
  ],
  "spin_ci95_bootstrap": [
    -0.008088531792292247,
    0.012007278425338016
  ],
  "spin_mean_absolute": 0.04576521431556337,
  "charge_mean": 3.2751208324744363,
  "polarization_mean": 0.0012101154624622181,
  "polarization_ratio_means": 0.0006066137126431355,
  "first_half_spin_mean": -0.009488540921427134,
  "maximum_quadrature_error": 1.0746678885081315e-08,
  "records": [
    {
      "charge": 2.6040586950724642,
      "spin": -0.14583118017283947,
      "polarization": -0.0560014950695193,
      "quadrature_error": 6.494373664549346e-09,
      "realization": 0,
      "onsite": [
        [
          0.34421403461107336,
          -0.005925667563972059
        ],
        [
          0.6494065287102859,
          0.21745331298428017
        ],
        [
          0.48398733297593655,
          -0.06179108642202569
        ],
        [
          0.6951078496657652,
          0.6634196041586544
        ],
        [
          0.7822844831665805,
          0.528481877992492
        ],
        [
          0.7764181548814437,
          0.8145452156813964
        ],
        [
          0.40366552416587953,
          -0.29255690990528493
        ],
        [
          0.1579675638716469,
          0.9774584744694501
        ],
        [
          -0.8493155497624656,
          0.7680179727845782
        ],
        [
          0.9818944307122721,
          -0.09298771314549681
        ],
        [
          -0.5197531756458154,
          -0.999254150276383
        ],
        [
          -0.7260317134292746,
          0.7747818173653382
        ],
        [
          0.1928639570766013,
          -0.6827389058658955
        ],
        [
          -0.37944432305472264,
          -0.7347409515669345
        ],
        [
          0.7911797447548983,
          0.21726544446867324
        ],
        [
          -0.6668661404412171,
          0.19472075811905598
        ],
        [
          0.12870990523606318,
          0.16235006943413288
        ],
        [
          0.6833146784122315,
          -0.6861031711752812
        ],
        [
          0.39620472723966893,
          0.128430559772859
        ],
        [
          0.45472877372410747,
          -0.6078934229128963
        ]
      ]
    },
    {
      "charge": 3.7003511198604593,
      "spin": -0.030775601248680947,
      "polarization": -0.008316940812319859,
      "quadrature_error": 7.045372211319419e-09,
      "realization": 1,
      "onsite": [
        [
          -0.912134783404501,
          -0.5674647978779086
        ],
        [
          0.1661583966502811,
          -0.46454747142093744
        ],
        [
          -0.36796198767937804,
          -0.7073209141728531
        ],
        [
          -0.3521554203951389,
          0.9924702896615689
        ],
        [
          -0.5536911138061584,
          0.5871644434028067
        ],
        [
          0.2425134828354769,
          -0.8005005705674175
        ],
        [
          -0.5064201619084643,
          -0.07545161064293904
        ],
        [
          0.6237804419340862,
          0.11724382099798869
        ],
        [
          0.42247261375349376,
          -0.6690424071394803
        ],
        [
          0.18703433124687052,
          0.6084848013476825
        ],
        [
          0.5597483612093686,
          0.4512874829697635
        ],
        [
          -0.981792455956054,
          0.02125727130331123
        ],
        [
          -0.3635577245338171,
          -0.8551317339029103
        ],
        [
          -0.013698959274757394,
          0.034340401067982196
        ],
        [
          0.33161000477652536,
          0.4890156540221049
        ],
        [
          -0.8480197204638031,
          0.9337386381889983
        ],
        [
          -0.2946962773052273,
          0.679039036952412
        ],
        [
          -0.1053799642142379,
          0.5026538887264929
        ],
        [
          0.4499251183848789,
          0.16693394836828523
        ],
        [
          0.7185617265294229,
          -0.1735197341145045
        ]
      ]
    },
    {
      "charge": 4.316195059293089,
      "spin": -0.041970984679373456,
      "polarization": -0.009724070414520957,
      "quadrature_error": 4.101516910737989e-09,
      "realization": 2,
      "onsite": [
        [
          -0.48235340709294516,
          -0.4148018869367267
        ],
        [
          0.08001740338657792,
          0.606534877930196
        ],
        [
          0.9778521162670097,
          -0.8029315991744121
        ],
        [
          0.2780615343100785,
          -0.7525212153584941
        ],
        [
          -0.10755821370607288,
          0.27521775651043323
        ],
        [
          0.7657621269354342,
          -0.2533985659153797
        ],
        [
          0.9534904873358248,
          -0.06612467968148517
        ],
        [
          0.21376011359151081,
          -0.6102356436037351
        ],
        [
          0.9037402014271652,
          -0.645575664387515
        ],
        [
          -0.1822151479984011,
          -0.727565400613353
        ],
        [
          0.5657446974473532,
          -0.14130418857045268
        ],
        [
          0.5983375783783333,
          0.2684848279652803
        ],
        [
          0.4899019250910619,
          -0.7099355806183447
        ],
        [
          -0.36316087531993535,
          -0.3936010718891798
        ],
        [
          -0.8946835228715688,
          -0.7061505731414601
        ],
        [
          -0.7172610068455114,
          -0.5900489073482189
        ],
        [
          -0.15272836929923317,
          -0.09533075986696016
        ],
        [
          -0.8271577439170834,
          0.018636598211996924
        ],
        [
          0.05098263808511283,
          -0.460289176068702
        ],
        [
          0.39887821112669486,
          -0.9312104893471127
        ]
      ]
    },
    {
      "charge": 3.2441582604701065,
      "spin": 0.07424003725990964,
      "polarization": 0.022884221822504932,
      "quadrature_error": 5.455335696970211e-09,
      "realization": 3,
      "onsite": [
        [
          0.7360741253094223,
          0.8658965193405199
        ],
        [
          0.7061933174564641,
          -0.3140524773372295
        ],
        [
          0.07673747823115384,
          0.33326431873496043
        ],
        [
          -0.9802253081917522,
          -0.4390804553594003
        ],
        [
          0.3763380776106282,
          -0.05929854920705946
        ],
        [
          0.9156314728997372,
          0.955044374884545
        ],
        [
          0.13628453277864483,
          -0.3149726581768846
        ],
        [
          0.6022013851961827,
          0.21128564726244936
        ],
        [
          0.5746101296936221,
          -0.3759288569327377
        ],
        [
          -0.22556666347236765,
          -0.23988926762805018
        ],
        [
          -0.7183126137255398,
          0.782046193633039
        ],
        [
          -0.42816959390916853,
          0.5792231023580008
        ],
        [
          -0.7663744034379114,
          -0.052220386495924975
        ],
        [
          0.9440907851030877,
          -0.9129369020624765
        ],
        [
          0.5481210268778851,
          -0.33045244825384557
        ],
        [
          0.09404694275203962,
          0.38690483016171484
        ],
        [
          -0.4467325499304384,
          -0.2228431779308997
        ],
        [
          0.8767282230305338,
          -0.20624186360327035
        ],
        [
          -0.714107274954513,
          -0.3500672582659441
        ],
        [
          0.17634564264237218,
          0.6555166494500664
        ]
      ]
    },
    {
      "charge": 2.697713056779899,
      "spin": -0.04415717873870668,
      "polarization": -0.016368374919538145,
      "quadrature_error": 4.881241154667064e-09,
      "realization": 4,
      "onsite": [
        [
          0.404675527945638,
          -0.1874410331349734
        ],
        [
          0.09867197021631613,
          -0.11968600467012491
        ],
        [
          0.6588598891625552,
          0.47111840039980146
        ],
        [
          0.8639151568113306,
          0.9433771896460361
        ],
        [
          -0.9857383695426223,
          0.3515532384131199
        ],
        [
          0.22246392105641366,
          -0.9245858045329229
        ],
        [
          0.4918487466829733,
          -0.5448553659329938
        ],
        [
          0.8529431472055848,
          0.26764756674859824
        ],
        [
          -0.9351240570110313,
          -0.46562032605091597
        ],
        [
          -0.9761265540280646,
          0.12356558083580937
        ],
        [
          0.8772145721408373,
          0.5514977549369053
        ],
        [
          -0.5715566393644638,
          -0.10302604058014464
        ],
        [
          -0.3599114639593768,
          0.5063918797207607
        ],
        [
          0.3277775840513686,
          0.47772317546941445
        ],
        [
          -0.03676292846320317,
          0.6800329521891972
        ],
        [
          0.8722231648646592,
          0.6910904034613878
        ],
        [
          -0.3630468542248271,
          0.8306092200075468
        ],
        [
          0.1892350229793518,
          0.09200972156210807
        ],
        [
          -0.6901109161899754,
          -0.7110757169786512
        ],
        [
          -0.2925397311375386,
          0.1269911000592472
        ]
      ]
    },
    {
      "charge": 4.3251669010745735,
      "spin": 0.027077908416902444,
      "polarization": 0.006260546479761284,
      "quadrature_error": 1.0317536196573796e-08,
      "realization": 5,
      "onsite": [
        [
          0.43440832263386975,
          0.34032979445334255
        ],
        [
          0.36678913394714674,
          0.7601386321685755
        ],
        [
          0.7278111006252854,
          0.716309029954503
        ],
        [
          0.2298068831514597,
          0.4082506255171816
        ],
        [
          0.2917238191713436,
          0.7269365636327434
        ],
        [
          -0.46282294148235525,
          -0.40750838000281187
        ],
        [
          -0.9263543025270071,
          0.9495079606629742
        ],
        [
          -0.6624308599459932,
          -0.21671810714574535
        ],
        [
          -0.9897989694011586,
          0.18255555301352633
        ],
        [
          -0.9808010350974072,
          -0.026442979336572803
        ],
        [
          -0.33310743881053884,
          0.0068711821359763725
        ],
        [
          0.822909925998216,
          -0.46899660331959736
        ],
        [
          -0.1869196997009681,
          -0.3318618985194468
        ],
        [
          -0.6479173265349587,
          -0.3275452279662079
        ],
        [
          -0.6187396024135781,
          -0.09594439723490655
        ],
        [
          -0.6756647129024207,
          0.09379932428886284
        ],
        [
          -0.31306832543229923,
          -0.21318775366242781
        ],
        [
          0.475746525255335,
          -0.12821688497036443
        ],
        [
          -0.6635786589023884,
          -0.02849798655655844
        ],
        [
          -0.1152231577056233,
          -0.8906522231515044
        ]
      ]
    },
    {
      "charge": 4.139848614297203,
      "spin": 0.012727720208292843,
      "polarization": 0.0030744409745653346,
      "quadrature_error": 7.657924152245544e-09,
      "realization": 6,
      "onsite": [
        [
          0.1473030084315261,
          -0.5151122338267977
        ],
        [
          -0.7382340382531125,
          0.5390516119515698
        ],
        [
          -0.21599457662323118,
          0.1303715170175972
        ],
        [
          0.06036833044956791,
          -0.844747134311782
        ],
        [
          -0.8190925781285134,
          -0.5232106751141599
        ],
        [
          -0.5781177867083338,
          -0.3989806000460032
        ],
        [
          0.24472587527285183,
          -0.33649022221089764
        ],
        [
          -0.6783056852945653,
          0.39312947150079447
        ],
        [
          -0.19535249640052732,
          -0.0165793979545521
        ],
        [
          0.8413663098006361,
          0.1406360102762625
        ],
        [
          0.14087806380803247,
          0.08835750122351205
        ],
        [
          -0.6798013893105601,
          -0.6754326986269794
        ],
        [
          -0.5887235459698954,
          0.6874987252986027
        ],
        [
          0.36020432345906617,
          0.19247561168642924
        ],
        [
          -0.561762525746379,
          0.3413156507481736
        ],
        [
          -0.8651901843629402,
          -0.7988471486062174
        ],
        [
          0.6825054517695031,
          0.21140046841482696
        ],
        [
          0.4741350923849448,
          -0.4019765847833572
        ],
        [
          0.5297304249424837,
          -0.7291728255844383
        ],
        [
          0.47135848759681553,
          0.35483881297462494
        ]
      ]
    },
    {
      "charge": 3.7602752924300913,
      "spin": 0.05200953952164088,
      "polarization": 0.013831311666553416,
      "quadrature_error": 6.764978578279198e-09,
      "realization": 7,
      "onsite": [
        [
          0.1843797823416975,
          0.4354804560176304
        ],
        [
          -0.6480976737529107,
          0.736133190653147
        ],
        [
          -0.688215205305692,
          -0.44245017551573906
        ],
        [
          -0.26279164176447023,
          -0.6392807102498097
        ],
        [
          -0.7726588260552831,
          0.6738215718189393
        ],
        [
          -0.13077636296104145,
          -0.917072252496574
        ],
        [
          -0.5133671698409352,
          -0.3392689215325473
        ],
        [
          0.22894863413782396,
          0.37376168120373077
        ],
        [
          0.5767235314505468,
          0.4796854232947847
        ],
        [
          -0.8305864181570124,
          -0.6235369449290165
        ],
        [
          -0.6112843548232036,
          0.23714325758833343
        ],
        [
          -0.0423609559964766,
          -0.369239085274486
        ],
        [
          -0.09054315869855012,
          -0.26728968442016643
        ],
        [
          0.18296851924205182,
          0.42812257820724353
        ],
        [
          0.3878889662805789,
          0.8895899434801244
        ],
        [
          0.47619977797946533,
          0.6449401882443433
        ],
        [
          -0.06899069804293334,
          0.22899067598559752
        ],
        [
          -0.6159592860665319,
          0.6921557088943824
        ],
        [
          -0.7328675119122396,
          -0.5641991693749986
        ],
        [
          -0.5582843920458669,
          0.6473900760067697
        ]
      ]
    },
    {
      "charge": 2.6236165423815008,
      "spin": -0.015427226858955952,
      "polarization": -0.005880137821113294,
      "quadrature_error": 6.313772756371684e-09,
      "realization": 8,
      "onsite": [
        [
          -0.10257270704589594,
          -0.01392461038186621
        ],
        [
          0.7076837174200512,
          -0.12977324298641402
        ],
        [
          0.896796993446362,
          0.5861927584938433
        ],
        [
          -0.14859337225874603,
          -0.3525187937206664
        ],
        [
          0.8512080879606627,
          0.4948929409189795
        ],
        [
          0.34640042920650993,
          0.02980303311086807
        ],
        [
          0.261911748259837,
          0.6677157375444487
        ],
        [
          0.42406420143453816,
          -0.3227938397272725
        ],
        [
          -0.21780117737945348,
          0.6712122549664545
        ],
        [
          -0.4233182093583052,
          -0.46614956842885014
        ],
        [
          0.22656017731450095,
          -0.73928176276656
        ],
        [
          -0.4313741298026603,
          0.8783075703956693
        ],
        [
          -0.7606968772828551,
          0.9993140872089992
        ],
        [
          -0.17156270829738784,
          -0.4527353282510298
        ],
        [
          0.058335270265474914,
          -0.595127452557785
        ],
        [
          -0.13482200602550587,
          0.558014003455163
        ],
        [
          0.6142483025091663,
          -0.29573436651060936
        ],
        [
          -0.9104897096261126,
          0.8581959810570063
        ],
        [
          -0.170977640129369,
          -0.6966405369581548
        ],
        [
          -0.10716482086503754,
          -0.5435983065729681
        ]
      ]
    },
    {
      "charge": 3.704406472230163,
      "spin": -0.11848362977763255,
      "polarization": -0.03198451105888007,
      "quadrature_error": 5.372811808428866e-09,
      "realization": 9,
      "onsite": [
        [
          0.17600587646647936,
          -0.05207719690634294
        ],
        [
          -0.526921503600454,
          0.7997460300129138
        ],
        [
          0.1951968192351572,
          -0.04941089121574205
        ],
        [
          -0.48185338818730594,
          -0.8494959111369753
        ],
        [
          0.07771255145789313,
          0.005488629219940311
        ],
        [
          -0.1661611228649884,
          0.398027353802616
        ],
        [
          0.8682771608431978,
          -0.06925360642434408
        ],
        [
          0.696928452800956,
          0.7873792248833247
        ],
        [
          0.6987657010464887,
          0.26432300293633215
        ],
        [
          -0.25469487362100773,
          0.9295390223824485
        ],
        [
          0.27868504297901087,
          0.4129766346547643
        ],
        [
          0.972329704594457,
          0.41711916090726775
        ],
        [
          -0.7481947570311214,
          0.6253009669674383
        ],
        [
          -0.9471084804101311,
          -0.5635600864852479
        ],
        [
          0.5999888616874671,
          0.07121729750417671
        ],
        [
          -0.6518598236000865,
          0.13021587142176005
        ],
        [
          -0.3900456863789161,
          0.8891409530689525
        ],
        [
          -0.8929015565206055,
          -0.1633713379650059
        ],
        [
          0.1350007759433185,
          -0.7345348157607663
        ],
        [
          -0.36340459524953617,
          0.12922481750315318
        ]
      ]
    },
    {
      "charge": 2.943203628411009,
      "spin": -0.008813108451708662,
      "polarization": -0.002994393037109269,
      "quadrature_error": 4.935592148409446e-09,
      "realization": 10,
      "onsite": [
        [
          0.6159173593343312,
          0.5675843531518887
        ],
        [
          0.6681614101971189,
          0.6004031554847724
        ],
        [
          -0.886317504939331,
          0.18097068194132904
        ],
        [
          0.053911760743847736,
          -0.0014088343504323753
        ],
        [
          -0.6568560918019464,
          -0.56646040440407
        ],
        [
          -0.09197347577046955,
          0.8352190926488086
        ],
        [
          -0.7348832345075227,
          0.13510165365670712
        ],
        [
          0.29331740036740195,
          -0.7338715648122263
        ],
        [
          0.6031325178192113,
          -0.31396837933753496
        ],
        [
          0.16983790750845063,
          0.8356956070135562
        ],
        [
          -0.5237090682421772,
          -0.8199861189411759
        ],
        [
          0.4312081057849084,
          -0.9545098831565413
        ],
        [
          -0.8203500860803314,
          0.34162753445241645
        ],
        [
          0.7486789317487639,
          -0.01264568061183402
        ],
        [
          0.12137058069823037,
          -0.7110497202159791
        ],
        [
          0.5894310682477164,
          -0.10712505284518192
        ],
        [
          0.03954039363121398,
          0.5877604904122848
        ],
        [
          0.9177009233340263,
          -0.6294037954445899
        ],
        [
          -0.3737168086177267,
          0.5450167108562296
        ],
        [
          0.2549013044025332,
          -0.6865370299086184
        ]
      ]
    },
    {
      "charge": 4.0761739249904245,
      "spin": -0.03380318598586113,
      "polarization": -0.008292871356302722,
      "quadrature_error": 9.893951247404384e-09,
      "realization": 11,
      "onsite": [
        [
          0.21327557295444244,
          0.8858930524254696
        ],
        [
          0.4074252407128516,
          -0.011507048956680421
        ],
        [
          -0.9614903843141716,
          -0.31974109819099783
        ],
        [
          0.6259152184721157,
          -0.13822270904053258
        ],
        [
          -0.12910484859914861,
          -0.018743532791041018
        ],
        [
          -0.5814043157289139,
          -0.9851216134526035
        ],
        [
          0.882800363912208,
          -0.39785225722840734
        ],
        [
          0.5522692993221445,
          -0.4927656645022114
        ],
        [
          0.287738014747005,
          -0.30091187594900326
        ],
        [
          0.7490127104274029,
          -0.989003202304052
        ],
        [
          0.07293774062062464,
          -0.005695501293615068
        ],
        [
          0.44036378947395804,
          -0.658106309261828
        ],
        [
          -0.19596405189208643,
          0.3347826533990155
        ],
        [
          0.4131788179618625,
          0.015635545652768812
        ],
        [
          -0.9649661792523134,
          0.6241699712016981
        ],
        [
          -0.1468038977844035,
          0.10139344931319116
        ],
        [
          -0.21692303705247973,
          0.26166441318719746
        ],
        [
          0.7901896370176318,
          -0.9479637999696695
        ],
        [
          -0.7190720361791894,
          0.01585396016506957
        ],
        [
          -0.7893243205809386,
          0.2826114933694459
        ]
      ]
    },
    {
      "charge": 3.1162976889548517,
      "spin": 0.0687892797002792,
      "polarization": 0.022074039955839345,
      "quadrature_error": 4.7049304563535155e-09,
      "realization": 12,
      "onsite": [
        [
          0.02503715475842938,
          -0.052639702181106474
        ],
        [
          0.43241245019597163,
          -0.9593102521133212
        ],
        [
          -0.21645177731485354,
          0.7319492810957977
        ],
        [
          0.774907827583839,
          -0.5588596613397303
        ],
        [
          0.3898432460163084,
          -0.21461081339892507
        ],
        [
          0.9357130377057783,
          0.16679225057849845
        ],
        [
          0.26476961142028,
          -0.28845648335204577
        ],
        [
          -0.6288740632026011,
          -0.11301225840753748
        ],
        [
          -0.24167807284546594,
          0.6326682409705076
        ],
        [
          -0.8743215524840808,
          -0.602311376297666
        ],
        [
          0.27780290174227984,
          0.8253349819156417
        ],
        [
          -0.022906431102586167,
          0.5746301038594284
        ],
        [
          -0.490133758432691,
          -0.1265283834435904
        ],
        [
          -0.7555527379941411,
          -0.06261921372846957
        ],
        [
          -0.08096313318704773,
          -0.9870757921059499
        ],
        [
          0.7695771997960812,
          -0.48534437800262964
        ],
        [
          -0.5989786637811039,
          0.9883565689104283
        ],
        [
          0.7360932256642936,
          0.012972623186661814
        ],
        [
          0.6991546312657744,
          -0.5170795496294589
        ],
        [
          -0.7456197546132262,
          -0.5888545047045113
        ]
      ]
    },
    {
      "charge": 3.557497742777675,
      "spin": -0.00773438315376305,
      "polarization": -0.002174107677078689,
      "quadrature_error": 7.478244256681566e-09,
      "realization": 13,
      "onsite": [
        [
          0.31392568195198756,
          0.5426062606355082
        ],
        [
          0.43296790596573165,
          0.33796110298022475
        ],
        [
          -0.7870803726186686,
          -0.04847245679204959
        ],
        [
          -0.4771073101386103,
          -0.27209550827973805
        ],
        [
          0.7345587261212909,
          -0.18883625382291602
        ],
        [
          -0.9012995337218395,
          -0.6062746309599023
        ],
        [
          -0.7052798331549586,
          0.6826735594675228
        ],
        [
          -0.08865791072822526,
          -0.6268346336820583
        ],
        [
          -0.19070694454504622,
          -0.8868497518176597
        ],
        [
          0.7536624349863199,
          -0.9683572501305269
        ],
        [
          -0.6638270726392983,
          0.6518450229646346
        ],
        [
          0.3319419372785819,
          -0.389161513983606
        ],
        [
          0.580741632846945,
          0.1985651929378791
        ],
        [
          -0.09361025878205842,
          0.29237524569949214
        ],
        [
          -0.6180017460689715,
          -0.8546990148237845
        ],
        [
          0.6135694499248296,
          -0.07709721434518158
        ],
        [
          0.3051255147083691,
          -0.5313522914281379
        ],
        [
          0.6716919002634236,
          -0.9443316447860568
        ],
        [
          -0.3246567532538531,
          0.37073919330181293
        ],
        [
          -0.47369733417927784,
          0.13529119761198083
        ]
      ]
    },
    {
      "charge": 3.2634103664076832,
      "spin": 0.03832390281390126,
      "polarization": 0.011743513230328946,
      "quadrature_error": 4.150238075374687e-09,
      "realization": 14,
      "onsite": [
        [
          -0.40315597719038676,
          0.4707485201308961
        ],
        [
          -0.6575592715425251,
          -0.3083797217040891
        ],
        [
          -0.40195946638088675,
          0.06244610736056
        ],
        [
          0.8103215833402739,
          0.4065025323069744
        ],
        [
          -0.6869234542869831,
          -0.3881873459248457
        ],
        [
          -0.2841559142154846,
          -0.5171168536689132
        ],
        [
          0.3957142288608393,
          -0.9964591941519367
        ],
        [
          -0.602454273694375,
          -0.8720079390164877
        ],
        [
          0.07495420693080468,
          0.43590429301143274
        ],
        [
          -0.5013952950277005,
          -0.23103677710372938
        ],
        [
          -0.026501787764097395,
          -0.8043025315966268
        ],
        [
          0.735465011390088,
          -0.8442917865140085
        ],
        [
          -0.37242488446022914,
          -0.8305233317420895
        ],
        [
          0.26927878260964877,
          0.5351643372213073
        ],
        [
          -0.009092270863123808,
          0.1630096088524522
        ],
        [
          0.38277261560917375,
          0.4748633846706529
        ],
        [
          0.758206863634082,
          -0.5649152858261017
        ],
        [
          -0.7490230852485773,
          -0.43352341334818134
        ],
        [
          -0.7618622451673598,
          0.508281831361723
        ],
        [
          0.8079126261611751,
          0.41918300481130943
        ]
      ]
    },
    {
      "charge": 3.1439788428936097,
      "spin": -0.05977696394385294,
      "polarization": -0.01901315719059874,
      "quadrature_error": 7.55765047947459e-09,
      "realization": 15,
      "onsite": [
        [
          -0.19464558178304858,
          -0.8094018519720321
        ],
        [
          -0.8444009485510657,
          -0.7294624642237151
        ],
        [
          0.6876380389891819,
          0.241967458466948
        ],
        [
          -0.6561979731740619,
          -0.28910403216221847
        ],
        [
          -0.9684100448091713,
          -0.12541431633289757
        ],
        [
          -0.6243237165693056,
          -0.7342340020642948
        ],
        [
          0.309902379821017,
          0.8692501244767934
        ],
        [
          -0.21239759122000046,
          0.6211931958622279
        ],
        [
          -0.9046231592126543,
          0.6463587763177436
        ],
        [
          0.22184824908575518,
          0.5245981680475436
        ],
        [
          0.3102474528689816,
          0.6668029575930496
        ],
        [
          -0.033377219801891345,
          0.7064201737534206
        ],
        [
          0.32714569103297353,
          -0.9704052214791112
        ],
        [
          0.599163434656121,
          -0.10032552769346648
        ],
        [
          0.18045509037249774,
          0.5324557079120054
        ],
        [
          -0.8205277489422289,
          0.317365687706463
        ],
        [
          0.6735186296952851,
          0.4745429632161122
        ],
        [
          -0.26726197818376196,
          0.5172452234504494
        ],
        [
          -0.8922221105970689,
          -0.06108865404286368
        ],
        [
          0.667606148942717,
          -0.1452193734724534
        ]
      ]
    },
    {
      "charge": 3.417703719141358,
      "spin": -0.019777923316936716,
      "polarization": -0.005786903998192563,
      "quadrature_error": 8.497751304199352e-09,
      "realization": 16,
      "onsite": [
        [
          0.6787262354202159,
          -0.00920638029594456
        ],
        [
          -0.7774650599593271,
          0.24440333465233266
        ],
        [
          0.737057516290994,
          0.10635312499298344
        ],
        [
          0.6624906554734256,
          -0.6380901486262738
        ],
        [
          -0.7900297102275997,
          -0.834281738508758
        ],
        [
          0.6617926877906763,
          -0.050547017015411866
        ],
        [
          0.5968671752267138,
          0.7493585252502071
        ],
        [
          0.801206995827517,
          -0.7544396047971977
        ],
        [
          0.0931690168103283,
          -0.3669203723380259
        ],
        [
          -0.09216720980898785,
          -0.3294852533843844
        ],
        [
          -0.8105630434140281,
          -0.26133405291254697
        ],
        [
          -0.9010010739187277,
          0.47789993986341583
        ],
        [
          0.30721649662541894,
          0.6595748841218383
        ],
        [
          -0.689649679981938,
          -0.1366139334998997
        ],
        [
          0.48728045615366944,
          0.769642792102758
        ],
        [
          0.730024793403931,
          0.7012387434339067
        ],
        [
          0.0040887169198735585,
          -0.5331727746506627
        ],
        [
          0.6381546205173534,
          -0.49975441697759293
        ],
        [
          0.11968836907354907,
          0.5843218491144018
        ],
        [
          -0.13056318109223009,
          0.6120452891078938
        ]
      ]
    },
    {
      "charge": 2.7108217662257,
      "spin": 0.09714500456298233,
      "polarization": 0.03583599843166308,
      "quadrature_error": 4.175379350461725e-09,
      "realization": 17,
      "onsite": [
        [
          0.473577945274438,
          0.721882453848161
        ],
        [
          0.1191639445632644,
          0.1215096611349844
        ],
        [
          0.04780823383653865,
          -0.8690060396170805
        ],
        [
          0.2762443134013921,
          -0.6435551131499715
        ],
        [
          -0.16011961539368436,
          -0.2916799745243601
        ],
        [
          0.8201053779751375,
          0.9730332225674334
        ],
        [
          0.04747574890019868,
          -0.8053741540161599
        ],
        [
          -0.3481398388957364,
          0.5760951299891739
        ],
        [
          -0.3594304662021732,
          -0.3756304080068036
        ],
        [
          0.42179294630597286,
          -0.8001553086538555
        ],
        [
          -0.37328814795725185,
          0.05246035038362562
        ],
        [
          0.0670875219765592,
          0.8700458901818506
        ],
        [
          -0.9045404738808576,
          -0.6900211545785242
        ],
        [
          0.8735711147146838,
          0.44640783655919636
        ],
        [
          0.10997618517634988,
          0.923246393166193
        ],
        [
          0.39885319522896845,
          0.003789551577520367
        ],
        [
          0.02253821128003608,
          -0.8322919083436096
        ],
        [
          0.7322312056093634,
          0.3382368322330933
        ],
        [
          -0.2275418836401919,
          -0.7774108126873729
        ],
        [
          0.39520595943549,
          -0.16830650033547467
        ]
      ]
    },
    {
      "charge": 3.573620107555873,
      "spin": -0.08040459391360756,
      "polarization": -0.02249947993733423,
      "quadrature_error": 4.918787638735611e-09,
      "realization": 18,
      "onsite": [
        [
          0.9561859377155006,
          0.7336484113482626
        ],
        [
          0.5602252883690413,
          0.9956366846782789
        ],
        [
          0.5044305056184566,
          -0.3745046012050832
        ],
        [
          -0.0023390205258300156,
          0.33390096222679166
        ],
        [
          0.15814492839474426,
          0.8075210844629843
        ],
        [
          -0.7500572121702198,
          -0.4609895796462
        ],
        [
          -0.5221476622284527,
          -0.9980953438245399
        ],
        [
          -0.8747786239436701,
          -0.11594808221110497
        ],
        [
          0.06090265515723847,
          0.3624978424868752
        ],
        [
          -0.4645400674246931,
          -0.30530690596933163
        ],
        [
          0.3965203953477412,
          0.48735109715570024
        ],
        [
          0.4260327287728498,
          0.16657963213911375
        ],
        [
          0.3748972249465967,
          0.4365763907899922
        ],
        [
          0.26868014180309374,
          -0.8016258900949667
        ],
        [
          -0.2933996544745525,
          -0.7538626882037633
        ],
        [
          -0.4139847322049006,
          0.2163550012378681
        ],
        [
          0.5582866273223426,
          -0.7521014823138072
        ],
        [
          -0.21689451270540872,
          0.016010402689573988
        ],
        [
          -0.7714729801517215,
          0.5608135318366958
        ],
        [
          -0.5067132575514581,
          -0.46017058904673624
        ]
      ]
    },
    {
      "charge": 3.5325928996988254,
      "spin": 0.014110880245386145,
      "polarization": 0.003994482422978652,
      "quadrature_error": 8.318533468166636e-09,
      "realization": 19,
      "onsite": [
        [
          0.023937994576962884,
          -0.5871292139208828
        ],
        [
          -0.5889197192994247,
          -0.8284404709706765
        ],
        [
          0.020103871634545634,
          -0.24123110199683317
        ],
        [
          0.8907062012004885,
          -0.35789934752757047
        ],
        [
          0.9062939088492399,
          -0.6925863718279606
        ],
        [
          -0.6603346274233952,
          0.09898381170107284
        ],
        [
          0.5025336654670127,
          0.5511883502345083
        ],
        [
          -0.5481600198321759,
          0.3557991062723276
        ],
        [
          -0.6348100867326092,
          0.05267256419118782
        ],
        [
          -0.048607584607361254,
          -0.9067271721329677
        ],
        [
          0.5936703327819008,
          0.8000831813913905
        ],
        [
          0.8439520736261996,
          0.23783814200420084
        ],
        [
          0.04312217467658974,
          -0.9592952108465862
        ],
        [
          0.302924913296597,
          -0.09641292168867666
        ],
        [
          -0.6863096570381817,
          0.06940708718430422
        ],
        [
          0.627666866622492,
          -0.48159457963809027
        ],
        [
          0.4266692596571118,
          0.13654664671352235
        ],
        [
          0.5472324750100199,
          0.38768117304032956
        ],
        [
          -0.8520620810339898,
          0.5224302414947577
        ],
        [
          0.022716772305550803,
          0.21690720132708052
        ]
      ]
    },
    {
      "charge": 2.6695031853340434,
      "spin": -0.13719042273931983,
      "polarization": -0.051391743412418055,
      "quadrature_error": 3.350312233818953e-09,
      "realization": 20,
      "onsite": [
        [
          0.504795726805702,
          -0.11628963710814144
        ],
        [
          0.7212875536609022,
          -0.7976862532796665
        ],
        [
          -0.983973012095888,
          0.8744900540082541
        ],
        [
          -0.3476065655191751,
          0.601358071747988
        ],
        [
          -0.12334550610323158,
          -0.16693175361054946
        ],
        [
          0.9161007665267187,
          0.1761936461271798
        ],
        [
          -0.9529974374252508,
          -0.6242192357431848
        ],
        [
          0.36865429343440503,
          0.3354013652817005
        ],
        [
          -0.6018458167494574,
          0.13724463222202332
        ],
        [
          -0.8894314675576465,
          -0.8632676289317569
        ],
        [
          0.5155646639316194,
          -0.9163944003138329
        ],
        [
          0.41977319893917264,
          0.7074913103172857
        ],
        [
          0.4712821825373881,
          -0.13725187767799651
        ],
        [
          0.1929090505678004,
          -0.6011399775089548
        ],
        [
          -0.12162166613448155,
          0.426868848324496
        ],
        [
          -0.37954212168532986,
          0.26389118963203284
        ],
        [
          -0.15993092165605893,
          0.8167228920659377
        ],
        [
          0.0781351884805701,
          0.24245575787996332
        ],
        [
          -0.39285517231650213,
          0.6862763155419007
        ],
        [
          0.28757785630360244,
          0.37099431087246004
        ]
      ]
    },
    {
      "charge": 3.5734636961883206,
      "spin": 0.014657402781069228,
      "polarization": 0.00410173546654573,
      "quadrature_error": 6.504025156185652e-09,
      "realization": 21,
      "onsite": [
        [
          0.24404193120197815,
          -0.5251789149526132
        ],
        [
          -0.8139812895719996,
          -0.6280488757796996
        ],
        [
          0.9141330284673801,
          0.15631800362639137
        ],
        [
          0.6213170134483483,
          0.324162520109361
        ],
        [
          0.0927735490143693,
          0.104224873562629
        ],
        [
          -0.25118572522142224,
          -0.10932809479386574
        ],
        [
          0.25552344575264296,
          -0.2907337602922768
        ],
        [
          -0.9499080919487688,
          -0.6388225532019467
        ],
        [
          0.6851031917301977,
          -0.28539634294849736
        ],
        [
          -0.933302442604496,
          0.860864278667907
        ],
        [
          -0.9285774740134982,
          0.2581268711479179
        ],
        [
          -0.09687268422902617,
          0.5942036185615256
        ],
        [
          -0.37995316452530603,
          -0.7540221551403676
        ],
        [
          0.05297893123479547,
          0.8994836422751586
        ],
        [
          0.8812531442732956,
          -0.02334342735323025
        ],
        [
          -0.6181165251021996,
          -0.4102330223928883
        ],
        [
          -0.15183529229617942,
          -0.9249184263068606
        ],
        [
          -0.5820332305783766,
          -0.5128935798379592
        ],
        [
          -0.04312668252458951,
          0.2612115886376083
        ],
        [
          -0.310678622523491,
          0.9734353959497133
        ]
      ]
    },
    {
      "charge": 3.9307113873728587,
      "spin": -0.01665055034053996,
      "polarization": -0.004236014476674302,
      "quadrature_error": 9.63211658175476e-09,
      "realization": 22,
      "onsite": [
        [
          -0.7796275119779632,
          0.5410468024763806
        ],
        [
          0.9648974069561551,
          0.14682612047322285
        ],
        [
          0.8587478677626565,
          -0.02919690042777079
        ],
        [
          0.9601568202632285,
          0.9041626216235974
        ],
        [
          -0.8594861050928195,
          0.05901497702318248
        ],
        [
          -0.39844459713192704,
          -0.6418986498727666
        ],
        [
          -0.5952139028619867,
          0.1554365169747911
        ],
        [
          0.04830727107921051,
          -0.8692275954172202
        ],
        [
          0.051622178504243,
          -0.8036629904643826
        ],
        [
          0.9742830212398799,
          -0.5970474671077564
        ],
        [
          -0.2504440834119981,
          0.24735599909578077
        ],
        [
          0.6192469173079558,
          0.023765581968733462
        ],
        [
          0.023320383167753755,
          -0.4111262810730665
        ],
        [
          0.2655028933531387,
          0.1575630208055172
        ],
        [
          0.682170509368057,
          0.3568049674012699
        ],
        [
          -0.567589006082684,
          0.35895998473962965
        ],
        [
          0.3156920488169521,
          0.9471997017184504
        ],
        [
          -0.27821547242089895,
          0.6355914092056398
        ],
        [
          0.33694517514477895,
          0.8955609467669621
        ],
        [
          0.8806220359874415,
          -0.6069529502900517
        ]
      ]
    },
    {
      "charge": 2.2799026126435393,
      "spin": -0.00680730129906214,
      "polarization": -0.002985785998626098,
      "quadrature_error": 5.082007077401167e-09,
      "realization": 23,
      "onsite": [
        [
          0.8842413482644236,
          -0.7935047748594675
        ],
        [
          0.2468231033036472,
          -0.7541693561583147
        ],
        [
          -0.7433967218846085,
          -0.23272603763207922
        ],
        [
          0.037554753123822726,
          0.22328848468269125
        ],
        [
          0.7433031435229558,
          0.9940045428606419
        ],
        [
          0.6286531140856302,
          0.6276833476138584
        ],
        [
          0.9728465069363585,
          0.7223744113299286
        ],
        [
          -0.3341927485760361,
          0.26896591591105556
        ],
        [
          -0.6944451732131809,
          -0.3553632753595086
        ],
        [
          0.9621712672708806,
          -0.769466313057295
        ],
        [
          -0.8966736433881406,
          -0.3405222882459549
        ],
        [
          0.08070801740691547,
          -0.7054134672213697
        ],
        [
          0.20118660687286138,
          0.8609275781542094
        ],
        [
          -0.48408311315463304,
          0.4664140890598416
        ],
        [
          0.6981050909619668,
          -0.7438642527786878
        ],
        [
          0.9776643860009999,
          -0.9266586403795416
        ],
        [
          -0.46575168177957926,
          0.557412864760298
        ],
        [
          0.9428406193470904,
          0.43456741076676275
        ],
        [
          -0.4870098447509974,
          -0.7018215529567016
        ],
        [
          -0.9854790024365299,
          0.5402611978284366
        ]
      ]
    },
    {
      "charge": 4.184588220726625,
      "spin": 0.021088781928063266,
      "polarization": 0.005039631336629186,
      "quadrature_error": 5.5519803183659145e-09,
      "realization": 24,
      "onsite": [
        [
          0.9607359123911103,
          0.31432945316904926
        ],
        [
          0.4670717798856132,
          0.4936576525063008
        ],
        [
          0.5113385759179538,
          -0.04309033357404535
        ],
        [
          -0.7796098494657266,
          0.32686298983510165
        ],
        [
          -0.8628506507155369,
          0.7832708535888819
        ],
        [
          -0.7164851981836116,
          -0.5053081345282089
        ],
        [
          0.04926730329646989,
          -0.983732072236315
        ],
        [
          0.05271753259569856,
          -0.1541964190211127
        ],
        [
          -0.48101584099925776,
          -0.47646184141242487
        ],
        [
          -0.43006867332450094,
          -0.9399776164771281
        ],
        [
          0.16604050589548192,
          0.06298227498117881
        ],
        [
          -0.42057436870698695,
          -0.6217628567742768
        ],
        [
          -0.7995547616441627,
          0.08777996645024566
        ],
        [
          0.38776200602345146,
          0.7654307820448125
        ],
        [
          -0.6224692087431214,
          -0.5304644807488388
        ],
        [
          -0.030012358170217857,
          0.09663198383555915
        ],
        [
          0.2851803660016585,
          -0.4875538225211722
        ],
        [
          -0.5166142524603887,
          -0.968696795293176
        ],
        [
          -0.41974692010222103,
          -0.3697753386814453
        ],
        [
          0.94190971122516,
          -0.8595704997809059
        ]
      ]
    },
    {
      "charge": 2.369628968871931,
      "spin": 0.00019835448238627446,
      "polarization": 8.370697902157303e-05,
      "quadrature_error": 5.374554013959044e-09,
      "realization": 25,
      "onsite": [
        [
          -0.5070653389746311,
          -0.5872983487638028
        ],
        [
          0.3215146749611446,
          0.7761423095706628
        ],
        [
          0.25426244972287826,
          0.08431161565404843
        ],
        [
          0.647071300825333,
          0.3578963246609488
        ],
        [
          -0.43874230751968035,
          -0.24315291632297376
        ],
        [
          0.38373046348154904,
          0.6016415801870554
        ],
        [
          -0.11948647346644736,
          -0.49883195702690886
        ],
        [
          0.7049192524261039,
          0.4772199809720108
        ],
        [
          0.8823790842030301,
          -0.8272031706692391
        ],
        [
          -0.7271478468546151,
          0.6868056907763183
        ],
        [
          0.6937424318817047,
          -0.5526148803392734
        ],
        [
          -0.7270385003790585,
          0.6148129939761269
        ],
        [
          0.022737183390820537,
          -0.12352898213538421
        ],
        [
          -0.25887117397962567,
          0.27875557565438824
        ],
        [
          -0.326600576104247,
          0.953421499421685
        ],
        [
          0.23289476310381496,
          -0.42984597202691743
        ],
        [
          -0.4187550677989702,
          0.39320246082437293
        ],
        [
          0.24361456669257509,
          0.4030494574787886
        ],
        [
          -0.6357118351045858,
          -0.23743262405573407
        ],
        [
          -0.6099025113533276,
          -0.35874281642758854
        ]
      ]
    },
    {
      "charge": 2.8478127836033127,
      "spin": -0.009244000441400477,
      "polarization": -0.003246000051205657,
      "quadrature_error": 6.9361465220233e-09,
      "realization": 26,
      "onsite": [
        [
          -0.7056098472344434,
          -0.9115398023330594
        ],
        [
          -0.29830514397523866,
          -0.6609952833133119
        ],
        [
          0.6782780149073193,
          0.7629293418065595
        ],
        [
          0.9362378000792548,
          -0.2357968402274746
        ],
        [
          0.7749995163344265,
          0.5034039925719573
        ],
        [
          -0.34018520730310553,
          0.4719766779283745
        ],
        [
          -0.5363729861371953,
          -0.0495396388718603
        ],
        [
          -0.6396378656903945,
          -0.18990319595328087
        ],
        [
          0.006233945480449865,
          0.704826583066404
        ],
        [
          -0.4502784906414965,
          0.6787564867733484
        ],
        [
          0.48988155514916376,
          0.7458854323092776
        ],
        [
          0.15373360298564265,
          -0.6730517065061963
        ],
        [
          -0.8346482030480573,
          0.18863964010040846
        ],
        [
          -0.8714250028929731,
          -0.39914845527199216
        ],
        [
          0.02641361050400315,
          0.3794229689697308
        ],
        [
          -0.8114152373602934,
          -0.935240750087714
        ],
        [
          0.1391536504312998,
          0.18930863297568945
        ],
        [
          -0.28370809083425796,
          0.4264522345570272
        ],
        [
          0.765159462848696,
          0.9451259789982831
        ],
        [
          -0.7516140604168873,
          0.18041584780336617
        ]
      ]
    },
    {
      "charge": 4.309747920002392,
      "spin": -0.04024209025491921,
      "polarization": -0.009337458014225777,
      "quadrature_error": 6.183018783298192e-09,
      "realization": 27,
      "onsite": [
        [
          0.20123367727535313,
          -0.09933118774453642
        ],
        [
          -0.6973808605976153,
          0.3446760764768215
        ],
        [
          -0.5480813154870561,
          0.21734968333597426
        ],
        [
          -0.47211469208541135,
          -0.5507440809167152
        ],
        [
          -0.4102605491964464,
          -0.39976975720394625
        ],
        [
          0.8887826872009066,
          0.5542340620137884
        ],
        [
          0.5490524974534017,
          0.7111816595868219
        ],
        [
          -0.03928606180506744,
          -0.9826661570077613
        ],
        [
          -0.3587501151914907,
          -0.7460508807398276
        ],
        [
          0.8520633720882007,
          0.7018491428042999
        ],
        [
          0.5941173065786605,
          0.07091422692052629
        ],
        [
          0.770071286789457,
          -0.7692928386524227
        ],
        [
          -0.008323294837818462,
          -0.10168713127194606
        ],
        [
          -0.9021311268891188,
          -0.21729250243799614
        ],
        [
          -0.3506499535644132,
          -0.589955628483847
        ],
        [
          0.29657725145054936,
          0.6295097065186002
        ],
        [
          0.828289843323218,
          -0.1527156073494922
        ],
        [
          0.4506899256080523,
          -0.46408895549202933
        ],
        [
          0.1894649522544143,
          -0.5954578901205354
        ],
        [
          0.2973167810152022,
          0.0629020611377753
        ]
      ]
    },
    {
      "charge": 4.213515052939468,
      "spin": -0.09660539717700999,
      "polarization": -0.02292750730998702,
      "quadrature_error": 7.027353317987508e-09,
      "realization": 28,
      "onsite": [
        [
          -0.10528989223699536,
          0.677014574982417
        ],
        [
          0.07208920974065958,
          0.7386763283299622
        ],
        [
          0.5077585602581853,
          0.11118201492012969
        ],
        [
          -0.7719348958049386,
          0.6598658981636654
        ],
        [
          0.27429299073914537,
          0.15091012145503613
        ],
        [
          -0.5123695065514,
          -0.03552169007272976
        ],
        [
          0.06799166037173854,
          0.0847371688262073
        ],
        [
          0.16666404254274347,
          0.6968825984142062
        ],
        [
          0.6336915761855553,
          0.06958981351769
        ],
        [
          0.6464589229663551,
          0.24767126403186523
        ],
        [
          -0.4887441119303828,
          0.7176676600193057
        ],
        [
          0.5721662431071279,
          -0.6770487223451853
        ],
        [
          -0.00978072989102774,
          0.07553278863383373
        ],
        [
          0.07651968086625094,
          -0.35868193631087286
        ],
        [
          0.3238008109140391,
          0.7886307274771949
        ],
        [
          0.30472528036836355,
          -0.4606976055073353
        ],
        [
          0.686716954174861,
          -0.9408582671822696
        ],
        [
          0.9242636765274632,
          0.8817486257433218
        ],
        [
          -0.03676490844911062,
          0.5875574333756983
        ],
        [
          -0.5637416027349538,
          0.35067152109177724
        ]
      ]
    },
    {
      "charge": 4.538492552086083,
      "spin": -0.07503441077468082,
      "polarization": -0.016532892786216388,
      "quadrature_error": 7.474411339746957e-09,
      "realization": 29,
      "onsite": [
        [
          -0.41339366928944354,
          0.5503530878334719
        ],
        [
          -0.026505690300591356,
          -0.6462392418825236
        ],
        [
          -0.1693479702720968,
          -0.5664093676683122
        ],
        [
          -0.2697543547533072,
          0.4509058893062341
        ],
        [
          0.2260349301943012,
          0.2036396808094838
        ],
        [
          0.2876145923010902,
          -0.0015295841150619882
        ],
        [
          0.8778404673411819,
          0.15288649428264778
        ],
        [
          0.23448828382946596,
          0.35120017146593363
        ],
        [
          0.7061931662902152,
          0.42163528887686264
        ],
        [
          0.20599087966926755,
          -0.08842920283167
        ],
        [
          0.8353613235327464,
          0.27367377912625446
        ],
        [
          -0.8465957657608485,
          0.6515161233601798
        ],
        [
          -0.8101778241532385,
          0.1246313818078919
        ],
        [
          0.07857960996346858,
          -0.7468038909111183
        ],
        [
          0.10609003131610284,
          -0.1341604127086382
        ],
        [
          -0.44789541996003224,
          0.16281751378447362
        ],
        [
          0.9716621644742194,
          -0.42882792416867965
        ],
        [
          -0.29809312214778716,
          0.010347988460833513
        ],
        [
          -0.8026158552577687,
          0.5894301754111155
        ],
        [
          0.4364042782821329,
          -0.35102585188771274
        ]
      ]
    },
    {
      "charge": 3.9632078750840956,
      "spin": -0.08801789737645248,
      "polarization": -0.02220875113056865,
      "quadrature_error": 6.455279164080783e-09,
      "realization": 30,
      "onsite": [
        [
          0.36951486980423986,
          0.634856665844685
        ],
        [
          0.20729202400137958,
          0.11518097746836609
        ],
        [
          0.5744638532845159,
          -0.5339842630165332
        ],
        [
          -0.13900365495516698,
          0.7731185518219141
        ],
        [
          -0.5435742302134328,
          0.25343931031219036
        ],
        [
          0.08957363234888116,
          -0.7318421095138705
        ],
        [
          0.6104915319002366,
          0.862625352261871
        ],
        [
          -0.18102398911480622,
          -0.3288481073015026
        ],
        [
          -0.1663543750909473,
          0.02392515523960803
        ],
        [
          -0.26368747158468886,
          -0.6994817577748687
        ],
        [
          -0.24013845320021954,
          0.14761835867191508
        ],
        [
          0.4459110939682549,
          0.3917346072153338
        ],
        [
          0.6011885285898091,
          0.845636694756414
        ],
        [
          -0.6296647616611888,
          0.83099381899882
        ],
        [
          -0.2544841730895975,
          0.30293939782855217
        ],
        [
          -0.04769448762016504,
          -0.9850799393456082
        ],
        [
          -0.9136338798944894,
          -0.8174986730261582
        ],
        [
          0.7466357207679881,
          -0.6312712075402882
        ],
        [
          0.4951157755342124,
          -0.1485154912521851
        ],
        [
          0.9225577725869882,
          0.5110468323858439
        ]
      ]
    },
    {
      "charge": 3.896271808586126,
      "spin": 0.04190969938070394,
      "polarization": 0.010756359268454651,
      "quadrature_error": 7.67736313736958e-09,
      "realization": 31,
      "onsite": [
        [
          0.4817431965584438,
          0.2663671816969584
        ],
        [
          -0.18338567232475644,
          0.9770220073074332
        ],
        [
          0.27422151828123753,
          0.11914218343890148
        ],
        [
          0.23223856164282108,
          0.21990016389739053
        ],
        [
          -0.4350475177057709,
          0.8326557469166271
        ],
        [
          -0.6569407662045881,
          0.8605636769284091
        ],
        [
          0.8943249605780745,
          0.5810086048193674
        ],
        [
          -0.17860854216586564,
          0.6672869858452211
        ],
        [
          -0.1993165671247057,
          0.04453103360074384
        ],
        [
          0.08199119998676374,
          -0.8393964441823638
        ],
        [
          0.06019799267960191,
          0.8899204924091071
        ],
        [
          0.3427199963522891,
          0.326253994951474
        ],
        [
          -0.3099688693887217,
          -0.17078738659478732
        ],
        [
          -0.10892929805585538,
          0.9180889651223167
        ],
        [
          0.38395625633148756,
          -0.2220506729860916
        ],
        [
          -0.4012682484704848,
          -0.520613232885305
        ],
        [
          0.3677059823798474,
          -0.8304740149419136
        ],
        [
          0.5291274310362357,
          0.25851275962861386
        ],
        [
          -0.742422169913272,
          0.7849443312821112
        ],
        [
          -0.1432591635478313,
          0.5168778501144351
        ]
      ]
    },
    {
      "charge": 4.021186425906056,
      "spin": 0.05159180070730197,
      "polarization": 0.01282999474357304,
      "quadrature_error": 9.72545102536373e-09,
      "realization": 32,
      "onsite": [
        [
          0.5383342571394327,
          -0.34947460152956755
        ],
        [
          0.6736373022355051,
          0.6969713770958257
        ],
        [
          -0.011708511394562748,
          -0.4059316189233082
        ],
        [
          0.7755186352140224,
          0.12009538297096212
        ],
        [
          -0.36420242260397484,
          -0.6230227610278656
        ],
        [
          0.2836654555893443,
          0.8827941155661787
        ],
        [
          0.7817141911563033,
          0.6124296187320133
        ],
        [
          -0.003460555900977935,
          0.6223455498612951
        ],
        [
          -0.03326218615898746,
          0.9036500803417056
        ],
        [
          0.5137762781124049,
          0.4043672886068319
        ],
        [
          -0.15641552581886753,
          -0.8119694621298807
        ],
        [
          -0.5688448619895696,
          -0.9100048672583347
        ],
        [
          -0.10296135966784514,
          -0.30762680183581925
        ],
        [
          0.03661941135010571,
          0.8449395478619552
        ],
        [
          0.3651598584776825,
          -0.2917475878781426
        ],
        [
          -0.786469401277897,
          0.7483016491089227
        ],
        [
          -0.8532842026443943,
          0.5627239463731486
        ],
        [
          -0.9654342956084401,
          0.6822902254961916
        ],
        [
          -0.3674775371546877,
          0.07235761196661583
        ],
        [
          0.001957021688757443,
          -0.23396581756730694
        ]
      ]
    },
    {
      "charge": 3.4016964608431515,
      "spin": -0.025327693658378635,
      "polarization": -0.007445606611267385,
      "quadrature_error": 6.711275514371538e-09,
      "realization": 33,
      "onsite": [
        [
          0.9764417077686702,
          -0.592440299391435
        ],
        [
          0.03471153213992051,
          -0.9875600072851236
        ],
        [
          -0.6929602082137281,
          0.12508279668264333
        ],
        [
          -0.10773950453881809,
          -0.8538094878622189
        ],
        [
          -0.9579678593366332,
          -0.1409877211674173
        ],
        [
          -0.44504711503019,
          -0.7605955616303792
        ],
        [
          -0.7903008812334047,
          0.60517757854945
        ],
        [
          -0.1061115458605899,
          0.15591614525699504
        ],
        [
          0.34920218895287714,
          0.08012213871533858
        ],
        [
          0.6174411810613674,
          -0.8216454479080386
        ],
        [
          -0.5075545970250754,
          -0.24575369763478205
        ],
        [
          -0.8970590048990164,
          -0.24018366390970014
        ],
        [
          0.8415425665680281,
          0.14181905296801212
        ],
        [
          0.18261278813080684,
          0.9570042158244827
        ],
        [
          -0.6493426280712618,
          0.8435333181997049
        ],
        [
          -0.24395530823502276,
          0.5584421928691319
        ],
        [
          0.5486279962237759,
          0.11197484379708844
        ],
        [
          -0.5876313747845541,
          -0.4910089162518627
        ],
        [
          -0.41947165252818963,
          -0.08844161081013135
        ],
        [
          0.9520447671964605,
          -0.930006124128608
        ]
      ]
    },
    {
      "charge": 2.8503885327763654,
      "spin": 0.015053378077049678,
      "polarization": 0.005281167077383387,
      "quadrature_error": 2.7125009342478674e-09,
      "realization": 34,
      "onsite": [
        [
          0.24217620162631692,
          -0.4750676516205783
        ],
        [
          0.11766537290072088,
          -0.235812977061999
        ],
        [
          -0.3420944637000116,
          0.615611391729489
        ],
        [
          0.09569765450788315,
          -0.5243637606240958
        ],
        [
          0.7033320621032331,
          0.024573431784380206
        ],
        [
          0.7274617526821248,
          0.9258450316974594
        ],
        [
          0.42367789446542337,
          -0.9060627968209372
        ],
        [
          0.15990856731709258,
          0.2241246698017052
        ],
        [
          -0.2284972399051286,
          0.6279412607227719
        ],
        [
          -0.6905614056472555,
          -0.6090014911245791
        ],
        [
          -0.47445222209913074,
          -0.481307598588816
        ],
        [
          -0.6695709644750028,
          -0.5681263299686503
        ],
        [
          0.8923221794933633,
          0.6800051985296587
        ],
        [
          -0.47467653422342826,
          -0.9875951688106472
        ],
        [
          -0.30461470992075435,
          0.9280374044982358
        ],
        [
          0.8499583106204132,
          0.836149969693021
        ],
        [
          0.778876455698315,
          0.590547191057029
        ],
        [
          -0.4946511888917653,
          0.23576441835364736
        ],
        [
          0.20774954379405397,
          0.6580516903261215
        ],
        [
          0.8019887084182196,
          -0.8489949124930789
        ]
      ]
    },
    {
      "charge": 2.685381245465996,
      "spin": 0.05150898435989474,
      "polarization": 0.019181255714384178,
      "quadrature_error": 6.294724176582091e-09,
      "realization": 35,
      "onsite": [
        [
          -0.687468912332706,
          -0.8416751537794023
        ],
        [
          -0.3749229092779274,
          -0.1357573266608174
        ],
        [
          -0.4667790989801388,
          0.5780838631352161
        ],
        [
          -0.566848448658515,
          0.6608823127080234
        ],
        [
          0.567982816402572,
          -0.29667451799059474
        ],
        [
          -0.27094273236300537,
          -0.4895591179557155
        ],
        [
          0.47913829860564183,
          -0.007150391813679935
        ],
        [
          -0.19854958324691196,
          -0.6341878360053761
        ],
        [
          0.6262229326251891,
          0.2561256511692964
        ],
        [
          -0.38944528186861826,
          -0.7024541906400308
        ],
        [
          0.9406148375116319,
          -0.9962879941461462
        ],
        [
          0.18874726329575653,
          0.2593131490579528
        ],
        [
          -0.5127836919001896,
          -0.9645112675830705
        ],
        [
          0.8907138708702238,
          0.06974360538179658
        ],
        [
          0.8436573498482534,
          0.43382825720843265
        ],
        [
          -0.9310566913875971,
          -0.9454011823071751
        ],
        [
          0.43738419590595057,
          0.4762713273494281
        ],
        [
          0.4162034654941875,
          0.7702941575929134
        ],
        [
          -0.019762025333914135,
          -0.05838991133249105
        ],
        [
          -0.36526054124905283,
          -0.1989265700379903
        ]
      ]
    },
    {
      "charge": 4.391738173347376,
      "spin": -0.008078645762948823,
      "polarization": -0.001839509880615513,
      "quadrature_error": 1.0746678885081315e-08,
      "realization": 36,
      "onsite": [
        [
          0.6659986789907781,
          -0.25981800784862874
        ],
        [
          0.6624489339107809,
          0.6606796255684215
        ],
        [
          0.6822955852900234,
          -0.016857091491268905
        ],
        [
          -0.4947306934197644,
          -0.08588119909742353
        ],
        [
          -0.21937762696861207,
          0.3086058670861138
        ],
        [
          0.5780442362990159,
          -0.6179027608113778
        ],
        [
          -0.6585452922425776,
          -0.026217992782676225
        ],
        [
          -0.1645910049437982,
          -0.4361934119625386
        ],
        [
          0.1821259242375428,
          -0.11267779311329162
        ],
        [
          0.6939768630217671,
          -0.6485628486694177
        ],
        [
          -0.35427920569437443,
          -0.9724295027124221
        ],
        [
          0.3003467786735945,
          -0.6859425063170497
        ],
        [
          -0.10830844128197059,
          -0.00040900517545416903
        ],
        [
          0.1587457925669029,
          0.4136160787377352
        ],
        [
          0.16994785947701785,
          0.7458232035405252
        ],
        [
          -0.5945707409757284,
          0.6446252705257094
        ],
        [
          0.9302033603860562,
          -0.6254388618054769
        ],
        [
          0.9684029250148318,
          0.37658404945504387
        ],
        [
          0.164989308143483,
          -0.16892489466256566
        ],
        [
          0.43049595791615314,
          0.15011355109888136
        ]
      ]
    },
    {
      "charge": 2.8745640301212645,
      "spin": -0.010112792667050093,
      "polarization": -0.00351802658110332,
      "quadrature_error": 4.907019592858035e-09,
      "realization": 37,
      "onsite": [
        [
          -0.5182057539247356,
          -0.3831128152368257
        ],
        [
          0.9264689818690877,
          -0.30768799448055306
        ],
        [
          -0.08390359236495781,
          -0.13508565432746567
        ],
        [
          -0.2175281980607391,
          -0.784771951801384
        ],
        [
          -0.9113932450966493,
          0.08025616627307519
        ],
        [
          0.1671698334695546,
          -0.6566939482544403
        ],
        [
          0.6205877491688427,
          -0.46977730040163124
        ],
        [
          -0.1241862450927882,
          -0.0674982108414881
        ],
        [
          0.588374877285335,
          0.9547199975725487
        ],
        [
          -0.2386968356904331,
          -0.5013902374712402
        ],
        [
          -0.7353978282266573,
          0.5348184689227025
        ],
        [
          0.6318315429020824,
          -0.5894883961467743
        ],
        [
          0.6592027772018805,
          0.6176206026580002
        ],
        [
          -0.756883187584783,
          0.4469222267040831
        ],
        [
          0.0006245881550206445,
          -0.04933840709773096
        ],
        [
          -0.9219841190365416,
          -0.753713037598525
        ],
        [
          0.897045098933235,
          -0.9652777861961253
        ],
        [
          0.8790076407525522,
          0.9094718987389556
        ],
        [
          -0.11393346298416018,
          -0.12478395985623769
        ],
        [
          -0.26589613383849575,
          0.22964823509455812
        ]
      ]
    },
    {
      "charge": 3.3959249446374895,
      "spin": -0.04834236869987174,
      "polarization": -0.014235405519256028,
      "quadrature_error": 4.950552551417982e-09,
      "realization": 38,
      "onsite": [
        [
          -0.6977313066865445,
          0.14721119142109718
        ],
        [
          0.714185856794638,
          0.030453745415755407
        ],
        [
          0.5529533581797987,
          -0.024033568907882108
        ],
        [
          0.27707631341251937,
          0.4919207264699257
        ],
        [
          -0.822911398309363,
          -0.8004397507438579
        ],
        [
          -0.0336294718494472,
          0.8225038405360356
        ],
        [
          0.33323589548286714,
          0.7364462305667148
        ],
        [
          0.4025253662628292,
          0.3033323494657145
        ],
        [
          -0.8944343576525944,
          0.5975968414812391
        ],
        [
          0.9051183188625376,
          -0.0652274570034026
        ],
        [
          -0.8037182303399493,
          0.45189163150086653
        ],
        [
          -0.2271689679172444,
          0.058189278435711866
        ],
        [
          -0.3202597104661762,
          -0.8906155149381716
        ],
        [
          -0.17023789555805524,
          -0.3599157366787449
        ],
        [
          0.24401850459564134,
          0.6838735193670018
        ],
        [
          0.7703272190253174,
          -0.37138887591424186
        ],
        [
          -0.6420815278963206,
          0.7125960023643865
        ],
        [
          -0.2554933021301069,
          0.6532682873404827
        ],
        [
          0.3848125097925368,
          0.060615941190430345
        ],
        [
          0.8778938385622295,
          -0.3181587011532905
        ]
      ]
    },
    {
      "charge": 4.217254484253605,
      "spin": -0.0813463259530381,
      "polarization": -0.01928892986106701,
      "quadrature_error": 7.54246303978172e-09,
      "realization": 39,
      "onsite": [
        [
          0.24247558330812669,
          -0.7690811109874716
        ],
        [
          -0.4822585085194584,
          0.0395223288123554
        ],
        [
          0.35888873550349465,
          -0.31740049334094156
        ],
        [
          0.4524294709708119,
          -0.4232501692828652
        ],
        [
          -0.24382761515103657,
          0.502269395262217
        ],
        [
          0.40800975878611134,
          0.8627344186990102
        ],
        [
          -0.030719471814887767,
          -0.4730279470075762
        ],
        [
          0.7118124650765887,
          -0.9872410976680408
        ],
        [
          -0.2509268803978715,
          0.8522785630147676
        ],
        [
          -0.024958126987986384,
          0.6204901454506826
        ],
        [
          -0.9373898634804667,
          0.3248657981527254
        ],
        [
          -0.4235392668406601,
          -0.06854855618054256
        ],
        [
          0.4335799856296607,
          0.7872305579129324
        ],
        [
          0.46032765819673127,
          0.6869259446067244
        ],
        [
          0.31788746123022715,
          0.432551381712188
        ],
        [
          0.13035324950462068,
          -0.5393166647499841
        ],
        [
          0.02560419944165604,
          -0.8009928607804739
        ],
        [
          0.3825757135451524,
          0.79738113317445
        ],
        [
          0.4032331200669048,
          0.49999343090039794
        ],
        [
          0.5463131095439488,
          -0.35122917830338607
        ]
      ]
    },
    {
      "charge": 2.6110970291014524,
      "spin": 0.011683048188336057,
      "polarization": 0.004474383011479471,
      "quadrature_error": 4.752796435859016e-09,
      "realization": 40,
      "onsite": [
        [
          -0.26554595264040426,
          -0.7826166604941436
        ],
        [
          -0.7084224585981869,
          0.3852695781416422
        ],
        [
          0.35704018213994626,
          -0.8390194743587438
        ],
        [
          -0.2968934359832234,
          -0.6609995656664311
        ],
        [
          0.28657587690296205,
          0.15390244688433907
        ],
        [
          -0.5853110807490778,
          0.4520652594172889
        ],
        [
          0.30862578590309386,
          0.12406403347625927
        ],
        [
          0.6118191577217071,
          -0.17218854903671454
        ],
        [
          0.6690496920108426,
          0.5914009974202306
        ],
        [
          0.6486446568403599,
          -0.5988958252562784
        ],
        [
          0.848051176463616,
          0.5616733261548101
        ],
        [
          -0.8852158846834788,
          -0.3567664071861607
        ],
        [
          0.8248032526207458,
          -0.07221316078211415
        ],
        [
          -0.8409784073433,
          -0.7095406624711624
        ],
        [
          -0.7142562047006984,
          0.3141553228274898
        ],
        [
          -0.16691010701575082,
          0.5890754506335927
        ],
        [
          0.9491354958382212,
          0.21278084132202912
        ],
        [
          0.4272080229662192,
          0.7688121212110144
        ],
        [
          -0.40063687119673586,
          -0.2835585085160075
        ],
        [
          -0.8872691941925197,
          -0.8970739610412402
        ]
      ]
    },
    {
      "charge": 3.7373625120854905,
      "spin": 0.008574356345408906,
      "polarization": 0.002294226561561008,
      "quadrature_error": 7.523246032659764e-09,
      "realization": 41,
      "onsite": [
        [
          -0.09892339569611841,
          0.14971720194204363
        ],
        [
          -0.4249822609189393,
          -0.1666557811766587
        ],
        [
          0.21574094621881135,
          -0.28060911563730384
        ],
        [
          0.3613454757883754,
          -0.259260983580901
        ],
        [
          0.9195336232013693,
          -0.33052266317803203
        ],
        [
          -0.11350564571283184,
          0.25562807123883147
        ],
        [
          0.5841311032466754,
          0.5974216624652144
        ],
        [
          -0.4085264682068337,
          -0.09725678931659809
        ],
        [
          -0.3385671493822713,
          0.39501610449204283
        ],
        [
          -0.7334025026501816,
          0.5725716232634726
        ],
        [
          -0.7077899901692175,
          -0.822547566560736
        ],
        [
          -0.09111472983970015,
          0.8474530366589326
        ],
        [
          -0.5977898068995298,
          -0.43987424041931367
        ],
        [
          0.7601014193904878,
          -0.3248836361421126
        ],
        [
          -0.2889991530969427,
          0.1805301600672169
        ],
        [
          0.23010450513377823,
          -0.3500117257487263
        ],
        [
          0.0812863505964001,
          0.04634509122962305
        ],
        [
          0.8084388310525772,
          0.6668246500537418
        ],
        [
          0.9813118277731652,
          -0.7885429108719682
        ],
        [
          -0.38677854929647126,
          -0.7097682315855947
        ]
      ]
    },
    {
      "charge": 2.880159826401044,
      "spin": -0.042709383367079835,
      "polarization": -0.014828824072741865,
      "quadrature_error": 6.451697662365128e-09,
      "realization": 42,
      "onsite": [
        [
          -0.6664549965821389,
          0.4322484075914186
        ],
        [
          -0.10998164116060116,
          0.8730663004469814
        ],
        [
          0.8599875339304233,
          -0.6858229276269576
        ],
        [
          0.14073059476015715,
          -0.7416348958814702
        ],
        [
          0.8844435474778842,
          0.7319685277989216
        ],
        [
          0.20742943159051275,
          0.9297260744631382
        ],
        [
          -0.34079219557379425,
          -0.7620233549961724
        ],
        [
          0.7644399181539991,
          0.04793477713000405
        ],
        [
          -0.73096238922262,
          -0.9961358851839521
        ],
        [
          0.8901529437526594,
          -0.6837811872683284
        ],
        [
          -0.9104547293525482,
          0.42516385823170766
        ],
        [
          -0.21212585665365213,
          -0.5061597515370688
        ],
        [
          0.9508665985080309,
          0.7824523044077769
        ],
        [
          0.33311730611298507,
          0.30639936888990515
        ],
        [
          -0.10761860610398921,
          -0.6103665784920347
        ],
        [
          0.9287896884992326,
          -0.6398709739544861
        ],
        [
          -0.08708615484252213,
          0.06492764410810148
        ],
        [
          -0.226561197639485,
          -0.6095795206491805
        ],
        [
          -0.023260474765017802,
          -0.5189460408813493
        ],
        [
          0.3061713895321776,
          -0.608036418951065
        ]
      ]
    },
    {
      "charge": 3.661006608139904,
      "spin": 0.0415543861258335,
      "polarization": 0.011350535678750545,
      "quadrature_error": 3.879885184004192e-09,
      "realization": 43,
      "onsite": [
        [
          0.33269233626795525,
          -0.10755378224536849
        ],
        [
          0.6458947129253476,
          -0.8552517007831109
        ],
        [
          -0.41752841286176157,
          0.2301361400763089
        ],
        [
          -0.2813387971505281,
          -0.38228371200983435
        ],
        [
          -0.1361093399415969,
          0.1035161653947676
        ],
        [
          -0.5258903082261859,
          -0.9779035241736509
        ],
        [
          0.3340468029365997,
          -0.8484786905066957
        ],
        [
          0.39201314336712123,
          -0.0904915996297102
        ],
        [
          0.44219911362716036,
          0.14895236078085383
        ],
        [
          -0.5413667193254219,
          -0.4256050997007439
        ],
        [
          0.9170468495900899,
          -0.23921319524815976
        ],
        [
          0.7741653993414117,
          -0.9570298915208078
        ],
        [
          0.929242654629469,
          0.543768451667864
        ],
        [
          0.739023962338988,
          -0.9619214479723888
        ],
        [
          0.48555260345288875,
          0.8410128082346486
        ],
        [
          0.24579249996422048,
          0.44930541721488537
        ],
        [
          0.5816833567480957,
          -0.42599440462197546
        ],
        [
          -0.2406313285955608,
          -0.5443010801145165
        ],
        [
          0.4218761378264215,
          -0.6755543157725841
        ],
        [
          0.6072354263270174,
          0.4037263004281646
        ]
      ]
    },
    {
      "charge": 3.4048178691452393,
      "spin": -0.04076481603585943,
      "polarization": -0.011972686235370707,
      "quadrature_error": 3.426753623940667e-09,
      "realization": 44,
      "onsite": [
        [
          0.6010045755098015,
          -0.5036192336109286
        ],
        [
          0.4793910679050697,
          -0.9337913130577196
        ],
        [
          0.5113704624424411,
          0.8363296739984123
        ],
        [
          0.7655770300324982,
          0.40210414578209197
        ],
        [
          -0.8021691467026357,
          -0.7870094667768266
        ],
        [
          -0.7903502042863468,
          0.2258458794342333
        ],
        [
          -0.5284571298601795,
          -0.017682697168796224
        ],
        [
          -0.8942685155315837,
          -0.6708877039738377
        ],
        [
          -0.5156547110425436,
          0.1592331966449161
        ],
        [
          -0.6218083215890922,
          0.43771596330445517
        ],
        [
          0.8618614159692124,
          -0.8932429693108994
        ],
        [
          0.06137540664983754,
          0.18207957681589493
        ],
        [
          -0.6201073892019255,
          -0.9514896650510385
        ],
        [
          0.052007912636775844,
          -0.6423863425126384
        ],
        [
          -0.5253565060430447,
          -0.4745918227954904
        ],
        [
          -0.48893241840528057,
          0.245742440545059
        ],
        [
          0.9341504953254822,
          0.15498636951819322
        ],
        [
          -0.7188562584114406,
          0.7421951612282811
        ],
        [
          0.15253404247120184,
          -0.4045652826002495
        ],
        [
          0.4715558517134475,
          0.5585265673448678
        ]
      ]
    },
    {
      "charge": 3.7317520914711704,
      "spin": -0.027088541091334108,
      "polarization": -0.007258933719966103,
      "quadrature_error": 6.2690245080333615e-09,
      "realization": 45,
      "onsite": [
        [
          -0.9242189184632199,
          0.4525226389819872
        ],
        [
          0.8019132338006336,
          0.2303219597712043
        ],
        [
          0.4952109715653923,
          -0.8147600167756435
        ],
        [
          0.5706501129205099,
          0.5509096123848578
        ],
        [
          0.3976241314997373,
          0.13634041709053113
        ],
        [
          -0.8651842207546849,
          -0.4604181946689072
        ],
        [
          0.2020092588315039,
          -0.32531867994993235
        ],
        [
          0.4167236862450461,
          0.5091991497803265
        ],
        [
          -0.683466004140834,
          0.04845442485777518
        ],
        [
          -0.8690019485200682,
          0.07510433919368675
        ],
        [
          -0.633134239964873,
          0.5040709179508502
        ],
        [
          0.39288550242612685,
          0.7454938117452796
        ],
        [
          -0.24384356363883475,
          0.1794152323966387
        ],
        [
          -0.015561297286019737,
          0.043378677023663936
        ],
        [
          0.5319467426696642,
          0.4606895708137848
        ],
        [
          0.9560314068590656,
          -0.21730133964532272
        ],
        [
          0.7883082105482622,
          -0.6482742278603366
        ],
        [
          0.6825032384318979,
          0.8437969329538733
        ],
        [
          0.43103886005858416,
          -0.758868595711909
        ],
        [
          -0.32641989496691326,
          -0.655111502547697
        ]
      ]
    },
    {
      "charge": 2.657853891213136,
      "spin": -0.024312629024694464,
      "polarization": -0.009147466346841715,
      "quadrature_error": 5.5854921333060235e-09,
      "realization": 46,
      "onsite": [
        [
          -0.8151555331558706,
          -0.3185909723072051
        ],
        [
          0.17369315450916933,
          0.008601218433544666
        ],
        [
          0.7968744586009868,
          0.8899070736594621
        ],
        [
          0.8167322902400824,
          0.4594526045479925
        ],
        [
          0.875997106757517,
          -0.6539612333511693
        ],
        [
          -0.934122997786893,
          -0.9716419700030781
        ],
        [
          0.7172484519017972,
          -0.3051138889708811
        ],
        [
          -0.9031898764891368,
          0.8348674463488126
        ],
        [
          0.4015731989873452,
          -0.34085411431021284
        ],
        [
          -0.9083922612835129,
          0.8310220764841842
        ],
        [
          -0.9803004947574334,
          -0.003020830747504588
        ],
        [
          -0.36981663493197914,
          -0.14856823994757207
        ],
        [
          -0.7972145328010833,
          -0.6411242730632105
        ],
        [
          0.7060479291389634,
          -0.2867432766871003
        ],
        [
          0.4336417889069417,
          0.34643950804328094
        ],
        [
          0.6563314763703432,
          -0.986187372396899
        ],
        [
          -0.04492398580559631,
          0.1706175874914997
        ],
        [
          0.6196388223181888,
          -0.8020604902896651
        ],
        [
          -0.6676118180489035,
          0.9037870053715196
        ],
        [
          -0.39213211176184437,
          -0.2857104593508717
        ]
      ]
    },
    {
      "charge": 4.6050564922248105,
      "spin": 0.0836000112764724,
      "polarization": 0.018153959982385205,
      "quadrature_error": 6.742279942491363e-09,
      "realization": 47,
      "onsite": [
        [
          0.843933190005163,
          -0.1904115796635779
        ],
        [
          0.7027596027664742,
          -0.32807666597552654
        ],
        [
          0.9660474738576401,
          -0.368999180059848
        ],
        [
          0.9075440178496492,
          -0.3409287652352728
        ],
        [
          -0.05365789860459658,
          0.6219844255749969
        ],
        [
          0.19979141741506967,
          0.7226868070049821
        ],
        [
          0.35879193901380835,
          0.05320052929711627
        ],
        [
          -0.33219236548015285,
          0.034129572299461675
        ],
        [
          0.18084420026081616,
          0.05272082987468729
        ],
        [
          -0.14965636621861655,
          0.9997020827285452
        ],
        [
          -0.18686458923760396,
          -0.7556960223432014
        ],
        [
          -0.4109359610970966,
          -0.1271588153980876
        ],
        [
          -0.42055407665470446,
          -0.404798959462906
        ],
        [
          -0.5563044838700375,
          -0.2956835653051124
        ],
        [
          0.5421753488763235,
          0.33288542093917606
        ],
        [
          -0.024503176319828013,
          -0.21010961183573817
        ],
        [
          0.7084744113503265,
          -0.012348058844363408
        ],
        [
          -0.07879434452131862,
          -0.9881173136137777
        ],
        [
          -0.44460506679666034,
          -0.5751479309029865
        ],
        [
          -0.7428424871764299,
          0.32771969442952287
        ]
      ]
    },
    {
      "charge": 2.5709535299156747,
      "spin": -0.04290873543518449,
      "polarization": -0.016689813695929333,
      "quadrature_error": 3.956305377067156e-09,
      "realization": 48,
      "onsite": [
        [
          -0.8503525045293066,
          -0.9332712576945423
        ],
        [
          -0.16430637085588962,
          0.6926520592379943
        ],
        [
          0.5311868871512717,
          -0.23392224777496673
        ],
        [
          0.4328533727850479,
          0.6472690072973393
        ],
        [
          0.4623318887547623,
          0.4878095611481741
        ],
        [
          0.034191281474743596,
          0.31631420037049307
        ],
        [
          -0.6504169921801455,
          0.9411706650623906
        ],
        [
          0.8279439342165957,
          0.84576854762958
        ],
        [
          -0.9841426797318598,
          -0.8791114866513203
        ],
        [
          -0.9740705795740046,
          -0.7425170466068276
        ],
        [
          -0.0575561484816165,
          -0.764072058330239
        ],
        [
          0.6375678288457707,
          0.20810461921121282
        ],
        [
          -0.7864656074681493,
          0.2569243662908507
        ],
        [
          -0.48519601852047267,
          -0.8837067945653034
        ],
        [
          -0.328459940741773,
          -0.6632755180302023
        ],
        [
          0.24188557130009847,
          -0.19475302674598716
        ],
        [
          -0.2876950276032253,
          -0.518304442320229
        ],
        [
          0.5382376860403415,
          0.6319218339078174
        ],
        [
          0.2470134442523375,
          -0.9382105421648101
        ],
        [
          -0.5629389851405711,
          0.5469585214702901
        ]
      ]
    },
    {
      "charge": 4.121121049265044,
      "spin": 0.10411343087891364,
      "polarization": 0.02526337606547158,
      "quadrature_error": 5.725179489902786e-09,
      "realization": 49,
      "onsite": [
        [
          0.07371707601172584,
          -0.2765523034505406
        ],
        [
          -0.41468311285832304,
          0.5989834859360468
        ],
        [
          -0.3339816668166451,
          -0.9913198889628603
        ],
        [
          0.04231658351734868,
          0.3197292063476249
        ],
        [
          -0.3524596708008727,
          -0.9318645666162335
        ],
        [
          -0.5027655833791973,
          0.035821961009425696
        ],
        [
          0.10807130045379743,
          -0.924610707985636
        ],
        [
          0.6191886013599917,
          0.8434203125675013
        ],
        [
          0.0371020252147134,
          -0.015560604865600958
        ],
        [
          0.6005328067906088,
          -0.7777933139056958
        ],
        [
          0.3232599006047989,
          -0.2875944361619125
        ],
        [
          0.5069290869592724,
          -0.8217956581599497
        ],
        [
          0.9137984125924199,
          -0.31429488445779996
        ],
        [
          0.2587817316861951,
          -0.719189412545421
        ],
        [
          0.7144644949554884,
          -0.1887425464071497
        ],
        [
          0.6659915460049282,
          0.4266937053263038
        ],
        [
          0.35976272709179624,
          -0.3301911950027101
        ],
        [
          0.7518520623491374,
          -0.42893054117138907
        ],
        [
          0.19031313179635445,
          -0.12255318551867433
        ],
        [
          0.3021152850517028,
          0.5158810684561892
        ]
      ]
    },
    {
      "charge": 2.6558181016676934,
      "spin": 0.007736347148816821,
      "polarization": 0.002912980803903273,
      "quadrature_error": 4.695147407396398e-09,
      "realization": 50,
      "onsite": [
        [
          -0.49022583312498136,
          -0.7442903021236593
        ],
        [
          0.6962789168300365,
          0.9089587423872263
        ],
        [
          -0.12999254133964122,
          -0.6758133596651499
        ],
        [
          0.23133741447312017,
          0.3273975940666749
        ],
        [
          -0.5844283379360677,
          -0.6325527072521717
        ],
        [
          0.36292787394862236,
          0.7317383689668009
        ],
        [
          -0.18380964066682304,
          0.9060811461311855
        ],
        [
          0.9588515250726362,
          -0.7272696946073771
        ],
        [
          0.14606373962106645,
          0.9823065255348575
        ],
        [
          0.30928735309356403,
          0.015745009287331913
        ],
        [
          -0.45366294688073205,
          -0.01422720257440635
        ],
        [
          -0.8553150623394143,
          0.9462221923557623
        ],
        [
          0.2864996799698225,
          0.4493932072880733
        ],
        [
          0.4904258204831047,
          -0.5776689998514672
        ],
        [
          0.725721902335583,
          0.15061413037781746
        ],
        [
          0.7990838419537494,
          0.46550663661261193
        ],
        [
          -0.39798981835977365,
          -0.995545942012996
        ],
        [
          0.4386266782090227,
          0.11959451550162559
        ],
        [
          -0.4944495816807264,
          -0.5845902057478578
        ],
        [
          0.19326896374635716,
          0.6298509746692591
        ]
      ]
    },
    {
      "charge": 5.059365190557353,
      "spin": -0.15195714321825987,
      "polarization": -0.030034824033234073,
      "quadrature_error": 1.012954000198995e-08,
      "realization": 51,
      "onsite": [
        [
          -0.0673721889268919,
          -0.16212484693516682
        ],
        [
          0.9353665180371711,
          -0.1268165288088201
        ],
        [
          -0.16612732182253787,
          -0.5312634845894533
        ],
        [
          0.017690804030299656,
          -0.3448010382371536
        ],
        [
          -0.4227509936222178,
          -0.23350403266959696
        ],
        [
          -0.7996596650634151,
          -0.3712121108176991
        ],
        [
          0.20128094480829195,
          -0.7647750595870446
        ],
        [
          0.3608853435595787,
          -0.6785499579474614
        ],
        [
          0.41696515175011073,
          -0.09908685115857274
        ],
        [
          -0.5500850362267751,
          -0.25340291167939566
        ],
        [
          -0.28211571603792995,
          0.6651264516678135
        ],
        [
          0.4464913423907002,
          0.8495941860695111
        ],
        [
          0.5186841066505683,
          0.8113007523848912
        ],
        [
          -0.48686941444908327,
          0.47512674231159213
        ],
        [
          -0.8082874841597947,
          -0.17654913624854918
        ],
        [
          0.8419601069041585,
          0.12311685896050628
        ],
        [
          0.27733105975102523,
          0.383426381087155
        ],
        [
          0.2368194371322474,
          0.6631727349754508
        ],
        [
          -0.08458426609926106,
          0.8853282377979077
        ],
        [
          0.9607432655720209,
          0.5784534065642986
        ]
      ]
    },
    {
      "charge": 3.2420044811848756,
      "spin": 0.051215107699234944,
      "polarization": 0.01579735870090995,
      "quadrature_error": 5.254351794716188e-09,
      "realization": 52,
      "onsite": [
        [
          -0.31433155105889043,
          0.8822147809812577
        ],
        [
          -0.8317445107453003,
          -0.5222733448382391
        ],
        [
          0.9615654815623953,
          -0.4893028373532624
        ],
        [
          0.45730952984111206,
          -0.8585218014826317
        ],
        [
          -0.7584088348287437,
          -0.41333480444145243
        ],
        [
          -0.5679564375134658,
          -0.315663058785842
        ],
        [
          -0.12180220156308819,
          -0.5701489880044672
        ],
        [
          0.40917711858007144,
          -0.8385529697094798
        ],
        [
          -0.6071826771656061,
          0.10122992615700177
        ],
        [
          -0.7046166097015674,
          -0.48080927095775783
        ],
        [
          -0.5753124265586391,
          -0.8022726146326802
        ],
        [
          0.2849333006669168,
          -0.6606685747994636
        ],
        [
          0.639299141199763,
          0.019663150537108764
        ],
        [
          0.745299947752875,
          -0.790889505974731
        ],
        [
          -0.54340783263644,
          -0.4922487614049369
        ],
        [
          0.9351346818526554,
          -0.5939699825925666
        ],
        [
          0.5413699584199296,
          0.29084753651065864
        ],
        [
          0.6257440387586888,
          -0.6652625002663115
        ],
        [
          0.31817214279357997,
          0.626949111549489
        ],
        [
          -0.8392819900325357,
          -0.29317539708330576
        ]
      ]
    },
    {
      "charge": 2.855671057894439,
      "spin": -0.05990413135150838,
      "polarization": -0.020977251979321897,
      "quadrature_error": 6.298810999328265e-09,
      "realization": 53,
      "onsite": [
        [
          -0.6780785547244543,
          -0.6428293146890347
        ],
        [
          -0.7815756346282365,
          -0.6839028209336755
        ],
        [
          -0.9645293255528244,
          -0.27439229521572517
        ],
        [
          0.47824133377050626,
          0.5072752913578589
        ],
        [
          -0.8179143054245688,
          -0.9875579216665926
        ],
        [
          -0.8173103128350931,
          0.538315095632858
        ],
        [
          0.20000957155837518,
          -0.22091009445463072
        ],
        [
          -0.7008212690444251,
          0.31352427679291184
        ],
        [
          0.5399387091654619,
          -0.16635698562417267
        ],
        [
          -0.1897484446595723,
          0.886510602182206
        ],
        [
          -0.8699584847416442,
          0.4105057087197501
        ],
        [
          -0.2809216835722155,
          0.5419002591162898
        ],
        [
          -0.06775950828376098,
          0.13645156849890872
        ],
        [
          0.8356378080923783,
          0.4760149027786509
        ],
        [
          -0.9593949316185351,
          0.632264709862256
        ],
        [
          0.2437891723811878,
          0.24389125437277914
        ],
        [
          0.8269955159329383,
          0.2543374039788433
        ],
        [
          0.08636388743174273,
          -0.13206535890576565
        ],
        [
          0.015716686113006917,
          0.3480779791417601
        ],
        [
          0.10249422895082971,
          -0.5919978240967372
        ]
      ]
    },
    {
      "charge": 2.754380506045395,
      "spin": 0.01538526116700223,
      "polarization": 0.0055857428315493115,
      "quadrature_error": 5.022268622744276e-09,
      "realization": 54,
      "onsite": [
        [
          0.7234716713606557,
          0.6893452727539391
        ],
        [
          0.29399061732270493,
          0.040326327230600034
        ],
        [
          -0.6352489168673441,
          -0.12276023982871065
        ],
        [
          -0.5390569706113058,
          0.17676329937502233
        ],
        [
          0.4430721895447265,
          -0.7718021559719683
        ],
        [
          -0.9163429161462757,
          -0.7410351703905209
        ],
        [
          0.47729878990461216,
          0.22987394662215088
        ],
        [
          0.21169077270274328,
          0.09277620264742903
        ],
        [
          0.620339767945131,
          -0.6210743341471789
        ],
        [
          0.8022683731057325,
          0.6458992476316188
        ],
        [
          -0.7226706041883673,
          -0.8500733366085298
        ],
        [
          0.9313691930311745,
          0.3216773041588523
        ],
        [
          0.5889454232033466,
          -0.6049571181362818
        ],
        [
          0.4837306274286681,
          0.7509218168411804
        ],
        [
          0.2228387756575636,
          0.14501370350356368
        ],
        [
          0.803659793158223,
          0.706032268354724
        ],
        [
          0.0018307139201241274,
          -0.41175139052097065
        ],
        [
          0.7002225046936728,
          0.9812010790260115
        ],
        [
          -0.11055429966505259,
          -0.09793100777373498
        ],
        [
          -0.5301928488160188,
          -0.8235828466809818
        ]
      ]
    },
    {
      "charge": 2.521280952933714,
      "spin": 0.11289215334079679,
      "polarization": 0.044775713396572346,
      "quadrature_error": 5.468169818074019e-09,
      "realization": 55,
      "onsite": [
        [
          0.9978201100514532,
          0.09667658208697794
        ],
        [
          -0.4381818988007071,
          0.474180985796008
        ],
        [
          0.6269817640717494,
          -0.9428826641612724
        ],
        [
          0.34697663818898516,
          0.907094952297737
        ],
        [
          -0.28300141293834224,
          -0.7964738856548095
        ],
        [
          -0.23569857980195374,
          0.6371688096969548
        ],
        [
          0.6256261422104192,
          0.004129680099201005
        ],
        [
          -0.5998617091922973,
          0.10802586219577415
        ],
        [
          -0.45004375111290096,
          -0.3849206212616252
        ],
        [
          -0.3429711606029726,
          0.6366996573315928
        ],
        [
          0.43219953407557954,
          -0.6137847940456918
        ],
        [
          -0.6474049392606778,
          0.39661635369017945
        ],
        [
          -0.5482240936536515,
          0.8410741781574171
        ],
        [
          -0.9356638773411574,
          0.7298006821204086
        ],
        [
          0.9544163399143091,
          -0.8156877354395282
        ],
        [
          -0.44487093688110124,
          -0.7872236245790674
        ],
        [
          -0.14787787105908867,
          0.386431147489096
        ],
        [
          0.7176785323850352,
          -0.15651718435706785
        ],
        [
          -0.9604873700992929,
          -0.08584548028392947
        ],
        [
          0.7226692891693629,
          -0.17637311308581394
        ]
      ]
    },
    {
      "charge": 2.458881662504773,
      "spin": -0.04457212146306045,
      "polarization": -0.018126989249924477,
      "quadrature_error": 4.010195782503959e-09,
      "realization": 56,
      "onsite": [
        [
          -0.9029001272328487,
          -0.5491782929192917
        ],
        [
          -0.92592412993478,
          0.2718399960632438
        ],
        [
          0.7277599009983682,
          0.26829845630210314
        ],
        [
          0.30094613077591004,
          0.020699916116399653
        ],
        [
          -0.7111440246647056,
          -0.4030978545847774
        ],
        [
          -0.5030939338137779,
          0.2782245040149187
        ],
        [
          -0.2085487845897196,
          -0.8487257942796038
        ],
        [
          -0.819141208694057,
          0.6396656731258941
        ],
        [
          -0.4140537527456365,
          0.11381507576794236
        ],
        [
          -0.91152020307539,
          -0.6319424485546734
        ],
        [
          0.3429814685161261,
          0.18620473471568744
        ],
        [
          -0.4900946064700218,
          0.1692711639474047
        ],
        [
          0.8589984173663752,
          -0.0005115382421787551
        ],
        [
          -0.3317928028836916,
          0.1398211140541079
        ],
        [
          -0.3984003500696216,
          0.5221017285689256
        ],
        [
          0.9408930752967686,
          -0.026342539136300358
        ],
        [
          -0.8908785878973702,
          0.22354759894809573
        ],
        [
          -0.05316361121847235,
          0.5738924926229987
        ],
        [
          -0.7550372900900084,
          -0.6064341038922019
        ],
        [
          0.46449111165150336,
          -0.1714088367435509
        ]
      ]
    },
    {
      "charge": 2.3157171421010507,
      "spin": -0.00414296582774702,
      "polarization": -0.0017890638508587912,
      "quadrature_error": 4.379554383718805e-09,
      "realization": 57,
      "onsite": [
        [
          -0.8170655082096567,
          0.033130099499871335
        ],
        [
          0.046747549235721664,
          0.28590974401290614
        ],
        [
          0.9188241901323666,
          0.16145694062142368
        ],
        [
          0.055070927461695396,
          -0.9826439734034931
        ],
        [
          -0.5231076540817379,
          -0.351752439217059
        ],
        [
          0.6867760683439663,
          0.48507328591239207
        ],
        [
          0.8650865317471932,
          -0.08877673844176148
        ],
        [
          -0.27851572960375637,
          0.06171526945783956
        ],
        [
          -0.42462565777525296,
          -0.9110746829312735
        ],
        [
          0.9455061189692857,
          -0.04515830854765568
        ],
        [
          -0.5393000606425156,
          -0.8421020327989057
        ],
        [
          -0.14545925158787898,
          -0.2018286295388343
        ],
        [
          -0.4954642165995169,
          0.7729896252876154
        ],
        [
          0.3361715400481786,
          0.21373313363510626
        ],
        [
          0.2217231411035674,
          0.0016029535101040882
        ],
        [
          -0.3822290560254047,
          0.6834690417368725
        ],
        [
          -0.5771163710697027,
          -0.9271018392166392
        ],
        [
          0.8083843246906774,
          0.03535232406517497
        ],
        [
          -0.21611410186836744,
          -0.4734556608047218
        ],
        [
          0.25113207908656476,
          -0.7337617456189132
        ]
      ]
    },
    {
      "charge": 3.634356232382578,
      "spin": -0.001536798080667793,
      "polarization": -0.0004228529022484714,
      "quadrature_error": 5.121144190417411e-09,
      "realization": 58,
      "onsite": [
        [
          0.014763105409938193,
          0.7436306801366548
        ],
        [
          0.5506983364243108,
          0.553579804518832
        ],
        [
          0.8426230379916313,
          0.28408213030463014
        ],
        [
          0.5862452052116862,
          -0.18310907983847646
        ],
        [
          0.12256805943418558,
          -0.2568793486768153
        ],
        [
          -0.5142783581047026,
          0.29666867393155383
        ],
        [
          0.634670211689573,
          -0.07580930890315729
        ],
        [
          -0.9896139117297209,
          0.44487397246491134
        ],
        [
          0.23954737766455536,
          -0.3025987327783273
        ],
        [
          0.5422104834572612,
          -0.8647332598555704
        ],
        [
          0.8222200866233593,
          0.8668222805528927
        ],
        [
          0.6338419274795268,
          0.3080172516261148
        ],
        [
          0.4452442460090109,
          -0.4646133369056231
        ],
        [
          -0.7450871722617494,
          0.9064932055306663
        ],
        [
          -0.8080212341218045,
          0.620369672180745
        ],
        [
          0.39517732962819485,
          0.29041762132375637
        ],
        [
          0.9007337125603703,
          0.31108159942927416
        ],
        [
          0.6325048545128409,
          0.694288263150076
        ],
        [
          -0.8303674426782623,
          0.09452623041258379
        ],
        [
          0.2500917241298002,
          -0.47849448036147835
        ]
      ]
    },
    {
      "charge": 2.8684162771815,
      "spin": 0.025396347868608598,
      "polarization": 0.00885378739154381,
      "quadrature_error": 5.958277160684516e-09,
      "realization": 59,
      "onsite": [
        [
          0.1606442639311736,
          -0.3780089475299082
        ],
        [
          0.46449986221672823,
          -0.3467126486811263
        ],
        [
          0.7509151746897806,
          0.7244241774928724
        ],
        [
          -0.7208971269206099,
          -0.4732871740184639
        ],
        [
          0.6504487372157781,
          -0.669645118437358
        ],
        [
          0.3290094365573286,
          0.9153001026947745
        ],
        [
          0.5256470026460613,
          -0.7157645499392966
        ],
        [
          0.5792247935261725,
          0.5548143978902744
        ],
        [
          -0.36922654435409474,
          0.7438756222564462
        ],
        [
          0.1139456170095332,
          -0.6308807364399074
        ],
        [
          -0.6002518457406032,
          -0.8857192352640639
        ],
        [
          -0.5069299254245276,
          0.2861551970159135
        ],
        [
          0.30785385821639744,
          0.23897554260882403
        ],
        [
          0.5987887914561785,
          -0.39755579177404177
        ],
        [
          -0.31478306301780057,
          -0.10267217601929657
        ],
        [
          -0.8958668431565193,
          -0.8355833021716728
        ],
        [
          -0.9838848932273494,
          0.7684560544992989
        ],
        [
          0.0702232158946885,
          0.534580187922852
        ],
        [
          0.8002798436717227,
          0.04711613810578941
        ],
        [
          0.967485170508668,
          0.23978853706914993
        ]
      ]
    },
    {
      "charge": 2.9757702180627157,
      "spin": -0.003603558331210397,
      "polarization": -0.0012109665959209657,
      "quadrature_error": 5.004391001186941e-09,
      "realization": 60,
      "onsite": [
        [
          0.832538600250244,
          0.6807133681254613
        ],
        [
          -0.23494050466627625,
          0.9086365915655026
        ],
        [
          -0.6764863857058614,
          0.22317094308339858
        ],
        [
          -0.9965915492495043,
          0.16749714391576775
        ],
        [
          -0.6034017693645357,
          -0.8774262188803243
        ],
        [
          -0.07621404020538258,
          -0.7557241222133491
        ],
        [
          -0.33064889960025523,
          0.1601621992830018
        ],
        [
          -0.2827823123912907,
          -0.17338094579786767
        ],
        [
          0.9787554370039315,
          -0.7229700286444503
        ],
        [
          0.1537847414999174,
          0.5323986967434804
        ],
        [
          0.3976963087687555,
          0.7292696095517035
        ],
        [
          -0.8818364211980425,
          0.0006341692157891821
        ],
        [
          0.4456357656902252,
          0.6541901631139939
        ],
        [
          -0.4195917690491966,
          0.572921114944515
        ],
        [
          -0.8123903976405749,
          -0.6135824411602393
        ],
        [
          0.8022477228045886,
          -0.17957371879221928
        ],
        [
          0.4857331585835394,
          0.9721318527860214
        ],
        [
          0.13013536664584735,
          -0.43865973202651465
        ],
        [
          -0.5486317243516514,
          0.3784999748890101
        ],
        [
          -0.7197391976948901,
          0.5520471063848906
        ]
      ]
    },
    {
      "charge": 3.4382676059496102,
      "spin": 0.028080807538196213,
      "polarization": 0.008167138441930734,
      "quadrature_error": 8.372830818069132e-09,
      "realization": 61,
      "onsite": [
        [
          -0.16019968624125602,
          0.4610868128307213
        ],
        [
          0.6736582533354056,
          0.1502763502310991
        ],
        [
          -0.13676895954717128,
          -0.2948067036375317
        ],
        [
          0.017423200604547606,
          0.17767806408406717
        ],
        [
          0.8642756225949491,
          0.4455251875766413
        ],
        [
          0.22658461388830053,
          0.10838917242093271
        ],
        [
          -0.34995586816482205,
          -0.827366175780333
        ],
        [
          -0.8395486681728628,
          -0.46579202480171267
        ],
        [
          -0.6879914687618756,
          0.2307191267858617
        ],
        [
          0.25507580907953376,
          0.9371118909828293
        ],
        [
          0.7807973102692811,
          0.8791010746390522
        ],
        [
          0.6892477112341557,
          0.8561029196453274
        ],
        [
          0.23138930030182436,
          -0.3584253754546396
        ],
        [
          0.6619395030060959,
          -0.6577127499346733
        ],
        [
          -0.18583771945857208,
          0.6733019698363898
        ],
        [
          -0.1143605834801571,
          -0.27017847184002086
        ],
        [
          0.42075809102452144,
          -0.690755358585635
        ],
        [
          0.7993460873405649,
          -0.9283844678935571
        ],
        [
          -0.9898415101540241,
          0.4841499684745434
        ],
        [
          -0.30489145782016225,
          -0.8070302570989325
        ]
      ]
    },
    {
      "charge": 3.897113730521685,
      "spin": -0.037798382037830904,
      "polarization": -0.009699070812791252,
      "quadrature_error": 6.079705899836717e-09,
      "realization": 62,
      "onsite": [
        [
          -0.4788273130746139,
          0.858280117873633
        ],
        [
          0.21059051746679058,
          0.06266463820744428
        ],
        [
          0.7906259494362808,
          0.9986513874049685
        ],
        [
          0.9156441910305833,
          -0.4576807458253729
        ],
        [
          0.17627640135666045,
          -0.32794603654866683
        ],
        [
          -0.5644648020161245,
          -0.07733883479157133
        ],
        [
          -0.7611030513886927,
          0.3018115269779562
        ],
        [
          0.028875672894177473,
          -0.7749006359788952
        ],
        [
          0.2408553974995642,
          0.5169666543496609
        ],
        [
          0.9472864470985383,
          0.22930197521957352
        ],
        [
          0.1336582589351314,
          -0.5499647767185738
        ],
        [
          -0.37471753513472117,
          0.8295847042997295
        ],
        [
          -0.3512356248860733,
          0.07420354627315806
        ],
        [
          -0.8258070127605397,
          -0.5268041908149166
        ],
        [
          -0.4272837488034842,
          -0.8103769820658209
        ],
        [
          -0.3101226199144569,
          0.15957088427011468
        ],
        [
          -0.8520032334357266,
          0.37959829184043725
        ],
        [
          -0.06016885522978277,
          -0.5551843079421792
        ],
        [
          -0.5899410253684612,
          -0.8671174767335876
        ],
        [
          0.23039201460898284,
          0.30010744568725944
        ]
      ]
    },
    {
      "charge": 3.0886331725395255,
      "spin": 0.053324511656307895,
      "polarization": 0.017264760389937663,
      "quadrature_error": 5.557128247348966e-09,
      "realization": 63,
      "onsite": [
        [
          -0.6611634128043522,
          -0.8471921787841192
        ],
        [
          0.9104890432094586,
          -0.2555640941987569
        ],
        [
          -0.06825633704970091,
          0.3113296808601633
        ],
        [
          -0.4101125772287626,
          -0.3119326260786157
        ],
        [
          0.34090094082581346,
          0.916725918593382
        ],
        [
          0.30257362103608143,
          0.48042659585991765
        ],
        [
          -0.09015817873544307,
          0.913814466300841
        ],
        [
          -0.730427622512354,
          -0.3921396573949447
        ],
        [
          0.04400050968938363,
          -0.15701883417794082
        ],
        [
          0.005249196135874268,
          -0.39234614949839
        ],
        [
          0.18959642099934415,
          -0.40984250875954076
        ],
        [
          -0.9180937629707182,
          -0.7508834505770023
        ],
        [
          0.5338760651171643,
          -0.9392675073167407
        ],
        [
          -0.5533895851205146,
          -0.806676476920688
        ],
        [
          -0.2337839108440003,
          0.4443008354097695
        ],
        [
          -0.3982135359378498,
          0.7690002769473137
        ],
        [
          -0.8150641480127281,
          -0.7043839123025635
        ],
        [
          0.8979528322289829,
          0.25700702909283657
        ],
        [
          -0.4148228729500958,
          -0.7106428382095225
        ],
        [
          -0.7348076756054374,
          0.174769779403674
        ]
      ]
    },
    {
      "charge": 2.890716407136196,
      "spin": 0.16174014536678583,
      "polarization": 0.05595157828955632,
      "quadrature_error": 4.04789403612457e-09,
      "realization": 64,
      "onsite": [
        [
          -0.6004430248707096,
          -0.7470743468355556
        ],
        [
          -0.35946252594868744,
          0.7729035148412642
        ],
        [
          -0.16184250552779944,
          0.14794184157975598
        ],
        [
          0.7964514110534173,
          0.1397718707873692
        ],
        [
          0.6662420388299712,
          0.6353184591280185
        ],
        [
          -0.3371802628070957,
          0.05552808266630782
        ],
        [
          -0.07539592530834693,
          -0.8529239498732311
        ],
        [
          0.6278500933117186,
          -0.5150157875013968
        ],
        [
          -0.9698636264005656,
          0.41147168692619585
        ],
        [
          -0.6067622092294407,
          0.5458935009957779
        ],
        [
          -0.12083960139843652,
          -0.8142246672281661
        ],
        [
          -0.3882613537218891,
          0.39907356348985235
        ],
        [
          -0.3103684351587166,
          -0.5658173331855194
        ],
        [
          -0.863886866037699,
          0.8225437282835619
        ],
        [
          0.7238465393549405,
          0.9498673138499767
        ],
        [
          -0.037593580287471395,
          -0.4715435964063155
        ],
        [
          0.7218779202711774,
          0.6657606460535943
        ],
        [
          -0.0427078504739693,
          0.24531578732972403
        ],
        [
          -0.44397047922445276,
          0.7777022158934443
        ],
        [
          0.6533203476776206,
          0.06276200238719665
        ]
      ]
    },
    {
      "charge": 2.8141046667287535,
      "spin": -0.016869053460502378,
      "polarization": -0.005994465543497979,
      "quadrature_error": 5.529819455561808e-09,
      "realization": 65,
      "onsite": [
        [
          0.6814841009047783,
          -0.72664854116489
        ],
        [
          -0.3904400065546443,
          -0.11581844160215193
        ],
        [
          -0.11027531895551212,
          0.7728054431225442
        ],
        [
          0.21662435473740582,
          0.8566596461486371
        ],
        [
          0.7407636565919695,
          0.07684481939429055
        ],
        [
          -0.744921784041789,
          0.813005373458807
        ],
        [
          0.9072632170579678,
          0.9363258627278548
        ],
        [
          -0.9063723466943887,
          0.2381249871169706
        ],
        [
          0.7698207067672083,
          0.2747551947887148
        ],
        [
          -0.2666808447236997,
          0.27362482109604414
        ],
        [
          0.4716568226234037,
          -0.4189082622539342
        ],
        [
          -0.9631185673144294,
          -0.4573302321579671
        ],
        [
          0.28857975488540455,
          0.12737313378285453
        ],
        [
          -0.3843781180622259,
          -0.3347153565751104
        ],
        [
          0.8563890236787524,
          -0.5749534532752154
        ],
        [
          0.944251066217781,
          -0.3960996235856582
        ],
        [
          -0.42249975421242447,
          -0.16742580372862648
        ],
        [
          -0.536057063328989,
          -0.32452123903328056
        ],
        [
          -0.7039919749454764,
          0.8617574338442524
        ],
        [
          0.027781750658276483,
          0.04878206757493464
        ]
      ]
    },
    {
      "charge": 2.5363097799811922,
      "spin": 0.05448221634129704,
      "polarization": 0.021480899837756036,
      "quadrature_error": 3.948857507873071e-09,
      "realization": 66,
      "onsite": [
        [
          0.7569649674250438,
          -0.9867834384143432
        ],
        [
          -0.38049464694395474,
          0.8215484341154786
        ],
        [
          -0.36958251599280145,
          -0.3984228126393563
        ],
        [
          0.9008094084230094,
          0.894098237129604
        ],
        [
          0.18838322172914945,
          -0.5351546881355094
        ],
        [
          0.46493314358673166,
          0.9523013581940754
        ],
        [
          0.026336623677095883,
          0.7124348937603613
        ],
        [
          -0.2558129245859606,
          0.9243495539861821
        ],
        [
          -0.7427746081837763,
          0.36409494376469675
        ],
        [
          -0.6685738699799588,
          -0.2723909538796394
        ],
        [
          0.37939834948898454,
          0.649348429024136
        ],
        [
          0.46358241902542185,
          0.9860606861829477
        ],
        [
          -0.6992969350525953,
          -0.47733042926432145
        ],
        [
          0.668058478024018,
          -0.47125786991281426
        ],
        [
          -0.4972972626969181,
          -0.9513214371039871
        ],
        [
          0.8379676993542751,
          -0.8231089259970432
        ],
        [
          0.01948494949600299,
          0.4159328624894929
        ],
        [
          -0.9572453421659362,
          0.46934164988798965
        ],
        [
          -0.7447533856606532,
          -0.9988238137931538
        ],
        [
          0.4063023141465003,
          0.47272153663164107
        ]
      ]
    },
    {
      "charge": 3.9273616743228743,
      "spin": -0.036887714785682334,
      "polarization": -0.009392492427385678,
      "quadrature_error": 7.96433242928555e-09,
      "realization": 67,
      "onsite": [
        [
          -0.5770344577888373,
          0.8616075614279752
        ],
        [
          -0.17950616217579807,
          -0.12463544239053337
        ],
        [
          -0.9268687074578996,
          -0.593770367357259
        ],
        [
          -0.8580492716437735,
          0.44355390417642426
        ],
        [
          0.8986475779185805,
          0.06547577157282403
        ],
        [
          0.39550172847628007,
          0.7663616789976557
        ],
        [
          -0.13953628868272516,
          -0.7903569285412722
        ],
        [
          0.4238397459837122,
          0.6221607131797209
        ],
        [
          0.7383511327298777,
          0.34761371307193367
        ],
        [
          0.0449257448332161,
          0.34592538445199095
        ],
        [
          -0.6719760742922531,
          0.7846646561194126
        ],
        [
          0.5272423791923693,
          0.809281882687976
        ],
        [
          -0.6806503516640514,
          0.13372499121936032
        ],
        [
          -0.13081358082318206,
          0.38508728351673893
        ],
        [
          0.2692169150163577,
          -0.9524944674646303
        ],
        [
          0.3281535567907061,
          -0.20523679668539296
        ],
        [
          -0.07967118988676436,
          0.6468733652453169
        ],
        [
          0.02034502846936803,
          0.4452201243258087
        ],
        [
          0.6827220953030941,
          -0.5541185972340175
        ],
        [
          0.5495872623613598,
          -0.6595591243332934
        ]
      ]
    },
    {
      "charge": 2.7350386023702407,
      "spin": -0.0011495668099563148,
      "polarization": -0.00042031099998372106,
      "quadrature_error": 4.908762887478947e-09,
      "realization": 68,
      "onsite": [
        [
          0.577085544421206,
          0.35297078481403443
        ],
        [
          -0.9150647495233108,
          -0.508903565754075
        ],
        [
          0.34461112258883575,
          -0.060442256662858185
        ],
        [
          -0.8811508042303973,
          -0.8267339086613543
        ],
        [
          0.3479319675333774,
          0.4193542667296595
        ],
        [
          -0.8527386905584806,
          -0.9137859449567105
        ],
        [
          -0.866696854906059,
          0.023742961229741733
        ],
        [
          0.4163253493722405,
          0.5242491094141184
        ],
        [
          0.7387400206924175,
          -0.6597357707382439
        ],
        [
          -0.26486854555433226,
          -0.6122550774221138
        ],
        [
          0.3135835837191334,
          -0.8288812579148366
        ],
        [
          -0.634843821712467,
          -0.4690727471090339
        ],
        [
          -0.6415593471344825,
          0.7472121395459126
        ],
        [
          -0.658290318306346,
          0.3949237181730856
        ],
        [
          -0.59550895667816,
          0.7526229080062803
        ],
        [
          0.11325383604586481,
          -0.20906733397625832
        ],
        [
          -0.7248466579026698,
          -0.6468955755468819
        ],
        [
          -0.9090141664401372,
          -0.3413249594595993
        ],
        [
          0.8840608556580913,
          0.5555872452813166
        ],
        [
          -0.7913517665463334,
          0.5730746833289642
        ]
      ]
    },
    {
      "charge": 3.14283466212955,
      "spin": 0.15932979838639239,
      "polarization": 0.05069620756900787,
      "quadrature_error": 5.192743096630188e-09,
      "realization": 69,
      "onsite": [
        [
          -0.798092102113859,
          -0.9397505642572401
        ],
        [
          -0.2837249878130552,
          0.7456966919261057
        ],
        [
          -0.8904344098538632,
          0.5245307628336662
        ],
        [
          0.8507327795682218,
          0.31469625359552844
        ],
        [
          0.3050893035995208,
          -0.1959433850557304
        ],
        [
          -0.6684055080840317,
          -0.8413703037509732
        ],
        [
          0.34460213168885856,
          0.7708369665455763
        ],
        [
          -0.6434887371885343,
          0.5449429619061938
        ],
        [
          -0.10302987819347398,
          -0.48919493465168107
        ],
        [
          0.39515532341858406,
          0.6739887459987532
        ],
        [
          0.4564603672809173,
          0.5651382944944963
        ],
        [
          -0.35968947547396923,
          -0.3749783839268357
        ],
        [
          0.7914165993971822,
          -0.30400178488556473
        ],
        [
          0.2114884322582986,
          -0.7739195356784576
        ],
        [
          -0.022165129149240403,
          0.898709431025327
        ],
        [
          -0.1750368826819062,
          0.5817610786832619
        ],
        [
          0.87351936055776,
          0.7090173645303914
        ],
        [
          0.5153333830927278,
          0.29449189119295927
        ],
        [
          0.17191767757960674,
          -0.02882653517909728
        ],
        [
          0.552195650495459,
          0.4811414229314894
        ]
      ]
    },
    {
      "charge": 2.8011240882677844,
      "spin": 0.018697112213930958,
      "polarization": 0.006674860386314858,
      "quadrature_error": 5.152055682595645e-09,
      "realization": 70,
      "onsite": [
        [
          -0.11208052105226463,
          0.7233330642832136
        ],
        [
          -0.6499049974667774,
          0.898986699944204
        ],
        [
          -0.18154152551131064,
          -0.8647344698203581
        ],
        [
          0.5100566343323807,
          0.7312191978068692
        ],
        [
          0.4017461021741382,
          -0.1881185279676605
        ],
        [
          0.7950957993071437,
          0.6988409067269932
        ],
        [
          -0.19610954061306352,
          -0.9697211559655401
        ],
        [
          -0.25969244560799853,
          -0.3285077241492007
        ],
        [
          -0.6152575030379002,
          0.6475774388948341
        ],
        [
          0.2857763196996612,
          0.7462614993824304
        ],
        [
          -0.6037225567616926,
          -0.9677018044945114
        ],
        [
          0.67697541872874,
          -0.4723155512358308
        ],
        [
          0.9230807690742884,
          0.714368245562679
        ],
        [
          -0.4138552156967963,
          -0.25602294816601345
        ],
        [
          0.6112900986488827,
          -0.33645325599454745
        ],
        [
          -0.16382428637398538,
          -0.32439119180951237
        ],
        [
          -0.7010455752018203,
          0.619684865203179
        ],
        [
          -0.7287470091129451,
          0.6999630560298931
        ],
        [
          0.3170340098177855,
          -0.3335723876937766
        ],
        [
          -0.486307204210926,
          -0.6972528899509143
        ]
      ]
    },
    {
      "charge": 3.102325178592688,
      "spin": 0.031451686477996184,
      "polarization": 0.010138101155554446,
      "quadrature_error": 6.5277230502636796e-09,
      "realization": 71,
      "onsite": [
        [
          -0.24437174885585322,
          -0.22724734468013041
        ],
        [
          0.9111841555818805,
          -0.20187947206391854
        ],
        [
          -0.8332625621060925,
          -0.6300691456186931
        ],
        [
          -0.9344359628794399,
          0.5626171774766529
        ],
        [
          -0.9988041302834096,
          0.5413529466883618
        ],
        [
          -0.7784820018038898,
          -0.1722245205475561
        ],
        [
          -0.3553695784979374,
          0.3309910438835497
        ],
        [
          0.20225830597884897,
          0.46735164820297936
        ],
        [
          -0.28661521842197946,
          -0.42940189519129524
        ],
        [
          0.5233174273137045,
          -0.7425154858877705
        ],
        [
          0.908887236063207,
          -0.25043315727912785
        ],
        [
          -0.6075441732021007,
          0.6824579529725776
        ],
        [
          -0.13823526377863482,
          0.332700383513826
        ],
        [
          -0.8307720419854394,
          -0.34112193457975715
        ],
        [
          0.05631707821941356,
          0.891986449584764
        ],
        [
          -0.4458719002874114,
          0.9090344794243117
        ],
        [
          0.4407588033129488,
          -0.23071167823709304
        ],
        [
          -0.296772079582464,
          0.6986735315647572
        ],
        [
          -0.17865068993807265,
          -0.5738293386276019
        ],
        [
          0.22090131505962707,
          0.589863972818893
        ]
      ]
    },
    {
      "charge": 2.9784353737033173,
      "spin": -0.06853920443027793,
      "polarization": -0.0230118152085529,
      "quadrature_error": 4.82121825454019e-09,
      "realization": 72,
      "onsite": [
        [
          -0.06714012335994846,
          0.9076352447130114
        ],
        [
          -0.8691627218070881,
          -0.7689197712490612
        ],
        [
          0.051189215186723036,
          -0.18036298586192245
        ],
        [
          0.7634388903474658,
          0.5327736411116317
        ],
        [
          0.93341748562796,
          -0.6175618261842863
        ],
        [
          -0.6995212391714845,
          0.2375209606354982
        ],
        [
          0.6591795939878637,
          -0.4541426265784476
        ],
        [
          0.773554685984583,
          0.6828631465206696
        ],
        [
          -0.23380086692098834,
          -0.7423859385380998
        ],
        [
          0.7251876191629678,
          0.9333633954010538
        ],
        [
          0.41073578138444944,
          -0.3362652702170672
        ],
        [
          -0.9243527267289398,
          -0.359852712843878
        ],
        [
          -0.5221622432982056,
          -0.833282081338393
        ],
        [
          -0.4887968967474734,
          0.4310197143965344
        ],
        [
          0.20426500478034226,
          0.1534428257216469
        ],
        [
          -0.5772608919484936,
          -0.3524750825443621
        ],
        [
          0.2698268256759355,
          0.5572342370897378
        ],
        [
          0.17304156078311506,
          0.021873173874775942
        ],
        [
          -0.13713672187484383,
          -0.17761398145464669
        ],
        [
          -0.8456001706721166,
          0.49501449420798926
        ]
      ]
    },
    {
      "charge": 2.9819606592294874,
      "spin": 0.04866808639247705,
      "polarization": 0.016320834495869057,
      "quadrature_error": 3.3599603848256068e-09,
      "realization": 73,
      "onsite": [
        [
          0.4584976411526318,
          0.5765332475289533
        ],
        [
          0.6491322273058469,
          0.6601546193544112
        ],
        [
          -0.33489042793277446,
          -0.893085187989838
        ],
        [
          0.8354909453025272,
          -0.5593343596905211
        ],
        [
          0.12357906068813285,
          -0.33219815831284905
        ],
        [
          0.1679180628558823,
          0.6301218083737621
        ],
        [
          -0.04806270209906427,
          -0.8869457254161093
        ],
        [
          -0.9611901047632012,
          0.17642888265467227
        ],
        [
          -0.3110872800685025,
          0.7934409446277466
        ],
        [
          -0.6028597120845021,
          0.8694955571266192
        ],
        [
          0.3759648348806828,
          0.37489964496591677
        ],
        [
          0.9479209302976095,
          0.02960410010945469
        ],
        [
          0.9033777859684418,
          0.8963452435027646
        ],
        [
          -0.45663837591637635,
          0.1426630591166691
        ],
        [
          -0.8308406104818167,
          0.6407887898446771
        ],
        [
          -0.8297733496867576,
          0.6393550487357245
        ],
        [
          0.6668133740353153,
          -0.2563196532916947
        ],
        [
          -0.4232003852914883,
          -0.747411670510421
        ],
        [
          0.8914170822028735,
          0.8178133138564123
        ],
        [
          -0.297817452971304,
          0.06328754987097551
        ]
      ]
    },
    {
      "charge": 2.4854408556090575,
      "spin": 0.019753020216296432,
      "polarization": 0.007947491557370394,
      "quadrature_error": 5.232737778738963e-09,
      "realization": 74,
      "onsite": [
        [
          -0.45671412070803297,
          0.544458519199412
        ],
        [
          -0.5012820155555877,
          -0.9171899482181356
        ],
        [
          0.9725882508301569,
          -0.36801239106145056
        ],
        [
          0.5583875547366843,
          0.45520103243018206
        ],
        [
          0.0313584303401655,
          -0.6320831728057141
        ],
        [
          0.8906583053531643,
          -0.9692649696537294
        ],
        [
          0.25860834756273654,
          -0.7510819861732403
        ],
        [
          0.11585138934494221,
          -0.2037261241767645
        ],
        [
          0.20306136429909327,
          -0.026747298224220506
        ],
        [
          -0.3814420652138266,
          0.8645674676450068
        ],
        [
          0.7435333133424633,
          -0.4424949304268897
        ],
        [
          0.9761586469460275,
          -0.27399091777697193
        ],
        [
          -0.11385198643513084,
          0.5878087704697985
        ],
        [
          -0.905952439332866,
          -0.7143039500960171
        ],
        [
          0.5424765270559428,
          -0.04630798175736062
        ],
        [
          0.2230803704787081,
          -0.47958624614378587
        ],
        [
          -0.6628910282207587,
          0.005676054780121342
        ],
        [
          0.9259646862915425,
          -0.597523293374338
        ],
        [
          -0.6250128200410456,
          0.2708452286600225
        ],
        [
          0.015689024036331434,
          0.9785531667499474
        ]
      ]
    },
    {
      "charge": 3.4357988804971136,
      "spin": 0.038335185603407464,
      "polarization": 0.011157575555720793,
      "quadrature_error": 7.499008099466428e-09,
      "realization": 75,
      "onsite": [
        [
          0.6821394811831067,
          -0.13917036649422387
        ],
        [
          -0.8750369131450595,
          -0.6546401478329791
        ],
        [
          0.7703617918359111,
          -0.6900173782113868
        ],
        [
          0.4432760550205086,
          0.9277089495370876
        ],
        [
          -0.029607418226943905,
          0.48165779786749363
        ],
        [
          -0.8998559657389789,
          0.39557263358264194
        ],
        [
          -0.7824974214785227,
          -0.9932409389798273
        ],
        [
          -0.8388165447321223,
          -0.2368739069403738
        ],
        [
          0.4493658450480742,
          0.2172105954570962
        ],
        [
          0.45336265573232626,
          -0.5612175124546057
        ],
        [
          -0.22496422475148625,
          -0.5625379513700175
        ],
        [
          -0.556434816085434,
          -0.6164316463148785
        ],
        [
          -0.5225952464560633,
          0.14418135925237063
        ],
        [
          0.47582030814618825,
          -0.7446749218322521
        ],
        [
          -0.272407037735662,
          0.9931687987142883
        ],
        [
          0.06405879226711075,
          0.522678016835461
        ],
        [
          0.9254053381369822,
          0.5983336464084792
        ],
        [
          -0.22911373295508541,
          0.17262267691386812
        ],
        [
          0.14291867630390698,
          0.3759566853364942
        ],
        [
          0.35528900246563966,
          -0.5847379883799526
        ]
      ]
    },
    {
      "charge": 3.789639011461809,
      "spin": 0.03806446566105735,
      "polarization": 0.010044351334238148,
      "quadrature_error": 7.312943511252209e-09,
      "realization": 76,
      "onsite": [
        [
          0.13019263182748686,
          -0.3279192412185863
        ],
        [
          -0.2875788326129689,
          0.1816199692091991
        ],
        [
          -0.7893577876030882,
          -0.6004988807628349
        ],
        [
          -0.8981472654954565,
          -0.6872529479257397
        ],
        [
          -0.7851091742335565,
          0.7298449920288594
        ],
        [
          0.2852889665412659,
          0.9794800217688733
        ],
        [
          0.23295114975070796,
          0.3651410785326008
        ],
        [
          -0.6435241302448096,
          0.5454786306054495
        ],
        [
          -0.40870887580970416,
          0.8101429033303278
        ],
        [
          0.02362504598685211,
          -0.9219467600964883
        ],
        [
          0.8204769794869928,
          -0.6690886647981882
        ],
        [
          0.27658854657436094,
          -0.8272266549392986
        ],
        [
          -0.08552410263841437,
          -0.6010674801208853
        ],
        [
          -0.5151262133273353,
          -0.07658627866448042
        ],
        [
          -0.5302996401905584,
          0.1965853188374247
        ],
        [
          -0.42357176918551387,
          -0.33023724309744296
        ],
        [
          -0.836670608045077,
          0.760619216035342
        ],
        [
          -0.3864974624943891,
          -0.8987208832884341
        ],
        [
          0.5878199847863992,
          -0.9312596916019096
        ],
        [
          0.4453004437211534,
          0.9070760715570423
        ]
      ]
    },
    {
      "charge": 3.3983928640108583,
      "spin": 0.08015745277978839,
      "polarization": 0.023586870614242285,
      "quadrature_error": 5.619404197288527e-09,
      "realization": 77,
      "onsite": [
        [
          -0.32839534005029436,
          0.11645214374144741
        ],
        [
          0.08326581160087443,
          0.4736736785596638
        ],
        [
          0.8764481382663829,
          -0.5395122893794573
        ],
        [
          -0.2076918655340787,
          0.21345385314784604
        ],
        [
          0.5121792772488927,
          0.18990454464693474
        ],
        [
          0.0035249015267384554,
          -0.039904457141316074
        ],
        [
          0.7251262540916743,
          0.3015305881238568
        ],
        [
          -0.17858587175154028,
          -0.30525277029500275
        ],
        [
          0.1714035094127786,
          0.3433966249364413
        ],
        [
          -0.344977222614675,
          -0.8163860589940886
        ],
        [
          0.4756482547961933,
          0.19858432592549935
        ],
        [
          -0.5198577524417847,
          0.2914023514804329
        ],
        [
          -0.3854555780162743,
          -0.48130067544426036
        ],
        [
          -0.9372817406869733,
          0.9737495124775695
        ],
        [
          0.4234881535908561,
          0.12515322341461999
        ],
        [
          -0.3538701904083108,
          -0.35650237231425486
        ],
        [
          0.608465665454895,
          0.9121556640435133
        ],
        [
          0.8941469416316663,
          -0.05564362734488659
        ],
        [
          0.22020903331246378,
          0.4248788179703198
        ],
        [
          0.30566250158974984,
          -0.6836378193216393
        ]
      ]
    },
    {
      "charge": 3.0696240324357853,
      "spin": 0.14196184942505136,
      "polarization": 0.046247308440702704,
      "quadrature_error": 3.068474425323706e-09,
      "realization": 78,
      "onsite": [
        [
          0.6838634915522099,
          0.30645835692822776
        ],
        [
          0.5136073822542979,
          -0.2836492166378364
        ],
        [
          0.06685347526016794,
          0.2337754098441982
        ],
        [
          0.7938272722834032,
          0.3897414470063787
        ],
        [
          0.16197172063025445,
          -0.14789401148238102
        ],
        [
          -0.88452569147052,
          0.28252447324608165
        ],
        [
          -0.8766220076699438,
          -0.7420882174337218
        ],
        [
          0.608062488751663,
          0.8000799613005134
        ],
        [
          0.045255041306129895,
          0.6432726942893532
        ],
        [
          0.7655419103848236,
          0.7537424804482276
        ],
        [
          -0.036019544038674356,
          0.6247573752719948
        ],
        [
          0.6969042451756011,
          -0.6068191122011835
        ],
        [
          0.9832866075746072,
          0.07549508709144015
        ],
        [
          -0.821278103533523,
          -0.5948372186458986
        ],
        [
          0.6322946436748269,
          -0.5152515823044437
        ],
        [
          -0.1296015881602286,
          -0.7863317202310443
        ],
        [
          -0.6745992935420386,
          -0.27173563785352095
        ],
        [
          -0.03391708041769448,
          0.6474400246000243
        ],
        [
          -0.8368418643406679,
          0.03670716998049839
        ],
        [
          0.737589260441676,
          0.7032444234735711
        ]
      ]
    },
    {
      "charge": 4.66457171005875,
      "spin": -0.025401337971467333,
      "polarization": -0.005445588480651186,
      "quadrature_error": 7.438978308641064e-09,
      "realization": 79,
      "onsite": [
        [
          0.37178089665599967,
          -0.21957084360174162
        ],
        [
          -0.4461065291458699,
          0.4106511519800733
        ],
        [
          0.35626474958248133,
          0.5709505721036672
        ],
        [
          0.33864573015184485,
          0.6573469279187751
        ],
        [
          0.9459696003445808,
          0.5505237005750385
        ],
        [
          0.6513369051415092,
          0.5730773535729152
        ],
        [
          0.3007426534444264,
          -0.13829799237487306
        ],
        [
          -0.5361231363813368,
          0.5526288067754594
        ],
        [
          -0.5185170848595813,
          0.2717864051515064
        ],
        [
          -0.5343799569504619,
          0.47476165610228405
        ],
        [
          0.39960036404701693,
          -0.058436287694076494
        ],
        [
          -0.7473706237036426,
          0.015221397554048943
        ],
        [
          -0.1842279653441452,
          0.33261744591890574
        ],
        [
          0.7639294584358958,
          0.051347644870062714
        ],
        [
          -0.35873275607464983,
          0.5013439777984572
        ],
        [
          0.2286174617828196,
          -0.7157318952711778
        ],
        [
          0.4886287825662201,
          -0.1380986037743399
        ],
        [
          -0.34366085011381187,
          -0.9242073281812524
        ],
        [
          -0.9456607830194694,
          -0.5577614180589046
        ],
        [
          -0.5277765062384201,
          -0.6769649663206676
        ]
      ]
    },
    {
      "charge": 3.8879826518829206,
      "spin": -0.0999442886962482,
      "polarization": -0.025705950269054298,
      "quadrature_error": 9.35985159247992e-09,
      "realization": 80,
      "onsite": [
        [
          0.48389537415228556,
          -0.3358090272723091
        ],
        [
          0.7655160760194899,
          0.3302027652571049
        ],
        [
          0.6292813442246687,
          0.21917663233286766
        ],
        [
          0.9249330376685045,
          -0.716597584504864
        ],
        [
          0.06123927130108986,
          0.6969830723517245
        ],
        [
          0.44713126800820935,
          0.9117589842960534
        ],
        [
          -0.12642531655694977,
          -0.06341550464663026
        ],
        [
          -0.40017878976188803,
          0.17829048968908623
        ],
        [
          0.1649826114282691,
          -0.09473883264131744
        ],
        [
          -0.2611413644914333,
          -0.7639666665058531
        ],
        [
          0.7786645523728495,
          -0.35257575211193326
        ],
        [
          0.6931291883212745,
          -0.806800149475374
        ],
        [
          0.5265282760390884,
          -0.008630907321018455
        ],
        [
          0.5300357286871105,
          0.6160507084950231
        ],
        [
          0.7515347420285634,
          -0.36988754354200837
        ],
        [
          0.6647299869417982,
          -0.6062356034778911
        ],
        [
          0.9327382196102028,
          0.73655351352735
        ],
        [
          0.9578509554091501,
          -0.7951895621355036
        ],
        [
          0.7603128190825297,
          0.56605053765385
        ],
        [
          -0.18370805516414324,
          -0.5270363254398243
        ]
      ]
    },
    {
      "charge": 3.3295206997067592,
      "spin": -0.06056171149934232,
      "polarization": -0.01818931821168019,
      "quadrature_error": 7.730076507685396e-09,
      "realization": 81,
      "onsite": [
        [
          -0.6677877037216442,
          -0.6013320323064228
        ],
        [
          -0.12689569129055722,
          0.6286501650094771
        ],
        [
          -0.540508922671084,
          0.5585535375876649
        ],
        [
          -0.46951459490810254,
          -0.863990115000699
        ],
        [
          -0.3251945798897635,
          -0.08684515921906821
        ],
        [
          -0.14255911204382676,
          0.48163542689542593
        ],
        [
          0.29608007596228125,
          0.059175400144562795
        ],
        [
          -0.3575282267065505,
          -0.14171554909522444
        ],
        [
          0.21726923100073914,
          0.16061210314779562
        ],
        [
          0.4065358459563344,
          0.2672234562270306
        ],
        [
          -0.8933895620332242,
          -0.5355092093903804
        ],
        [
          -0.8649579233987985,
          0.7239941397357879
        ],
        [
          -0.8082587968655188,
          0.2039476532149893
        ],
        [
          0.9397301234660018,
          0.9687648973949303
        ],
        [
          -0.31239981077587253,
          -0.26167156758254784
        ],
        [
          0.03426058732308346,
          -0.3624601009521131
        ],
        [
          0.48467529764974526,
          -0.6382717174402066
        ],
        [
          -0.5202247229708741,
          0.38936700851205086
        ],
        [
          -0.14807579602246657,
          -0.0428339091330614
        ],
        [
          0.0752577625390507,
          0.681465946927257
        ]
      ]
    },
    {
      "charge": 2.628259332888428,
      "spin": 0.019105667788508165,
      "polarization": 0.0072693236734410254,
      "quadrature_error": 5.286786020810222e-09,
      "realization": 82,
      "onsite": [
        [
          -0.723333120056145,
          0.9782588494578441
        ],
        [
          -0.2211410123074531,
          -0.5539727964466055
        ],
        [
          0.16590701180565426,
          -0.8416255652982589
        ],
        [
          -0.46455761695083075,
          0.07812687936369733
        ],
        [
          0.677702929757958,
          -0.4634817267229465
        ],
        [
          -0.1215355022375455,
          0.6052910160022404
        ],
        [
          0.6855439397220389,
          0.6967607315188791
        ],
        [
          -0.9812725682917836,
          -0.053934793374424306
        ],
        [
          -0.08748285498446351,
          0.5029886378499948
        ],
        [
          -0.8675455783671049,
          -0.21344662421810723
        ],
        [
          0.01920589643674897,
          -0.6534750515670515
        ],
        [
          0.7465206733721679,
          0.283560198886478
        ],
        [
          -0.8462970599278099,
          0.382257195327002
        ],
        [
          -0.7462484810577505,
          0.7992795666091612
        ],
        [
          -0.2998211921836418,
          -0.9904505056131923
        ],
        [
          -0.9576518783932726,
          -0.36307931787599523
        ],
        [
          -0.6710585742139186,
          0.501708343951508
        ],
        [
          -0.3415241308628145,
          -0.2046831443491557
        ],
        [
          0.8979268896805828,
          0.8354079883277783
        ],
        [
          0.2721472839015808,
          -0.8744995196421792
        ]
      ]
    },
    {
      "charge": 3.7840925831825136,
      "spin": -0.009017177022385088,
      "polarization": -0.002382916597352759,
      "quadrature_error": 5.964330711205962e-09,
      "realization": 83,
      "onsite": [
        [
          -0.5444426024026863,
          0.5357828273322016
        ],
        [
          -0.23051607135843244,
          -0.13854910060958026
        ],
        [
          0.5832081918650021,
          0.6576375578197227
        ],
        [
          0.03283874874339121,
          0.32464563735726126
        ],
        [
          0.18275058655044574,
          0.8052022385623305
        ],
        [
          -0.7378073889072234,
          0.39555887448408567
        ],
        [
          0.37440483521830403,
          -0.9390063854107193
        ],
        [
          -0.5876326797339912,
          0.5662098731304976
        ],
        [
          0.4387071547686392,
          -0.10116218798646415
        ],
        [
          0.9379230599953778,
          -0.021647476612697725
        ],
        [
          -0.8530738092413337,
          -0.49553982697844545
        ],
        [
          -0.5267843517334283,
          0.1524747713861243
        ],
        [
          0.24297480390754456,
          0.1451486190781499
        ],
        [
          -0.27422674977843187,
          0.7409576509251357
        ],
        [
          0.3669160160999323,
          0.9661768705642317
        ],
        [
          0.17307908052083576,
          0.9647003039985336
        ],
        [
          0.09385946210834817,
          0.816033071028305
        ],
        [
          -0.9171069181507698,
          0.5403736197345685
        ],
        [
          0.3871331340209092,
          -0.3623750596850652
        ],
        [
          0.39597587911959153,
          0.35438085454468493
        ]
      ]
    },
    {
      "charge": 3.402971950453194,
      "spin": 0.04321818129184453,
      "polarization": 0.01270012857028954,
      "quadrature_error": 4.132597061573175e-09,
      "realization": 84,
      "onsite": [
        [
          0.6608516991809152,
          0.9181820627948403
        ],
        [
          -0.30696305416402825,
          -0.6860138033509198
        ],
        [
          -0.6742616071083485,
          -0.25900637452400654
        ],
        [
          -0.008334687555370701,
          0.7537690965066839
        ],
        [
          -0.28487845938143574,
          -0.03232269880897953
        ],
        [
          -0.8965059183295716,
          0.7577621031862702
        ],
        [
          -0.9998794124752317,
          -0.4128481967738591
        ],
        [
          -0.569213566460153,
          0.7972781095492838
        ],
        [
          0.20140015513970133,
          0.024390704301438415
        ],
        [
          -0.4986541059660763,
          0.16702841919434852
        ],
        [
          0.007487964661802904,
          0.16391901105982143
        ],
        [
          0.8815340774226048,
          0.502142846339749
        ],
        [
          -0.5235145081851846,
          -0.3336576828375877
        ],
        [
          -0.6462587907894064,
          0.555068440201659
        ],
        [
          -0.7381548427099631,
          0.4154505807907585
        ],
        [
          0.21556463874592446,
          -0.345131181844359
        ],
        [
          -0.8252894799109425,
          -0.2962399709672474
        ],
        [
          -0.3782118445558227,
          0.05072347045707293
        ],
        [
          -0.40652843432652164,
          0.03404619147727428
        ],
        [
          -0.28737041222477955,
          -0.6533373533507962
        ]
      ]
    },
    {
      "charge": 2.9598881954059273,
      "spin": -0.04670388512461121,
      "polarization": -0.01577893556827612,
      "quadrature_error": 6.811569149893353e-09,
      "realization": 85,
      "onsite": [
        [
          0.6146116048551178,
          -0.017162776261465007
        ],
        [
          0.5791193511183685,
          0.6686867780691372
        ],
        [
          0.20102324183810438,
          -0.16579127124374704
        ],
        [
          -0.7228897159421517,
          -0.20759844274738892
        ],
        [
          0.9383218856936877,
          -0.4357093621367174
        ],
        [
          0.9525285467330262,
          0.5744609593716865
        ],
        [
          -0.8516755200170736,
          0.6765740847613808
        ],
        [
          -0.6970379041765333,
          -0.22140354709942356
        ],
        [
          -0.2537797084947413,
          0.3135727019201857
        ],
        [
          -0.5141065463727374,
          0.6563933585325856
        ],
        [
          0.8411381312190509,
          -0.4899413636494021
        ],
        [
          -0.7342721730962503,
          -0.3354438155771795
        ],
        [
          0.13692736930204985,
          0.37703065963139815
        ],
        [
          -0.7168066505789032,
          -0.1996667676043582
        ],
        [
          0.2824734381327607,
          0.14556011006363545
        ],
        [
          0.2809076506940076,
          0.9615172862043295
        ],
        [
          -0.6721522880238562,
          -0.9172579927796229
        ],
        [
          -0.24915058637129306,
          -0.7013127129444119
        ],
        [
          -0.19493806352107823,
          -0.7961472466495272
        ],
        [
          -0.21987558529104567,
          -0.4331519751332855
        ]
      ]
    },
    {
      "charge": 2.1794637768343055,
      "spin": -0.008194249185331301,
      "polarization": -0.003759754703165352,
      "quadrature_error": 5.234863755381799e-09,
      "realization": 86,
      "onsite": [
        [
          0.9373863516340897,
          0.5059861497183844
        ],
        [
          -0.8343524045072743,
          0.809692874957282
        ],
        [
          -0.5024883506925646,
          0.9986500018250788
        ],
        [
          -0.9340264819638338,
          -0.757724139696464
        ],
        [
          -0.6783850517724335,
          -0.3569483283152548
        ],
        [
          -0.2818293526759894,
          0.5075702430479936
        ],
        [
          -0.0532552934650381,
          -0.7893229188029265
        ],
        [
          -0.2880166584358297,
          -0.09345296609242637
        ],
        [
          -0.8159195023316386,
          -0.8862054777372603
        ],
        [
          -0.17637766660309318,
          0.3600699242936296
        ],
        [
          -0.17611869009171288,
          -0.694510784706013
        ],
        [
          0.5603693292513676,
          -0.9520024628705437
        ],
        [
          -0.09802850614066871,
          0.9691524249664665
        ],
        [
          0.22423046516028267,
          0.11835982675954493
        ],
        [
          -0.6869090279148617,
          0.8348567370854978
        ],
        [
          0.9917327075362083,
          -0.8379844978575306
        ],
        [
          -0.7994966524747609,
          0.11542695675490844
        ],
        [
          -0.2274761178175313,
          0.8167398302445938
        ],
        [
          -0.04037886918306399,
          0.5609675911396679
        ],
        [
          -0.17718960934136074,
          -0.8461400439358735
        ]
      ]
    },
    {
      "charge": 2.646812295720509,
      "spin": 0.04807709405959614,
      "polarization": 0.0181641494326324,
      "quadrature_error": 6.405664533078784e-09,
      "realization": 87,
      "onsite": [
        [
          0.500814963159552,
          0.041214511704862566
        ],
        [
          0.45015993681875566,
          -0.11488911798572765
        ],
        [
          0.7477741448703068,
          -0.7308992612498668
        ],
        [
          0.5126869546327608,
          0.8440491843070186
        ],
        [
          0.8526382220492943,
          0.8514284319533818
        ],
        [
          -0.08046373014396258,
          0.8850930458458268
        ],
        [
          -0.772386639557201,
          0.04705108463758845
        ],
        [
          0.5622739516941313,
          0.36832860300409553
        ],
        [
          -0.7912162289295863,
          -0.6741472433183335
        ],
        [
          -0.541795762204081,
          0.7881161555619438
        ],
        [
          0.22027793423955488,
          -0.23473630182269667
        ],
        [
          -0.2794688138367796,
          -0.3165936304832391
        ],
        [
          0.6694720594412074,
          -0.8969712760287101
        ],
        [
          0.8914762447820621,
          0.005000102442056065
        ],
        [
          -0.961005127362939,
          -0.5479991375056656
        ],
        [
          0.3724230581897112,
          -0.8264549947130748
        ],
        [
          -0.1858877348940493,
          0.8171964409739179
        ],
        [
          0.7753093753990261,
          -0.8905229968095933
        ],
        [
          0.6497319069380192,
          0.1962847091995572
        ],
        [
          -0.4474188584705199,
          0.5635655960097121
        ]
      ]
    },
    {
      "charge": 2.604796075874586,
      "spin": -0.03763405229927667,
      "polarization": -0.014447984104337482,
      "quadrature_error": 6.438805383652973e-09,
      "realization": 88,
      "onsite": [
        [
          0.8535775918514408,
          0.015855460020860024
        ],
        [
          0.5728692446258346,
          0.8070348214040213
        ],
        [
          0.6609492558252361,
          -0.6984858924006041
        ],
        [
          0.583803145999712,
          0.1183690231085539
        ],
        [
          0.5299752450666195,
          0.10417214413068687
        ],
        [
          0.017360751431493737,
          -0.008453017142599606
        ],
        [
          -0.4061496262675546,
          0.8775749091908556
        ],
        [
          0.1685241158780213,
          -0.8610070697439762
        ],
        [
          -0.3198683151007522,
          0.6834136996975584
        ],
        [
          0.7428185967197254,
          0.5268309976442545
        ],
        [
          0.9093472508234401,
          -0.5996907768904702
        ],
        [
          -0.037318069180961144,
          -0.952023511813153
        ],
        [
          0.07355383479660937,
          -0.8446058508121816
        ],
        [
          0.20913451701570307,
          0.6286568693358487
        ],
        [
          0.6539153225826557,
          -0.5350254179713636
        ],
        [
          0.911682244620601,
          0.12723150432647956
        ],
        [
          -0.40374697919979496,
          -0.8185335128285773
        ],
        [
          0.8742493874258195,
          0.04819023561673119
        ],
        [
          -0.6474482735560985,
          -0.8484053204766804
        ],
        [
          -0.9898736638071552,
          -0.08360502987334395
        ]
      ]
    },
    {
      "charge": 3.6658779438852647,
      "spin": 0.018928439218942945,
      "polarization": 0.005163412287230088,
      "quadrature_error": 6.262971402574582e-09,
      "realization": 89,
      "onsite": [
        [
          -0.8687991534348551,
          -0.6765944587393227
        ],
        [
          0.8508406082359619,
          -0.5060641747159302
        ],
        [
          0.2048792633467853,
          0.7148174823449487
        ],
        [
          0.5157130709264119,
          0.5496033090387185
        ],
        [
          -0.6787041086715075,
          0.3164389298935606
        ],
        [
          0.5059284186079527,
          0.5360425529101351
        ],
        [
          -0.6878134529758411,
          0.24352864899341498
        ],
        [
          -0.4145954634850797,
          -0.6627198192022596
        ],
        [
          -0.1563879891435258,
          -0.98589888716154
        ],
        [
          0.8133102745288197,
          0.012727332427979965
        ],
        [
          0.6978586212666131,
          0.8806331959539748
        ],
        [
          -0.8551861009152997,
          -0.2080689222907235
        ],
        [
          -0.8884024412591893,
          -0.846194215237833
        ],
        [
          0.7630024303179326,
          0.7587993171416607
        ],
        [
          0.5257694706154801,
          0.8794503387408077
        ],
        [
          0.08080935730733607,
          -0.08524514452305132
        ],
        [
          -0.7586803643017725,
          -0.473591734589617
        ],
        [
          0.7581902545650643,
          -0.2335415473894913
        ],
        [
          0.004412271879162821,
          0.3157503229558223
        ],
        [
          0.8459096478804811,
          -0.48860894577991965
        ]
      ]
    },
    {
      "charge": 3.7628666274311735,
      "spin": 0.057429956523232455,
      "polarization": 0.015262288624467837,
      "quadrature_error": 8.537564823284934e-09,
      "realization": 90,
      "onsite": [
        [
          -0.7777449498980635,
          0.11709481707020708
        ],
        [
          -0.32315293154222724,
          0.26204321133895414
        ],
        [
          -0.4411342890330472,
          -0.2532155277683965
        ],
        [
          0.8691589224772229,
          -0.4005988245968435
        ],
        [
          -0.2336995823078789,
          -0.5996758183038358
        ],
        [
          0.5498534926640213,
          -0.8553664811167947
        ],
        [
          0.4164071830150329,
          -0.3655168545685614
        ],
        [
          0.7468492380681531,
          -0.3094855673718604
        ],
        [
          -0.36834381164042673,
          0.9992781445060135
        ],
        [
          -0.764859173022598,
          0.0679629738675287
        ],
        [
          0.5408276892959516,
          0.7083272468437452
        ],
        [
          -0.5910304809150935,
          -0.3479919812708636
        ],
        [
          0.3710908638177266,
          -0.8488712065870405
        ],
        [
          -0.4862007825401058,
          0.9124063917495471
        ],
        [
          -0.406683739960527,
          0.5712972937011531
        ],
        [
          -0.7549386805494074,
          0.6950130199063083
        ],
        [
          -0.22542099353689804,
          -0.5798674694314969
        ],
        [
          -0.9925889319178625,
          -0.048856640076964775
        ],
        [
          0.3667113475940704,
          0.4815341584322941
        ],
        [
          0.4096926019222278,
          -0.984956165008448
        ]
      ]
    },
    {
      "charge": 2.992251601004092,
      "spin": -0.01568702630288745,
      "polarization": -0.005242549222005078,
      "quadrature_error": 6.274749723952977e-09,
      "realization": 91,
      "onsite": [
        [
          0.008609206346574139,
          -0.3696729062089046
        ],
        [
          -0.6748756417098558,
          0.8642003189419405
        ],
        [
          0.15081108898753293,
          -0.08444260768614531
        ],
        [
          -0.8783703338197999,
          0.13220290692110237
        ],
        [
          -0.9647745976480506,
          -0.5702471901494108
        ],
        [
          -0.7629821459546746,
          -0.019653353085951286
        ],
        [
          -0.6308565012299077,
          -0.9134116700352606
        ],
        [
          0.23611744156646908,
          -0.22147341729847514
        ],
        [
          0.09762858264293772,
          0.919153045498839
        ],
        [
          -0.9276749010740866,
          -0.26206670709117064
        ],
        [
          0.7992556530926651,
          -0.7234433040779069
        ],
        [
          -0.23185971161164276,
          0.7133822895413191
        ],
        [
          -0.29367260702744247,
          0.7575784394199787
        ],
        [
          -0.32819176409768014,
          0.5466999361508171
        ],
        [
          -0.05217741571789336,
          -0.8704732156677708
        ],
        [
          0.9032794390853822,
          -0.9912697213497659
        ],
        [
          -0.2413046634828795,
          0.7580930978201148
        ],
        [
          -0.7347522046096144,
          0.8844727793059506
        ],
        [
          -0.6510180990483363,
          -0.11757311690336536
        ],
        [
          0.04283993475567738,
          0.6636707706996594
        ]
      ]
    },
    {
      "charge": 2.36537638351981,
      "spin": 0.0089292608153278,
      "polarization": 0.0037749851894777814,
      "quadrature_error": 4.948070517146881e-09,
      "realization": 92,
      "onsite": [
        [
          0.7531104250521408,
          -0.47642429327789926
        ],
        [
          0.27938907703566684,
          -0.9272668905992194
        ],
        [
          -0.6241478380693626,
          0.15304078411885058
        ],
        [
          -0.447154927346362,
          -0.9676527517071536
        ],
        [
          -0.3545624292267684,
          0.9010990430527004
        ],
        [
          -0.05700239691275022,
          -0.9851960691134187
        ],
        [
          -0.44512985312443276,
          -0.5316247713625728
        ],
        [
          -0.33460040875604946,
          0.09458703932394896
        ],
        [
          -0.3811373384709573,
          -0.26555457023938156
        ],
        [
          -0.7059953966673418,
          -0.6619209180088772
        ],
        [
          0.5773754965303439,
          0.06866236930556346
        ],
        [
          -0.8172224464929925,
          0.8329681105865294
        ],
        [
          0.20997018814984258,
          -0.8280818042213072
        ],
        [
          0.1874207499110565,
          -0.931450364983696
        ],
        [
          0.0342756969312652,
          -0.3221493835165776
        ],
        [
          0.8928436009627434,
          0.13759029961838198
        ],
        [
          -0.5402227805804141,
          -0.5026380096817216
        ],
        [
          0.9440198169223122,
          -0.4341043468558883
        ],
        [
          0.9727630797680367,
          -0.1582589450550349
        ],
        [
          -0.8796805658216624,
          0.9359215053978867
        ]
      ]
    },
    {
      "charge": 3.1252071535492107,
      "spin": -0.005345857278016295,
      "polarization": -0.0017105609373590336,
      "quadrature_error": 6.449487163378973e-09,
      "realization": 93,
      "onsite": [
        [
          -0.08092229820318475,
          -0.613754320120687
        ],
        [
          -0.1760705805374212,
          0.8940403867902187
        ],
        [
          -0.1185084733389874,
          0.8580404375169335
        ],
        [
          -0.8774165063273001,
          -0.7144447666923739
        ],
        [
          -0.5883296831534619,
          0.12038904370597114
        ],
        [
          -0.389085379077857,
          -0.5554191973831044
        ],
        [
          0.11930047936751564,
          0.3118795113312227
        ],
        [
          0.56502728515054,
          -0.7636127370804824
        ],
        [
          0.6861189203419653,
          -0.7358607366626577
        ],
        [
          -0.47459904064359937,
          0.6076326426144854
        ],
        [
          -0.7412994421995034,
          0.1666881576652619
        ],
        [
          -0.3613805786821995,
          -0.09837269367187984
        ],
        [
          -0.15682003268609845,
          0.3180506829781682
        ],
        [
          -0.5237808450905002,
          -0.45926126873664974
        ],
        [
          0.36090457363110473,
          0.49719938913179096
        ],
        [
          -0.5333624423263124,
          0.9375045971787066
        ],
        [
          0.6985488626203449,
          -0.8905993544370459
        ],
        [
          -0.4361687567907533,
          -0.2171359299301885
        ],
        [
          0.9411244174707298,
          0.05252402322999172
        ],
        [
          -0.9275311456649289,
          -0.46267238400948174
        ]
      ]
    },
    {
      "charge": 3.0884991942307756,
      "spin": 0.08165525503791152,
      "polarization": 0.02643848999230471,
      "quadrature_error": 6.0484145550254725e-09,
      "realization": 94,
      "onsite": [
        [
          -0.1332543582130894,
          -0.9026983649595468
        ],
        [
          -0.6768154726803262,
          -0.18386192231377185
        ],
        [
          0.1700337822210185,
          -0.9995462618738338
        ],
        [
          0.18791890858103577,
          -0.07308663205959398
        ],
        [
          -0.06088779428750901,
          -0.031409501610577095
        ],
        [
          0.10713233922748944,
          0.7493040497229408
        ],
        [
          -0.046507375702499854,
          0.362632465894444
        ],
        [
          0.3929414899591033,
          -0.3735008635685346
        ],
        [
          -0.36722832958099727,
          0.4210966498118709
        ],
        [
          0.47697151042214414,
          -0.41608945912855866
        ],
        [
          0.38790739783563866,
          0.2893214287196384
        ],
        [
          -0.7640939763979762,
          0.002220587032235599
        ],
        [
          0.9492495439754338,
          -0.3703964745584818
        ],
        [
          0.7708457907226058,
          0.7350622993181835
        ],
        [
          -0.9789062812510358,
          0.21792157920338573
        ],
        [
          0.8013632241119302,
          0.07872259902493228
        ],
        [
          0.013967601396943197,
          0.42608474993864753
        ],
        [
          0.4368110061363333,
          0.3087210559423754
        ],
        [
          0.20744248358220108,
          0.6279728478022018
        ],
        [
          0.047038787438091534,
          -0.9396574792624961
        ]
      ]
    },
    {
      "charge": 2.4384778108243386,
      "spin": 0.02546454610838298,
      "polarization": 0.010442804111379047,
      "quadrature_error": 2.199753580612971e-09,
      "realization": 95,
      "onsite": [
        [
          0.18073110565170225,
          -0.8181646304700465
        ],
        [
          -0.2422920783638498,
          -0.7615994362470571
        ],
        [
          0.46539362983991617,
          0.44023085233286174
        ],
        [
          -0.9231376226804386,
          -0.25349925228750925
        ],
        [
          0.0834086351479566,
          0.1781549023030813
        ],
        [
          -0.6371030034575689,
          0.6946237360123335
        ],
        [
          -0.0477726506033711,
          0.881464075366404
        ],
        [
          0.9686717904265731,
          -0.9868976628852535
        ],
        [
          -0.2911682299416207,
          0.4741552711259027
        ],
        [
          0.7812501876751039,
          0.5415614513458185
        ],
        [
          -0.9612881897487549,
          0.30108373176864345
        ],
        [
          -0.3852380510766198,
          -0.4266782294350715
        ],
        [
          0.6004559632047244,
          -0.030125580354060322
        ],
        [
          0.8044526238520271,
          0.6658328172986812
        ],
        [
          -0.060646823435895,
          0.6843169720851259
        ],
        [
          0.5271846265521023,
          -0.6140034869225213
        ],
        [
          -0.7223902544299992,
          0.06757656267801804
        ],
        [
          -0.9957044295935882,
          -0.028389286471088626
        ],
        [
          0.33398331110860413,
          -0.10275479915290453
        ],
        [
          0.9045364922364507,
          -0.46031587879917013
        ]
      ]
    },
    {
      "charge": 2.856486861915531,
      "spin": -0.023336003143199228,
      "polarization": -0.008169476798346044,
      "quadrature_error": 6.2767067114371225e-09,
      "realization": 96,
      "onsite": [
        [
          -0.5790596663970158,
          0.1633845642991021
        ],
        [
          -0.3987166039930108,
          0.23870536723052438
        ],
        [
          0.6214922177421256,
          -0.9067353554812463
        ],
        [
          -0.845522631874994,
          0.5449310959377465
        ],
        [
          -0.4484653399951557,
          0.845589896859219
        ],
        [
          0.5953130498981005,
          -0.7518848070635993
        ],
        [
          -0.31105121809087577,
          0.13007814891947622
        ],
        [
          -0.24410352511713018,
          -0.2528647841610665
        ],
        [
          -0.21099477903833064,
          -0.3772143292179342
        ],
        [
          0.9646154925326524,
          -0.7257312057193332
        ],
        [
          0.6633490138611704,
          -0.16406458104926847
        ],
        [
          0.20147605358012122,
          0.3569327207211743
        ],
        [
          0.6338315097495191,
          -0.004161477168407979
        ],
        [
          0.13701781768740373,
          -0.898729533891556
        ],
        [
          -0.6058893288065357,
          0.3744636707311346
        ],
        [
          0.8511722408427935,
          -0.5686564293344141
        ],
        [
          -0.8104003985386703,
          0.914452193857703
        ],
        [
          0.4820372417730552,
          0.8372318371549494
        ],
        [
          0.3146831117508264,
          0.663788713005973
        ],
        [
          -0.2751620176837646,
          0.13397219127903304
        ]
      ]
    },
    {
      "charge": 2.892933233262216,
      "spin": 0.0930635791729322,
      "polarization": 0.03216927998991151,
      "quadrature_error": 4.30103231302319e-09,
      "realization": 97,
      "onsite": [
        [
          -0.6862409158788028,
          -0.15704090087795808
        ],
        [
          0.7988044850536107,
          0.5065265784698436
        ],
        [
          -0.05192075588486578,
          0.24946728478382663
        ],
        [
          0.12642582695450955,
          -0.5849266433047502
        ],
        [
          0.8244998136622383,
          0.32373141010416173
        ],
        [
          0.028413398891294683,
          -0.4743777577536432
        ],
        [
          0.18340837212666505,
          0.6167081051767975
        ],
        [
          0.31813519864995876,
          0.9839659672439154
        ],
        [
          0.3594856933388153,
          -0.8257913776235564
        ],
        [
          0.10891997040474566,
          -0.6648918428389892
        ],
        [
          0.8458157789063159,
          -0.8600827652996956
        ],
        [
          -0.6434966021251287,
          0.30717219132207907
        ],
        [
          0.35921120032424136,
          0.09632096060800488
        ],
        [
          0.10146952344923132,
          -0.26392150706851103
        ],
        [
          -0.7590037643506773,
          0.9626534093444661
        ],
        [
          -0.5912616407884186,
          -0.9042142126431763
        ],
        [
          -0.8040630813969241,
          0.3705002143889955
        ],
        [
          -0.09711470998762417,
          0.5858963218115041
        ],
        [
          0.1645146399476347,
          -0.03241921052971741
        ],
        [
          0.6164328943028694,
          0.4925212701131432
        ]
      ]
    },
    {
      "charge": 2.100606487242899,
      "spin": 0.026694192029672485,
      "polarization": 0.01270784994323678,
      "quadrature_error": 4.548718722236659e-09,
      "realization": 98,
      "onsite": [
        [
          -0.18979084695296367,
          0.026602985055507622
        ],
        [
          0.9472024298536361,
          -0.27867438231949637
        ],
        [
          -0.8611120484410291,
          -0.8042663049675722
        ],
        [
          0.9196827799212,
          0.059090582440010975
        ],
        [
          -0.9839652062467212,
          -0.2715434794582714
        ],
        [
          0.671846090108356,
          -0.909962388807503
        ],
        [
          -0.4955752280778125,
          -0.22386754728057112
        ],
        [
          -0.08672375644465258,
          0.9167655792934586
        ],
        [
          -0.46148489294031125,
          -0.061852086178309396
        ],
        [
          -0.19755253008901952,
          -0.7380071863836457
        ],
        [
          -0.6578015352444639,
          -0.994276598824094
        ],
        [
          0.7884231996293831,
          0.052515607216234494
        ],
        [
          -0.46958717526779425,
          -0.16397447768060402
        ],
        [
          0.9689400116335205,
          0.3918585136055388
        ],
        [
          -0.8937780682983445,
          -0.6837404989645703
        ],
        [
          0.8344153334857585,
          -0.6851763680960503
        ],
        [
          0.704476297540563,
          -0.1319604061292008
        ],
        [
          0.744556554955891,
          -0.14572615588755156
        ],
        [
          0.8302845642321939,
          -0.6905191423569488
        ],
        [
          -0.7455699714916393,
          -0.8807999981319969
        ]
      ]
    },
    {
      "charge": 4.179785364902507,
      "spin": 0.02708824104965957,
      "polarization": 0.006480773217954793,
      "quadrature_error": 3.314843290787284e-09,
      "realization": 99,
      "onsite": [
        [
          -0.7177522004827082,
          -0.7781101042370548
        ],
        [
          -0.22823429153279595,
          0.320824505831395
        ],
        [
          -0.4932313910142119,
          0.9685379946214141
        ],
        [
          0.8349207290212772,
          0.6629097049822696
        ],
        [
          -0.8381150814307163,
          0.285113496753836
        ],
        [
          0.27322234914590915,
          -0.6757771882479264
        ],
        [
          0.11716986898497495,
          -0.6546686173732219
        ],
        [
          0.46161019792680014,
          -0.5388754065795196
        ],
        [
          -0.7417976496865883,
          0.22455980612934545
        ],
        [
          -0.2558474372053481,
          -0.6358825387094662
        ],
        [
          -0.12941998954113454,
          -0.2540810733563832
        ],
        [
          0.6163780855967891,
          0.3663019789293809
        ],
        [
          0.4289434474367333,
          0.6945707687841407
        ],
        [
          0.3112855254423208,
          0.7982314214105275
        ],
        [
          0.15276872248754159,
          -0.07704706560407426
        ],
        [
          -0.11500633796412396,
          0.18745495437493487
        ],
        [
          0.4587469470189838,
          0.12894449333650027
        ],
        [
          -0.3733945083313155,
          0.3798315191268484
        ],
        [
          -0.027569746426634456,
          0.02988985332493277
        ],
        [
          -0.9826674306867897,
          0.8482339012231037
        ]
      ]
    },
    {
      "charge": 3.1354760932431414,
      "spin": -0.027041271758652462,
      "polarization": -0.008624295307792525,
      "quadrature_error": 6.27809618379779e-09,
      "realization": 100,
      "onsite": [
        [
          0.57114938375183,
          -0.3367863158791533
        ],
        [
          0.49171829345726903,
          0.1476322374224297
        ],
        [
          0.5860568447994268,
          -0.6272669037095133
        ],
        [
          -0.6442269845410813,
          0.1716122316231119
        ],
        [
          -0.3081538324163249,
          0.4816605929606055
        ],
        [
          -0.9242583965223727,
          0.19726056741026987
        ],
        [
          -0.49039832958401,
          -0.6392912266003787
        ],
        [
          -0.6186960494346152,
          -0.5512558305107325
        ],
        [
          0.3750792163570258,
          0.8143695748381956
        ],
        [
          -0.8490850084706139,
          -0.35813589109964816
        ],
        [
          0.7239957031739204,
          -0.561571432316037
        ],
        [
          0.822624784931975,
          -0.49177964787533646
        ],
        [
          -0.5820804781794684,
          0.033103142970927424
        ],
        [
          -0.42502387624116245,
          0.01531429826311137
        ],
        [
          0.08209170240483288,
          0.09162553873622525
        ],
        [
          -0.5201812273160193,
          -0.4400832118542113
        ],
        [
          0.3718843227430748,
          0.8903575339624408
        ],
        [
          0.9278857400582288,
          -0.2891540914353299
        ],
        [
          0.728805099579054,
          0.36884483010807645
        ],
        [
          -0.2947351540412053,
          -0.7861178957588371
        ]
      ]
    },
    {
      "charge": 2.2961450714458906,
      "spin": 0.07236922323291914,
      "polarization": 0.03151770510185926,
      "quadrature_error": 4.233849652246866e-09,
      "realization": 101,
      "onsite": [
        [
          0.48246235635508894,
          -0.8737039710598271
        ],
        [
          -0.3229520326327431,
          0.7840414823743023
        ],
        [
          -0.01155147133813239,
          0.18703336318812402
        ],
        [
          0.8339490919782417,
          -0.7878149810778585
        ],
        [
          0.3429524992692272,
          0.5374534959904989
        ],
        [
          0.28710674721273777,
          -0.16283485795726205
        ],
        [
          -0.04485065958545498,
          0.7074829319871039
        ],
        [
          -0.2022496219547616,
          -0.9844401450316136
        ],
        [
          -0.6109323434656442,
          0.6183994364315217
        ],
        [
          -0.9257230147479056,
          -0.18667971842707298
        ],
        [
          -0.9645496626529977,
          0.15534438826567332
        ],
        [
          0.5719953489458371,
          -0.24761261490478992
        ],
        [
          -0.13307148394660762,
          0.9364088850488768
        ],
        [
          0.9606228062638862,
          -0.6072169590827521
        ],
        [
          0.48194092547839285,
          -0.8745484336249199
        ],
        [
          -0.7838686446668766,
          0.7433929998442335
        ],
        [
          -0.40841457779949275,
          -0.5811007601700762
        ],
        [
          0.9314123595491159,
          0.8575652769691882
        ],
        [
          -0.44937492190072814,
          -0.09281818324036162
        ],
        [
          0.7489168858677746,
          -0.37157394220099027
        ]
      ]
    },
    {
      "charge": 2.8317260278920915,
      "spin": 0.041921237620437195,
      "polarization": 0.014804129074465211,
      "quadrature_error": 4.789994053308858e-09,
      "realization": 102,
      "onsite": [
        [
          -0.2367386955795605,
          0.2674467127737956
        ],
        [
          -0.09536084832779168,
          -0.11774808961828076
        ],
        [
          0.46551675163680817,
          -0.06727685661876692
        ],
        [
          0.3859988075554299,
          -0.537601036409306
        ],
        [
          -0.9746937582791968,
          0.2904246038643503
        ],
        [
          -0.6189150551355722,
          -0.9581862244180268
        ],
        [
          0.5052178999594805,
          -0.12682971973268797
        ],
        [
          -0.3234337677123602,
          -0.6768406725718952
        ],
        [
          -0.14141269212642382,
          -0.6210031740380442
        ],
        [
          -0.4917239705309191,
          0.46804222098936554
        ],
        [
          0.40388034972828213,
          0.6385270528209004
        ],
        [
          0.23325747438715716,
          0.2446451389044053
        ],
        [
          0.6531398789710201,
          -0.9708433330472073
        ],
        [
          0.3496541760915386,
          0.9799285136583253
        ],
        [
          -0.46603777204632557,
          0.6804242272479697
        ],
        [
          -0.8892163913046087,
          -0.7825443240415693
        ],
        [
          0.9429373116474287,
          0.9181890750682995
        ],
        [
          0.8638225218465181,
          -0.7511294263074484
        ],
        [
          0.1967470531471318,
          0.23617407620958253
        ],
        [
          0.016456830907558784,
          0.6058680925363653
        ]
      ]
    },
    {
      "charge": 2.8027132856093417,
      "spin": 0.020351918631726494,
      "polarization": 0.0072615057473857,
      "quadrature_error": 5.1058442187181166e-09,
      "realization": 103,
      "onsite": [
        [
          -0.49982714903494463,
          0.6124275963483174
        ],
        [
          -0.8883105075535687,
          -0.9583562646693098
        ],
        [
          -0.8217569849242949,
          0.6393870313754455
        ],
        [
          0.931658078199018,
          -0.9862725490510005
        ],
        [
          -0.3993197579989256,
          -0.1267960964443824
        ],
        [
          -0.26219874547816,
          0.8249425281269815
        ],
        [
          -0.8203193011262135,
          0.5499375814534129
        ],
        [
          -0.14061066866734584,
          0.17300507406000265
        ],
        [
          -0.015110673208456715,
          0.5649972911271071
        ],
        [
          -0.06167577184009576,
          -0.4720886641740676
        ],
        [
          0.902693797240963,
          -0.2227487200564664
        ],
        [
          0.8770808333953894,
          -0.005263739895795094
        ],
        [
          -0.7591967311540813,
          0.17812751010609706
        ],
        [
          0.4697136473656365,
          0.6420487512469333
        ],
        [
          -0.05795429361027349,
          0.010464837991702058
        ],
        [
          0.35916227374208054,
          0.4752667389945091
        ],
        [
          -0.45165456066930987,
          0.5866495075070604
        ],
        [
          0.7044594548785006,
          -0.06574845731334267
        ],
        [
          -0.330585759569042,
          -0.6680990323356162
        ],
        [
          0.5528388168432847,
          0.3509522930614877
        ]
      ]
    },
    {
      "charge": 3.72088377587122,
      "spin": -0.06746343154201322,
      "polarization": -0.018131023596999373,
      "quadrature_error": 8.767960068778142e-09,
      "realization": 104,
      "onsite": [
        [
          -0.5233082536621374,
          -0.6257569516276142
        ],
        [
          0.917131678665122,
          0.25400558095239556
        ],
        [
          0.34636547901173276,
          0.06342809287715623
        ],
        [
          0.8037534156331316,
          0.14411752928832122
        ],
        [
          0.13018418449793678,
          -0.24868966751945298
        ],
        [
          -0.5800108452055268,
          0.7845276724247789
        ],
        [
          -0.43046836973634406,
          -0.9819457182294218
        ],
        [
          0.31164506434945394,
          -0.35939188563863467
        ],
        [
          0.07917309202800382,
          -0.8193005491107554
        ],
        [
          -0.6148181376279587,
          -0.599392348742307
        ],
        [
          -0.13084214010831308,
          -0.6935266313426358
        ],
        [
          -0.20887345845658167,
          -0.8538255521579443
        ],
        [
          -0.6704537131194988,
          0.1913006059144644
        ],
        [
          0.40033926645036666,
          0.38376338626016326
        ],
        [
          -0.5921886324928878,
          0.9551710227058592
        ],
        [
          -0.3606314332954088,
          0.24772353638697697
        ],
        [
          0.5392872503894421,
          -0.59171778783658
        ],
        [
          0.9317456794288383,
          -0.27165213700557134
        ],
        [
          0.3738800169194685,
          0.12059994063138024
        ],
        [
          0.986925609713212,
          -0.5343743553435594
        ]
      ]
    },
    {
      "charge": 3.400308470862136,
      "spin": 0.026888265510656994,
      "polarization": 0.007907595955210373,
      "quadrature_error": 5.874223663395637e-09,
      "realization": 105,
      "onsite": [
        [
          0.1926031969234776,
          -0.05024171488981555
        ],
        [
          -0.3904766079000972,
          0.37591109197875516
        ],
        [
          0.43385005588745384,
          0.7262074360155732
        ],
        [
          -0.9088809613608144,
          0.14745467640227772
        ],
        [
          0.7936686264991073,
          -0.7670565293611671
        ],
        [
          0.1668686789396432,
          0.1286288852239712
        ],
        [
          -0.6869545741314123,
          0.9708662902400595
        ],
        [
          -0.5528717244481938,
          0.9761338792710699
        ],
        [
          0.493121361856802,
          0.7820690739854412
        ],
        [
          -0.11478555209382169,
          -0.47669127798115696
        ],
        [
          0.66647817771078,
          -0.1574832608715524
        ],
        [
          0.1156445687150418,
          0.18751697215083962
        ],
        [
          0.6854124136253761,
          0.6794063404298922
        ],
        [
          0.6948290794335676,
          0.6407506413194748
        ],
        [
          -0.7023271477446638,
          0.7344368220272974
        ],
        [
          0.05065315806264392,
          -0.8844906899670337
        ],
        [
          -0.9579381249095211,
          -0.22976516409660874
        ],
        [
          -0.3659952114185101,
          -0.3630304958702135
        ],
        [
          -0.5156157727820176,
          -0.9428637365348205
        ],
        [
          -0.19214003273047364,
          0.5915824699796752
        ]
      ]
    },
    {
      "charge": 3.2945015772456783,
      "spin": 0.06349708854697741,
      "polarization": 0.019273655531245264,
      "quadrature_error": 8.214902259892682e-09,
      "realization": 106,
      "onsite": [
        [
          0.9483679181331333,
          0.4299470634647926
        ],
        [
          0.29495920025191147,
          -0.3374239050458152
        ],
        [
          0.6114457732002683,
          -0.9738336358476023
        ],
        [
          -0.261066431466793,
          0.4536404030720116
        ],
        [
          -0.5912447050851397,
          -0.3865270587504581
        ],
        [
          0.05110861054606075,
          -0.6986277577499915
        ],
        [
          0.4500234694848324,
          -0.19521450814507424
        ],
        [
          0.3927362714238263,
          -0.7086465144020899
        ],
        [
          0.669053894997726,
          0.46396605653247547
        ],
        [
          -0.2008620714545153,
          0.34386917302529607
        ],
        [
          -0.8222502791783115,
          0.7691110582751606
        ],
        [
          0.7410619969896806,
          0.2091009892743021
        ],
        [
          0.43359404265096724,
          0.9057613076962383
        ],
        [
          -0.23396700804625636,
          0.42577076151777304
        ],
        [
          0.9756857688085694,
          -0.8450218972640584
        ],
        [
          -0.4517386148744482,
          0.34977229422045597
        ],
        [
          -0.7627366205665769,
          0.10776336338953119
        ],
        [
          -0.26819092756683616,
          -0.8211555820621743
        ],
        [
          0.06824097447151223,
          -0.8507778567466673
        ],
        [
          -0.5579226828258956,
          0.8829993640777303
        ]
      ]
    },
    {
      "charge": 2.7905717903110445,
      "spin": 0.027038744966409678,
      "polarization": 0.00968932068341301,
      "quadrature_error": 4.431722749135971e-09,
      "realization": 107,
      "onsite": [
        [
          -0.7249308130021239,
          -0.8859933029338256
        ],
        [
          -0.8025644897330972,
          -0.357684254302721
        ],
        [
          -0.6754045855729001,
          -0.795523364708475
        ],
        [
          0.2941132891285325,
          0.7231999999888026
        ],
        [
          -0.21922611183763752,
          -0.3320834539290971
        ],
        [
          0.5396857443073773,
          -0.26790281742790945
        ],
        [
          -0.13919712009992313,
          -0.4615286556853171
        ],
        [
          -0.8959712732830565,
          -0.4774306329751836
        ],
        [
          0.44065351228886773,
          0.5515538476309629
        ],
        [
          -0.14589722865725085,
          0.6058843526056372
        ],
        [
          0.5062854073678287,
          0.43503722554420565
        ],
        [
          0.060916327667341896,
          -0.08887092149902176
        ],
        [
          -0.20687484850827853,
          -0.8141712463419326
        ],
        [
          0.4767764771400247,
          0.2971435338868986
        ],
        [
          -0.9342138255365453,
          0.9362442096976389
        ],
        [
          0.21513879699716276,
          -0.06242695814172694
        ],
        [
          0.1696243398106756,
          -0.47229171835246575
        ],
        [
          -0.6112683088620776,
          -0.23614999669810643
        ],
        [
          0.16145203699648558,
          0.7966278315666822
        ],
        [
          -0.17471752246699124,
          0.8670490008072471
        ]
      ]
    },
    {
      "charge": 4.0224252406820495,
      "spin": -0.10976798207152186,
      "polarization": -0.027289004892210103,
      "quadrature_error": 6.870869143733319e-09,
      "realization": 108,
      "onsite": [
        [
          0.31595912497848766,
          -0.5560813037320931
        ],
        [
          0.3157207028416489,
          -0.6803817461555774
        ],
        [
          -0.9259258701454705,
          -0.5564633062392157
        ],
        [
          -0.4102968873555406,
          -0.20418877073210528
        ],
        [
          -0.5142332382787786,
          0.23365365584466802
        ],
        [
          -0.20973484724365776,
          -0.9265114113608115
        ],
        [
          -0.9408031475600993,
          0.4838022939547746
        ],
        [
          -0.6048397745499057,
          0.39970606976909595
        ],
        [
          -0.13068226078223133,
          0.03697051885088887
        ],
        [
          0.8996381261467137,
          0.9404596707084913
        ],
        [
          0.8057273114663326,
          -0.4112663105567538
        ],
        [
          0.5168073324172899,
          -0.43368249128354197
        ],
        [
          0.9489516467127845,
          0.9485667040397845
        ],
        [
          0.19187417282122277,
          -0.42963429794159924
        ],
        [
          -0.6742132661702436,
          0.13838932601504572
        ],
        [
          -0.16818051194914196,
          -0.8156682182679291
        ],
        [
          0.46962674870898535,
          -0.12035111098968954
        ],
        [
          0.3529799542931089,
          0.8834885217907906
        ],
        [
          -0.6422365733332402,
          0.6666539180966944
        ],
        [
          -0.2116284453266566,
          0.7326035449725119
        ]
      ]
    },
    {
      "charge": 5.125165187533685,
      "spin": 0.01181857338591643,
      "polarization": 0.002305988773720623,
      "quadrature_error": 9.604163023958236e-09,
      "realization": 109,
      "onsite": [
        [
          0.09978569094375778,
          -0.2803640003499841
        ],
        [
          0.27494272181048207,
          0.2782425086480138
        ],
        [
          0.14552045835641447,
          -0.26427564887327204
        ],
        [
          0.14585842196369248,
          0.06971467283249244
        ],
        [
          0.9822302477075691,
          0.3679701298648783
        ],
        [
          0.8056907431695965,
          -0.4608649000031526
        ],
        [
          0.15275914678631652,
          -0.16237094925091422
        ],
        [
          -0.36712752758476785,
          -0.17853787365875573
        ],
        [
          0.4203543790106705,
          0.1401934899902575
        ],
        [
          -0.1733664134616224,
          0.5027830160110556
        ],
        [
          0.2610748769619544,
          -0.5722867270252383
        ],
        [
          -0.02650541409957441,
          -0.9625915268998546
        ],
        [
          -0.7506293526364436,
          -0.5824592441696599
        ],
        [
          -0.39596381953650095,
          0.07994079421662237
        ],
        [
          -0.9075605482214324,
          -0.08721866479716711
        ],
        [
          -0.21753286539445083,
          0.30663282775422895
        ],
        [
          -0.48758707938256607,
          0.8386367343423569
        ],
        [
          0.45692400338531347,
          0.07221210607141892
        ],
        [
          -0.5565269013111918,
          -0.9013642673245199
        ],
        [
          -0.07335838935454886,
          -0.09000479848012333
        ]
      ]
    },
    {
      "charge": 3.7440451563317505,
      "spin": -0.01807735231345141,
      "polarization": -0.004828294413832016,
      "quadrature_error": 4.470168837928257e-09,
      "realization": 110,
      "onsite": [
        [
          0.19843542081730092,
          0.8283712434458461
        ],
        [
          0.6557278921639733,
          -0.5252494439728979
        ],
        [
          0.41674234813315625,
          0.7214494820105826
        ],
        [
          0.472382090641557,
          0.7406918123789077
        ],
        [
          0.8592369226693906,
          -0.3666597178071085
        ],
        [
          -0.7202066810890291,
          0.14584718299137145
        ],
        [
          -0.42732123557128676,
          0.7802296973255594
        ],
        [
          -0.5739977744169644,
          0.5287741209887189
        ],
        [
          -0.3105125052660509,
          -0.9511239769390554
        ],
        [
          0.6381578718758956,
          -0.13692899137754466
        ],
        [
          -0.6446497915545022,
          0.17498856048499567
        ],
        [
          -0.9200576807288141,
          0.7275114327931747
        ],
        [
          0.012118172998007548,
          0.5693197540287642
        ],
        [
          -0.4109976044011998,
          0.5802165865853253
        ],
        [
          -0.42599241890071093,
          -0.8639484984022701
        ],
        [
          0.4433715411320256,
          0.37882784930978985
        ],
        [
          -0.018948817283115815,
          -0.15119687076572985
        ],
        [
          -0.5385672557555214,
          -0.5032233163906077
        ],
        [
          0.36503468709010023,
          -0.40157160109549905
        ],
        [
          -0.685992002145497,
          0.5707691476856473
        ]
      ]
    },
    {
      "charge": 2.776277748812729,
      "spin": -0.024926916134430238,
      "polarization": -0.008978538312706716,
      "quadrature_error": 5.130278168414994e-09,
      "realization": 111,
      "onsite": [
        [
          0.5927290914798231,
          -0.8039275768818752
        ],
        [
          0.36067080451453903,
          -0.6280419871838214
        ],
        [
          0.26912797071581585,
          0.060033601014843896
        ],
        [
          0.27657456481584797,
          0.09589221689206129
        ],
        [
          0.49126966374148195,
          -0.06117915638195304
        ],
        [
          0.05721296901808515,
          -0.8828856622557646
        ],
        [
          -0.7623618750719408,
          -0.15448239624935756
        ],
        [
          -0.7857332365873511,
          0.41677166401612276
        ],
        [
          0.5929030722702626,
          0.6863133547520792
        ],
        [
          -0.25555950084762613,
          -0.2910475193572537
        ],
        [
          -0.49214093469659725,
          -0.6477806763112024
        ],
        [
          0.09422757482436883,
          -0.4861755937382095
        ],
        [
          0.5963395388084762,
          0.559680415433871
        ],
        [
          -0.8249132302512552,
          0.39090792062332924
        ],
        [
          0.30558138473003105,
          0.4804277697877213
        ],
        [
          -0.6075329611501916,
          -0.790563620292978
        ],
        [
          -0.5404154292154755,
          0.048402841765622595
        ],
        [
          0.8146729100534764,
          -0.6152615063507141
        ],
        [
          -0.9808535883705582,
          -0.9829560961021311
        ],
        [
          0.26293322776179573,
          0.41387758639056726
        ]
      ]
    },
    {
      "charge": 3.136055372456247,
      "spin": 0.02767984565906669,
      "polarization": 0.008826325549662428,
      "quadrature_error": 5.903091514300729e-09,
      "realization": 112,
      "onsite": [
        [
          0.24358338476977703,
          0.7827700971054208
        ],
        [
          0.809179382286056,
          -0.9019354018251604
        ],
        [
          -0.17196284912567306,
          -0.947620192639222
        ],
        [
          0.6412583638315748,
          -0.03616486267131003
        ],
        [
          0.5286417640817793,
          0.5484672572841973
        ],
        [
          0.15698396405637927,
          -0.7946962916208755
        ],
        [
          0.6098402708880781,
          0.1641013537596876
        ],
        [
          0.6127641668920585,
          0.7972667310922026
        ],
        [
          0.9352130616171623,
          -0.19399715081474644
        ],
        [
          -0.7996613383351938,
          0.8439534722045727
        ],
        [
          -0.09035113084162649,
          0.34907130314918744
        ],
        [
          0.4865415286391963,
          -0.012707062439693217
        ],
        [
          0.9523935955086702,
          -0.8213845950643437
        ],
        [
          -0.24593741970988692,
          0.1798559133840203
        ],
        [
          0.7491778369506521,
          -0.026785268012926133
        ],
        [
          0.43408513292446993,
          0.5490796336158881
        ],
        [
          0.7904742219497531,
          -0.8018343303209119
        ],
        [
          0.07195262600162078,
          0.07800181418658303
        ],
        [
          0.43749393026415984,
          0.8441531697862579
        ],
        [
          0.026669382135216857,
          -0.9422607803683818
        ]
      ]
    },
    {
      "charge": 3.015974200301538,
      "spin": -0.026513755230609372,
      "polarization": -0.008791108102966703,
      "quadrature_error": 5.084707979494361e-09,
      "realization": 113,
      "onsite": [
        [
          0.4221229357010201,
          0.46967371582611617
        ],
        [
          -0.6535496658620816,
          0.6455055641287561
        ],
        [
          -0.17336563027111862,
          -0.9439968579906357
        ],
        [
          -0.28013237903172206,
          0.8098786862624985
        ],
        [
          0.03035375234361748,
          -0.7805181409036215
        ],
        [
          0.1898981614906139,
          -0.9358169422663487
        ],
        [
          -0.36233380652537917,
          0.24985056852248744
        ],
        [
          -0.1373629813560029,
          -0.1399055546475214
        ],
        [
          -0.6750836647025433,
          0.32958763400591673
        ],
        [
          -0.26483249420416843,
          -0.9652323413877708
        ],
        [
          -0.7974851176194515,
          -0.36762152828060035
        ],
        [
          -0.6185835407162326,
          0.129287057384881
        ],
        [
          -0.13526789326655586,
          -0.8807043063687117
        ],
        [
          0.18736254732883917,
          -0.8175951417462914
        ],
        [
          0.34886205016621163,
          0.16665222808520985
        ],
        [
          -0.06135329774364995,
          0.9739161755417258
        ],
        [
          0.12900508956261247,
          -0.5770759767209352
        ],
        [
          0.8952594089720116,
          -0.30198454017263376
        ],
        [
          0.15509830494535137,
          -0.6520415166356308
        ],
        [
          -0.46402303567536496,
          0.5356626735070944
        ]
      ]
    },
    {
      "charge": 2.5379775102722197,
      "spin": 0.022350469697437148,
      "polarization": 0.008806409673441066,
      "quadrature_error": 3.762427092377372e-09,
      "realization": 114,
      "onsite": [
        [
          -0.3668489752008983,
          0.4000669367805698
        ],
        [
          0.7655889338361888,
          0.7184018420706275
        ],
        [
          -0.5599416708620706,
          0.08849127654998412
        ],
        [
          -0.2386595487573977,
          -0.13218993301049675
        ],
        [
          0.8882859513819785,
          0.69112275999253
        ],
        [
          0.05277561546079523,
          -0.33058585349989555
        ],
        [
          0.5908118931787014,
          0.2798581311494617
        ],
        [
          0.7918106459006276,
          0.4429481698270994
        ],
        [
          -0.898465023333054,
          -0.6263838003673328
        ],
        [
          -0.09949537070878112,
          0.5308035158672386
        ],
        [
          0.4273320048389253,
          -0.9363284006664441
        ],
        [
          -0.5377884761446288,
          0.39728850647902036
        ],
        [
          0.13547325543642885,
          0.9763870586631582
        ],
        [
          0.2616305659595992,
          0.8494278249212543
        ],
        [
          -0.17600126076185107,
          -0.6837661720556993
        ],
        [
          0.9857445823321387,
          0.5740029941896474
        ],
        [
          -0.9512366193863251,
          0.7040106614303216
        ],
        [
          0.8990307761625953,
          0.19995857401044614
        ],
        [
          0.4706535620988195,
          -0.9802664099635097
        ],
        [
          0.9046428229276011,
          -0.9171590432432553
        ]
      ]
    },
    {
      "charge": 3.6820490473658687,
      "spin": 0.012275366899764438,
      "polarization": 0.0033338412231488914,
      "quadrature_error": 5.122108766699416e-09,
      "realization": 115,
      "onsite": [
        [
          -0.7790915142951185,
          -0.16797644093569097
        ],
        [
          -0.7281217553181956,
          -0.626288086968646
        ],
        [
          -0.663772021232202,
          0.13476661231406228
        ],
        [
          -0.08568596931748429,
          -0.38069501111950244
        ],
        [
          0.0363416679071793,
          0.4129760378104237
        ],
        [
          0.8628508761514431,
          0.9216504520359554
        ],
        [
          0.9422978043970063,
          -0.5147881966112529
        ],
        [
          -0.8489475990557815,
          -0.7044984634870672
        ],
        [
          0.4792532285368465,
          0.47097420523576217
        ],
        [
          0.5810696169738943,
          -0.30299693309858355
        ],
        [
          -0.1758908643799142,
          -0.8234809714771203
        ],
        [
          0.02390429576461206,
          -0.6851278536377303
        ],
        [
          -0.4864682783989953,
          -0.4168264697886712
        ],
        [
          0.3986837636890501,
          -0.9461953107178047
        ],
        [
          -0.05518774924191039,
          0.04819662360610355
        ],
        [
          0.8654281229648175,
          0.03642630085971055
        ],
        [
          0.22905129142558223,
          -0.17874314462236218
        ],
        [
          -0.22518117564926654,
          -0.3617950235722518
        ],
        [
          0.6541674704717275,
          -0.7744818931351991
        ],
        [
          -0.571044637183524,
          0.4931970223467059
        ]
      ]
    },
    {
      "charge": 3.0322769197269275,
      "spin": -0.006854024282627305,
      "polarization": -0.0022603556548669522,
      "quadrature_error": 6.044983450280153e-09,
      "realization": 116,
      "onsite": [
        [
          -0.34350872378085495,
          -0.3347408798526452
        ],
        [
          0.2967499702162417,
          -0.42158595635922635
        ],
        [
          0.32641103819956263,
          0.18557711764013907
        ],
        [
          0.9480944972691523,
          0.27801006959469965
        ],
        [
          0.21173310000467382,
          -0.07395230665915387
        ],
        [
          -0.37997735511667097,
          0.32326791986924164
        ],
        [
          0.8928822703057058,
          0.413597148191178
        ],
        [
          -0.6755297843943151,
          0.868888458299333
        ],
        [
          0.21713689754645715,
          0.6820770912083665
        ],
        [
          0.030469154166109957,
          -0.937143974732173
        ],
        [
          0.8137536539706622,
          0.11205580514445201
        ],
        [
          -0.3188927901749332,
          0.7014598622058013
        ],
        [
          0.9755979565407051,
          0.9520974318217679
        ],
        [
          0.05099916455967879,
          0.3419323301155752
        ],
        [
          -0.5081007829536801,
          0.7089661013047048
        ],
        [
          -0.9999115296802452,
          0.09131356826782944
        ],
        [
          -0.480941377583884,
          -0.49015422866998914
        ],
        [
          -0.016476523506034457,
          0.819483534450621
        ],
        [
          -0.4458344056681336,
          0.5883257173753043
        ],
        [
          0.14702172188721918,
          -0.33666146439468747
        ]
      ]
    },
    {
      "charge": 2.5382738636327025,
      "spin": -0.15782974276574088,
      "polarization": -0.06217995033044213,
      "quadrature_error": 5.288829250840785e-09,
      "realization": 117,
      "onsite": [
        [
          0.16821712696259228,
          0.42458206853986713
        ],
        [
          0.30627939398175674,
          0.5306476954670463
        ],
        [
          -0.8454164333827132,
          -0.31437645504067957
        ],
        [
          0.3388785758006376,
          -0.3127033155227068
        ],
        [
          -0.9574892396770758,
          -0.4704469067779662
        ],
        [
          -0.4431643143919197,
          -0.3121014360553367
        ],
        [
          -0.5180085890338921,
          0.8421930524026455
        ],
        [
          -0.14307936011412803,
          0.6503248791172447
        ],
        [
          0.29110006560042434,
          -0.41744132346228446
        ],
        [
          -0.8125353273437239,
          -0.5395013831666913
        ],
        [
          0.43123319342570565,
          0.4568255892347093
        ],
        [
          -0.3838523899440347,
          -0.8572822574368442
        ],
        [
          0.5422676681227296,
          0.6209534583991505
        ],
        [
          0.6865850350814391,
          -0.21771068279125227
        ],
        [
          -0.9311710687623449,
          0.10980505978196398
        ],
        [
          -0.4846462984849138,
          -0.593597086180023
        ],
        [
          0.6514320440875705,
          0.9160995373451821
        ],
        [
          -0.22982628144113626,
          -0.5221238394699845
        ],
        [
          0.8621101783160852,
          0.0026519298005323044
        ],
        [
          -0.848572785956142,
          -0.8900037234510096
        ]
      ]
    },
    {
      "charge": 4.4542091437644,
      "spin": -0.026595936222035668,
      "polarization": -0.00597096709283807,
      "quadrature_error": 7.962288747970632e-09,
      "realization": 118,
      "onsite": [
        [
          -0.5782491709213549,
          0.4998288096721748
        ],
        [
          0.46414936952192165,
          -0.42513059132445874
        ],
        [
          0.6248515092870182,
          -0.9160174933227505
        ],
        [
          0.9824528413170199,
          -0.1632213482829974
        ],
        [
          0.7663104696405183,
          0.20738140223208767
        ],
        [
          0.7973282670311839,
          0.8627623921715446
        ],
        [
          0.39570955689792986,
          -0.43093068024421544
        ],
        [
          0.12275647443255422,
          0.48445954977600736
        ],
        [
          0.7467396799731472,
          -0.44029495616028
        ],
        [
          0.7262031279374208,
          0.7580906683663549
        ],
        [
          -0.2870402493926476,
          -0.06599152981298806
        ],
        [
          0.48662331605222753,
          0.542855250677649
        ],
        [
          0.4486353975691719,
          -0.5979058630740739
        ],
        [
          -0.05536642464825858,
          0.7474983997962779
        ],
        [
          -0.3545543078381108,
          0.9349363111934859
        ],
        [
          0.27801650863143323,
          0.9692628417373894
        ],
        [
          0.8766494354114445,
          -0.928252094122199
        ],
        [
          0.4476582468487207,
          -0.6918940378824046
        ],
        [
          -0.14753635384063424,
          -0.08943021561916287
        ],
        [
          0.015076398481545406,
          0.28322808670637567
        ]
      ]
    },
    {
      "charge": 2.902056253202192,
      "spin": 0.04591686578661367,
      "polarization": 0.015822183231613104,
      "quadrature_error": 6.192661683970746e-09,
      "realization": 119,
      "onsite": [
        [
          -0.4545415406639379,
          -0.18133294262922584
        ],
        [
          0.42001622892629764,
          0.3412702186023986
        ],
        [
          0.34862676336620746,
          -0.18006269705457978
        ],
        [
          -0.8078805329830132,
          -0.9545929344562698
        ],
        [
          0.853522453348861,
          0.023718639991602952
        ],
        [
          -0.3433164568694187,
          -0.5242329604441647
        ],
        [
          0.8500668368843458,
          -0.3165060730588123
        ],
        [
          0.2937516244924181,
          0.07564409692045526
        ],
        [
          -0.9463720128430773,
          0.3138325364963499
        ],
        [
          -0.18990328713881044,
          0.6352565257951843
        ],
        [
          0.6328873137206346,
          0.1531852534608129
        ],
        [
          -0.11958032217652637,
          0.29973929310390246
        ],
        [
          -0.3010012238885855,
          0.28219908498796165
        ],
        [
          0.6691172353400312,
          0.8339611561585762
        ],
        [
          -0.6655231723690005,
          -0.8811425408724962
        ],
        [
          0.5020598210184297,
          -0.3830071508063537
        ],
        [
          0.2186254998529653,
          -0.5481390742560481
        ],
        [
          0.626493910615052,
          0.26439536299337574
        ],
        [
          -0.737757743738306,
          -0.03172773059356504
        ],
        [
          -0.11318400671789552,
          -0.3747556252958961
        ]
      ]
    },
    {
      "charge": 3.7580588696919563,
      "spin": 0.06991979287029702,
      "polarization": 0.018605294726537443,
      "quadrature_error": 8.24191123513179e-09,
      "realization": 120,
      "onsite": [
        [
          0.12507180309093124,
          -0.08452777971852554
        ],
        [
          0.22897441406089314,
          0.18362153108506374
        ],
        [
          0.7573299602151398,
          -0.957425071940865
        ],
        [
          0.7443109658947329,
          0.2182825239725994
        ],
        [
          -0.05742117889838583,
          -0.40770959486185454
        ],
        [
          -0.5000988215000892,
          -0.03638042538404673
        ],
        [
          -0.30889175792911194,
          -0.4534271892587882
        ],
        [
          0.7318926081152459,
          0.35193236085749335
        ],
        [
          -0.0003101731370125371,
          0.6672894059163637
        ],
        [
          0.3585981845031465,
          -0.18842093103774804
        ],
        [
          0.7192535395578314,
          0.3474047899711299
        ],
        [
          -0.7467140101319281,
          0.5195466963992976
        ],
        [
          0.22466987952569561,
          0.6105485608110226
        ],
        [
          0.838909217573057,
          0.021726601296373493
        ],
        [
          0.8637985645573094,
          0.10173749237856677
        ],
        [
          -0.6779770320819956,
          0.20993239551989729
        ],
        [
          0.7192655136593928,
          0.9159526492427166
        ],
        [
          -0.5639964702570186,
          0.04988843171060453
        ],
        [
          0.20314565294297982,
          0.1918537165623888
        ],
        [
          0.6274568284853992,
          0.6190407771987887
        ]
      ]
    },
    {
      "charge": 2.3478249710004695,
      "spin": 0.03613107199447499,
      "polarization": 0.015389167608639325,
      "quadrature_error": 5.8501068930958076e-09,
      "realization": 121,
      "onsite": [
        [
          -0.312728036790485,
          0.9527393702700915
        ],
        [
          -0.5693802822206184,
          -0.9709922999356353
        ],
        [
          0.37798277505672684,
          0.9572711390727011
        ],
        [
          0.7260755253742293,
          0.748880920567603
        ],
        [
          -0.6026094112492038,
          -0.8955299504902574
        ],
        [
          -0.8436101133973426,
          0.7802393205673117
        ],
        [
          -0.8786253836959417,
          -0.28098970115631716
        ],
        [
          -0.8183426653114141,
          -0.6022306000595672
        ],
        [
          -0.4347620852122325,
          0.8473677431458313
        ],
        [
          -0.2396082351566593,
          0.43444858734327485
        ],
        [
          0.9534443798337127,
          -0.2629215204466049
        ],
        [
          0.5781353887391283,
          0.5875742630262994
        ],
        [
          0.02396702666537287,
          -0.41236760698937625
        ],
        [
          0.02534899455557249,
          0.17178989925671484
        ],
        [
          0.24076456460038176,
          0.6688067438750036
        ],
        [
          -0.26439835417864943,
          -0.2327072751255037
        ],
        [
          0.8894277788159013,
          -0.9821502321417837
        ],
        [
          0.23830135919989415,
          -0.6027036169775999
        ],
        [
          -0.055220001245966266,
          0.946343049668527
        ],
        [
          0.9631626015868553,
          0.33604773714272707
        ]
      ]
    },
    {
      "charge": 2.655559595310071,
      "spin": 0.05399297093407474,
      "polarization": 0.020332050174822144,
      "quadrature_error": 6.320266851264134e-09,
      "realization": 122,
      "onsite": [
        [
          0.8167030313311427,
          -0.36953246211290947
        ],
        [
          -0.2613545047297452,
          -0.8941972948320089
        ],
        [
          0.924522883543059,
          -0.8688645219744116
        ],
        [
          0.2735223540630194,
          0.8679575704845854
        ],
        [
          0.17089179039164692,
          0.17090946778881855
        ],
        [
          0.1900739675662324,
          0.8325637380011013
        ],
        [
          -0.2730962317960792,
          -0.7439030516700755
        ],
        [
          -0.7961757495989814,
          -0.6834057244982823
        ],
        [
          0.9619838100167106,
          0.2183867154206265
        ],
        [
          0.9375641847151315,
          0.7208762620704281
        ],
        [
          0.7711476566407638,
          -0.7934807596260829
        ],
        [
          -0.8474847816884115,
          0.686769964815461
        ],
        [
          -0.6376194316647046,
          0.02869141216779858
        ],
        [
          -0.3402613184332659,
          0.2166454071329813
        ],
        [
          0.603521395042909,
          -0.7013394377606277
        ],
        [
          -0.4064059472132904,
          0.02660974781457348
        ],
        [
          -0.47444915884635486,
          0.44242752946596253
        ],
        [
          0.8242066117889175,
          -0.6491627310610875
        ],
        [
          0.2616269796002939,
          0.9310699861895022
        ],
        [
          -0.2711228974057165,
          0.054421095982359
        ]
      ]
    },
    {
      "charge": 3.3260504181152872,
      "spin": 0.09545469781752836,
      "polarization": 0.02869911330797503,
      "quadrature_error": 5.780364892253568e-09,
      "realization": 123,
      "onsite": [
        [
          0.10488236646465743,
          -0.2866301695966509
        ],
        [
          -0.9359349118912597,
          -0.7284986380195144
        ],
        [
          -0.9352606167968653,
          0.7994277332976176
        ],
        [
          0.022288501394474025,
          0.011220180086933373
        ],
        [
          0.8210085358345125,
          -0.10778776636839171
        ],
        [
          -0.5970706050904429,
          0.514766865530061
        ],
        [
          0.30851806021699346,
          -0.32704593839640395
        ],
        [
          -0.38089504175086386,
          0.9710185425617401
        ],
        [
          0.10056884217781104,
          -0.3421503220762949
        ],
        [
          0.08404001133752614,
          0.36493633093218114
        ],
        [
          0.27606402453676737,
          0.385060585440389
        ],
        [
          0.9267093097198817,
          0.5651902470264485
        ],
        [
          0.28832620726349356,
          -0.9164340910477979
        ],
        [
          0.01969655716229557,
          0.13311948833100762
        ],
        [
          -0.6440098573500785,
          -0.008057228439051878
        ],
        [
          0.3632366785272525,
          0.3463954155929363
        ],
        [
          0.16086574563527134,
          0.1735934283144549
        ],
        [
          -0.47030386927386303,
          -0.193304525481927
        ],
        [
          0.054695674246997505,
          -0.4273407259195976
        ],
        [
          -0.5181300313340675,
          -0.42509997906867847
        ]
      ]
    },
    {
      "charge": 3.036942517859145,
      "spin": -0.002660178716405115,
      "polarization": -0.0008759397653269956,
      "quadrature_error": 3.2417550935461217e-09,
      "realization": 124,
      "onsite": [
        [
          0.7630592045490892,
          0.9143070011986645
        ],
        [
          -0.26206805869490846,
          -0.3117007379311971
        ],
        [
          0.8796724431973597,
          0.059541667256701514
        ],
        [
          -0.8287145407931991,
          -0.6265191863451092
        ],
        [
          -0.23838671662144484,
          -0.5133821562978158
        ],
        [
          0.5690225874420904,
          -0.9517296564064051
        ],
        [
          0.6705966819681053,
          0.022298751663044403
        ],
        [
          0.5057401552136711,
          -0.2121071652886133
        ],
        [
          0.7571552665513621,
          -0.20595263385233964
        ],
        [
          0.3462383727870586,
          0.42687233045372897
        ],
        [
          0.6861813978228208,
          -0.8534575347422315
        ],
        [
          0.1967248163620965,
          -0.4251601090257877
        ],
        [
          -0.5989702463743236,
          -0.7659569152475452
        ],
        [
          -0.5946904801151038,
          0.4084995343766309
        ],
        [
          0.035546593150102,
          -0.45448755362980764
        ],
        [
          0.6896746057703305,
          0.3117222759334972
        ],
        [
          -0.7774869284900259,
          -0.8123617427222523
        ],
        [
          -0.5347409556115568,
          -0.5820127534089656
        ],
        [
          0.45947387950172724,
          -0.8809711381168921
        ],
        [
          0.6574182627771543,
          0.019659719933152298
        ]
      ]
    },
    {
      "charge": 4.030435178267484,
      "spin": -0.1296203138143338,
      "polarization": -0.03216037675367159,
      "quadrature_error": 3.6718244762890543e-09,
      "realization": 125,
      "onsite": [
        [
          -0.20500014895712515,
          -0.6063186252070474
        ],
        [
          0.016426378735856506,
          -0.9569229703966677
        ],
        [
          -0.03897568195664247,
          0.9172934303763931
        ],
        [
          0.32495691133603244,
          -0.5000060080729998
        ],
        [
          0.5289877929470979,
          0.17271438972841024
        ],
        [
          0.3265470703979736,
          -0.17018486361262908
        ],
        [
          0.7624551651132789,
          -0.013122684419987873
        ],
        [
          0.0037868631792836727,
          -0.6074982777805065
        ],
        [
          -0.4294494508486377,
          -0.7566721469762743
        ],
        [
          -0.5274321624929057,
          0.2675107020130203
        ],
        [
          0.5937932636138414,
          0.9945631015309566
        ],
        [
          0.19901577273688353,
          -0.0387177210557772
        ],
        [
          0.7025935263563707,
          0.4721703179446497
        ],
        [
          -0.08431228104642763,
          0.9143738113924473
        ],
        [
          0.2978109043816033,
          -0.6250552232470523
        ],
        [
          -0.026411316241586213,
          0.18605677411745836
        ],
        [
          0.8188095082173781,
          0.4901101083696924
        ],
        [
          0.8943398574460095,
          -0.6529707020574953
        ],
        [
          0.38874829249505494,
          -0.575833986444676
        ],
        [
          0.4949860263746031,
          -0.2522107363276693
        ]
      ]
    },
    {
      "charge": 3.818854251306106,
      "spin": -0.01794569540132159,
      "polarization": -0.004699235482784893,
      "quadrature_error": 9.056739522955424e-09,
      "realization": 126,
      "onsite": [
        [
          -0.9566682054619282,
          0.15408752934925252
        ],
        [
          -0.9703984563861288,
          0.3824219737578971
        ],
        [
          0.5521689309054334,
          -0.5048308136331829
        ],
        [
          -0.6039673580280107,
          -0.888760831532116
        ],
        [
          -0.7208451808124052,
          -0.6513820059141866
        ],
        [
          -0.9427572458555316,
          -0.1752586682486803
        ],
        [
          0.20462536518336316,
          0.7316964222546243
        ],
        [
          -0.12498312895758223,
          0.8570514062704397
        ],
        [
          0.847243728780382,
          0.21910694202865533
        ],
        [
          -0.041706046074931,
          -0.07000063681950142
        ],
        [
          0.02800270456275511,
          -0.22265662511660889
        ],
        [
          0.04900178190752702,
          -0.3274808106302429
        ],
        [
          0.1477155436146329,
          0.3775803273462013
        ],
        [
          0.3828199011164901,
          -0.29399272065941284
        ],
        [
          -0.47886924220502225,
          -0.5233693626732763
        ],
        [
          -0.5369209200804161,
          0.6557576603269832
        ],
        [
          0.6451367738645839,
          -0.4411373489330943
        ],
        [
          0.5574537060755782,
          0.20897874584635412
        ],
        [
          0.16916439484581014,
          -0.1656088244526479
        ],
        [
          -0.3126535802455226,
          0.19431420068080518
        ]
      ]
    },
    {
      "charge": 2.5438660561355215,
      "spin": 0.06223463228427297,
      "polarization": 0.02446458693615962,
      "quadrature_error": 4.8795996562962435e-09,
      "realization": 127,
      "onsite": [
        [
          0.48499404082234565,
          -0.6534954873258889
        ],
        [
          0.5473728660079851,
          -0.8781209933611098
        ],
        [
          -0.1711731304645452,
          -0.7464308736922638
        ],
        [
          0.6641485772426008,
          0.6836497638866983
        ],
        [
          -0.26491626555574443,
          -0.029538351502229165
        ],
        [
          -0.6072954077346338,
          0.901856241178745
        ],
        [
          -0.9166672904198654,
          -0.9895158950073599
        ],
        [
          0.8520404669118202,
          -0.46624062163056035
        ],
        [
          0.8334250603433218,
          -0.07316942483887434
        ],
        [
          0.15336821311780158,
          -0.8780412719835302
        ],
        [
          0.16462695000695704,
          -0.8921180435402092
        ],
        [
          -0.3221042407553061,
          0.8762352262731858
        ],
        [
          -0.8233400935490982,
          -0.69937157291589
        ],
        [
          0.29080563719123065,
          0.8111487384477125
        ],
        [
          -0.49757495901682613,
          -0.4135304648368576
        ],
        [
          -0.16936570095063552,
          0.2741189325302098
        ],
        [
          0.5490653328083612,
          0.3849520206972976
        ],
        [
          0.3234504966535985,
          -0.5084492464006278
        ],
        [
          -0.9050891274507709,
          0.7164037711756381
        ],
        [
          -0.5586352845882763,
          -0.997697492519495
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N6_W0p01.json <==
{
  "sites": 6,
  "W": 0.01,
  "samples": 128,
  "seed_sequence": [
    20261015,
    6,
    100
  ],
  "spin_mean": -0.0035326329428298927,
  "spin_sd": 0.0007240912372911585,
  "spin_se": 6.400122801079195e-05,
  "spin_ci95_student": [
    -0.0036592798230626195,
    -0.003405986062597166
  ],
  "spin_ci95_bootstrap": [
    -0.003652978461474303,
    -0.003404651916963142
  ],
  "spin_mean_absolute": 0.0035326329428298927,
  "charge_mean": 9.904702528702026,
  "polarization_mean": -0.00035666616847553577,
  "polarization_ratio_means": -0.00035666219481028986,
  "first_half_spin_mean": -0.0034942481170517417,
  "maximum_quadrature_error": 9.794355532999122e-09,
  "records": [
    {
      "charge": 9.903832619715567,
      "spin": -0.004359345458462472,
      "polarization": -0.0004401675215900074,
      "quadrature_error": 9.727546168796392e-09,
      "realization": 0,
      "onsite": [
        [
          -0.0006579845474890831,
          -0.0028954817616866193
        ],
        [
          -0.0006748485703917916,
          0.000643611173954917
        ],
        [
          0.004761215897692681,
          0.002500740009406817
        ],
        [
          0.0025731829639347734,
          -0.0039716994341393395
        ],
        [
          0.0023992552244596612,
          -0.0016748591849285667
        ],
        [
          -0.0028886289592276516,
          0.00289047190262363
        ]
      ]
    },
    {
      "charge": 9.906618158014997,
      "spin": -0.002113043806308775,
      "polarization": -0.0002132961796452412,
      "quadrature_error": 9.683246416186562e-09,
      "realization": 1,
      "onsite": [
        [
          0.0032213035475608933,
          0.004970890300187357
        ],
        [
          -0.00281471477870763,
          -0.00283762882474788
        ],
        [
          -0.0010335938521138302,
          0.0002023618234147295
        ],
        [
          -0.0022786649361420264,
          -0.0016505006720903782
        ],
        [
          -0.0032541756160904367,
          -0.0009317639696512277
        ],
        [
          0.0024719005821480797,
          0.0007638961921381917
        ]
      ]
    },
    {
      "charge": 9.90462920165116,
      "spin": -0.0028357847767836748,
      "polarization": -0.00028630902975256586,
      "quadrature_error": 9.755693711214382e-09,
      "realization": 2,
      "onsite": [
        [
          0.004884744415029557,
          0.0018289476761991809
        ],
        [
          -0.004490879759764757,
          -0.004204356093017138
        ],
        [
          0.00035970791252236053,
          0.0023924935965126282
        ],
        [
          -0.0039012567165809743,
          -0.0006935452448582017
        ],
        [
          -0.0022371159899587344,
          0.004214898872984777
        ],
        [
          -0.0026004364570899443,
          -0.002298714153364313
        ]
      ]
    },
    {
      "charge": 9.902928348804226,
      "spin": -0.004590179188684382,
      "polarization": -0.0004635173584022391,
      "quadrature_error": 9.781376102923739e-09,
      "realization": 3,
      "onsite": [
        [
          -0.0038871060073105957,
          -0.0015694969174715047
        ],
        [
          -0.004566726851428428,
          -0.0014124523850999804
        ],
        [
          -0.0011500856714791873,
          0.0015181197515340746
        ],
        [
          -0.0029096666816422114,
          5.949064840184495e-05
        ],
        [
          0.0011314317281292648,
          0.0031173782378715294
        ],
        [
          -0.000745640263733657,
          -0.0032551264284013093
        ]
      ]
    },
    {
      "charge": 9.906671328580304,
      "spin": -0.0021284768132607767,
      "polarization": -0.00021485287466035298,
      "quadrature_error": 9.723146027987718e-09,
      "realization": 4,
      "onsite": [
        [
          0.004422877198403982,
          0.0020055278149206154
        ],
        [
          0.0009467140914236087,
          -0.001063587420518217
        ],
        [
          -0.0029488512672056055,
          0.0036137220525872165
        ],
        [
          -0.0029696641123119296,
          -0.0009325710448552117
        ],
        [
          -0.0009814261046385319,
          -0.004658088739255861
        ],
        [
          0.004513684317740387,
          -0.000581948149065625
        ]
      ]
    },
    {
      "charge": 9.902809426868862,
      "spin": -0.005132649915502301,
      "polarization": -0.0005183024023037448,
      "quadrature_error": 9.607290049220927e-09,
      "realization": 5,
      "onsite": [
        [
          -0.002862504922502881,
          -0.0014478998288405022
        ],
        [
          -0.0042621532923996334,
          -0.00031724354555560073
        ],
        [
          0.00459343227142416,
          0.004720384757034734
        ],
        [
          0.0023918919325079113,
          0.0029081350789054586
        ],
        [
          0.002084761904842942,
          -0.00019821749533087754
        ],
        [
          -0.0013484654385923843,
          0.0014080634765482256
        ]
      ]
    },
    {
      "charge": 9.905737149393502,
      "spin": -0.004419557927599005,
      "polarization": -0.00044616143765429923,
      "quadrature_error": 9.764668798911672e-09,
      "realization": 6,
      "onsite": [
        [
          0.0010717086392301725,
          -0.0025708036029309313
        ],
        [
          -0.00038177289066792207,
          -0.0018004810260595881
        ],
        [
          -0.0019193823124833732,
          -0.0033925513301786723
        ],
        [
          0.0029963767908683667,
          0.004790557748905177
        ],
        [
          0.003891267709684779,
          0.004402718100557114
        ],
        [
          0.0027779727402145495,
          0.001221920031473811
        ]
      ]
    },
    {
      "charge": 9.906327604929237,
      "spin": -0.0031934269309806225,
      "polarization": -0.00032236233832925353,
      "quadrature_error": 9.77483657477051e-09,
      "realization": 7,
      "onsite": [
        [
          -0.001444029023289013,
          0.0036800679564265
        ],
        [
          -0.003114230661868168,
          0.00434760274230856
        ],
        [
          -0.003904003849016219,
          0.0028545282152429375
        ],
        [
          -0.0020068668084695473,
          0.0018652560885798232
        ],
        [
          0.0016403243296441586,
          0.00026461747794950894
        ],
        [
          0.002743868812518883,
          -6.85041491980086e-05
        ]
      ]
    },
    {
      "charge": 9.904036766601552,
      "spin": -0.003579505836687774,
      "polarization": -0.00036141887606461675,
      "quadrature_error": 9.760919076237819e-09,
      "realization": 8,
      "onsite": [
        [
          0.0022596448492224665,
          -0.0003888876184765999
        ],
        [
          -0.003845138097097721,
          -0.0026893058543965074
        ],
        [
          0.0032249140960193172,
          -0.0036024043137001475
        ],
        [
          0.0025575452272199803,
          0.0033823779140765347
        ],
        [
          -0.0027075250198553024,
          0.0012310215425202454
        ],
        [
          0.0016197137638262983,
          -0.0019316116275830551
        ]
      ]
    },
    {
      "charge": 9.905662730451986,
      "spin": -0.004288412218045528,
      "polarization": -0.0004329253210753978,
      "quadrature_error": 9.737577507821084e-09,
      "realization": 9,
      "onsite": [
        [
          -0.003529023047467349,
          -0.0014743038981237188
        ],
        [
          -0.00419436816038574,
          0.0030640739876556062
        ],
        [
          0.002209977102919869,
          -0.0011555790896711684
        ],
        [
          -0.003054262716943068,
          -0.002808747056667692
        ],
        [
          -0.0032298158511716623,
          0.003877179292762249
        ],
        [
          0.003656342883927151,
          0.004289433512114141
        ]
      ]
    },
    {
      "charge": 9.902972627541535,
      "spin": -0.004680161635135801,
      "polarization": -0.00047260169356821454,
      "quadrature_error": 9.782911400913807e-09,
      "realization": 10,
      "onsite": [
        [
          -0.00431461048885097,
          -0.004776797058174171
        ],
        [
          0.001680122389875938,
          -0.0034727926546606327
        ],
        [
          -0.0033421210765034615,
          0.0008363527355274491
        ],
        [
          0.003206179866249283,
          0.00032225988520854544
        ],
        [
          -0.002943760709481068,
          -0.000787369715468618
        ],
        [
          0.004165884978100249,
          -0.001177018985467626
        ]
      ]
    },
    {
      "charge": 9.904215059037957,
      "spin": -0.003530615674122225,
      "polarization": -0.0003564760713571551,
      "quadrature_error": 9.771391534644431e-09,
      "realization": 11,
      "onsite": [
        [
          -0.0006287623894114256,
          0.000435062339184715
        ],
        [
          0.0009209087783605243,
          -0.0024635435706935227
        ],
        [
          -0.002511184733582267,
          0.001971600787510106
        ],
        [
          0.00020562840873108307,
          0.0017892900597643157
        ],
        [
          -0.003969135874483934,
          0.0037575230104175536
        ],
        [
          -0.004875008119729322,
          0.002921714174304026
        ]
      ]
    },
    {
      "charge": 9.905599557726502,
      "spin": -0.0034507225109194246,
      "polarization": -0.0003483607923790756,
      "quadrature_error": 9.768358891923952e-09,
      "realization": 12,
      "onsite": [
        [
          -0.0025825014935628434,
          0.0017690346744329332
        ],
        [
          0.0013958263598811494,
          0.0027915936540362455
        ],
        [
          -0.00019260531304329462,
          -0.0004943198938098733
        ],
        [
          0.0006426815169645831,
          0.002748376185987016
        ],
        [
          0.0008345281187332907,
          -0.0027590124175782393
        ],
        [
          0.002037908183430994,
          0.0020299962724511155
        ]
      ]
    },
    {
      "charge": 9.907227938342814,
      "spin": -0.0037845302439121977,
      "polarization": -0.00038199688827844186,
      "quadrature_error": 9.751348723644742e-09,
      "realization": 13,
      "onsite": [
        [
          0.002085732035052832,
          -0.004104666640811702
        ],
        [
          0.0023159258413078584,
          -0.00016665055680733024
        ],
        [
          -0.0030109741418053314,
          0.0006775210250611194
        ],
        [
          -0.002325086820516443,
          -0.0020321656263230714
        ],
        [
          0.001796522646491541,
          0.0016744614818778184
        ],
        [
          0.004445576309856367,
          0.004308723075290829
        ]
      ]
    },
    {
      "charge": 9.904793922235811,
      "spin": -0.0031452380822504862,
      "polarization": -0.00031754704913037815,
      "quadrature_error": 9.693763070960148e-09,
      "realization": 14,
      "onsite": [
        [
          9.351156629427721e-05,
          -0.004702197901770253
        ],
        [
          0.00387648059609023,
          -0.0002340183485744175
        ],
        [
          -0.0033790592552420218,
          -0.000644886660704759
        ],
        [
          -0.002260832894505348,
          -0.0027771039084395176
        ],
        [
          -0.0022678223553851576,
          -0.004725026892887948
        ],
        [
          0.0032845099738782945,
          -0.0002959639028793544
        ]
      ]
    },
    {
      "charge": 9.90451801028081,
      "spin": -0.0029172310213661286,
      "polarization": -0.00029453538459297727,
      "quadrature_error": 9.722809729770192e-09,
      "realization": 15,
      "onsite": [
        [
          0.004513055373806435,
          -0.004083469479443748
        ],
        [
          -0.0002454924680786478,
          -0.001373847339499682
        ],
        [
          0.0007171440507537132,
          -0.0049479696589270275
        ],
        [
          -0.00380894182597073,
          0.0004028958710324869
        ],
        [
          0.0011078608540461441,
          -0.002468293174327115
        ],
        [
          -0.004779799046378183,
          0.001644284390246096
        ]
      ]
    },
    {
      "charge": 9.906213197718152,
      "spin": -0.002878844659242609,
      "polarization": -0.0002906100042249986,
      "quadrature_error": 9.744475314528442e-09,
      "realization": 16,
      "onsite": [
        [
          -0.0006392687905892288,
          5.618060657924546e-05
        ],
        [
          0.0036167894410205166,
          0.002202990224805538
        ],
        [
          -0.0029672619584499584,
          -0.004662488108214846
        ],
        [
          0.0001989073373678818,
          -0.00033113370468338364
        ],
        [
          0.000984500472863489,
          -0.0012635289588130406
        ],
        [
          -0.0011416799420425204,
          0.0034006241502278533
        ]
      ]
    },
    {
      "charge": 9.906652681321328,
      "spin": -0.0024605117506066505,
      "polarization": -0.00024836963904527164,
      "quadrature_error": 9.716226340036867e-09,
      "realization": 17,
      "onsite": [
        [
          0.0024100393447940207,
          -0.002350699764286448
        ],
        [
          0.002935805585667822,
          0.003104688735618431
        ],
        [
          -0.004429798812997304,
          -0.00435671693664017
        ],
        [
          0.0016793042337103813,
          0.0011687601557635067
        ],
        [
          -0.004263713326614789,
          -0.004208443543581018
        ],
        [
          0.004721840986827095,
          0.00412937724024941
        ]
      ]
    },
    {
      "charge": 9.90341886255527,
      "spin": -0.0037452419417527446,
      "polarization": -0.00037817666744496364,
      "quadrature_error": 9.71942905747888e-09,
      "realization": 18,
      "onsite": [
        [
          -0.002425347884120299,
          6.22161535157274e-05
        ],
        [
          0.004184147295580059,
          -0.0013135962628698216
        ],
        [
          0.002297227974392666,
          0.0021330759182850165
        ],
        [
          0.00023885617315794715,
          0.00233670231018841
        ],
        [
          -0.004052394688342431,
          0.0009722714721672986
        ],
        [
          -0.0028409636473542377,
          0.00026101939620499365
        ]
      ]
    },
    {
      "charge": 9.905584611383235,
      "spin": -0.0027514395470943044,
      "polarization": -0.00027776649789376624,
      "quadrature_error": 9.741904435955228e-09,
      "realization": 19,
      "onsite": [
        [
          0.0014739125799154342,
          0.003756049644710809
        ],
        [
          -0.0012920280393079377,
          -0.004066177660340012
        ],
        [
          0.002813597469882461,
          -0.0043190941126944014
        ],
        [
          0.0014927932247945199,
          -0.0023233899526725324
        ],
        [
          -0.0010832089932971186,
          0.00011081213045408423
        ],
        [
          -0.004591255648068032,
          0.004820721309051719
        ]
      ]
    },
    {
      "charge": 9.906113227317952,
      "spin": -0.003642729856516417,
      "polarization": -0.0003677254411418306,
      "quadrature_error": 9.769677622500235e-09,
      "realization": 20,
      "onsite": [
        [
          -0.003227417849689317,
          0.004004178747538106
        ],
        [
          -0.0014118104771325647,
          0.0007353364154377862
        ],
        [
          -0.00023819565410614345,
          0.002289984210021621
        ],
        [
          0.004714337801600484,
          -0.0033492392392379246
        ],
        [
          1.2840671208857665e-05,
          -0.0010261022213491058
        ],
        [
          0.002956506692046946,
          0.0040954014967501005
        ]
      ]
    },
    {
      "charge": 9.904464409623788,
      "spin": -0.0036804491026445623,
      "polarization": -0.0003715949646977792,
      "quadrature_error": 9.681747489916456e-09,
      "realization": 21,
      "onsite": [
        [
          -0.002919062542773524,
          -0.004406407183374585
        ],
        [
          0.0016169160454443214,
          0.0027837844730041472
        ],
        [
          -0.002692186220460837,
          -0.0044602074702013925
        ],
        [
          -0.0023720311880260736,
          -0.004831480754475962
        ],
        [
          -0.001912876004006071,
          0.0033217562662645446
        ],
        [
          -0.0018062888878813887,
          0.0002684209364117226
        ]
      ]
    },
    {
      "charge": 9.906742716494268,
      "spin": -0.0034825350342984414,
      "polarization": -0.00035153179344207477,
      "quadrature_error": 9.779427805726735e-09,
      "realization": 22,
      "onsite": [
        [
          0.0038721425502730557,
          0.0005413853103880331
        ],
        [
          -0.002974380128489376,
          -0.00075398674491389
        ],
        [
          -0.0011075742637364529,
          0.0010273810633101843
        ],
        [
          3.957250397440288e-05,
          0.0027455494256164673
        ],
        [
          0.003747791429700476,
          0.0004355172748458126
        ],
        [
          0.002646532574247338,
          0.0025657141711008533
        ]
      ]
    },
    {
      "charge": 9.905204997251069,
      "spin": -0.0032473614478180715,
      "polarization": -0.0003278439415155256,
      "quadrature_error": 9.715707349948704e-09,
      "realization": 23,
      "onsite": [
        [
          0.002957684730173345,
          -0.0034898732816877557
        ],
        [
          0.001266234439417444,
          -0.003934684764463407
        ],
        [
          -0.0006804418376100373,
          0.001703737845247715
        ],
        [
          -0.0014454614550748267,
          -0.004825220438819939
        ],
        [
          -0.0017433493962560175,
          -0.002769804281240985
        ],
        [
          0.004789416583443199,
          -0.0010591364998739248
        ]
      ]
    },
    {
      "charge": 9.902475380592831,
      "spin": -0.0034115772328451054,
      "polarization": -0.00034451761824434496,
      "quadrature_error": 9.7886692879461e-09,
      "realization": 24,
      "onsite": [
        [
          0.004273886864105329,
          -0.0038265925834143075
        ],
        [
          -0.004453627112878826,
          -0.002102125729513583
        ],
        [
          0.0019507903955798675,
          -0.0023015128916999915
        ],
        [
          0.0015026950931719754,
          0.002673130104801351
        ],
        [
          -0.004250639406289228,
          0.00019281188794561654
        ],
        [
          -0.0015053449053001313,
          -0.00432805512340486
        ]
      ]
    },
    {
      "charge": 9.902155763633656,
      "spin": -0.004456223154407411,
      "polarization": -0.0004500255561292214,
      "quadrature_error": 9.791212039844927e-09,
      "realization": 25,
      "onsite": [
        [
          -0.0048925714320246705,
          -0.0030374434747900457
        ],
        [
          -0.0024016085949595447,
          0.00021825196252531643
        ],
        [
          -0.003666416312265052,
          0.0012372804281954699
        ],
        [
          0.003080999455059575,
          0.0007242762935613465
        ],
        [
          -0.003816547271920774,
          0.0007643449005004478
        ],
        [
          0.0024503006089006693,
          -0.004756859783019016
        ]
      ]
    },
    {
      "charge": 9.903310367907816,
      "spin": -0.003986896288474135,
      "polarization": -0.00040258218114559724,
      "quadrature_error": 9.683367980188918e-09,
      "realization": 26,
      "onsite": [
        [
          -0.0016851496395712318,
          -0.002473528507013725
        ],
        [
          0.0042613520398422705,
          0.004093881421256177
        ],
        [
          0.0032807227359216073,
          0.004761028516630165
        ],
        [
          1.2857827718869806e-05,
          -0.0031657942776300843
        ],
        [
          0.0006895118592031933,
          0.0015620838797174132
        ],
        [
          -0.004932666533079997,
          -0.0013816514567691496
        ]
      ]
    },
    {
      "charge": 9.907256387055265,
      "spin": -0.0031217020234216098,
      "polarization": -0.0003150924838788263,
      "quadrature_error": 9.773456957245417e-09,
      "realization": 27,
      "onsite": [
        [
          -0.0008129596732097946,
          0.004433814482432514
        ],
        [
          0.0036683927721522904,
          0.0030275471078235134
        ],
        [
          0.0013328435352937748,
          0.0009737780992932965
        ],
        [
          0.0009212612213730931,
          0.0016624675796416636
        ],
        [
          0.0034097468760519193,
          -0.0013305165755539937
        ],
        [
          0.0026902291526805224,
          0.00264604348091939
        ]
      ]
    },
    {
      "charge": 9.905599577853675,
      "spin": -0.003485915789872028,
      "polarization": -0.0003519136587820108,
      "quadrature_error": 9.759471250391305e-09,
      "realization": 28,
      "onsite": [
        [
          0.0008391023366769836,
          -0.0036745125304738545
        ],
        [
          0.0036286484259377616,
          0.0015151750593372579
        ],
        [
          -0.0044462058651595785,
          -0.0027678652517942105
        ],
        [
          -0.0038675377967527834,
          0.003821484065443766
        ],
        [
          0.00019357423218887768,
          0.0037591482173228658
        ],
        [
          0.0014978881748553457,
          -0.00136704451693172
        ]
      ]
    },
    {
      "charge": 9.904044318672067,
      "spin": -0.004081374163806983,
      "polarization": -0.00041209167007788723,
      "quadrature_error": 9.768321321987331e-09,
      "realization": 29,
      "onsite": [
        [
          -0.004968785544462916,
          0.0003377634940495613
        ],
        [
          0.0008103248279756692,
          0.002038749528574214
        ],
        [
          -0.0022776336359166126,
          0.002059155273928185
        ],
        [
          0.0025078950231783026,
          -0.004104813103949635
        ],
        [
          0.001951183345275471,
          0.0016673194317369947
        ],
        [
          0.00039533908266260655,
          -0.003205122935762478
        ]
      ]
    },
    {
      "charge": 9.904257334168577,
      "spin": -0.002299375504328344,
      "polarization": -0.00023216031518039787,
      "quadrature_error": 9.752692650356417e-09,
      "realization": 30,
      "onsite": [
        [
          0.003970987644207666,
          -0.00022484211274096614
        ],
        [
          0.0010815524180355232,
          -0.002260644317387316
        ],
        [
          0.0011540970627047006,
          -0.0024699194143074686
        ],
        [
          -0.0021008010554949687,
          0.0008803233077284388
        ],
        [
          -0.0030128855545597764,
          -0.0035592645291408773
        ],
        [
          -0.0036135237812873755,
          -0.0005566428213510258
        ]
      ]
    },
    {
      "charge": 9.902855986408373,
      "spin": -0.004009715545163913,
      "polarization": -0.0004049049638475234,
      "quadrature_error": 9.781201431901295e-09,
      "realization": 31,
      "onsite": [
        [
          0.00015694316750098324,
          -0.004476096599796859
        ],
        [
          -0.0028138118093216837,
          0.0013340307608353296
        ],
        [
          -0.0015394779256585112,
          -0.0015208251904676286
        ],
        [
          -0.0014717223341390285,
          0.0005788334183888097
        ],
        [
          0.0007313979218113121,
          0.0034487867167238744
        ],
        [
          -0.004703099709138146,
          -0.003176751561848124
        ]
      ]
    },
    {
      "charge": 9.903689366295692,
      "spin": -0.0038942879593662594,
      "polarization": -0.0003932158830242928,
      "quadrature_error": 9.777976032185304e-09,
      "realization": 32,
      "onsite": [
        [
          -0.0026494558474785867,
          0.0004893156310892535
        ],
        [
          -0.0027798944270289905,
          -0.0013222341599337718
        ],
        [
          0.0025768949997862414,
          0.004981431653318043
        ],
        [
          -0.0032470661148450864,
          -0.00017916385044251717
        ],
        [
          -0.00383210156362893,
          -0.002224458026417544
        ],
        [
          -0.001627936108361675,
          0.004136174231866393
        ]
      ]
    },
    {
      "charge": 9.904781012074409,
      "spin": -0.004529090496188461,
      "polarization": -0.0004572630622188699,
      "quadrature_error": 9.715018682872725e-09,
      "realization": 33,
      "onsite": [
        [
          -0.0011027752634365428,
          0.004187192680886573
        ],
        [
          -0.004320434367606531,
          -0.004948502309052075
        ],
        [
          0.004696565883904981,
          0.004212164674143939
        ],
        [
          0.00015837980604581532,
          0.000290390080790179
        ],
        [
          0.004872832677391438,
          0.004125269327422034
        ],
        [
          -0.003701888354802053,
          0.004298868498428014
        ]
      ]
    },
    {
      "charge": 9.904327747351408,
      "spin": -0.004153590986516216,
      "polarization": -0.0004193713185255769,
      "quadrature_error": 9.73541053135499e-09,
      "realization": 34,
      "onsite": [
        [
          -0.0031684926026068205,
          8.516858048054996e-05
        ],
        [
          -0.0011658600212854954,
          0.0020631151080375953
        ],
        [
          -0.00025849392882759756,
          0.0006323197341531923
        ],
        [
          0.0003260438056074122,
          0.0044805094003126005
        ],
        [
          -0.002875612117521461,
          0.0037442702944056544
        ],
        [
          0.0036857662100123487,
          -0.0025047116030899766
        ]
      ]
    },
    {
      "charge": 9.903594347758009,
      "spin": -0.003144723302279351,
      "polarization": -0.00031753353296333855,
      "quadrature_error": 9.764882506494713e-09,
      "realization": 35,
      "onsite": [
        [
          -0.0018771208430773023,
          0.0024806368957528795
        ],
        [
          -6.623228861291162e-05,
          -0.0032307288957101723
        ],
        [
          -0.003960456813432633,
          -0.0018580196024340799
        ],
        [
          -0.0015880203101472936,
          0.004553296621234717
        ],
        [
          7.16465117859633e-05,
          -0.0001264060110468491
        ],
        [
          -0.0015935351547112877,
          -0.004513715140295043
        ]
      ]
    },
    {
      "charge": 9.903154953309778,
      "spin": -0.0045268983245835255,
      "polarization": -0.00045711678206858413,
      "quadrature_error": 9.745628513206177e-09,
      "realization": 36,
      "onsite": [
        [
          -0.0026488794618913848,
          -0.0023870748056079596
        ],
        [
          -0.00025712754568502777,
          -0.003059619105930055
        ],
        [
          0.003378673007419299,
          -0.003437034436358455
        ],
        [
          0.0021682587482565532,
          0.003988341040490991
        ],
        [
          -0.000628853454586558,
          -0.00017215602060436947
        ],
        [
          -0.00014313604042450606,
          0.0005291571457273258
        ]
      ]
    },
    {
      "charge": 9.902961839816134,
      "spin": -0.004703141908459539,
      "polarization": -0.00047492275387247786,
      "quadrature_error": 9.763045425496637e-09,
      "realization": 37,
      "onsite": [
        [
          -0.003835320301631352,
          -0.0018842913068926426
        ],
        [
          -0.0009637866907068375,
          -0.002289076381575821
        ],
        [
          -0.0006296633188878084,
          0.0025029652435706587
        ],
        [
          0.0022274321523912807,
          -0.003055067006077985
        ],
        [
          0.00439479136545634,
          0.00026136313028223956
        ],
        [
          -0.0033085340633877114,
          -0.00047731962554677446
        ]
      ]
    },
    {
      "charge": 9.902480151028476,
      "spin": -0.0031828403163428397,
      "polarization": -0.0003214184999918701,
      "quadrature_error": 9.780898301651406e-09,
      "realization": 38,
      "onsite": [
        [
          -0.0011680986803006875,
          0.001191483420683627
        ],
        [
          0.0006007037915880045,
          -0.0023503133521083166
        ],
        [
          0.002562271339018948,
          0.003652339925791678
        ],
        [
          0.0005953707462665204,
          -0.0016927227593459848
        ],
        [
          -0.004616779491574168,
          -0.0029881672761768474
        ],
        [
          -0.003057524771621192,
          -0.0026935273591185737
        ]
      ]
    },
    {
      "charge": 9.90393459419699,
      "spin": -0.0036030478058003165,
      "polarization": -0.00036379963655166396,
      "quadrature_error": 9.764925874177095e-09,
      "realization": 39,
      "onsite": [
        [
          -6.009692944123051e-05,
          -0.002239027277361589
        ],
        [
          0.0021682701201651234,
          -0.0013214828026516358
        ],
        [
          -0.003245938371234264,
          0.0027264605636854004
        ],
        [
          -0.0019059902287532214,
          0.0017954330119941912
        ],
        [
          0.0016780977352549133,
          -0.0022736894557993225
        ],
        [
          -0.0016481214368734855,
          -0.0010359160505964051
        ]
      ]
    },
    {
      "charge": 9.905042091513574,
      "spin": -0.0037025551357816933,
      "polarization": -0.00037380508851688404,
      "quadrature_error": 9.766522110721188e-09,
      "realization": 40,
      "onsite": [
        [
          6.238785995352908e-05,
          -0.003028527811434384
        ],
        [
          0.004389569212475839,
          -0.00034769790403506133
        ],
        [
          -0.0008386214605353905,
          0.0010629326747402254
        ],
        [
          -0.004790810112028861,
          8.059295429569367e-05
        ],
        [
          -0.00031686465455817766,
          0.003449884735300589
        ],
        [
          0.0022633591755764713,
          -0.003147428604098973
        ]
      ]
    },
    {
      "charge": 9.905092495479131,
      "spin": -0.002218041572009196,
      "polarization": -0.00022392941540137578,
      "quadrature_error": 9.665904158163269e-09,
      "realization": 41,
      "onsite": [
        [
          0.0037674951889085226,
          0.002621700415477374
        ],
        [
          -0.002577202687737269,
          -0.004868424316219318
        ],
        [
          -0.0009354356739265076,
          -0.002970521818584039
        ],
        [
          -0.004420089875621023,
          0.00167774418723077
        ],
        [
          -0.0016232065986612945,
          -0.002198673908965477
        ],
        [
          0.0015954751390685317,
          -0.003853275371696152
        ]
      ]
    },
    {
      "charge": 9.905326723759769,
      "spin": -0.00302191719814396,
      "polarization": -0.0003050800122418304,
      "quadrature_error": 9.726891239759978e-09,
      "realization": 42,
      "onsite": [
        [
          0.003418001765917808,
          0.000546954261779792
        ],
        [
          0.003965431433145448,
          0.0012232458002984035
        ],
        [
          0.004980779915612407,
          0.003092309610473197
        ],
        [
          -0.0011552598772723022,
          -0.0008923765026026291
        ],
        [
          0.0011513244331674468,
          0.00017270884761085188
        ],
        [
          -0.0043778936191079445,
          0.0015808681944067407
        ]
      ]
    },
    {
      "charge": 9.906396522599925,
      "spin": -0.0033996478337104874,
      "polarization": -0.00034317703979996276,
      "quadrature_error": 9.782139904577485e-09,
      "realization": 43,
      "onsite": [
        [
          -0.003272102620518441,
          0.0007681413599606272
        ],
        [
          0.004435115615396155,
          0.003674741572816738
        ],
        [
          -0.0006951380006984149,
          -0.0005279010579726674
        ],
        [
          0.002410655777326162,
          -0.0020719001881296583
        ],
        [
          -0.0034795984177726624,
          0.0006655982681194579
        ],
        [
          0.004699416791320721,
          0.002929790112570136
        ]
      ]
    },
    {
      "charge": 9.903663855915221,
      "spin": -0.0027162869066604182,
      "polarization": -0.00027427091086477506,
      "quadrature_error": 9.766029873027057e-09,
      "realization": 44,
      "onsite": [
        [
          0.004234608753938998,
          -0.0016922329174952002
        ],
        [
          -0.003673574263515482,
          0.004285182908627414
        ],
        [
          0.004398856514371999,
          0.0015594355571512484
        ],
        [
          -0.001380633551402004,
          -0.0046382385342301335
        ],
        [
          0.0006351720511414286,
          -0.004721995389470291
        ],
        [
          -0.004164653791009422,
          -0.002117749917743029
        ]
      ]
    },
    {
      "charge": 9.90537800253216,
      "spin": -0.0026413435833637336,
      "polarization": -0.00026665752510287986,
      "quadrature_error": 9.731237417787246e-09,
      "realization": 45,
      "onsite": [
        [
          0.003465237124452924,
          0.0005694655478920493
        ],
        [
          -0.004120810565053042,
          0.0015399248318183336
        ],
        [
          -0.002202327864232991,
          -0.002016260102166115
        ],
        [
          -0.000857328196068965,
          -0.00016073320229996642
        ],
        [
          -0.004471650945154645,
          0.004333902335631373
        ],
        [
          -0.0038594870149338666,
          0.001870706862572082
        ]
      ]
    },
    {
      "charge": 9.90382619772815,
      "spin": -0.00391572159402869,
      "polarization": -0.0003953746275279873,
      "quadrature_error": 9.757500389394744e-09,
      "realization": 46,
      "onsite": [
        [
          0.002132622043089635,
          -0.002811184372622275
        ],
        [
          0.0005949181146231407,
          -0.0014207953343410252
        ],
        [
          -0.004582630871786412,
          0.0024460830372068773
        ],
        [
          0.0014091305375543142,
          -0.00032029693489996763
        ],
        [
          0.00494745134493696,
          0.0044142280271840416
        ],
        [
          -0.0037336408178621884,
          -0.004343404764695892
        ]
      ]
    },
    {
      "charge": 9.90390191796545,
      "spin": -0.0038856295615169937,
      "polarization": -0.00039233320298422494,
      "quadrature_error": 9.766586668033324e-09,
      "realization": 47,
      "onsite": [
        [
          -0.0018305493944140352,
          0.0016501504420263742
        ],
        [
          -0.0027596565613934054,
          -0.004987939601986212
        ],
        [
          0.0010247561566395233,
          0.002520354915597902
        ],
        [
          -0.004865604492284045,
          0.00087698938872294
        ],
        [
          0.0020741709746035534,
          -0.0011559912853980002
        ],
        [
          -0.0016732353720721382,
          0.00043474753254748883
        ]
      ]
    },
    {
      "charge": 9.903219796171404,
      "spin": -0.004342377283995851,
      "polarization": -0.0004384813599385746,
      "quadrature_error": 9.769484043900955e-09,
      "realization": 48,
      "onsite": [
        [
          -0.001201188230275174,
          -0.0044654071771719345
        ],
        [
          -0.0023249187819105255,
          0.0023960614966261583
        ],
        [
          -0.0037102656575117078,
          0.004630445064233136
        ],
        [
          -0.004633600571038453,
          0.0028126102902128634
        ],
        [
          -0.00017638094819381368,
          0.0032958021356320694
        ],
        [
          -7.15181570128242e-05,
          -0.004155947151594923
        ]
      ]
    },
    {
      "charge": 9.905100766190305,
      "spin": -0.0034627341845624867,
      "polarization": -0.0003495910103592335,
      "quadrature_error": 9.763511095318423e-09,
      "realization": 49,
      "onsite": [
        [
          0.0004281939866140408,
          -0.004068259875984201
        ],
        [
          0.003913512916397621,
          0.0014860505352723855
        ],
        [
          -0.0025981541190822953,
          -0.002327787409153901
        ],
        [
          0.0025590695567594204,
          -0.0024378936856630775
        ],
        [
          -0.004680032059742361,
          0.004137235434286229
        ],
        [
          -0.002652299156634842,
          0.004014626311607076
        ]
      ]
    },
    {
      "charge": 9.905556553452277,
      "spin": -0.002208888725136539,
      "polarization": -0.00022299491333141688,
      "quadrature_error": 9.766175999574698e-09,
      "realization": 50,
      "onsite": [
        [
          0.0038644020994196534,
          0.0011317216878545915
        ],
        [
          0.0037360296551718257,
          0.0046098401514868955
        ],
        [
          0.004591617621752365,
          0.0029753092091919326
        ],
        [
          -0.004685290012488701,
          -0.0006503616431040617
        ],
        [
          -0.0037375247963662575,
          -0.0006659227495045125
        ],
        [
          -0.0032153650791919086,
          0.000893367649458565
        ]
      ]
    },
    {
      "charge": 9.905003464400348,
      "spin": -0.003309337105785192,
      "polarization": -0.00033410761719360394,
      "quadrature_error": 9.766984062270624e-09,
      "realization": 51,
      "onsite": [
        [
          0.0023923866392627745,
          -0.001423748161483658
        ],
        [
          0.0047453175216434365,
          -0.0024672131342053237
        ],
        [
          -0.004739575417185941,
          0.0010584879489155055
        ],
        [
          -0.0012943225188326735,
          0.0010472773568193572
        ],
        [
          0.004825638217998185,
          0.0021527075007500207
        ],
        [
          -0.0006975037951681244,
          -0.004706153462652164
        ]
      ]
    },
    {
      "charge": 9.904143234633683,
      "spin": -0.0027771762295819473,
      "polarization": -0.0002804054993742894,
      "quadrature_error": 9.748156620757766e-09,
      "realization": 52,
      "onsite": [
        [
          0.003468390720422589,
          -0.002909527520895687
        ],
        [
          -0.00106357461175051,
          -0.0010206949259301493
        ],
        [
          -0.0035441892648973017,
          -0.0035918270115126217
        ],
        [
          0.002149778651330457,
          0.0015394038777146258
        ],
        [
          -0.0033729272328186367,
          -0.0027018757909431004
        ],
        [
          -0.0004289016736942885,
          -0.0009751850717029638
        ]
      ]
    },
    {
      "charge": 9.904174562278072,
      "spin": -0.003255881050078704,
      "polarization": -0.0003287382537136759,
      "quadrature_error": 9.766359926361967e-09,
      "realization": 53,
      "onsite": [
        [
          -0.0009980974309455213,
          -0.0010143137545674087
        ],
        [
          0.0009238212549574085,
          0.0027591812610628166
        ],
        [
          -0.003683165106560339,
          0.0024466021046201927
        ],
        [
          0.0007576022298455311,
          0.0022245962717475
        ],
        [
          -0.004237548053786065,
          -0.0014716821279729553
        ],
        [
          -0.004742347374220982,
          0.004910602629342641
        ]
      ]
    },
    {
      "charge": 9.904910413694743,
      "spin": -0.002779522190607194,
      "polarization": -0.0002806206290128749,
      "quadrature_error": 9.738275370870887e-09,
      "realization": 54,
      "onsite": [
        [
          0.001064682397251597,
          0.00035584479716503376
        ],
        [
          -0.0007430663031240603,
          0.0002656611760255669
        ],
        [
          0.0017797789563560118,
          -0.0048082088340191086
        ],
        [
          -0.0027091830319735566,
          0.0009689659582709596
        ],
        [
          -0.0025571535100090415,
          -0.0007183432279031796
        ],
        [
          -0.0025417411585960136,
          0.0013561743359101685
        ]
      ]
    },
    {
      "charge": 9.90351058770738,
      "spin": -0.004465989828545288,
      "polarization": -0.00045095017458643877,
      "quadrature_error": 9.749011140555976e-09,
      "realization": 55,
      "onsite": [
        [
          -0.004732466411907729,
          0.0019594964201589083
        ],
        [
          -0.0005383905975092328,
          -0.0022118899197309796
        ],
        [
          -0.002232635775361631,
          0.0032939158298520054
        ],
        [
          0.003448684536742081,
          -0.002496749814027196
        ],
        [
          0.004237680821456104,
          0.0038068310247215643
        ],
        [
          -0.0017443630938035327,
          -0.0033981942473687676
        ]
      ]
    },
    {
      "charge": 9.905369968581532,
      "spin": -0.004087492329799041,
      "polarization": -0.0004126541807892086,
      "quadrature_error": 9.772071531701786e-09,
      "realization": 56,
      "onsite": [
        [
          0.002724630219460571,
          -0.004381871743391692
        ],
        [
          -0.0003970279800729771,
          -0.0020602245007801255
        ],
        [
          -0.0020683747326366497,
          -0.00406779545248719
        ],
        [
          0.0010655964832213512,
          0.00283404512468267
        ],
        [
          0.0024093065336923403,
          0.004281525234704947
        ],
        [
          0.00013811835076465127,
          0.0014198843663246865
        ]
      ]
    },
    {
      "charge": 9.90434533596001,
      "spin": -0.0043294415090559734,
      "polarization": -0.00043712545980570145,
      "quadrature_error": 9.763848464461932e-09,
      "realization": 57,
      "onsite": [
        [
          -0.004241992321603881,
          0.0006427220566491429
        ],
        [
          0.0010073058037327488,
          -0.003911999585403569
        ],
        [
          0.0005036505395044476,
          -0.0002830312283660418
        ],
        [
          0.004710787493412382,
          -0.0017688627699328262
        ],
        [
          0.004619169888313217,
          -0.004297462431377666
        ],
        [
          0.0028861595850402837,
          0.00028474956731642034
        ]
      ]
    },
    {
      "charge": 9.906662109951462,
      "spin": -0.002428615498589014,
      "polarization": -0.00024514972567293034,
      "quadrature_error": 9.767818836632028e-09,
      "realization": 58,
      "onsite": [
        [
          0.004420525692058142,
          0.001773466040143684
        ],
        [
          0.00429434200635571,
          0.0033203181538524152
        ],
        [
          0.00034245843864234935,
          0.004569071406877223
        ],
        [
          -0.0008285741624992193,
          0.00032685875391880604
        ],
        [
          -0.0033779882767676394,
          0.0026035609994117716
        ],
        [
          0.0023105232902357574,
          -0.0015032845934912285
        ]
      ]
    },
    {
      "charge": 9.902994314917029,
      "spin": -0.0034357270922266386,
      "polarization": -0.0003469382070684774,
      "quadrature_error": 9.730343147148754e-09,
      "realization": 59,
      "onsite": [
        [
          0.004414812094127542,
          -0.0027148255448330204
        ],
        [
          -0.003537527927258245,
          -0.0008309415203596061
        ],
        [
          0.004418201250264182,
          0.004185183085701527
        ],
        [
          0.00031379508686642417,
          0.003510488691206892
        ],
        [
          -0.004801191705937252,
          -0.004099638838937001
        ],
        [
          -0.004351453813508361,
          0.003954558569755477
        ]
      ]
    },
    {
      "charge": 9.904540126581018,
      "spin": -0.003608209490560566,
      "polarization": -0.00036429853829125693,
      "quadrature_error": 9.70976282099821e-09,
      "realization": 60,
      "onsite": [
        [
          -0.002983152112233445,
          0.004451813151401877
        ],
        [
          -0.002798243513475903,
          0.0028176738411536577
        ],
        [
          0.003878489323126607,
          0.0005422208673908045
        ],
        [
          0.003628916091302643,
          0.00024993129997578304
        ],
        [
          -0.004085035941545826,
          0.0038694115761570428
        ],
        [
          -0.004214574055630095,
          0.0037690538263108675
        ]
      ]
    },
    {
      "charge": 9.905671824597825,
      "spin": -0.0021603677696570562,
      "polarization": -0.0002180940180445326,
      "quadrature_error": 9.734709893882383e-09,
      "realization": 61,
      "onsite": [
        [
          0.0048459018610887495,
          -0.003351907371443119
        ],
        [
          0.004323197731055473,
          0.0035569670748563558
        ],
        [
          -0.003930877016410992,
          -0.00021347627654957815
        ],
        [
          -0.0037721552152357885,
          0.0006554821934161344
        ],
        [
          -0.003245321914923738,
          -0.001947432329593777
        ],
        [
          0.003783222603246569,
          -0.004653816606540898
        ]
      ]
    },
    {
      "charge": 9.90680726565582,
      "spin": -0.0032441906970987326,
      "polarization": -0.0003274708601978612,
      "quadrature_error": 9.772606219218856e-09,
      "realization": 62,
      "onsite": [
        [
          0.0005786248571727137,
          0.004978191776908155
        ],
        [
          -0.004207118130640635,
          -0.0013024647723649209
        ],
        [
          0.000586215683324732,
          -0.0019011625574207169
        ],
        [
          0.004866536241530787,
          -0.001934483782440869
        ],
        [
          0.002683600392476719,
          -2.910026173865224e-05
        ],
        [
          0.0037878712297137124,
          0.0018553811649118547
        ]
      ]
    },
    {
      "charge": 9.904589158309832,
      "spin": -0.003606388938964641,
      "polarization": -0.0003641129259701725,
      "quadrature_error": 9.770377411537671e-09,
      "realization": 63,
      "onsite": [
        [
          -0.00326257000529936,
          0.0005571724970683013
        ],
        [
          0.000946218370952415,
          0.0003781669431166942
        ],
        [
          -0.0022727778794602404,
          0.0037776254972481686
        ],
        [
          0.0016513911183288653,
          -0.003495616587714797
        ],
        [
          -0.001643535943833068,
          -0.0020690827494830744
        ],
        [
          0.0040901204301798605,
          -0.0017346303134771921
        ]
      ]
    },
    {
      "charge": 9.902633726986226,
      "spin": -0.0031470719320560174,
      "polarization": -0.0003178015080452541,
      "quadrature_error": 9.76713758477096e-09,
      "realization": 64,
      "onsite": [
        [
          0.0016783286804508812,
          -0.0030176793599126462
        ],
        [
          0.000299474760312779,
          0.001503504593673737
        ],
        [
          -0.001069780180160699,
          -0.0024894402675743276
        ],
        [
          0.0027204563833636416,
          0.004987441277425598
        ],
        [
          -0.0027499309022053454,
          -0.002902883717894006
        ],
        [
          -0.0019809127887457432,
          -0.004204922253385892
        ]
      ]
    },
    {
      "charge": 9.905043261031812,
      "spin": -0.0036746861207221483,
      "polarization": -0.00037099142566888245,
      "quadrature_error": 9.713578956676837e-09,
      "realization": 65,
      "onsite": [
        [
          -0.0030186508847111406,
          0.0022285588341964015
        ],
        [
          0.001463104406679995,
          0.0026544344255854946
        ],
        [
          0.003038256392595068,
          -0.0033176596788239655
        ],
        [
          0.003210636958841071,
          0.0036419747524498074
        ],
        [
          -0.004120491072855478,
          0.003888064538046825
        ],
        [
          0.0021999636133530802,
          -3.335581436844214e-05
        ]
      ]
    },
    {
      "charge": 9.904695035564803,
      "spin": -0.004208810404789356,
      "polarization": -0.000424930842360797,
      "quadrature_error": 9.753681814184328e-09,
      "realization": 66,
      "onsite": [
        [
          0.0004531102629776627,
          -0.002443778033923062
        ],
        [
          -0.0022856348284582217,
          -0.0031521465929400384
        ],
        [
          -0.004472570060747564,
          0.0005285757065766417
        ],
        [
          0.0033378448652047607,
          -0.0020138136042152544
        ],
        [
          0.003970723622538363,
          0.0019433210691342994
        ],
        [
          -0.004175607580775603,
          0.004592359699746962
        ]
      ]
    },
    {
      "charge": 9.90494469258127,
      "spin": -0.0037253040105269444,
      "polarization": -0.000376105483286259,
      "quadrature_error": 9.747150735938476e-09,
      "realization": 67,
      "onsite": [
        [
          0.002596811274197073,
          -0.0008225119021764973
        ],
        [
          0.003382777095891438,
          -0.004815037101987747
        ],
        [
          0.0035364762439685027,
          0.004891820701566974
        ],
        [
          0.00011427611205691232,
          -0.0025740570506133853
        ],
        [
          0.00128647659200267,
          -6.67853515826048e-05
        ],
        [
          -0.003719395931027404,
          0.004620259981136123
        ]
      ]
    },
    {
      "charge": 9.906038306408453,
      "spin": -0.003474001912082993,
      "polarization": -0.0003506953844339142,
      "quadrature_error": 9.742861833997825e-09,
      "realization": 68,
      "onsite": [
        [
          -0.002590718240125064,
          0.0029328424315700216
        ],
        [
          -0.00042279932141659014,
          -0.0033970345045793403
        ],
        [
          -0.0017281783388303816,
          -0.0027055506210694902
        ],
        [
          0.0019341133904960195,
          0.0006582788396335406
        ],
        [
          -0.0035284304617562356,
          0.0013904591178723821
        ],
        [
          0.00477001424149109,
          0.0027897777700543174
        ]
      ]
    },
    {
      "charge": 9.904884403048005,
      "spin": -0.003611024150635586,
      "polarization": -0.00036457004480782985,
      "quadrature_error": 9.762952082291622e-09,
      "realization": 69,
      "onsite": [
        [
          0.0007825841122914758,
          0.0019024733809835355
        ],
        [
          -0.004613814209836347,
          -0.0009124529005536033
        ],
        [
          0.00423746806449958,
          0.0006426705654444132
        ],
        [
          0.0025314181519562017,
          -0.0026031885214813457
        ],
        [
          0.001299079484808936,
          -0.0012105208782896338
        ],
        [
          0.00101142612721995,
          0.0003124249343306488
        ]
      ]
    },
    {
      "charge": 9.903737874212078,
      "spin": -0.0030661414304674847,
      "polarization": -0.00030959436420982826,
      "quadrature_error": 9.77392027613752e-09,
      "realization": 70,
      "onsite": [
        [
          -0.00375374715473612,
          0.0019728231760205725
        ],
        [
          -0.0006980902432892353,
          0.004128015090226191
        ],
        [
          0.00018466645427807175,
          0.004552240547804297
        ],
        [
          -0.004576449316281053,
          -0.0004161562084085309
        ],
        [
          -0.003913895578498511,
          -0.003833359431461837
        ],
        [
          0.0017281672082855417,
          -0.003456985844114383
        ]
      ]
    },
    {
      "charge": 9.905115613807558,
      "spin": -0.0022726705209184907,
      "polarization": -0.00022944411852703948,
      "quadrature_error": 9.70945413192552e-09,
      "realization": 71,
      "onsite": [
        [
          0.0036607861574976175,
          -0.002527398220249344
        ],
        [
          -0.0005727409179125146,
          0.0047200343776349326
        ],
        [
          -0.00012186997216392416,
          -0.003915334003235918
        ],
        [
          -0.001906912412501296,
          -0.0019466847578397616
        ],
        [
          -0.0018523934437397762,
          -0.004478189021723722
        ],
        [
          -0.0012291591488653264,
          -1.3036075879524142e-05
        ]
      ]
    },
    {
      "charge": 9.905574793016148,
      "spin": -0.00135618287036731,
      "polarization": -0.00013691107267429616,
      "quadrature_error": 9.56478626292428e-09,
      "realization": 72,
      "onsite": [
        [
          0.0033013931890412277,
          0.004716623208458416
        ],
        [
          -0.0007499833223185461,
          -0.0019252181975028294
        ],
        [
          -0.0021770762239660415,
          -0.0019651252224290538
        ],
        [
          -0.004865494636137814,
          -0.004285091416054599
        ],
        [
          -0.00373019189003456,
          -0.0010425014071669758
        ],
        [
          -0.0013485037922985775,
          -0.004107529088872478
        ]
      ]
    },
    {
      "charge": 9.903360606087345,
      "spin": -0.004345500692561852,
      "polarization": -0.0004387905141907872,
      "quadrature_error": 9.705133147679254e-09,
      "realization": 73,
      "onsite": [
        [
          -0.004226478857228662,
          0.0013076603283108694
        ],
        [
          0.0009541830577474535,
          -0.0038855706300759286
        ],
        [
          -7.850792313524903e-05,
          0.0044481894220666255
        ],
        [
          0.00473320747720067,
          0.0016358973490279158
        ],
        [
          0.0010695570368914721,
          -0.004262029867549094
        ],
        [
          -0.002399021407031525,
          0.004568288864733158
        ]
      ]
    },
    {
      "charge": 9.904354977856766,
      "spin": -0.0023305551189383546,
      "polarization": -0.00023530609758523323,
      "quadrature_error": 9.713489445674686e-09,
      "realization": 74,
      "onsite": [
        [
          0.004825385340568319,
          -0.00039774133600889525
        ],
        [
          -0.0039559280337420465,
          0.0014332948527243528
        ],
        [
          -0.004308627826240551,
          -0.00046933005437345757
        ],
        [
          0.00036427072935527917,
          -0.003378545605303177
        ],
        [
          0.0025573760233087925,
          -0.002453582645031991
        ],
        [
          -0.0035566948923002294,
          -0.004664617143722126
        ]
      ]
    },
    {
      "charge": 9.906394349844742,
      "spin": -0.003378040101532287,
      "polarization": -0.0003409959246761895,
      "quadrature_error": 9.759002665644068e-09,
      "realization": 75,
      "onsite": [
        [
          0.0025694451267080096,
          -0.0025765001455961747
        ],
        [
          0.0048362597265678335,
          -0.002420249609077916
        ],
        [
          -0.004774056253863327,
          0.0023155444128618984
        ],
        [
          -0.0038314904620205823,
          0.004023294187366228
        ],
        [
          0.0007692693238806033,
          -0.0003229280278878033
        ],
        [
          0.0016779487663387774,
          0.0038747754894552294
        ]
      ]
    },
    {
      "charge": 9.901827582962369,
      "spin": -0.004303043029375866,
      "polarization": -0.0004345705874317504,
      "quadrature_error": 9.744470023052965e-09,
      "realization": 76,
      "onsite": [
        [
          -0.0013245166846533284,
          -0.0035763547346618655
        ],
        [
          0.0026039527465512493,
          -0.0047188779586476
        ],
        [
          -0.0029109407203862505,
          0.0036901618578776578
        ],
        [
          0.004771103455044684,
          -0.0011895786154368193
        ],
        [
          0.0034372910544233177,
          -0.002666745702661213
        ],
        [
          -0.003943442985475331,
          -0.003530808364078439
        ]
      ]
    },
    {
      "charge": 9.907190564670588,
      "spin": -0.0020153143621298173,
      "polarization": -0.0002034193598048375,
      "quadrature_error": 9.794355532999122e-09,
      "realization": 77,
      "onsite": [
        [
          0.0035965409151057738,
          0.004834592892072865
        ],
        [
          0.00346856505576634,
          0.0025994938181365546
        ],
        [
          -0.004503816329144296,
          0.0006736705669624808
        ],
        [
          -0.0014702354892951151,
          0.0016023042461855283
        ],
        [
          0.002791128606279226,
          0.002715570791488939
        ],
        [
          -0.0012899036024709922,
          -0.0021601548277836867
        ]
      ]
    },
    {
      "charge": 9.904399673772454,
      "spin": -0.004251848327751002,
      "polarization": -0.00042928884816817263,
      "quadrature_error": 9.662465481666323e-09,
      "realization": 78,
      "onsite": [
        [
          -0.0017643638281739918,
          -0.0021808666309843837
        ],
        [
          0.003365174511979663,
          0.004949985559804052
        ],
        [
          0.002787142311867761,
          0.0026864772406514524
        ],
        [
          -0.003713138486980067,
          0.0049085398420456615
        ],
        [
          0.0036365310124570347,
          0.0008559854347953864
        ],
        [
          -0.004633437850834135,
          0.002985557636396051
        ]
      ]
    },
    {
      "charge": 9.9037957038644,
      "spin": -0.0038432825422730584,
      "polarization": -0.0003880615732787615,
      "quadrature_error": 9.763118538572463e-09,
      "realization": 79,
      "onsite": [
        [
          -0.001359928472570169,
          -0.0007535589559110592
        ],
        [
          -0.004344812540922975,
          0.002350540708466166
        ],
        [
          -0.002806188301076995,
          0.004253621273171728
        ],
        [
          0.000751157948501037,
          -0.0030525953017363763
        ],
        [
          0.001365629446763523,
          5.800904399287047e-05
        ],
        [
          -0.002345914840707376,
          -0.0008763576778819853
        ]
      ]
    },
    {
      "charge": 9.903372305722051,
      "spin": -0.004597902329431915,
      "polarization": -0.0004642764290276456,
      "quadrature_error": 9.673908657787354e-09,
      "realization": 80,
      "onsite": [
        [
          -0.0013063262641320474,
          -0.003137683588219916
        ],
        [
          0.0023841790230291803,
          -0.0024018686441388683
        ],
        [
          0.0002316383976293532,
          0.001907045898672165
        ],
        [
          0.004024309450626471,
          0.003289097172616498
        ],
        [
          0.00031729446136716764,
          0.0014245766621680265
        ],
        [
          0.0023985591953073863,
          -0.0032159329976529597
        ]
      ]
    },
    {
      "charge": 9.906833208164462,
      "spin": -0.0030149835963186175,
      "polarization": -0.00030433373944702087,
      "quadrature_error": 9.770230594778758e-09,
      "realization": 81,
      "onsite": [
        [
          0.0031238187719473476,
          0.0011450812529065933
        ],
        [
          0.0012864756155414273,
          0.0015594762488915816
        ],
        [
          0.00436968556838165,
          -0.004995953341664388
        ],
        [
          0.004924532559093759,
          -0.0003863156054326267
        ],
        [
          -0.0011064099669343941,
          0.0018424887151540434
        ],
        [
          0.0018203706580799941,
          0.0030286224428988815
        ]
      ]
    },
    {
      "charge": 9.904515396078276,
      "spin": -0.0029124293687450664,
      "polarization": -0.0002940506680314972,
      "quadrature_error": 9.756320699319417e-09,
      "realization": 82,
      "onsite": [
        [
          -0.0011591740452887912,
          0.002929498050559168
        ],
        [
          -0.0031525433987522923,
          0.003404628219650304
        ],
        [
          -0.004244752165683489,
          0.001311816327206861
        ],
        [
          0.004896404474164334,
          -0.003167481450192571
        ],
        [
          0.00011175587630107148,
          -0.0014421074875858777
        ],
        [
          -0.00257696822088294,
          -0.0008031860849217354
        ]
      ]
    },
    {
      "charge": 9.904211358812832,
      "spin": -0.0038517967317423163,
      "polarization": -0.000388904940756839,
      "quadrature_error": 9.747108753141578e-09,
      "realization": 83,
      "onsite": [
        [
          0.0019111285467688297,
          -0.004446922799324512
        ],
        [
          0.003659711627418541,
          -8.44617218441748e-05
        ],
        [
          0.004374456417708654,
          -0.004105443279594741
        ],
        [
          -0.002524183266041993,
          0.002421821486634064
        ],
        [
          0.00017644757577032696,
          0.004233458164533796
        ],
        [
          -0.0004544258852077999,
          -0.0036109668596263148
        ]
      ]
    },
    {
      "charge": 9.905313469806016,
      "spin": -0.004032085357792795,
      "polarization": -0.00040706287287965644,
      "quadrature_error": 9.724750025384548e-09,
      "realization": 84,
      "onsite": [
        [
          -0.0007820165471173332,
          -0.004237332818875629
        ],
        [
          -0.0026699616730916187,
          0.00437219762176936
        ],
        [
          0.0007610464866609603,
          -0.0021571855308587717
        ],
        [
          -0.004617046863185008,
          -0.004614754879159437
        ],
        [
          0.0019849140781179895,
          0.0034123443059134494
        ],
        [
          -0.00041217211857705067,
          0.0015316780669146334
        ]
      ]
    },
    {
      "charge": 9.905214544518746,
      "spin": -0.0028088722039718624,
      "polarization": -0.00028357509989788255,
      "quadrature_error": 9.7546851992553e-09,
      "realization": 85,
      "onsite": [
        [
          0.0038603989024673007,
          -0.004533213228884559
        ],
        [
          0.0047486246785796845,
          0.0006456104902688824
        ],
        [
          -0.0028309282527686054,
          -0.00046132341621479313
        ],
        [
          -0.002799136691930847,
          0.0015600193396781504
        ],
        [
          -0.0022372921882808905,
          -0.001870112672385601
        ],
        [
          0.0021003772612769277,
          -0.0018103332469237075
        ]
      ]
    },
    {
      "charge": 9.906147453415764,
      "spin": -0.0028236111288721033,
      "polarization": -0.0002850362506867881,
      "quadrature_error": 9.75977139755177e-09,
      "realization": 86,
      "onsite": [
        [
          0.004941685804158853,
          -0.0006525122924793516
        ],
        [
          0.0010895441170500697,
          0.0005026444911937576
        ],
        [
          -0.0006272147755635874,
          0.0017409943257109825
        ],
        [
          0.004194744888026757,
          -0.003826410604066132
        ],
        [
          0.0031210966796204774,
          -0.003963601252793772
        ],
        [
          -0.0008797595058101983,
          0.0028770783384806002
        ]
      ]
    },
    {
      "charge": 9.903661330156885,
      "spin": -0.003882410980423533,
      "polarization": -0.0003920177448517448,
      "quadrature_error": 9.770961364638384e-09,
      "realization": 87,
      "onsite": [
        [
          -0.0017910511246739015,
          -0.0036298972939924424
        ],
        [
          0.003444192929413107,
          -0.0014230260761372206
        ],
        [
          -0.0012415177128730524,
          -0.0018766753375566003
        ],
        [
          -0.0007705023927660369,
          -0.0006015795888508922
        ],
        [
          -0.0040338418404241815,
          0.004756904796921388
        ],
        [
          -0.002701410886293245,
          -0.00048169775723843396
        ]
      ]
    },
    {
      "charge": 9.902964820929006,
      "spin": -0.002919238483834775,
      "polarization": -0.00029478429304981806,
      "quadrature_error": 9.783961432267857e-09,
      "realization": 88,
      "onsite": [
        [
          0.0011323634823768155,
          -0.0006187055730614314
        ],
        [
          0.002985579281255605,
          -0.0035285609358246903
        ],
        [
          0.0022844526683785853,
          0.002560413399611435
        ],
        [
          0.0005593898952839368,
          -0.003706421135680013
        ],
        [
          -0.0031815533676430316,
          -0.004184305085666444
        ],
        [
          -0.0011131572280543246,
          -0.0044642408158620086
        ]
      ]
    },
    {
      "charge": 9.902291131958878,
      "spin": -0.0035484437225229196,
      "polarization": -0.0003583457277953172,
      "quadrature_error": 9.784770300131432e-09,
      "realization": 89,
      "onsite": [
        [
          -0.0038107743734073374,
          -0.00046444703500553297
        ],
        [
          0.0008676491866643045,
          -0.0018116894141094507
        ],
        [
          0.0011441151953936555,
          -0.0017332504687771412
        ],
        [
          -0.0034032850547696504,
          0.0018432927302079495
        ],
        [
          -0.0030160104430847668,
          -0.0015983787576811848
        ],
        [
          -0.001825492896584483,
          -0.004759526487079871
        ]
      ]
    },
    {
      "charge": 9.90552286795526,
      "spin": -0.004118836743554819,
      "polarization": -0.00041581214827936155,
      "quadrature_error": 9.748692639981113e-09,
      "realization": 90,
      "onsite": [
        [
          -0.0032477119180797653,
          0.0011586031465828147
        ],
        [
          -0.0011035023518834396,
          0.0035204759482551874
        ],
        [
          -0.0006960777102656612,
          0.004329376775411789
        ],
        [
          -0.003363023352303217,
          0.004451664827544044
        ],
        [
          -0.002240829629894837,
          0.004059245214466178
        ],
        [
          0.0002240904667013422,
          0.0042852093422501665
        ]
      ]
    },
    {
      "charge": 9.90371701690006,
      "spin": -0.004558099018392866,
      "polarization": -0.00046024124180999527,
      "quadrature_error": 9.775386098391351e-09,
      "realization": 91,
      "onsite": [
        [
          -0.004896230080023425,
          -0.0038135181817467593
        ],
        [
          0.0022873631144381124,
          -0.0016149671904875252
        ],
        [
          -0.003325537179243487,
          0.0047638755878456245
        ],
        [
          -0.00022118014732962297,
          -0.0017236804971610463
        ],
        [
          -0.00388104299969396,
          0.00014380099868121794
        ],
        [
          0.004029314514116506,
          0.000713405479128665
        ]
      ]
    },
    {
      "charge": 9.904724138673176,
      "spin": -0.0043461104731059835,
      "polarization": -0.0004387916727671916,
      "quadrature_error": 9.759517607490262e-09,
      "realization": 92,
      "onsite": [
        [
          -0.003325355927108316,
          -0.00326166548685624
        ],
        [
          -0.0011863383579844102,
          0.0010284800612054825
        ],
        [
          -0.0031389256800176983,
          -0.0018196792182930853
        ],
        [
          0.004476698284947037,
          -0.002753658500045487
        ],
        [
          -0.0012677501938241497,
          0.001502831624891965
        ],
        [
          0.004831374652921122,
          0.00026974793333357696
        ]
      ]
    },
    {
      "charge": 9.904310237332206,
      "spin": -0.0035976600170384686,
      "polarization": -0.0003632418543875826,
      "quadrature_error": 9.75264937681436e-09,
      "realization": 93,
      "onsite": [
        [
          -0.00036543130261962667,
          -0.001911863876569414
        ],
        [
          0.001146610771179342,
          -0.003657882689901242
        ],
        [
          -0.00433726702384322,
          -0.0003937533989822632
        ],
        [
          -0.000635922718857135,
          0.0004531029426710579
        ],
        [
          -0.004421183781748081,
          0.004453819140962914
        ],
        [
          -9.43163418641391e-05,
          -0.0008370980647621207
        ]
      ]
    },
    {
      "charge": 9.907336677962398,
      "spin": -0.00323135023243446,
      "polarization": -0.0003261573051839638,
      "quadrature_error": 9.785504412493297e-09,
      "realization": 94,
      "onsite": [
        [
          0.0023587287456598863,
          -0.0018587865991864139
        ],
        [
          0.0026210947664720863,
          0.004718066918769676
        ],
        [
          0.0023040664410345878,
          -0.0046104769177974505
        ],
        [
          -0.002979935296067966,
          -0.0031381090110150344
        ],
        [
          0.0028679665225711587,
          0.0047454194978313454
        ],
        [
          -0.0021413256574264405,
          0.004638610990100408
        ]
      ]
    },
    {
      "charge": 9.905173987340456,
      "spin": -0.004699467274947672,
      "polarization": -0.0004744457069561765,
      "quadrature_error": 9.770277624209103e-09,
      "realization": 95,
      "onsite": [
        [
          -0.004891522699957089,
          -0.00489157566004741
        ],
        [
          0.002491323646818409,
          0.004886180567716361
        ],
        [
          -0.002388306588442949,
          0.001412273913434058
        ],
        [
          -0.0017750385944419402,
          0.00018672349956321346
        ],
        [
          0.004392913309285605,
          -0.0027258982920672636
        ],
        [
          0.004625779163784934,
          0.0022259339924894025
        ]
      ]
    },
    {
      "charge": 9.904019219823033,
      "spin": -0.003301603585993535,
      "polarization": -0.0003333599736342726,
      "quadrature_error": 9.759758199129938e-09,
      "realization": 96,
      "onsite": [
        [
          -0.001022314976594163,
          0.0012914386844196657
        ],
        [
          -3.8207436604048226e-05,
          -0.004237950588629761
        ],
        [
          -0.00094570612966047,
          -0.004022148425692306
        ],
        [
          0.00036950872053972267,
          0.004415217106936361
        ],
        [
          -0.004483772132549762,
          0.0016773905514454483
        ],
        [
          0.0011948427576426576,
          -0.002345443793198959
        ]
      ]
    },
    {
      "charge": 9.904105256934768,
      "spin": -0.0037045309147878997,
      "polarization": -0.0003740399378524395,
      "quadrature_error": 9.722993431035241e-09,
      "realization": 97,
      "onsite": [
        [
          0.00047896499290237503,
          -0.004953663812614223
        ],
        [
          0.004738431558227399,
          0.004512451110208337
        ],
        [
          0.0046486905999849415,
          -0.0028719273949866586
        ],
        [
          -0.0012048830942326706,
          0.004073234164732309
        ],
        [
          0.0002364772423129203,
          -0.0031529273838582406
        ],
        [
          0.001842626187779574,
          -0.0018899475782561568
        ]
      ]
    },
    {
      "charge": 9.905078587386871,
      "spin": -0.003992879890966208,
      "polarization": -0.00040311440800184486,
      "quadrature_error": 9.762371924343033e-09,
      "realization": 98,
      "onsite": [
        [
          0.0011143812490865615,
          -0.0018845068865102578
        ],
        [
          -0.002933949635228638,
          0.0019781727689511634
        ],
        [
          -0.00012022465184670112,
          0.00330537325966294
        ],
        [
          -0.0006513128475363261,
          -0.0025035129813633485
        ],
        [
          0.0044598407506398425,
          0.0008176624684969906
        ],
        [
          -0.001827333064013116,
          0.0016873791126241532
        ]
      ]
    },
    {
      "charge": 9.903777734287177,
      "spin": -0.003631784481329077,
      "polarization": -0.0003667069858358927,
      "quadrature_error": 9.72908983367628e-09,
      "realization": 99,
      "onsite": [
        [
          0.003899497185097362,
          -0.0014995051951724346
        ],
        [
          -0.0024973357058569933,
          0.00044037941288435634
        ],
        [
          0.0036621653938561814,
          -0.0010220516220373057
        ],
        [
          -0.00088982153050725,
          0.003544476834190481
        ],
        [
          0.004919702778025698,
          0.0007609387993202819
        ],
        [
          -0.004659868632750645,
          -0.002621404473995561
        ]
      ]
    },
    {
      "charge": 9.903499105767375,
      "spin": -0.004074861640741291,
      "polarization": -0.000411456758588312,
      "quadrature_error": 9.706222784030644e-09,
      "realization": 100,
      "onsite": [
        [
          0.004160813357563099,
          -0.0029304415447910215
        ],
        [
          -0.004337379576640449,
          -0.000776449208448108
        ],
        [
          0.0021539701677667474,
          0.0005140409273764867
        ],
        [
          0.004690844463705762,
          0.00019765323976218135
        ],
        [
          0.0036256832249670816,
          0.0020862140855744393
        ],
        [
          -0.00395342336633455,
          -0.0015921327769924478
        ]
      ]
    },
    {
      "charge": 9.905641869704448,
      "spin": -0.003453158315958562,
      "polarization": -0.0003486052051326173,
      "quadrature_error": 9.774464320445067e-09,
      "realization": 101,
      "onsite": [
        [
          -0.0038599219943861907,
          0.004646600213895498
        ],
        [
          -0.0004900623178610182,
          0.004496866865351897
        ],
        [
          -0.002781169009504334,
          0.00361502004255015
        ],
        [
          -0.0025987639008938123,
          6.311591938519719e-05
        ],
        [
          0.004461431688184004,
          0.0018590328080574803
        ],
        [
          -0.0005603763052858387,
          -0.001720766107440196
        ]
      ]
    },
    {
      "charge": 9.90497965940077,
      "spin": -0.0034743199880027166,
      "polarization": -0.00035076497958330037,
      "quadrature_error": 9.757918743216724e-09,
      "realization": 102,
      "onsite": [
        [
          0.0011284373097580095,
          0.0035076633617049944
        ],
        [
          -0.00211984298844925,
          -0.00430321852929417
        ],
        [
          0.0030391199644795126,
          0.0012843583677931937
        ],
        [
          0.0015943968645286835,
          0.0007924331783383887
        ],
        [
          0.003782750428913688,
          -0.0028626340150608477
        ],
        [
          -0.002098765967794042,
          0.0028126046490906586
        ]
      ]
    },
    {
      "charge": 9.90597987690648,
      "spin": -0.0036432052589496955,
      "polarization": -0.00036777838277695204,
      "quadrature_error": 9.771500326918705e-09,
      "realization": 103,
      "onsite": [
        [
          0.00032569610193817523,
          0.002621153473372784
        ],
        [
          -0.0033120757422183547,
          -0.0013082871393703534
        ],
        [
          0.0034586436929646075,
          0.002948217481074996
        ],
        [
          -0.0020913399672162648,
          -0.002112185131503822
        ],
        [
          -0.0025497140211775994,
          0.00426029934152215
        ],
        [
          0.0012474633923875546,
          0.0034885556320808893
        ]
      ]
    },
    {
      "charge": 9.905292724411602,
      "spin": -0.003221958390897793,
      "polarization": -0.00032527644366907744,
      "quadrature_error": 9.746678782442707e-09,
      "realization": 104,
      "onsite": [
        [
          -0.0015606118479762733,
          -0.0007688749437274219
        ],
        [
          0.00019332211716116196,
          0.0034464188810891623
        ],
        [
          -0.0037312921432755275,
          -0.004453073973220105
        ],
        [
          0.003097486806940843,
          -0.0009227848302956832
        ],
        [
          -0.000669402848739625,
          -0.0004034215854835481
        ],
        [
          -0.0033967772189984658,
          0.004942533184263618
        ]
      ]
    },
    {
      "charge": 9.903335138600427,
      "spin": -0.003939174445544098,
      "polarization": -0.00039776240937159637,
      "quadrature_error": 9.775003465931146e-09,
      "realization": 105,
      "onsite": [
        [
          -0.0015818328615727364,
          -0.004825976851557292
        ],
        [
          -0.0024382487414345132,
          0.0027938783835538064
        ],
        [
          -0.0016963488645022097,
          0.0016275605533092761
        ],
        [
          0.0010167274015078324,
          -0.0015603999196874994
        ],
        [
          -0.0022034149702889515,
          -0.004482091564434232
        ],
        [
          0.002830390555773739,
          -0.0012275124600953802
        ]
      ]
    },
    {
      "charge": 9.905024089333466,
      "spin": -0.0034623394366832903,
      "polarization": -0.0003495538633178912,
      "quadrature_error": 9.754255415879736e-09,
      "realization": 106,
      "onsite": [
        [
          0.001192434018019617,
          -0.004016938833664493
        ],
        [
          0.004194004600246611,
          0.004849671040286178
        ],
        [
          -0.0037361751698416147,
          -0.0008355337556379787
        ],
        [
          0.004535566226484153,
          0.000488363337395754
        ],
        [
          0.0007275831128575874,
          0.00040057898556880665
        ],
        [
          -0.002492216441349795,
          0.0020946763193153617
        ]
      ]
    },
    {
      "charge": 9.90511034379841,
      "spin": -0.003961838130349002,
      "polarization": -0.00039997920193080017,
      "quadrature_error": 9.73729751265286e-09,
      "realization": 107,
      "onsite": [
        [
          -0.0003003604050327239,
          -0.004605915566689933
        ],
        [
          0.0020984037094908493,
          -0.003918375080436032
        ],
        [
          -0.004893028342564425,
          -0.002663598726990235
        ],
        [
          -0.0008028269609919982,
          0.0048793498093115525
        ],
        [
          -0.0047842786677611,
          0.001509380907893495
        ],
        [
          0.004742936459534411,
          0.0029592926402207216
        ]
      ]
    },
    {
      "charge": 9.905407272888182,
      "spin": -0.004581099734512225,
      "polarization": -0.0004624847427577287,
      "quadrature_error": 9.598165917548596e-09,
      "realization": 108,
      "onsite": [
        [
          -0.004572361836074205,
          -0.00487942680276659
        ],
        [
          0.0017120656899170484,
          -0.00464548204262652
        ],
        [
          -0.004466750060481286,
          -0.0038996117603405656
        ],
        [
          -0.004683994165682175,
          -0.0015756749454488737
        ],
        [
          -0.00018599581567974293,
          0.0024316726642759348
        ],
        [
          0.004638753692768403,
          0.003371801722592914
        ]
      ]
    },
    {
      "charge": 9.903772417163614,
      "spin": -0.00263478474752915,
      "polarization": -0.0002660384989221852,
      "quadrature_error": 9.757430988837195e-09,
      "realization": 109,
      "onsite": [
        [
          0.0015264346313209757,
          -0.0003265585724145526
        ],
        [
          0.0027459588105920637,
          -0.0005520417187988499
        ],
        [
          -0.001111793273911017,
          -0.004517302613362533
        ],
        [
          -0.004543893829531598,
          0.004535422027790121
        ],
        [
          0.0014557329613208879,
          -0.0015199310097062393
        ],
        [
          -0.004843357700855113,
          -0.00400293742396887
        ]
      ]
    },
    {
      "charge": 9.90468403285519,
      "spin": -0.0030286291884729704,
      "polarization": -0.00030577746634083365,
      "quadrature_error": 9.768485195612038e-09,
      "realization": 110,
      "onsite": [
        [
          -0.0028768864993444065,
          0.00419353158622092
        ],
        [
          -0.0029517118856839898,
          0.004263451575069807
        ],
        [
          0.0021215754478328287,
          -0.0019740974345315576
        ],
        [
          0.0004917126745065479,
          0.0015642241119073483
        ],
        [
          0.00019206497345443298,
          -0.003967441158757288
        ],
        [
          0.0021780498281542948,
          -0.002647895872134397
        ]
      ]
    },
    {
      "charge": 9.904167790285957,
      "spin": -0.0033787913526435753,
      "polarization": -0.0003411484361116646,
      "quadrature_error": 9.764819386071513e-09,
      "realization": 111,
      "onsite": [
        [
          -0.0010774472439025289,
          -0.00025661208856589054
        ],
        [
          0.004219262481801119,
          -0.0007972832508582458
        ],
        [
          -0.0005050444211984802,
          0.0006120257021139559
        ],
        [
          0.002646206683219067,
          -0.0010112549884456245
        ],
        [
          -0.002242776803537876,
          0.00041322698302298077
        ],
        [
          -0.001870363468972115,
          -0.0005349568132484838
        ]
      ]
    },
    {
      "charge": 9.906217687486532,
      "spin": -0.0036547253549813158,
      "polarization": -0.0003689324695133583,
      "quadrature_error": 9.769232718116137e-09,
      "realization": 112,
      "onsite": [
        [
          0.00018111029331625578,
          -0.0007226583549356123
        ],
        [
          -0.0027344072546479003,
          0.002546982089793504
        ],
        [
          -0.002664068224258567,
          0.0012155405514226812
        ],
        [
          -0.00037872276013350276,
          0.0011907696704730898
        ],
        [
          -0.004516619159844186,
          0.004410486771178944
        ],
        [
          0.004536027692644023,
          0.002520335608939126
        ]
      ]
    },
    {
      "charge": 9.908249575881108,
      "spin": -0.0032247306513757184,
      "polarization": -0.0003254591667962657,
      "quadrature_error": 9.787933897074909e-09,
      "realization": 113,
      "onsite": [
        [
          -0.0006070404247941552,
          0.004728351881237034
        ],
        [
          -0.00046616393482396424,
          0.0019720934233686763
        ],
        [
          0.0038337790355846254,
          -0.003048559422921455
        ],
        [
          -0.001961840918398354,
          -0.002707853892468962
        ],
        [
          0.0013579659228555897,
          0.004669707079072531
        ],
        [
          0.00397960303091664,
          0.0037903333986821818
        ]
      ]
    },
    {
      "charge": 9.904295149650759,
      "spin": -0.004967224142765268,
      "polarization": -0.0005015222252277507,
      "quadrature_error": 9.760809652113395e-09,
      "realization": 114,
      "onsite": [
        [
          -0.00416854236371848,
          -0.0038017894815209965
        ],
        [
          -0.0017513213835007968,
          -0.0022943134542346977
        ],
        [
          0.00044696692679261057,
          -0.0014155121132692194
        ],
        [
          -0.0005845628823720438,
          -0.0008268336206505387
        ],
        [
          -0.002000547162095663,
          0.004471657802759511
        ],
        [
          0.00483553121686574,
          0.0004120940117755016
        ]
      ]
    },
    {
      "charge": 9.904198007200462,
      "spin": -0.004733250355890542,
      "polarization": -0.00047790344583674687,
      "quadrature_error": 9.749599104538961e-09,
      "realization": 115,
      "onsite": [
        [
          -0.0032049679904385376,
          -0.004610242518734846
        ],
        [
          0.004123092129592015,
          0.0017804272054602359
        ],
        [
          0.000746758457737539,
          0.004403281847748942
        ],
        [
          -0.0005519087652334073,
          -0.004285685402932941
        ],
        [
          0.000603548024260929,
          0.004235397596712633
        ],
        [
          -0.002429397266082781,
          0.002715520909433362
        ]
      ]
    },
    {
      "charge": 9.904107531737036,
      "spin": -0.004117621699683053,
      "polarization": -0.0004157488886796125,
      "quadrature_error": 9.722381034726174e-09,
      "realization": 116,
      "onsite": [
        [
          -0.0029087996161976004,
          5.379074136547396e-06
        ],
        [
          0.0036330892458250824,
          -0.003396367680002377
        ],
        [
          -5.8692578661458106e-05,
          0.004142712789684931
        ],
        [
          0.0021351978124592493,
          0.0029831481029960064
        ],
        [
          -0.002995944506575009,
          -0.0012064178343523788
        ],
        [
          -7.11443752825728e-05,
          0.004161372450452919
        ]
      ]
    },
    {
      "charge": 9.90501078875143,
      "spin": -0.0028495992084068694,
      "polarization": -0.0002876926910208923,
      "quadrature_error": 9.760276386042771e-09,
      "realization": 117,
      "onsite": [
        [
          0.0016190027597439835,
          0.0017620698163138505
        ],
        [
          -0.0016063312081347758,
          0.0017705073101809653
        ],
        [
          -0.003850705985837509,
          0.004022531158137802
        ],
        [
          -0.0038950952597686748,
          0.003423280481424015
        ],
        [
          0.0027375009834491593,
          -0.0030211715934316177
        ],
        [
          -0.0014562457506771885,
          -0.0013561527084959557
        ]
      ]
    },
    {
      "charge": 9.903151858737404,
      "spin": -0.0040121583193289765,
      "polarization": -0.00040513953300525316,
      "quadrature_error": 9.775925799046587e-09,
      "realization": 118,
      "onsite": [
        [
          -0.004640115711804672,
          -0.0018605697148457302
        ],
        [
          -0.002606320234502034,
          0.0041722422396733875
        ],
        [
          -0.001563585525639918,
          -0.0006083928436570359
        ],
        [
          0.0028419183910525113,
          -0.0027144540637144645
        ],
        [
          0.0003368736011977128,
          -0.0023763185671861796
        ],
        [
          0.001988705468006605,
          -0.004366026825726949
        ]
      ]
    },
    {
      "charge": 9.90568121956798,
      "spin": -0.0045723149327473065,
      "polarization": -0.00046158510771727833,
      "quadrature_error": 9.736920438711268e-09,
      "realization": 119,
      "onsite": [
        [
          -0.0016735738001923506,
          -6.809829086060898e-05
        ],
        [
          -0.00236591741984327,
          -0.0005544593324091681
        ],
        [
          0.003508794725436853,
          0.0003784733154728534
        ],
        [
          0.0021068346204351704,
          0.002308341894477239
        ],
        [
          0.0005903108958731839,
          0.001473712620032177
        ],
        [
          0.004867336972531176,
          0.0037068895732826337
        ]
      ]
    },
    {
      "charge": 9.905878067640288,
      "spin": -0.0035496771690305615,
      "polarization": -0.0003583404868091761,
      "quadrature_error": 9.767669132913325e-09,
      "realization": 120,
      "onsite": [
        [
          0.0022083833922444647,
          -0.002702490838513344
        ],
        [
          0.0027509998721835394,
          -4.710233157231413e-05
        ],
        [
          -0.0036288891634122344,
          0.002864223791841327
        ],
        [
          -0.004378341701312502,
          -0.0001596305085489495
        ],
        [
          0.0030081920691065562,
          0.00282394347864185
        ],
        [
          0.0005471779084174422,
          -0.0007001981321324733
        ]
      ]
    },
    {
      "charge": 9.903713941328798,
      "spin": -0.003800990750799583,
      "polarization": -0.0003837944808702338,
      "quadrature_error": 9.770482223576053e-09,
      "realization": 121,
      "onsite": [
        [
          -0.0032244572822364326,
          -0.0004848808296131265
        ],
        [
          -0.0032548155247221497,
          -0.0008586678940481771
        ],
        [
          0.002992864795933887,
          -0.0027374974641043706
        ],
        [
          -0.0006418810107216124,
          0.0012480958346099526
        ],
        [
          -0.004198832115630456,
          -0.003478009268987601
        ],
        [
          0.00041666598154948414,
          0.0033655633725110943
        ]
      ]
    },
    {
      "charge": 9.904765038492313,
      "spin": -0.0037820730455666056,
      "polarization": -0.0003818437924441978,
      "quadrature_error": 9.73140132053294e-09,
      "realization": 122,
      "onsite": [
        [
          -0.004220960793913446,
          0.0012341625843567995
        ],
        [
          -0.0020414146614143192,
          -0.0011023831520272608
        ],
        [
          0.0006421006870444834,
          0.00019844211362204933
        ],
        [
          -0.004916751339904521,
          -0.001512533165308927
        ],
        [
          -0.0019714989767072957,
          0.0005443798023297385
        ],
        [
          -0.0006679408854175558,
          0.0032740090702895004
        ]
      ]
    },
    {
      "charge": 9.904828545280257,
      "spin": -0.0026134055708811367,
      "polarization": -0.0002638516718319621,
      "quadrature_error": 9.726417416915337e-09,
      "realization": 123,
      "onsite": [
        [
          0.0031745879275371707,
          0.0025711760562643947
        ],
        [
          -0.0030039300889642797,
          -0.004171382117160008
        ],
        [
          -0.0023262920670851805,
          -0.001955020674763488
        ],
        [
          -0.0044218485437794094,
          0.004997747666241464
        ],
        [
          -0.003457635760582928,
          0.0032600762920705325
        ],
        [
          -0.0003315338309997154,
          -0.0033089922685993712
        ]
      ]
    },
    {
      "charge": 9.906438396830643,
      "spin": -0.0022399194837032506,
      "polarization": -0.00022610744588285795,
      "quadrature_error": 9.720602123510167e-09,
      "realization": 124,
      "onsite": [
        [
          0.004697444442192088,
          0.0028839468861404796
        ],
        [
          0.001180681609358871,
          -0.004149439209452174
        ],
        [
          -0.001687114873535899,
          -0.0025926707549081608
        ],
        [
          -0.003952931201274578,
          0.003976086008317603
        ],
        [
          0.0032331311120294822,
          -0.0034041546490678224
        ],
        [
          0.003921769950515504,
          -0.0034989171927934173
        ]
      ]
    },
    {
      "charge": 9.906876968246543,
      "spin": -0.0032377897571569574,
      "polarization": -0.00032682244541187903,
      "quadrature_error": 9.75124228476651e-09,
      "realization": 125,
      "onsite": [
        [
          0.002097707102951458,
          0.002467776083082569
        ],
        [
          -0.002834406484395511,
          -0.0015420849036623008
        ],
        [
          0.0042999478008989645,
          9.403893525219628e-05
        ],
        [
          -0.003871403136290975,
          -0.0037840189330900433
        ],
        [
          0.0020100572494221366,
          0.0009224375574053345
        ],
        [
          0.0019587167277809233,
          0.0032236789788890495
        ]
      ]
    },
    {
      "charge": 9.902961137047782,
      "spin": -0.0041178148532856245,
      "polarization": -0.00041581652157358717,
      "quadrature_error": 9.701994173181772e-09,
      "realization": 126,
      "onsite": [
        [
          -0.0014819056831983503,
          -0.0037117204500632063
        ],
        [
          0.0016048873458432396,
          0.00427485704048903
        ],
        [
          0.0018953150225650668,
          0.004315720895832595
        ],
        [
          0.0004916062975793192,
          -0.0013182549566083525
        ],
        [
          -0.000879479953668146,
          0.00075998312330416
        ],
        [
          -0.002846420445473291,
          -0.00213645029500842
        ]
      ]
    },
    {
      "charge": 9.90329195644966,
      "spin": -0.0036401072016921986,
      "polarization": -0.0003675653729789847,
      "quadrature_error": 9.768919027198751e-09,
      "realization": 127,
      "onsite": [
        [
          -0.0031840351559467885,
          0.002054605806743455
        ],
        [
          -0.004654443976169942,
          0.00245183903007144
        ],
        [
          -0.00320476117450063,
          0.0005519601474474212
        ],
        [
          0.0013928065195636993,
          0.002718161492479677
        ],
        [
          0.004472532563490135,
          -0.003712753731466002
        ],
        [
          -0.003307206945052894,
          -0.002108525113469817
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N6_W0p1.json <==
{
  "sites": 6,
  "W": 0.1,
  "samples": 128,
  "seed_sequence": [
    20261015,
    6,
    1000
  ],
  "spin_mean": -0.0030387166471547247,
  "spin_sd": 0.006982431120883595,
  "spin_se": 0.000617165549343097,
  "spin_ci95_student": [
    -0.004259975892340463,
    -0.0018174574019689863
  ],
  "spin_ci95_bootstrap": [
    -0.004222204881661772,
    -0.0018439087731296471
  ],
  "spin_mean_absolute": 0.00624541500199899,
  "charge_mean": 9.892990352275712,
  "polarization_mean": -0.0003075460517067772,
  "polarization_ratio_means": -0.00030715855762011537,
  "first_half_spin_mean": -0.0022467370766371337,
  "maximum_quadrature_error": 2.3873873385087692e-08,
  "records": [
    {
      "charge": 9.908045930225894,
      "spin": 0.001505723464243228,
      "polarization": 0.0001519697703105923,
      "quadrature_error": 9.76393866267327e-09,
      "realization": 0,
      "onsite": [
        [
          -0.00783860111388409,
          0.030173773827927672
        ],
        [
          0.027130728990208006,
          0.013791810630475548
        ],
        [
          -0.04117135231226261,
          0.03864284754069462
        ],
        [
          -0.014802540237361841,
          -0.015131055567455198
        ],
        [
          0.029244089899590917,
          -0.005893768609438896
        ],
        [
          0.03482714840659999,
          -0.038829597567116715
        ]
      ]
    },
    {
      "charge": 9.898892564949296,
      "spin": -0.011920656685891427,
      "polarization": -0.001204241444957281,
      "quadrature_error": 1.3666132576186467e-08,
      "realization": 1,
      "onsite": [
        [
          0.004062011167544524,
          -0.03393037020576885
        ],
        [
          -0.045890847136105556,
          -0.021275325568847717
        ],
        [
          -0.017492348809466263,
          -0.03067959143272249
        ],
        [
          0.011826263994993959,
          -0.039422156416392566
        ],
        [
          0.046098520360666015,
          0.01586828756568956
        ],
        [
          0.036655852941252495,
          -0.0006886046680286695
        ]
      ]
    },
    {
      "charge": 9.888938156853612,
      "spin": -0.0010884267726258721,
      "polarization": -0.00011006508033135273,
      "quadrature_error": 9.556456242648893e-09,
      "realization": 2,
      "onsite": [
        [
          0.01838725407772729,
          -0.022679910545838268
        ],
        [
          -0.005483019256243657,
          -0.0005113927867408524
        ],
        [
          -0.03316188815099355,
          0.007071789908914369
        ],
        [
          0.035043786818674344,
          -0.012518233810889803
        ],
        [
          -0.025835854484587775,
          -0.007147893261626612
        ],
        [
          -0.018244314579247516,
          -0.0033393652006596525
        ]
      ]
    },
    {
      "charge": 9.886862450644818,
      "spin": -0.005771408894664322,
      "polarization": -0.0005837452400572148,
      "quadrature_error": 9.065553020902898e-09,
      "realization": 3,
      "onsite": [
        [
          0.042066161391606585,
          -0.04604790652394432
        ],
        [
          0.011060439849883717,
          -0.018665390230901822
        ],
        [
          0.03471057210924487,
          0.040768591328735296
        ],
        [
          0.010500425837915849,
          -0.022087048864680593
        ],
        [
          -0.01672729297375193,
          -0.019477562723808142
        ],
        [
          0.0259531332104323,
          -0.02427483952313705
        ]
      ]
    },
    {
      "charge": 9.903928611086446,
      "spin": -0.008005095089703713,
      "polarization": -0.0008082747164335191,
      "quadrature_error": 9.325215577920513e-09,
      "realization": 4,
      "onsite": [
        [
          -0.04048512530305422,
          0.023143737608734394
        ],
        [
          -0.0012894697775494152,
          0.0009988634241008681
        ],
        [
          -0.020309119473945182,
          0.01802988396638823
        ],
        [
          -0.03652919482839735,
          0.006092878634334151
        ],
        [
          0.03909068273632538,
          0.006464513782155033
        ],
        [
          0.020342155842606485,
          -0.004267490887717676
        ]
      ]
    },
    {
      "charge": 9.910274823324228,
      "spin": -0.0032541589525192363,
      "polarization": -0.0003283621302671086,
      "quadrature_error": 8.52427753300509e-09,
      "realization": 5,
      "onsite": [
        [
          0.01842252373809765,
          0.022854462308853435
        ],
        [
          -0.007111098513114422,
          -0.00935417365817861
        ],
        [
          0.0074664680624279695,
          0.017134513467342544
        ],
        [
          0.04051689820333479,
          0.0051283661657954074
        ],
        [
          -0.040762992892109676,
          0.03839573781625322
        ],
        [
          0.04969607642537739,
          0.03065685193068922
        ]
      ]
    },
    {
      "charge": 9.904822738759155,
      "spin": 0.0030078745572302322,
      "polarization": 0.0003036777776405769,
      "quadrature_error": 9.0423270241656e-09,
      "realization": 6,
      "onsite": [
        [
          0.007726116992585706,
          0.035980119503574534
        ],
        [
          0.005897749636911531,
          -0.032165709113044436
        ],
        [
          -0.046946422372280854,
          0.008905374242787978
        ],
        [
          -0.014283663065053923,
          0.004865585295616662
        ],
        [
          -0.007224060820618626,
          0.032545139777190965
        ],
        [
          -0.03219462797917591,
          0.014022667894249233
        ]
      ]
    },
    {
      "charge": 9.883524246936092,
      "spin": -0.011986102974921092,
      "polarization": -0.0012127357282132234,
      "quadrature_error": 9.7115064221718e-09,
      "realization": 7,
      "onsite": [
        [
          -0.002569934718215691,
          -0.03766401647099826
        ],
        [
          0.015078862103917026,
          0.03287090280254715
        ],
        [
          -0.003792567606029265,
          0.047412097932922725
        ],
        [
          -0.0016602985609584925,
          0.00780928570420901
        ],
        [
          0.008111516621110558,
          0.04497751132907814
        ],
        [
          -0.010606156486274956,
          -0.03932409468567477
        ]
      ]
    },
    {
      "charge": 9.904297284664747,
      "spin": -0.00801873711547727,
      "polarization": -0.0008096220140618183,
      "quadrature_error": 8.971440569858984e-09,
      "realization": 8,
      "onsite": [
        [
          0.043431759883026735,
          -0.0332439465060365
        ],
        [
          -0.03218359205097067,
          -0.02186396510353136
        ],
        [
          -0.0008398636794288636,
          -0.020054383793020214
        ],
        [
          -0.008123290516653468,
          -0.016378858968863222
        ],
        [
          0.02582552796225733,
          0.04927841207018693
        ],
        [
          0.04713204780096014,
          -0.012136857975521054
        ]
      ]
    },
    {
      "charge": 9.90719089757364,
      "spin": -0.0033106747550119575,
      "polarization": -0.0003341688667594738,
      "quadrature_error": 1.4538971018850072e-08,
      "realization": 9,
      "onsite": [
        [
          -0.0050501180600825216,
          0.019061211715711512
        ],
        [
          0.02352771181259085,
          0.0061394638966367
        ],
        [
          0.0022561446256166434,
          0.017460979436748708
        ],
        [
          0.0309872565071274,
          0.019730768007759872
        ],
        [
          -0.026025349095685824,
          0.015180188934740421
        ],
        [
          0.012091252083497463,
          0.02002952837356628
        ]
      ]
    },
    {
      "charge": 9.890317960981731,
      "spin": 0.008625231919143876,
      "polarization": 0.0008720884356975435,
      "quadrature_error": 2.1877079969507764e-08,
      "realization": 10,
      "onsite": [
        [
          -0.002710653124411558,
          0.04175720600738546
        ],
        [
          -0.03297575766101918,
          0.009848250530297809
        ],
        [
          0.00365095046624353,
          -0.014916767469263917
        ],
        [
          -0.011233392069838942,
          -0.0364258383257981
        ],
        [
          -0.02644521844749024,
          -0.02303854100624966
        ],
        [
          -0.03665199623560057,
          -0.03133704396355244
        ]
      ]
    },
    {
      "charge": 9.901657020524933,
      "spin": 0.006058434432862957,
      "polarization": 0.0006118606633520589,
      "quadrature_error": 9.944215341595512e-09,
      "realization": 11,
      "onsite": [
        [
          0.03591257710484225,
          0.004590150680185236
        ],
        [
          0.023990617333778774,
          0.019354686561840417
        ],
        [
          0.012201465931283503,
          0.04826496467455453
        ],
        [
          -0.005622647296061115,
          -0.03026883897813828
        ],
        [
          -0.03866286294856272,
          -0.028395280996770036
        ],
        [
          0.022218513377083235,
          0.008648744994229365
        ]
      ]
    },
    {
      "charge": 9.910166620638146,
      "spin": -0.007310697234790737,
      "polarization": -0.0007376967022497932,
      "quadrature_error": 1.0812620327500235e-08,
      "realization": 12,
      "onsite": [
        [
          -0.019804029043383478,
          0.007225985344149921
        ],
        [
          0.019491286630050314,
          0.04422838616110483
        ],
        [
          0.011631774544710302,
          0.04768368212207977
        ],
        [
          -0.03375128616081016,
          0.0063966546360491455
        ],
        [
          0.03464091431412959,
          -0.017359002257622547
        ],
        [
          0.03969670176637696,
          0.0231353748563613
        ]
      ]
    },
    {
      "charge": 9.87610566669661,
      "spin": -0.015113928653942458,
      "polarization": -0.001530353072761099,
      "quadrature_error": 8.877453019533871e-09,
      "realization": 13,
      "onsite": [
        [
          -0.012486991448358,
          -0.047480269775976226
        ],
        [
          -0.04321195484325564,
          0.021830537493987057
        ],
        [
          0.01316840882240046,
          -0.03684310841029286
        ],
        [
          0.020385189302538437,
          0.028295542320978362
        ],
        [
          -0.0037083437153161286,
          0.027279303801840418
        ],
        [
          -0.022313634789857886,
          0.017718732343269955
        ]
      ]
    },
    {
      "charge": 9.884893310652723,
      "spin": -0.004087910634570348,
      "polarization": -0.00041355131574003943,
      "quadrature_error": 1.1430967191642615e-08,
      "realization": 14,
      "onsite": [
        [
          0.023839820784781154,
          -0.010197486215311004
        ],
        [
          -0.004777686223544478,
          -0.010722546860832426
        ],
        [
          0.03910985632151369,
          -0.01809845693243667
        ],
        [
          0.03348411018507169,
          0.024968492476101264
        ],
        [
          -0.022589763739442825,
          0.017499727821977742
        ],
        [
          -0.04824912501582895,
          -0.0009351891146914953
        ]
      ]
    },
    {
      "charge": 9.93149542130541,
      "spin": 0.0046711037676946815,
      "polarization": 0.00047033236884689667,
      "quadrature_error": 1.1599273319721332e-08,
      "realization": 15,
      "onsite": [
        [
          0.03673279009309981,
          0.018135496023227365
        ],
        [
          0.01804449513431905,
          0.04511617535105354
        ],
        [
          -0.04061991676666496,
          0.04795559056022955
        ],
        [
          0.004800800046470675,
          -0.024181882816717327
        ],
        [
          0.014092579910021899,
          -0.002470592990584254
        ],
        [
          0.04836182296496487,
          0.03962871742527811
        ]
      ]
    },
    {
      "charge": 9.90311624571591,
      "spin": 0.0008488140309070437,
      "polarization": 8.571181129720058e-05,
      "quadrature_error": 1.129807652641584e-08,
      "realization": 16,
      "onsite": [
        [
          -0.018134582468178208,
          0.04634095874754578
        ],
        [
          0.021210786873824383,
          0.028377413967593593
        ],
        [
          -0.011223140062388046,
          0.00042804180425969063
        ],
        [
          0.023729517821248353,
          0.030638666968788184
        ],
        [
          -0.01716458437569631,
          0.0239908229796109
        ],
        [
          0.042279152056785785,
          -0.04284657603925823
        ]
      ]
    },
    {
      "charge": 9.918391046255367,
      "spin": -0.0012877914853237282,
      "polarization": -0.00012983874897833623,
      "quadrature_error": 9.992450229439777e-09,
      "realization": 17,
      "onsite": [
        [
          0.046264776249265324,
          -0.017693836429027034
        ],
        [
          0.034267877225470644,
          -0.03732620545391322
        ],
        [
          -0.001343082295477839,
          -0.04005616091279837
        ],
        [
          -0.002773326330608547,
          0.027928304243285365
        ],
        [
          0.030636800642667036,
          -0.008752187156074828
        ],
        [
          0.03371039990111602,
          0.03432459633625026
        ]
      ]
    },
    {
      "charge": 9.906050896429612,
      "spin": 0.012302471406997067,
      "polarization": 0.0012419148190961934,
      "quadrature_error": 9.016435502333165e-09,
      "realization": 18,
      "onsite": [
        [
          0.025526355160421246,
          0.030220147732597846
        ],
        [
          0.03939294137536144,
          0.015404520959303086
        ],
        [
          -0.0195567338594981,
          -0.009020109972333115
        ],
        [
          -0.014454140652068716,
          0.028541461738527063
        ],
        [
          -0.047846957357842626,
          -0.025044093134657577
        ],
        [
          -0.02067006633142824,
          0.04242601457560778
        ]
      ]
    },
    {
      "charge": 9.919346061590687,
      "spin": 0.0015227675535799841,
      "polarization": 0.00015351491359661163,
      "quadrature_error": 9.30784744920109e-09,
      "realization": 19,
      "onsite": [
        [
          0.003008669036895853,
          0.04747537938993979
        ],
        [
          0.011180701617763134,
          -0.020210656491471215
        ],
        [
          -0.012592840753300576,
          0.03855574503943589
        ],
        [
          -0.04654202916104888,
          0.003578079948431588
        ],
        [
          -0.044110029849602085,
          0.04789458752365648
        ],
        [
          0.04929981422403329,
          0.030818270730606903
        ]
      ]
    },
    {
      "charge": 9.885416337237146,
      "spin": 0.006877857630342878,
      "polarization": 0.0006957580131890687,
      "quadrature_error": 8.867457316937153e-09,
      "realization": 20,
      "onsite": [
        [
          0.025566209453051505,
          0.019988672432912677
        ],
        [
          -0.008669959924972104,
          0.03794820952474974
        ],
        [
          -0.013480593508982584,
          -0.01867521074670523
        ],
        [
          0.026930232728292064,
          0.02358597960937682
        ],
        [
          0.03296911365598558,
          -0.04662676851259221
        ],
        [
          -0.0440048340857691,
          -0.02802029819977514
        ]
      ]
    },
    {
      "charge": 9.873420733300458,
      "spin": -0.0018960558898921099,
      "polarization": -0.00019203637129502755,
      "quadrature_error": 9.770657899654803e-09,
      "realization": 21,
      "onsite": [
        [
          0.03329467504443029,
          -0.02774076901283037
        ],
        [
          -0.047742063131885885,
          0.015024733278242677
        ],
        [
          -0.03844749705276046,
          -0.0274038978170693
        ],
        [
          0.04344433128716395,
          0.04943136774831404
        ],
        [
          -0.0394408605840058,
          0.005823807023219094
        ],
        [
          -0.042899271983614075,
          0.03925200628519615
        ]
      ]
    },
    {
      "charge": 9.894752059061272,
      "spin": -0.0017985835242307537,
      "polarization": -0.00018177145960758794,
      "quadrature_error": 8.766471071173039e-09,
      "realization": 22,
      "onsite": [
        [
          0.022343658968783278,
          -0.009596927421219828
        ],
        [
          0.02299676148047647,
          -0.00616609556940563
        ],
        [
          0.020121935005982278,
          -0.041979224707798427
        ],
        [
          0.04133935347106539,
          -0.0055656668358907285
        ],
        [
          0.02244928243050412,
          0.009631780121122223
        ],
        [
          -0.033577719175731616,
          -0.020621570032607697
        ]
      ]
    },
    {
      "charge": 9.866086618500594,
      "spin": -0.011467718526997467,
      "polarization": -0.0011623371018751791,
      "quadrature_error": 8.535381376973662e-09,
      "realization": 23,
      "onsite": [
        [
          -0.04099975524349131,
          -0.004518992164507463
        ],
        [
          0.0109918563321358,
          -0.015145193514823851
        ],
        [
          -0.012932017180044275,
          0.021435287285551607
        ],
        [
          -0.01203251000966845,
          0.01990495969921724
        ],
        [
          0.037687656418584695,
          0.00617659663903887
        ],
        [
          -0.049139374102474265,
          -0.046603394606128494
        ]
      ]
    },
    {
      "charge": 9.875697771805548,
      "spin": 0.006458960571166036,
      "polarization": 0.000654025742829629,
      "quadrature_error": 2.117649276897101e-08,
      "realization": 24,
      "onsite": [
        [
          0.03700843300338967,
          -0.03794121015268899
        ],
        [
          -0.016866014062389835,
          0.028475262250886355
        ],
        [
          -0.015598393105063078,
          -0.007156047133608248
        ],
        [
          -0.049007421006570996,
          0.0067849779999253484
        ],
        [
          -0.025272754473205573,
          -0.04429116508730094
        ],
        [
          -0.04566727787791151,
          -0.03604190855804366
        ]
      ]
    },
    {
      "charge": 9.887874614493478,
      "spin": -0.0020423089717449827,
      "polarization": -0.00020654681125824564,
      "quadrature_error": 8.932416413383593e-09,
      "realization": 25,
      "onsite": [
        [
          -0.040836112789160786,
          0.04276273096666876
        ],
        [
          0.007360112404294961,
          -0.045018664166809524
        ],
        [
          0.022228539118510457,
          -0.00906531209332033
        ],
        [
          0.013080109677220536,
          -0.03897328805278795
        ],
        [
          0.01103367353133751,
          -0.042754772557659027
        ],
        [
          -0.01529582943034865,
          -0.0036664064325108506
        ]
      ]
    },
    {
      "charge": 9.895275451114145,
      "spin": -0.005692759093425839,
      "polarization": -0.0005753007201820613,
      "quadrature_error": 8.955805619145923e-09,
      "realization": 26,
      "onsite": [
        [
          -0.01217495179692163,
          0.004905817341999352
        ],
        [
          0.011650278033202954,
          -0.01685148872058169
        ],
        [
          0.013589045807850766,
          -0.0036285565205319004
        ],
        [
          -0.03677160895920232,
          -0.03726238834207485
        ],
        [
          0.03416835776207065,
          0.02655899336175789
        ],
        [
          0.014238400063225784,
          -0.037677394248916564
        ]
      ]
    },
    {
      "charge": 9.885663567407027,
      "spin": -0.010853270909906875,
      "polarization": -0.0010978798576243322,
      "quadrature_error": 8.920702620180772e-09,
      "realization": 27,
      "onsite": [
        [
          -0.011726509585163782,
          0.00861854830854146
        ],
        [
          -0.04384810695120305,
          -0.03780419861222492
        ],
        [
          0.041051317595280065,
          -0.03054088966545612
        ],
        [
          0.018904069565328682,
          -0.03666892728460667
        ],
        [
          0.01694331252274449,
          0.04071484693038707
        ],
        [
          -0.02027509278860279,
          0.011805860778368274
        ]
      ]
    },
    {
      "charge": 9.891677123832572,
      "spin": 0.0038944149349736043,
      "polarization": 0.0003937062326458849,
      "quadrature_error": 1.387965547182025e-08,
      "realization": 28,
      "onsite": [
        [
          0.01835906456549266,
          -0.03758449053141685
        ],
        [
          0.034976439841017504,
          0.030284761489039275
        ],
        [
          -0.007046932492885127,
          -0.014326095458401925
        ],
        [
          -0.028250458719136052,
          -0.04595552022420527
        ],
        [
          -0.005115864212705969,
          -0.026954219135962732
        ],
        [
          0.002426458460229472,
          -0.04172497561543375
        ]
      ]
    },
    {
      "charge": 9.902636734724329,
      "spin": 0.0004770317679824198,
      "polarization": 4.817219703815576e-05,
      "quadrature_error": 2.277964886354542e-08,
      "realization": 29,
      "onsite": [
        [
          0.022595865178968888,
          0.03126926544734332
        ],
        [
          0.042431732702905275,
          -0.026496557378193442
        ],
        [
          0.02624994569430869,
          0.04820653612003324
        ],
        [
          0.021142942916583612,
          0.0005593833011729651
        ],
        [
          -0.04461110041821275,
          0.03066064448798983
        ],
        [
          -0.017998958841668015,
          0.037908232367626235
        ]
      ]
    },
    {
      "charge": 9.896112390716137,
      "spin": -0.014873411693761076,
      "polarization": -0.0015029550096575604,
      "quadrature_error": 7.937262307730371e-09,
      "realization": 30,
      "onsite": [
        [
          -0.03792863009352143,
          -0.02921904691302084
        ],
        [
          -0.00731380304296627,
          -0.018609602121378598
        ],
        [
          0.04413781705265017,
          -0.04775011672281281
        ],
        [
          0.012845595832644455,
          -0.04176500332085216
        ],
        [
          0.0032659653674717917,
          0.0027890875783471297
        ],
        [
          0.033627914089556385,
          0.028864439248094134
        ]
      ]
    },
    {
      "charge": 9.885588772990443,
      "spin": 0.0020972942186068943,
      "polarization": 0.00021215673307564174,
      "quadrature_error": 1.8296034514276118e-08,
      "realization": 31,
      "onsite": [
        [
          0.017020848300363683,
          0.026897743613606848
        ],
        [
          -0.0031584169619312125,
          0.02151879493564353
        ],
        [
          0.040583246563166295,
          -0.04209950534486471
        ],
        [
          0.044662145297535163,
          0.03883927981801348
        ],
        [
          0.028972157959296307,
          -0.036184340694679566
        ],
        [
          -0.020308298395120473,
          -0.027366469198860034
        ]
      ]
    },
    {
      "charge": 9.870076254662761,
      "spin": -0.006206597023614388,
      "polarization": -0.0006288296932541231,
      "quadrature_error": 1.0262927506241548e-08,
      "realization": 32,
      "onsite": [
        [
          0.014390756820960596,
          -0.02436753797657525
        ],
        [
          -0.04697034159260719,
          -0.025577954610612644
        ],
        [
          0.03567447730945561,
          0.04004947362623919
        ],
        [
          -0.0479420250993985,
          -0.0024511669394674945
        ],
        [
          -0.04743251473226782,
          -0.016754955455566288
        ],
        [
          -0.034513631316128945,
          0.03638892616773526
        ]
      ]
    },
    {
      "charge": 9.895750770971597,
      "spin": -0.003348593821079631,
      "polarization": -0.00033838704092088354,
      "quadrature_error": 1.0631920240319001e-08,
      "realization": 33,
      "onsite": [
        [
          0.02178101535082652,
          0.003863955265838784
        ],
        [
          0.017601196944482297,
          -0.006168369653166805
        ],
        [
          0.04132709146034197,
          0.042959234770919466
        ],
        [
          -0.012756803428781327,
          0.03491073859107076
        ],
        [
          -0.032040134496090306,
          0.012354925536029668
        ],
        [
          0.006973355915797987,
          -0.013105596252068717
        ]
      ]
    },
    {
      "charge": 9.892203097996537,
      "spin": -0.005963224809257196,
      "polarization": -0.0006028207013324387,
      "quadrature_error": 9.565012494334167e-09,
      "realization": 34,
      "onsite": [
        [
          -0.03422525355421339,
          0.0416175760319176
        ],
        [
          -0.006135356749633766,
          -0.0005199608799595773
        ],
        [
          0.049665574462734716,
          -0.002199983113566041
        ],
        [
          0.03254140242372948,
          -0.01789005780766511
        ],
        [
          -0.0005609808873876382,
          0.010239591322166432
        ],
        [
          0.01602555517537918,
          -0.03818171617505446
        ]
      ]
    },
    {
      "charge": 9.895981962523777,
      "spin": -0.009229020657390171,
      "polarization": -0.0009326028172182005,
      "quadrature_error": 1.4463753067892821e-08,
      "realization": 35,
      "onsite": [
        [
          0.04647467598284857,
          -0.03485100331848898
        ],
        [
          -0.0426249599635408,
          0.009095896228921305
        ],
        [
          0.024810029689057628,
          0.002464771014909793
        ],
        [
          0.023462036572763023,
          0.036412148994764235
        ],
        [
          0.01854427453871524,
          0.0005317514298328746
        ],
        [
          0.03150818916949796,
          0.0006026204593587714
        ]
      ]
    },
    {
      "charge": 9.923441634630745,
      "spin": 0.014166167961676648,
      "polarization": 0.001427545853873889,
      "quadrature_error": 8.270759832540713e-09,
      "realization": 36,
      "onsite": [
        [
          0.03644513018056539,
          0.04389363550401611
        ],
        [
          0.012518218514279492,
          0.04453345680537603
        ],
        [
          -0.04623384154635757,
          0.007923193067567523
        ],
        [
          -0.04672316683661213,
          0.00815248477207059
        ],
        [
          0.012543458526737272,
          -0.006326901276436203
        ],
        [
          0.016067586770906944,
          -0.024051377961485966
        ]
      ]
    },
    {
      "charge": 9.898441809009741,
      "spin": 0.003176502298073337,
      "polarization": 0.0003209093268782999,
      "quadrature_error": 1.0218138085148009e-08,
      "realization": 37,
      "onsite": [
        [
          0.008983273408705195,
          0.02963625175752231
        ],
        [
          0.025891968018026665,
          0.026673281466119414
        ],
        [
          -0.03327205452806016,
          0.004658953115456735
        ],
        [
          0.014532361721715709,
          0.047907507096460786
        ],
        [
          0.03228966851950153,
          -0.014982564849626422
        ],
        [
          -0.031214106793883513,
          0.002459210894943019
        ]
      ]
    },
    {
      "charge": 9.886229404067565,
      "spin": -0.0089362694705773,
      "polarization": -0.0009039107940283667,
      "quadrature_error": 8.72117123399095e-09,
      "realization": 38,
      "onsite": [
        [
          -0.011589258624204554,
          -0.002692011543125615
        ],
        [
          -0.01204071474818448,
          0.006289850720554602
        ],
        [
          0.020188186361913565,
          0.0044503925903616876
        ],
        [
          -0.03928802984887271,
          0.030613374018895897
        ],
        [
          0.03736676326879093,
          0.011270299587408036
        ],
        [
          0.007979038451638366,
          -0.04904332918090866
        ]
      ]
    },
    {
      "charge": 9.895439630199675,
      "spin": 0.002991924034843901,
      "polarization": 0.00030235382627295446,
      "quadrature_error": 9.593180777952766e-09,
      "realization": 39,
      "onsite": [
        [
          0.044945899624210015,
          -0.020800022248496364
        ],
        [
          0.04162778097293322,
          0.0022510275668522137
        ],
        [
          0.00452564288565889,
          -0.0459471788877242
        ],
        [
          0.0291288662494847,
          0.021213464362440704
        ],
        [
          0.02038331539743407,
          -0.021656536979941833
        ],
        [
          -0.04966123853598292,
          0.02490840032233063
        ]
      ]
    },
    {
      "charge": 9.900530524906236,
      "spin": -0.0071106879577787895,
      "polarization": -0.0007182128210090168,
      "quadrature_error": 8.857368045688751e-09,
      "realization": 40,
      "onsite": [
        [
          0.028581530805589686,
          -0.04838937944067559
        ],
        [
          -0.019261182404945867,
          -0.017487157165021437
        ],
        [
          0.005917188119630212,
          -0.03532380093196143
        ],
        [
          0.01882373520013156,
          -0.01618071062918778
        ],
        [
          0.011889572853020933,
          -0.012996181945359946
        ],
        [
          0.02428139017545719,
          0.006003780516807375
        ]
      ]
    },
    {
      "charge": 9.899034263004806,
      "spin": 0.00790563509728005,
      "polarization": 0.0007986269051341107,
      "quadrature_error": 1.0118190451336072e-08,
      "realization": 41,
      "onsite": [
        [
          0.0427503497912005,
          0.0357996502581721
        ],
        [
          -0.04485009537871341,
          0.04023607471893105
        ],
        [
          0.02844574914516146,
          0.027635519016256646
        ],
        [
          -0.012921355152203419,
          0.026813182384266596
        ],
        [
          -0.04633933264467697,
          -0.03735995841080297
        ],
        [
          0.015247947632646003,
          0.04638484978766083
        ]
      ]
    },
    {
      "charge": 9.901885476072835,
      "spin": 0.00959593994547997,
      "polarization": 0.0009691022955847996,
      "quadrature_error": 8.668089694117557e-09,
      "realization": 42,
      "onsite": [
        [
          0.038399727391045524,
          0.013314103775756356
        ],
        [
          -0.02583276991237552,
          0.030545262478469948
        ],
        [
          -0.023894439185674077,
          0.020499042049979502
        ],
        [
          -0.02697485984465078,
          -0.001761504042412619
        ],
        [
          -0.04269892842911452,
          -0.009180630631272356
        ],
        [
          -0.03566598731026445,
          0.009392468241912241
        ]
      ]
    },
    {
      "charge": 9.877133404900155,
      "spin": -0.007097873192294393,
      "polarization": -0.0007186167181636992,
      "quadrature_error": 8.560823694150829e-09,
      "realization": 43,
      "onsite": [
        [
          -0.003908889637220983,
          -0.02469957271332355
        ],
        [
          -0.022016554772380847,
          -0.022122474498331015
        ],
        [
          -0.027526150692707585,
          0.02378344343625241
        ],
        [
          -0.03811593078636375,
          -0.011256921275312783
        ],
        [
          -0.01097975656483717,
          0.0348171596460657
        ],
        [
          -0.039378723432491304,
          -0.03384137066915509
        ]
      ]
    },
    {
      "charge": 9.888779020168743,
      "spin": -0.007606001360022151,
      "polarization": -0.0007691547505014792,
      "quadrature_error": 8.011960910207146e-09,
      "realization": 44,
      "onsite": [
        [
          -0.005836144423287337,
          -0.0013926873671978174
        ],
        [
          -0.041168469101164167,
          0.00017734654336813704
        ],
        [
          -0.03405505548141463,
          0.025000560996645382
        ],
        [
          0.04799612491836064,
          0.006341076029755352
        ],
        [
          0.021018071289991863,
          -0.036751204635167324
        ],
        [
          -0.016851898178439316,
          0.04520414003848665
        ]
      ]
    },
    {
      "charge": 9.901314431467638,
      "spin": -0.004058701799627588,
      "polarization": -0.00040991545392483615,
      "quadrature_error": 8.244357879851805e-09,
      "realization": 45,
      "onsite": [
        [
          0.0358005826059318,
          0.026718331713889085
        ],
        [
          -0.017990393424830296,
          0.01244337328979065
        ],
        [
          0.04065462188525068,
          0.04732471303196878
        ],
        [
          0.018905938819451767,
          -0.026075887480701276
        ],
        [
          0.040733265912442446,
          0.0375720338079199
        ],
        [
          -0.003340980890637432,
          -0.007852862427562668
        ]
      ]
    },
    {
      "charge": 9.88421914488821,
      "spin": -0.005647112819162728,
      "polarization": -0.0005713261448764244,
      "quadrature_error": 1.0139907765871551e-08,
      "realization": 46,
      "onsite": [
        [
          -0.010328221163893092,
          -0.030919306999988874
        ],
        [
          0.04124071505716591,
          -0.016150150648989996
        ],
        [
          0.03146722419182528,
          0.01344720697984414
        ],
        [
          -0.005157134695518116,
          -0.03503687488486865
        ],
        [
          -0.041547815636090814,
          -0.017720048040963103
        ],
        [
          0.034156303255167955,
          -0.019112180269065894
        ]
      ]
    },
    {
      "charge": 9.886592431503336,
      "spin": -0.004521675029397795,
      "polarization": -0.0004573542462405561,
      "quadrature_error": 9.829441244054734e-09,
      "realization": 47,
      "onsite": [
        [
          -0.011361392902190445,
          -0.028326319431211913
        ],
        [
          0.047990401863221746,
          0.011035757601737431
        ],
        [
          -0.0005324966569432016,
          0.030541360027571227
        ],
        [
          -0.043953644374915994,
          -0.02025538253099565
        ],
        [
          -0.03681979650700215,
          0.028679098622840682
        ],
        [
          -0.019114578035341424,
          -0.0044367040066572855
        ]
      ]
    },
    {
      "charge": 9.881018637414552,
      "spin": -0.008364069403396302,
      "polarization": -0.0008464784563532438,
      "quadrature_error": 9.17839824809923e-09,
      "realization": 48,
      "onsite": [
        [
          0.014279887535973118,
          -0.04407447105028592
        ],
        [
          -0.017171239348085676,
          -0.044749759669639524
        ],
        [
          0.01318530879177933,
          -0.02548645703115191
        ],
        [
          -0.019780712257891367,
          0.028731067898356194
        ],
        [
          -0.01007640064618879,
          -0.009434234334074879
        ],
        [
          0.003697160419339207,
          -0.026199446945858653
        ]
      ]
    },
    {
      "charge": 9.921955249009828,
      "spin": 0.011638715644278536,
      "polarization": 0.0011730264199125502,
      "quadrature_error": 1.9214578206688766e-08,
      "realization": 49,
      "onsite": [
        [
          0.016127573790689007,
          0.042298128956864384
        ],
        [
          -0.00787246602064888,
          0.008722529032139825
        ],
        [
          -0.04853091449385423,
          -0.03293573598539111
        ],
        [
          -0.04726489640122727,
          -0.019348793494965256
        ],
        [
          0.048698526380250434,
          -0.047325273250321355
        ],
        [
          0.04348403311898956,
          -0.02469837210309941
        ]
      ]
    },
    {
      "charge": 9.889595658544604,
      "spin": -0.001596670405018727,
      "polarization": -0.00016144951322041208,
      "quadrature_error": 8.99175196993772e-09,
      "realization": 50,
      "onsite": [
        [
          0.04526676431530684,
          -0.020907082013813885
        ],
        [
          0.007153090659017369,
          -0.028559775204029993
        ],
        [
          0.024271738994748687,
          0.028994863396375387
        ],
        [
          0.012237125817109992,
          -0.002910488544247039
        ],
        [
          -0.02789742562569443,
          -0.005825396557371923
        ],
        [
          0.02602746813852204,
          -0.042511676458801155
        ]
      ]
    },
    {
      "charge": 9.861248387646057,
      "spin": -0.012630313218108393,
      "polarization": -0.001280802665302636,
      "quadrature_error": 1.2244837576533772e-08,
      "realization": 51,
      "onsite": [
        [
          -0.02537200274462198,
          -0.03511509815847041
        ],
        [
          -0.008873125787371983,
          -0.04248728511653434
        ],
        [
          -0.04475098565206527,
          0.012272682798955992
        ],
        [
          0.030564915004234153,
          0.023832703431136443
        ],
        [
          0.0022589398878229833,
          -0.012698706520129187
        ],
        [
          -0.03345661045573885,
          -0.028494133009102973
        ]
      ]
    },
    {
      "charge": 9.907716679382768,
      "spin": 0.005790472050855623,
      "polarization": 0.0005844406171711765,
      "quadrature_error": 1.1368381909508273e-08,
      "realization": 52,
      "onsite": [
        [
          0.011009283566689475,
          0.01815178016761164
        ],
        [
          -0.026034523184339065,
          0.005336476435039227
        ],
        [
          0.010710301463630632,
          -0.027332194437388657
        ],
        [
          -0.009830071142138928,
          -0.0390934230687116
        ],
        [
          -0.023226163944334546,
          -0.031276585926407176
        ],
        [
          0.008999896396082077,
          0.010798717615359485
        ]
      ]
    },
    {
      "charge": 9.898222524271967,
      "spin": -0.010588958020119662,
      "polarization": -0.0010697837913982945,
      "quadrature_error": 1.2271789328674613e-08,
      "realization": 53,
      "onsite": [
        [
          -0.0171640990174622,
          0.0013404992049811729
        ],
        [
          0.03587514643740604,
          -0.038525419483238156
        ],
        [
          0.009098824437736318,
          -0.004006345215708543
        ],
        [
          0.016663873622950756,
          0.04259456673459833
        ],
        [
          0.006463666280402236,
          0.015805546167686146
        ],
        [
          0.013210193516815155,
          0.012982292830159226
        ]
      ]
    },
    {
      "charge": 9.890638155128016,
      "spin": -0.004910522991797088,
      "polarization": -0.0004964819170187842,
      "quadrature_error": 9.682787149443424e-09,
      "realization": 54,
      "onsite": [
        [
          -0.010345579638660861,
          -0.00334465030120714
        ],
        [
          -0.006142863125122189,
          0.023277718105195216
        ],
        [
          0.0031689923374827803,
          -0.0356700514721601
        ],
        [
          -0.009416150672281298,
          0.03545730299545201
        ],
        [
          0.0421325752955819,
          -0.017184215882295406
        ],
        [
          0.0055389165535580515,
          -0.03000915927202724
        ]
      ]
    },
    {
      "charge": 9.907280090401066,
      "spin": 0.00610701438028164,
      "polarization": 0.0006164168494841066,
      "quadrature_error": 7.804961542068163e-09,
      "realization": 55,
      "onsite": [
        [
          0.03906130139655016,
          -0.0017986416948284206
        ],
        [
          0.042395943223211,
          0.049768097640378386
        ],
        [
          -0.04618942986650472,
          0.006317422784227131
        ],
        [
          0.01744684039637001,
          0.03858465365456325
        ],
        [
          0.017980291243377383,
          -0.04315652354809901
        ],
        [
          0.014790909107858491,
          0.04703939766296879
        ]
      ]
    },
    {
      "charge": 9.87651142968655,
      "spin": -0.0024854258578626003,
      "polarization": -0.00025165017785449775,
      "quadrature_error": 1.6795137214345165e-08,
      "realization": 56,
      "onsite": [
        [
          -0.008799923096394505,
          0.045234030718333706
        ],
        [
          0.04702246599784993,
          -0.04682123139050366
        ],
        [
          0.04050546207197685,
          0.035209397734389
        ],
        [
          0.03969246000409528,
          0.01245957111941827
        ],
        [
          -0.008843410900349402,
          0.003234587861954588
        ],
        [
          -0.038525485149660366,
          -0.026703961899656015
        ]
      ]
    },
    {
      "charge": 9.88789262222046,
      "spin": 0.0026223441524682836,
      "polarization": 0.00026520758797230956,
      "quadrature_error": 8.43561434645399e-09,
      "realization": 57,
      "onsite": [
        [
          -0.04931911681339495,
          0.04835898696415156
        ],
        [
          0.030727108613835305,
          0.04778928893253216
        ],
        [
          0.02925825228904809,
          -0.04977538254299394
        ],
        [
          0.04639188658008618,
          -0.004701185835176466
        ],
        [
          -0.012600569043008596,
          -0.04139849464825124
        ],
        [
          0.047389076218799064,
          -0.0384986899425315
        ]
      ]
    },
    {
      "charge": 9.902578011102925,
      "spin": 0.0031565527722146667,
      "polarization": 0.0003187607074314881,
      "quadrature_error": 1.5338517316389872e-08,
      "realization": 58,
      "onsite": [
        [
          0.02991955649235213,
          0.04375935352392492
        ],
        [
          -0.04140299919090743,
          0.03656211171096961
        ],
        [
          0.023419455819298177,
          0.013125470366965278
        ],
        [
          0.016758940672569916,
          0.029415552737035874
        ],
        [
          0.04574232085201288,
          -0.04428666467189466
        ],
        [
          0.02453698863889929,
          -0.030739490347994926
        ]
      ]
    },
    {
      "charge": 9.899330777424916,
      "spin": -0.000494514169969957,
      "polarization": -4.99543030825558e-05,
      "quadrature_error": 1.1937261845458022e-08,
      "realization": 59,
      "onsite": [
        [
          -0.049274397395537996,
          0.0426210889584077
        ],
        [
          -0.0007930897867551995,
          0.013062403305941453
        ],
        [
          -0.008081280946284533,
          -0.04523480760994134
        ],
        [
          -0.04136260352251986,
          0.003813290883841934
        ],
        [
          -0.0011768316219191166,
          0.02166953076726949
        ],
        [
          0.03850539860066009,
          -0.04907347743058276
        ]
      ]
    },
    {
      "charge": 9.863288800708027,
      "spin": -0.007134086538583684,
      "polarization": -0.0007232969329734693,
      "quadrature_error": 1.0040045994453424e-08,
      "realization": 60,
      "onsite": [
        [
          -0.013591491522374988,
          -0.024637195335886722
        ],
        [
          -0.032397766353691376,
          0.041897389242923785
        ],
        [
          0.017122215635566193,
          0.02099060624211843
        ],
        [
          0.012399420901459998,
          0.03521945627609878
        ],
        [
          -0.032178638920807134,
          -0.02509973234164612
        ],
        [
          -0.018229272610085723,
          -0.04947726966876503
        ]
      ]
    },
    {
      "charge": 9.90837975005899,
      "spin": -0.002395366416801522,
      "polarization": -0.00024175157565870054,
      "quadrature_error": 9.105984001606721e-09,
      "realization": 61,
      "onsite": [
        [
          -0.022674557554255216,
          0.048757720840469795
        ],
        [
          0.01556607832477766,
          0.0122191686204038
        ],
        [
          0.0063739900027215204,
          0.03311169982127002
        ],
        [
          0.039643499831776924,
          -0.03562863977211666
        ],
        [
          -0.002674468532886179,
          0.015648551833598617
        ],
        [
          0.033437950703764555,
          -0.0024669492642318894
        ]
      ]
    },
    {
      "charge": 9.8945589817737,
      "spin": -0.013075605943766506,
      "polarization": -0.0013214945676560685,
      "quadrature_error": 9.705168628648134e-09,
      "realization": 62,
      "onsite": [
        [
          -0.02935626825280052,
          -0.01734038301106633
        ],
        [
          0.03161574396172777,
          -0.027196208366438792
        ],
        [
          -0.041741462800137845,
          0.0003002138203666155
        ],
        [
          0.03526685844790245,
          0.018799772709105905
        ],
        [
          0.005889549750857426,
          0.019985902718269638
        ],
        [
          0.014628768577447798,
          0.04619513546151541
        ]
      ]
    },
    {
      "charge": 9.89542528175445,
      "spin": -0.006109432732932299,
      "polarization": -0.000617399713400605,
      "quadrature_error": 9.848126176336067e-09,
      "realization": 63,
      "onsite": [
        [
          0.037474519275325496,
          -0.048205313845483544
        ],
        [
          0.038641275198929556,
          -0.02418526497892816
        ],
        [
          -0.02284841734419355,
          0.029302291352457488
        ],
        [
          0.017221976614191253,
          -0.02895487873442524
        ],
        [
          0.009764028101752906,
          0.01839130711545625
        ],
        [
          0.04675661927628494,
          -0.04502236363031358
        ]
      ]
    },
    {
      "charge": 9.92606720132297,
      "spin": 0.010656935468997469,
      "polarization": 0.0010736312028571684,
      "quadrature_error": 9.00498241261418e-09,
      "realization": 64,
      "onsite": [
        [
          0.02668075344012795,
          0.04656688134630595
        ],
        [
          0.03774250630173949,
          0.009109588679858838
        ],
        [
          -0.03258356638148775,
          -0.031266983314005806
        ],
        [
          -0.0013705637248598301,
          0.0054146200465301705
        ],
        [
          0.04551148042549889,
          -0.03883110598234901
        ],
        [
          0.019169323527248178,
          0.04158178771849476
        ]
      ]
    },
    {
      "charge": 9.872836292114183,
      "spin": -0.009103782241436185,
      "polarization": -0.00092210404103507,
      "quadrature_error": 1.095993959015783e-08,
      "realization": 65,
      "onsite": [
        [
          -0.008021807119347676,
          -0.04293380350253924
        ],
        [
          0.020553900369496697,
          -0.03594144951737861
        ],
        [
          -0.013835214267573392,
          -0.0319189000254431
        ],
        [
          0.04969192845205027,
          -0.0022056647711644964
        ],
        [
          0.03418355807189309,
          -0.04301437795005497
        ],
        [
          -0.014397740732554475,
          -0.03300822003887516
        ]
      ]
    },
    {
      "charge": 9.893032112834069,
      "spin": -0.0011787154844782,
      "polarization": -0.00011914602833938765,
      "quadrature_error": 9.463183617814007e-09,
      "realization": 66,
      "onsite": [
        [
          0.030691219041457926,
          -0.02419165937408574
        ],
        [
          0.04269959960430848,
          0.004413241604315263
        ],
        [
          0.04348439463810026,
          0.020035550590979
        ],
        [
          -0.01639204177248991,
          -0.040423869608743425
        ],
        [
          0.02912587706373175,
          -0.027111684364995094
        ],
        [
          -0.024277099553383343,
          0.0006709549404944407
        ]
      ]
    },
    {
      "charge": 9.891664807002458,
      "spin": 0.0010995052897447856,
      "polarization": 0.00011115472584214836,
      "quadrature_error": 2.2991838646735747e-08,
      "realization": 67,
      "onsite": [
        [
          -0.02858285453567172,
          0.01669704512356121
        ],
        [
          -0.02207695783088305,
          0.02122260275769386
        ],
        [
          -0.04827441871358809,
          -0.042476760385239655
        ],
        [
          0.009999124370886958,
          -0.018476171014409307
        ],
        [
          -0.013717368741330616,
          0.015957627680120934
        ],
        [
          -0.020067950944961388,
          -0.02287550230628892
        ]
      ]
    },
    {
      "charge": 9.873997147045834,
      "spin": 0.0012973203472742383,
      "polarization": 0.00013138755540985535,
      "quadrature_error": 8.538476479782799e-09,
      "realization": 68,
      "onsite": [
        [
          0.016268659629196672,
          0.011806152338668344
        ],
        [
          0.004667897967768966,
          -0.027884612091193653
        ],
        [
          0.007425549455442403,
          0.04747354880812485
        ],
        [
          0.005972775696310259,
          0.03180212816767167
        ],
        [
          -0.046817940390626644,
          -0.03194626253499051
        ],
        [
          0.0024658395361814717,
          -0.047919077467862725
        ]
      ]
    },
    {
      "charge": 9.88038851949478,
      "spin": -0.018132313514514733,
      "polarization": -0.0018351822378986677,
      "quadrature_error": 8.981486267082256e-09,
      "realization": 69,
      "onsite": [
        [
          -0.03536692325566787,
          -0.03534370980912352
        ],
        [
          -0.021948766091557905,
          -0.03393465933770369
        ],
        [
          0.04022123066583923,
          -0.042338187682350065
        ],
        [
          -0.008987665292336765,
          -0.019639580398022063
        ],
        [
          0.008114324329025369,
          0.04099918340016433
        ],
        [
          -0.04275248300105157,
          0.045264802197787474
        ]
      ]
    },
    {
      "charge": 9.899291070846292,
      "spin": -8.839042974209395e-05,
      "polarization": -8.928965630923451e-06,
      "quadrature_error": 8.767092990227202e-09,
      "realization": 70,
      "onsite": [
        [
          -0.015449671829874091,
          0.02203350311411674
        ],
        [
          -0.0076612192292395895,
          -0.015231925444016935
        ],
        [
          -0.031167061845115675,
          0.02441004834880929
        ],
        [
          -0.02325923581661865,
          0.003991933985496909
        ],
        [
          -0.011289325136604043,
          -0.025921171020397295
        ],
        [
          -0.002851305954862361,
          0.008891326118581636
        ]
      ]
    },
    {
      "charge": 9.873518261956265,
      "spin": -0.005395620816456125,
      "polarization": -0.0005464739795181254,
      "quadrature_error": 9.035625637904351e-09,
      "realization": 71,
      "onsite": [
        [
          -0.02867293885265141,
          0.018549104462900506
        ],
        [
          0.028068746160237495,
          -0.041571596028805
        ],
        [
          0.003704869376026952,
          0.04271802341331189
        ],
        [
          0.015869469330256764,
          0.022351513310311683
        ],
        [
          -0.0322725219165088,
          -0.02393724050958487
        ],
        [
          -0.018963228999963236,
          -0.002959342985824752
        ]
      ]
    },
    {
      "charge": 9.900768001262518,
      "spin": 0.006023307860796344,
      "polarization": 0.0006083677407680161,
      "quadrature_error": 8.641163674328472e-09,
      "realization": 72,
      "onsite": [
        [
          0.04573871890202673,
          0.006534803111745716
        ],
        [
          0.014620937176976684,
          -0.031597179020216054
        ],
        [
          -0.03563129892702003,
          0.03449587608133546
        ],
        [
          -0.02720181109290737,
          -0.01565359867155832
        ],
        [
          0.004650068188868858,
          -0.011242701139041203
        ],
        [
          -0.041515195662196414,
          0.022428826778401717
        ]
      ]
    },
    {
      "charge": 9.863502809185658,
      "spin": -0.007924241719883485,
      "polarization": -0.0008033902228429253,
      "quadrature_error": 1.370149738624053e-08,
      "realization": 73,
      "onsite": [
        [
          -0.04710990267780646,
          0.005475943600410552
        ],
        [
          -0.030441374563355095,
          -0.027361279834306196
        ],
        [
          0.016975302333487013,
          0.009969278741067622
        ],
        [
          0.010318594492579228,
          0.008778041723106311
        ],
        [
          -0.032853072626733204,
          -0.046922463177704155
        ],
        [
          -0.006497205055769374,
          -0.04153127139501714
        ]
      ]
    },
    {
      "charge": 9.881242868202609,
      "spin": -0.011677887937954042,
      "polarization": -0.0011818237942043664,
      "quadrature_error": 8.944395677457372e-09,
      "realization": 74,
      "onsite": [
        [
          -0.02764200491851451,
          -0.016919880060504426
        ],
        [
          -0.010168949212875457,
          -0.011142955811136522
        ],
        [
          0.004146024448321149,
          0.012914633597857494
        ],
        [
          0.023299462283760536,
          0.04314517437612857
        ],
        [
          -0.03865669022768094,
          -0.03422978025321377
        ],
        [
          0.0419416795607061,
          0.037120755814208595
        ]
      ]
    },
    {
      "charge": 9.88723863828951,
      "spin": -0.012737343218158075,
      "polarization": -0.001288260927457662,
      "quadrature_error": 8.561440574740423e-09,
      "realization": 75,
      "onsite": [
        [
          0.006386264165087231,
          -0.04558662848791011
        ],
        [
          -0.041110503408224044,
          0.02892676690868458
        ],
        [
          0.03653201163814497,
          0.012539913205522571
        ],
        [
          0.018675959041386053,
          -0.020399584363508496
        ],
        [
          -0.031170618986989907,
          0.012392636663723665
        ],
        [
          0.029382344565491478,
          0.038113138330071517
        ]
      ]
    },
    {
      "charge": 9.89896594108548,
      "spin": 0.008181437825360592,
      "polarization": 0.0008264941887923547,
      "quadrature_error": 9.515491467779762e-09,
      "realization": 76,
      "onsite": [
        [
          0.042637391777914466,
          0.036632328223718855
        ],
        [
          -0.03460455157548636,
          0.002846211909002125
        ],
        [
          -0.032391498054566384,
          0.019271349929916012
        ],
        [
          -0.03708297319208015,
          -0.018394038058562927
        ],
        [
          0.04868008054952659,
          -0.005294759893672854
        ],
        [
          -0.02588622158055688,
          -0.033280430361116914
        ]
      ]
    },
    {
      "charge": 9.896052351021376,
      "spin": -0.0009499908121879381,
      "polarization": -9.599694691286562e-05,
      "quadrature_error": 1.1798546051354805e-08,
      "realization": 77,
      "onsite": [
        [
          0.02883364534428827,
          -0.014416756897621633
        ],
        [
          -0.008264395349762345,
          -0.020602156806754347
        ],
        [
          -0.02304038846260641,
          0.007253321357921817
        ],
        [
          -0.027519776694746312,
          -0.034997608202952016
        ],
        [
          0.012842208565225097,
          0.028883911650220348
        ],
        [
          -0.04589813780099647,
          0.004229412596525983
        ]
      ]
    },
    {
      "charge": 9.90226626921413,
      "spin": -0.013358015479444424,
      "polarization": -0.0013489856883544045,
      "quadrature_error": 5.659104651238547e-09,
      "realization": 78,
      "onsite": [
        [
          -0.006343046369345032,
          0.00031036196164400953
        ],
        [
          0.02548403370525079,
          -0.027190552580068805
        ],
        [
          0.04049949774547623,
          0.013773249891364123
        ],
        [
          0.030666654994048456,
          0.04529305298636026
        ],
        [
          0.03157257275927157,
          -0.006335411311300186
        ],
        [
          0.028941594737433726,
          0.022486348537250206
        ]
      ]
    },
    {
      "charge": 9.881991683802353,
      "spin": -0.01468784737734757,
      "polarization": -0.0014863246041202942,
      "quadrature_error": 1.0070368088856253e-08,
      "realization": 79,
      "onsite": [
        [
          -0.026187533723983514,
          -0.03041246097588144
        ],
        [
          -0.03940880893548257,
          0.01803546594859487
        ],
        [
          0.002870271924334679,
          0.045109569687578344
        ],
        [
          -0.04335677533663423,
          -0.013075598652864388
        ],
        [
          0.011995881417889563,
          0.015049789402756253
        ],
        [
          0.03132502423249632,
          -0.03362631830414309
        ]
      ]
    },
    {
      "charge": 9.903063123042967,
      "spin": 0.0018359797815696902,
      "polarization": 0.00018539514075171712,
      "quadrature_error": 9.114773804095452e-09,
      "realization": 80,
      "onsite": [
        [
          0.013735529436636432,
          0.0027671380481136404
        ],
        [
          0.038555123234204555,
          -0.019118367044330477
        ],
        [
          0.0013076550956473629,
          0.027919976008861744
        ],
        [
          -0.01854853465550415,
          -0.009602149520211212
        ],
        [
          -0.006151832947954142,
          -0.049267779894384904
        ],
        [
          0.04748580040022814,
          -0.004120827464744362
        ]
      ]
    },
    {
      "charge": 9.90345113756668,
      "spin": -0.0021838687103958947,
      "polarization": -0.00022051592723185592,
      "quadrature_error": 1.005478728631093e-08,
      "realization": 81,
      "onsite": [
        [
          0.032701269479551515,
          0.02027309633842571
        ],
        [
          -0.02692822453502444,
          0.0005103104856675339
        ],
        [
          0.021015359917965673,
          -0.022881721416537215
        ],
        [
          -0.022821540576486877,
          0.04423081539493258
        ],
        [
          0.048444867956539725,
          0.01971369243277371
        ],
        [
          0.016418042453142656,
          -0.01573635736237882
        ]
      ]
    },
    {
      "charge": 9.908259856985342,
      "spin": -0.0011312826585297329,
      "polarization": -0.00011417571549984898,
      "quadrature_error": 9.103835178492218e-09,
      "realization": 82,
      "onsite": [
        [
          0.032572231744634125,
          -0.0015964352783574345
        ],
        [
          -0.003203390980085208,
          0.016171004649591814
        ],
        [
          -0.03236390367408896,
          0.04987913282963345
        ],
        [
          -0.03632498438728513,
          -0.033721254431340345
        ],
        [
          0.04872807487018693,
          0.01870056845327049
        ],
        [
          -0.0054061786030691755,
          0.011443493840667021
        ]
      ]
    },
    {
      "charge": 9.911568493373995,
      "spin": 0.003833848699635746,
      "polarization": 0.00038680544882464574,
      "quadrature_error": 8.247313573137225e-09,
      "realization": 83,
      "onsite": [
        [
          0.015392943758965744,
          0.02652035566666952
        ],
        [
          -0.005605909702956956,
          0.010565544929891799
        ],
        [
          -0.04232455898959108,
          0.03741235002347483
        ],
        [
          -0.025190021830367573,
          0.011578271938291196
        ],
        [
          0.030929450539655443,
          -0.04341826014075917
        ],
        [
          0.023272080194179534,
          0.0013031327705431
        ]
      ]
    },
    {
      "charge": 9.878691264635435,
      "spin": -0.010917017932583796,
      "polarization": -0.0011051077151955795,
      "quadrature_error": 3.4766867112759165e-09,
      "realization": 84,
      "onsite": [
        [
          -0.024094169150025137,
          -0.04925533914233876
        ],
        [
          -0.035962186627521514,
          -0.030659034418763432
        ],
        [
          -0.041059276332405095,
          -0.04500266733805555
        ],
        [
          0.000976673632793322,
          -0.0033087891248282167
        ],
        [
          0.0048776622960603686,
          -0.018295542748027797
        ],
        [
          0.002367882032510135,
          -0.01852239579061051
        ]
      ]
    },
    {
      "charge": 9.887317894421553,
      "spin": 0.002863173796276368,
      "polarization": 0.00028958043291920217,
      "quadrature_error": 8.7995293055345e-09,
      "realization": 85,
      "onsite": [
        [
          0.04649947865138615,
          -0.03003383023979216
        ],
        [
          0.016780262758562287,
          0.049086140579499504
        ],
        [
          0.04766702695273785,
          -0.002773772719059174
        ],
        [
          0.0392768516706936,
          -0.03167957320730953
        ],
        [
          -0.01892393844012401,
          -0.03209503133478302
        ],
        [
          -0.010773324275447894,
          -0.010505969072705554
        ]
      ]
    },
    {
      "charge": 9.89056528095415,
      "spin": 0.005868999767391192,
      "polarization": 0.0005933937647318178,
      "quadrature_error": 9.613287225188456e-09,
      "realization": 86,
      "onsite": [
        [
          0.025493550253734606,
          0.04750315320116842
        ],
        [
          -0.01313881173469552,
          -0.033278170613267745
        ],
        [
          0.027848293799304882,
          0.02419266998909661
        ],
        [
          -0.014299632724188292,
          0.002584648013370036
        ],
        [
          -0.023427270409680147,
          -0.013680129501666152
        ],
        [
          -0.001969243826537889,
          -0.031110379370489008
        ]
      ]
    },
    {
      "charge": 9.892195380632932,
      "spin": -0.007070602311606904,
      "polarization": -0.0007147657359709878,
      "quadrature_error": 9.766017341003523e-09,
      "realization": 87,
      "onsite": [
        [
          -0.022612837637558694,
          -0.00030065634328443197
        ],
        [
          -0.0040127004879130235,
          -0.013869178077004864
        ],
        [
          0.026377017522832003,
          -0.0003798237894946238
        ],
        [
          0.0031999247800884242,
          -0.0036943581610688753
        ],
        [
          -0.027238507466149323,
          -0.005835276079740118
        ],
        [
          0.022928445454975258,
          -0.01352937980216408
        ]
      ]
    },
    {
      "charge": 9.88276951489244,
      "spin": -0.006621572636029254,
      "polarization": -0.000670011844964222,
      "quadrature_error": 9.87194450775093e-09,
      "realization": 88,
      "onsite": [
        [
          -0.01063256950827076,
          -0.04928848029018967
        ],
        [
          0.031158943527529945,
          0.010346085840501874
        ],
        [
          0.014966084734399532,
          -0.023030027756979512
        ],
        [
          0.013435731064309467,
          0.0016151340138453874
        ],
        [
          -0.04599540623791714,
          -0.033497696409663394
        ],
        [
          0.047832085035941746,
          0.006579491214314635
        ]
      ]
    },
    {
      "charge": 9.901522384171983,
      "spin": 0.00019650501051383506,
      "polarization": 1.9845939128305856e-05,
      "quadrature_error": 1.0297928482995153e-08,
      "realization": 89,
      "onsite": [
        [
          0.02104253741603819,
          -0.005516470141359878
        ],
        [
          0.01629298876877587,
          -0.045806764301621006
        ],
        [
          -0.014311787038962735,
          -0.02771446812900317
        ],
        [
          -0.022833692874845903,
          0.01787743265417069
        ],
        [
          0.03048239823688463,
          -0.04086935065404937
        ],
        [
          0.015557514546265097,
          0.003965170919609851
        ]
      ]
    },
    {
      "charge": 9.911050374291325,
      "spin": 0.004675014892502364,
      "polarization": 0.0004716972183522621,
      "quadrature_error": 1.4870849112561738e-08,
      "realization": 90,
      "onsite": [
        [
          0.020534749473590005,
          0.030690475182280907
        ],
        [
          -0.04187616587241316,
          -0.037246387587553886
        ],
        [
          -0.04873228717761857,
          -0.0099437552411199
        ],
        [
          -0.020083947639833045,
          -0.01621000598282251
        ],
        [
          -0.022297296898895636,
          0.019509889496951593
        ],
        [
          0.021123700182687638,
          0.004915375535675413
        ]
      ]
    },
    {
      "charge": 9.905372258959856,
      "spin": -0.00480929880290132,
      "polarization": -0.0004855242869394527,
      "quadrature_error": 1.079964637776738e-08,
      "realization": 91,
      "onsite": [
        [
          0.03664057996592074,
          -0.049508126263997476
        ],
        [
          0.0398178967778636,
          0.03626038672905739
        ],
        [
          0.009776309253217742,
          0.04552810959255575
        ],
        [
          -0.04117467647330613,
          0.01990910486677029
        ],
        [
          -0.014472411416168299,
          0.01046474275819561
        ],
        [
          0.031707893973823106,
          0.00704843490630748
        ]
      ]
    },
    {
      "charge": 9.908644219951162,
      "spin": 0.0011179810570344046,
      "polarization": 0.00011282886257873077,
      "quadrature_error": 1.0217816892033531e-08,
      "realization": 92,
      "onsite": [
        [
          0.048535091474834355,
          -0.0011120067768402922
        ],
        [
          0.015870286273768672,
          0.030001434458530582
        ],
        [
          0.04859280277072241,
          0.03942114988182614
        ],
        [
          -0.016411463346602186,
          0.02901673125409586
        ],
        [
          -0.020728763715344246,
          -0.012783458717750683
        ],
        [
          0.03391582176159762,
          0.012874778565393971
        ]
      ]
    },
    {
      "charge": 9.883794329967895,
      "spin": -0.006845481852492752,
      "polarization": -0.0006925965498631524,
      "quadrature_error": 9.043616715993006e-09,
      "realization": 93,
      "onsite": [
        [
          -0.04700235895598547,
          0.014241070464781888
        ],
        [
          -0.009002010631776768,
          0.022935616483024307
        ],
        [
          -0.02405005821326313,
          0.02532568767171116
        ],
        [
          0.006465987443553492,
          0.009295716863540936
        ],
        [
          0.00817492044783992,
          -0.011525467014823411
        ],
        [
          -0.04395950005362351,
          -0.004839365627478262
        ]
      ]
    },
    {
      "charge": 9.87138638703296,
      "spin": 0.00443760550756557,
      "polarization": 0.0004495422763913692,
      "quadrature_error": 8.948743192936378e-09,
      "realization": 94,
      "onsite": [
        [
          0.020434504179210528,
          -0.021437345558437928
        ],
        [
          0.04922354994852467,
          0.037229937685561806
        ],
        [
          -0.02069013378274828,
          0.01246020440520866
        ],
        [
          0.039692353902236105,
          -0.02432193348158669
        ],
        [
          -0.04546612765715358,
          0.007819025265587518
        ],
        [
          -0.037881164238756995,
          -0.038037927990225984
        ]
      ]
    },
    {
      "charge": 9.901737801671585,
      "spin": -0.003968337426419595,
      "polarization": -0.0004007718145949765,
      "quadrature_error": 9.44791112406177e-09,
      "realization": 95,
      "onsite": [
        [
          0.045524158784817664,
          -0.03149125189352059
        ],
        [
          -0.02804479577036714,
          0.04933629326639466
        ],
        [
          -0.006378589504922649,
          -0.002118876260962521
        ],
        [
          0.04684200670045989,
          0.014267007968609274
        ],
        [
          0.002688277596772773,
          0.0060550133074480095
        ],
        [
          0.027025279125745136,
          0.01240693198914896
        ]
      ]
    },
    {
      "charge": 9.893274048438775,
      "spin": -0.006712307590403565,
      "polarization": -0.0006784718140364071,
      "quadrature_error": 2.0515863612817864e-08,
      "realization": 96,
      "onsite": [
        [
          -0.015111864279837017,
          -0.023585731269964993
        ],
        [
          0.009969432038927417,
          -0.04458226099490791
        ],
        [
          -0.031443081992095306,
          -0.04474030444689037
        ],
        [
          0.015710055207993512,
          -0.016951789001363904
        ],
        [
          0.039837951262764515,
          -0.03638458753150205
        ],
        [
          0.042710748363895656,
          -0.03580331580101168
        ]
      ]
    },
    {
      "charge": 9.882210121415401,
      "spin": 0.006721632913671546,
      "polarization": 0.0006801750652017937,
      "quadrature_error": 8.357133695820607e-09,
      "realization": 97,
      "onsite": [
        [
          0.046117594377181034,
          -0.016422469384988196
        ],
        [
          0.03210299155713259,
          0.023169500817193572
        ],
        [
          -0.0169408895392023,
          0.03631829822635241
        ],
        [
          0.04461988836499957,
          -0.021476776476653095
        ],
        [
          -0.027911050438512643,
          -0.03908847835316118
        ],
        [
          -0.014609378045407732,
          -0.027347653796543817
        ]
      ]
    },
    {
      "charge": 9.860618208641057,
      "spin": -0.01179346738194179,
      "polarization": -0.0011960170379182655,
      "quadrature_error": 2.0305984547514002e-08,
      "realization": 98,
      "onsite": [
        [
          -0.0241333888267946,
          0.024795375640019185
        ],
        [
          -0.048139666501359604,
          -0.03967870155423288
        ],
        [
          0.02201861555097602,
          0.04299989259250596
        ],
        [
          0.027569435522735844,
          0.04054232950954621
        ],
        [
          -0.008669273707785821,
          0.007537255386828735
        ],
        [
          -0.026373383757306912,
          -0.04095557176680854
        ]
      ]
    },
    {
      "charge": 9.893494190439796,
      "spin": -0.003360414331428551,
      "polarization": -0.00033965899880709086,
      "quadrature_error": 1.3444951530525132e-08,
      "realization": 99,
      "onsite": [
        [
          0.0402203075172442,
          -0.04862407446632397
        ],
        [
          0.023501039317246813,
          0.048952825877383005
        ],
        [
          -0.019523145446785063,
          0.019998391678849453
        ],
        [
          0.049412973722468265,
          -0.002028967465832629
        ],
        [
          -0.023779982356146735,
          0.017884446642094654
        ],
        [
          -0.020758327701100532,
          0.03749685129308267
        ]
      ]
    },
    {
      "charge": 9.909089932386067,
      "spin": -0.00024158347620152404,
      "polarization": -2.437998623990203e-05,
      "quadrature_error": 1.6596991396320787e-08,
      "realization": 100,
      "onsite": [
        [
          -0.024200084620421416,
          0.03314239219900465
        ],
        [
          -0.013344783219832623,
          -0.021728774475992918
        ],
        [
          0.006808579033942774,
          -0.03919741505682581
        ],
        [
          0.018243781055873362,
          -0.023877751685708073
        ],
        [
          -0.023285647864931813,
          -0.030287948407662482
        ],
        [
          0.03342323685589339,
          0.04805027839081702
        ]
      ]
    },
    {
      "charge": 9.87732548190344,
      "spin": -0.010608213454273596,
      "polarization": -0.001073996546302867,
      "quadrature_error": 1.044317455710068e-08,
      "realization": 101,
      "onsite": [
        [
          -0.03986916521870848,
          -0.011151701375388942
        ],
        [
          -0.04037768505274097,
          0.03506028836977912
        ],
        [
          0.048014496841449414,
          0.013232195282673984
        ],
        [
          -0.045613314787800056,
          -0.01835507202827346
        ],
        [
          0.013780292982652764,
          -0.04421336953880364
        ],
        [
          0.0022596645858721995,
          0.02940186712920688
        ]
      ]
    },
    {
      "charge": 9.894794844411512,
      "spin": -0.0001653176288924031,
      "polarization": -1.6707534768724685e-05,
      "quadrature_error": 6.253746068138345e-10,
      "realization": 102,
      "onsite": [
        [
          -0.04460719737646072,
          0.02751998979980294
        ],
        [
          -0.03752958235117008,
          -0.022895041733608946
        ],
        [
          -0.016425189969073738,
          -0.02845115072390483
        ],
        [
          -0.03134370793978797,
          -0.013021317035804794
        ],
        [
          -0.04418466540196983,
          -0.027878064156652407
        ],
        [
          -0.004258533121418148,
          0.024571350755657542
        ]
      ]
    },
    {
      "charge": 9.89153334599464,
      "spin": -0.012113092541775098,
      "polarization": -0.001224591993786285,
      "quadrature_error": 9.488043036420136e-09,
      "realization": 103,
      "onsite": [
        [
          -0.006284256176852264,
          -0.04454256514108667
        ],
        [
          -0.020355205986396042,
          -0.005436713059637596
        ],
        [
          -0.031691685916533624,
          0.020468826923856126
        ],
        [
          0.018545748787375096,
          -0.013539081614586522
        ],
        [
          -0.02086345930286937,
          0.01458731877978367
        ],
        [
          0.031140458328376128,
          0.008854458750736316
        ]
      ]
    },
    {
      "charge": 9.866638972848275,
      "spin": 0.008020644208835052,
      "polarization": 0.0008129054109415412,
      "quadrature_error": 9.805543203827512e-09,
      "realization": 104,
      "onsite": [
        [
          0.049591234669837087,
          0.0064159547106275375
        ],
        [
          -0.024113924145529042,
          -0.010209627340232418
        ],
        [
          -0.029570417851039657,
          0.04676538402145648
        ],
        [
          0.04341555984852123,
          -0.004995046428977398
        ],
        [
          -0.04736785674461126,
          -0.03880076024210745
        ],
        [
          -0.03249177455342288,
          -0.03958255238655341
        ]
      ]
    },
    {
      "charge": 9.90849011947374,
      "spin": -0.014201933997845364,
      "polarization": -0.0014333095987988588,
      "quadrature_error": 8.700307897628495e-09,
      "realization": 105,
      "onsite": [
        [
          -0.0448534156935401,
          0.0045509001319132825
        ],
        [
          0.006343424348125112,
          0.012391028687000663
        ],
        [
          0.030793068892584416,
          -0.010054624435888157
        ],
        [
          -0.008130786829002902,
          0.012407203597442726
        ],
        [
          0.03727817112611603,
          -0.0003416390239049799
        ],
        [
          0.04508011717128818,
          0.03622262496766576
        ]
      ]
    },
    {
      "charge": 9.88017375131838,
      "spin": -0.0059888838456007105,
      "polarization": -0.0006061516726668469,
      "quadrature_error": 1.0834025072642658e-08,
      "realization": 106,
      "onsite": [
        [
          -0.010531113258035588,
          0.03585834277071258
        ],
        [
          -0.00519604359645779,
          -0.04832927250627997
        ],
        [
          0.023623501097081348,
          0.003196409080931592
        ],
        [
          0.02878851667860373,
          0.024867787135065614
        ],
        [
          0.02463853752544168,
          -0.0003588982369617036
        ],
        [
          -0.034200719936364345,
          -0.021736717207440817
        ]
      ]
    },
    {
      "charge": 9.888363493075468,
      "spin": -0.009752771873467209,
      "polarization": -0.0009862877593746215,
      "quadrature_error": 9.71184253922832e-09,
      "realization": 107,
      "onsite": [
        [
          0.016480789797847964,
          -0.03940342946489548
        ],
        [
          0.044955283614509886,
          -0.012576898559178505
        ],
        [
          -0.025612224017957097,
          0.045930021487561576
        ],
        [
          0.0038902850974770198,
          -0.047066311404836816
        ],
        [
          0.03311204115445704,
          0.047890186683075694
        ],
        [
          -0.012020436565685258,
          0.0029645320662721047
        ]
      ]
    },
    {
      "charge": 9.90023380603588,
      "spin": -0.007120977739429199,
      "polarization": -0.0007192736938280941,
      "quadrature_error": 8.154253093137264e-09,
      "realization": 108,
      "onsite": [
        [
          0.02094567158485733,
          -0.04256779377074073
        ],
        [
          0.01059894433352989,
          0.013613726034705537
        ],
        [
          0.04739960295956451,
          -0.027993041407101085
        ],
        [
          0.04326927775110982,
          -0.046960167479038833
        ],
        [
          0.01983507204915097,
          -0.01857504459604333
        ],
        [
          -0.012738882804068687,
          0.03608735774275182
        ]
      ]
    },
    {
      "charge": 9.892625890307135,
      "spin": -0.005686404740884469,
      "polarization": -0.0005748124718287436,
      "quadrature_error": 1.129415228195075e-08,
      "realization": 109,
      "onsite": [
        [
          0.03442137537013494,
          -0.02590042244755322
        ],
        [
          -0.007063807537605868,
          0.03967824425192175
        ],
        [
          0.028013629541534107,
          0.01273032146569926
        ],
        [
          0.042414652127421945,
          -0.03703462084379521
        ],
        [
          -0.018341164376574397,
          0.04959399473959025
        ],
        [
          0.03294937458655155,
          -0.016477448087124057
        ]
      ]
    },
    {
      "charge": 9.895312515757329,
      "spin": 0.0009512866613896717,
      "polarization": 9.613508010735787e-05,
      "quadrature_error": 1.053790937961043e-08,
      "realization": 110,
      "onsite": [
        [
          0.02574637394414485,
          0.02536348291050776
        ],
        [
          -0.014817935720820553,
          0.0025141496487150056
        ],
        [
          0.028932028692674666,
          0.030805763157666824
        ],
        [
          -0.005393348289456389,
          0.026548825103460114
        ],
        [
          -0.047933075398215945,
          0.032418949798033836
        ],
        [
          -0.04620909525069455,
          0.018448109285258085
        ]
      ]
    },
    {
      "charge": 9.875382551277493,
      "spin": 0.00010500666230860546,
      "polarization": 1.063317413410194e-05,
      "quadrature_error": 9.839052947934142e-09,
      "realization": 111,
      "onsite": [
        [
          0.01878132357683414,
          -0.025502466894320765
        ],
        [
          -0.04471981892904511,
          0.037167062193901174
        ],
        [
          -0.03275446560090313,
          -0.047703557389357
        ],
        [
          0.009825906944214112,
          0.037354224468068326
        ],
        [
          -0.002554242362220162,
          -0.016384749759547304
        ],
        [
          -0.00862361522803732,
          -0.03500803462856387
        ]
      ]
    },
    {
      "charge": 9.89975959129482,
      "spin": 0.0037025459750553843,
      "polarization": 0.000374003625129559,
      "quadrature_error": 9.624407410170606e-09,
      "realization": 112,
      "onsite": [
        [
          0.020946738823101094,
          0.04421955751614909
        ],
        [
          -0.04525676007213461,
          0.017694909364419198
        ],
        [
          0.03639768735879892,
          0.004775097503687119
        ],
        [
          -0.005226687442838919,
          0.006445247279619072
        ],
        [
          0.004552967650919594,
          -0.02108466386246004
        ],
        [
          0.008260503786792037,
          -0.016148498921066103
        ]
      ]
    },
    {
      "charge": 9.888468395229172,
      "spin": -0.001090123605857508,
      "polarization": -0.00011024190625754067,
      "quadrature_error": 9.218710934341264e-09,
      "realization": 113,
      "onsite": [
        [
          -0.04944411541335824,
          0.0343006877880572
        ],
        [
          0.0057782888245390684,
          0.043995641976315863
        ],
        [
          -0.019868479323354483,
          -0.049006326556469415
        ],
        [
          -0.0014847549405750254,
          0.04784377113947011
        ],
        [
          -0.037183257301877305,
          0.036179666771851526
        ],
        [
          -0.03399413057792991,
          0.023901912582940277
        ]
      ]
    },
    {
      "charge": 9.902064069743814,
      "spin": -0.0012493287700029356,
      "polarization": -0.00012616852013918128,
      "quadrature_error": 8.72161525147831e-09,
      "realization": 114,
      "onsite": [
        [
          -0.017057712356654833,
          0.04751410727455689
        ],
        [
          -0.01627498880325442,
          -0.00996102785815347
        ],
        [
          0.012952958257195571,
          -0.03484758605822569
        ],
        [
          -0.02771205939940601,
          0.04431003879547714
        ],
        [
          0.0005491373433388763,
          0.023030147318174737
        ],
        [
          0.003096987333910936,
          -6.467732022213957e-05
        ]
      ]
    },
    {
      "charge": 9.900776245163563,
      "spin": -0.0028327309535729115,
      "polarization": -0.0002861120061123161,
      "quadrature_error": 1.3573157051475783e-08,
      "realization": 115,
      "onsite": [
        [
          -0.03554959478778871,
          0.00713480869366985
        ],
        [
          0.006510701132203575,
          0.0006058017151113065
        ],
        [
          -0.04773373858921276,
          -0.02452290843502221
        ],
        [
          -0.03767068359693107,
          -0.02428064893178701
        ],
        [
          0.030869872455926137,
          0.007244583676323399
        ],
        [
          0.015044909158587139,
          -0.031751556811690076
        ]
      ]
    },
    {
      "charge": 9.887234783701341,
      "spin": -0.0025655944847269166,
      "polarization": -0.0002594855428088127,
      "quadrature_error": 8.039793298443908e-09,
      "realization": 116,
      "onsite": [
        [
          0.01714610616739251,
          0.015005424141140228
        ],
        [
          -0.03226562495902362,
          0.02685173829589023
        ],
        [
          0.022690326158727042,
          0.04686783976065449
        ],
        [
          0.012459385238060436,
          -0.03972332822182162
        ],
        [
          0.03450795968679955,
          -0.004261381278162557
        ],
        [
          -0.0384916197773709,
          -0.011031324425608488
        ]
      ]
    },
    {
      "charge": 9.882046103398643,
      "spin": -0.01088997800166294,
      "polarization": -0.0011019962756415038,
      "quadrature_error": 1.0248771694375413e-08,
      "realization": 117,
      "onsite": [
        [
          -0.047822334371511094,
          -0.04956660040991802
        ],
        [
          0.033853930491899914,
          0.03429917937323729
        ],
        [
          -0.0431097996197512,
          -0.00882643609458457
        ],
        [
          -0.029319127509236986,
          -0.03272609966748128
        ],
        [
          0.048395631405601394,
          -0.022296993457634418
        ],
        [
          0.0442395963369787,
          -0.04318493414817314
        ]
      ]
    },
    {
      "charge": 9.902919821348782,
      "spin": -0.01619689871204429,
      "polarization": -0.0016355679945148,
      "quadrature_error": 9.089252505457388e-09,
      "realization": 118,
      "onsite": [
        [
          -0.015307890462176447,
          -0.01270017962663881
        ],
        [
          -0.042293816847544345,
          0.003727750000851883
        ],
        [
          0.009718554796941926,
          -0.0012188288783662043
        ],
        [
          0.017027790847122304,
          -0.005966036233996129
        ],
        [
          0.0234611574361053,
          0.0472571342785076
        ],
        [
          0.010761183130896579,
          0.047769682154266344
        ]
      ]
    },
    {
      "charge": 9.914266327015746,
      "spin": -0.00894131893764269,
      "polarization": -0.000901863904268757,
      "quadrature_error": 1.6880742634052092e-08,
      "realization": 119,
      "onsite": [
        [
          -0.019798675601088812,
          0.03201712501345384
        ],
        [
          -0.021752930148880648,
          0.03228099092254663
        ],
        [
          0.024847221839732675,
          -0.017412625548641904
        ],
        [
          0.027049559730547082,
          0.013101128656956534
        ],
        [
          0.028860930253785555,
          0.040905098159765854
        ],
        [
          0.04241778395984838,
          0.00477502422218469
        ]
      ]
    },
    {
      "charge": 9.895440912032443,
      "spin": 0.008140714390926573,
      "polarization": 0.0008226732354116534,
      "quadrature_error": 9.370807889310069e-09,
      "realization": 120,
      "onsite": [
        [
          0.028695308519558593,
          0.02444871181046923
        ],
        [
          0.0015640527378906616,
          -0.002946193423355871
        ],
        [
          0.021201147640571558,
          -0.00011471653233809109
        ],
        [
          0.03135837304382616,
          -0.0378596120655115
        ],
        [
          -0.013686408807079567,
          -0.04841424560719544
        ],
        [
          -0.0009591647524374233,
          -0.031853730957353985
        ]
      ]
    },
    {
      "charge": 9.89107238844,
      "spin": -0.015388014784339753,
      "polarization": -0.00155574786838323,
      "quadrature_error": 9.069545934254739e-09,
      "realization": 121,
      "onsite": [
        [
          0.0017535615386008244,
          -0.04459249989169034
        ],
        [
          -0.04468766362320914,
          0.014839651516162275
        ],
        [
          0.030241212624166014,
          0.009363438576833708
        ],
        [
          -0.024371291757897064,
          0.026333467048623063
        ],
        [
          -0.027029966469575985,
          0.03349321908772285
        ],
        [
          0.0337094874349093,
          0.03534112377636697
        ]
      ]
    },
    {
      "charge": 9.89251893299472,
      "spin": -0.001334989393622035,
      "polarization": -0.00013494938980297704,
      "quadrature_error": 1.0466637496540182e-08,
      "realization": 122,
      "onsite": [
        [
          -0.013405358298833818,
          0.046993980527518076
        ],
        [
          -0.048895528859837924,
          -0.0485028364896157
        ],
        [
          -0.024009803591693326,
          0.01356385536442789
        ],
        [
          -0.001549762314161554,
          0.003896476423016562
        ],
        [
          -0.017390500107482255,
          -0.00410598440213935
        ],
        [
          -0.0055627385024913795,
          0.018573865791388214
        ]
      ]
    },
    {
      "charge": 9.876555281469646,
      "spin": -0.008967806047797018,
      "polarization": -0.0009079892525506723,
      "quadrature_error": 8.606460430751416e-09,
      "realization": 123,
      "onsite": [
        [
          -0.01595516256377212,
          0.0030639019314368313
        ],
        [
          -0.010139762238470629,
          -0.01673873781511847
        ],
        [
          0.01605057556974472,
          0.03391877553256391
        ],
        [
          -0.04577463358079287,
          0.04920401365157889
        ],
        [
          0.02203337415719349,
          -0.019212024668029837
        ],
        [
          -0.04089278940511931,
          0.016282952719409632
        ]
      ]
    },
    {
      "charge": 9.875968102389578,
      "spin": -0.002184658421956755,
      "polarization": -0.00022120954617382347,
      "quadrature_error": 2.3873873385087692e-08,
      "realization": 124,
      "onsite": [
        [
          -0.003548044088397165,
          0.023968859256791555
        ],
        [
          0.04856972875003081,
          -0.03023544042695636
        ],
        [
          0.007240207270543905,
          0.047001080971887085
        ],
        [
          0.009565632499473065,
          0.02366039121497357
        ],
        [
          -0.03207546988104383,
          0.03476750072307622
        ],
        [
          -0.04423452509765779,
          -0.03568549753655127
        ]
      ]
    },
    {
      "charge": 9.916636941776959,
      "spin": -0.003980211829550485,
      "polarization": -0.0004013671018631919,
      "quadrature_error": 1.1171167705905357e-08,
      "realization": 125,
      "onsite": [
        [
          0.003361608459843325,
          0.010539146131773924
        ],
        [
          -0.01825442998012973,
          0.049678319477254235
        ],
        [
          -0.034084953718952184,
          0.026642361578093757
        ],
        [
          -0.047305895839152304,
          0.01775273229773376
        ],
        [
          0.041080440349166414,
          0.035250305523626915
        ],
        [
          -0.005446430435019398,
          0.028995150521951688
        ]
      ]
    },
    {
      "charge": 9.872437712312273,
      "spin": -0.012562082346212231,
      "polarization": -0.001272439767388515,
      "quadrature_error": 9.311476199434411e-09,
      "realization": 126,
      "onsite": [
        [
          -0.04806081357677044,
          0.018581913722514387
        ],
        [
          -0.04160054196840332,
          -0.0260695022225098
        ],
        [
          -0.007603619897401839,
          -0.01835654271881256
        ],
        [
          0.0473112551051072,
          0.035545954161497376
        ],
        [
          0.04634063897334362,
          -0.04541018209415623
        ],
        [
          0.0005129887372088415,
          -0.0050531859355136405
        ]
      ]
    },
    {
      "charge": 9.869610103527071,
      "spin": -0.01018328779418358,
      "polarization": -0.0010317821765364783,
      "quadrature_error": 1.069290576636817e-08,
      "realization": 127,
      "onsite": [
        [
          -0.04302400857752116,
          0.007859046877637353
        ],
        [
          -0.025787563269127435,
          -0.03214333832722549
        ],
        [
          -0.023206442912598903,
          -0.013284686404277678
        ],
        [
          0.035519253946685314,
          0.03255224336511128
        ],
        [
          -0.04041163218170421,
          0.020966793693680832
        ],
        [
          0.02739407758770758,
          -0.04292374762650536
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N6_W0p5.json <==
{
  "sites": 6,
  "W": 0.5,
  "samples": 128,
  "seed_sequence": [
    20261015,
    6,
    5000
  ],
  "spin_mean": -0.005132566433678031,
  "spin_sd": 0.03050504144589156,
  "spin_se": 0.0026962902083458255,
  "spin_ci95_student": [
    -0.010468038169180778,
    0.00020290530182471601
  ],
  "spin_ci95_bootstrap": [
    -0.010488332470154772,
    0.0002780278779548319
  ],
  "spin_mean_absolute": 0.024807617297752438,
  "charge_mean": 9.649992952483624,
  "polarization_mean": -0.000539609134076795,
  "polarization_ratio_means": -0.000531872557726279,
  "first_half_spin_mean": -0.007949473260896471,
  "maximum_quadrature_error": 2.366686883771797e-08,
  "records": [
    {
      "charge": 9.699653684292805,
      "spin": 0.03173044705961809,
      "polarization": 0.0032712969032081,
      "quadrature_error": 9.916736707719886e-09,
      "realization": 0,
      "onsite": [
        [
          0.16308682438088734,
          -0.08709194948678622
        ],
        [
          0.08246406759382274,
          0.09514452171500842
        ],
        [
          -0.04622690504534971,
          -0.041677917647996
        ],
        [
          0.1349132056866605,
          -0.06121446514134188
        ],
        [
          -0.17628951367345613,
          -0.09143122565316675
        ],
        [
          0.11888431779990799,
          -0.050329126267800006
        ]
      ]
    },
    {
      "charge": 9.714626819421397,
      "spin": -0.019020521545053588,
      "polarization": -0.0019579261147765273,
      "quadrature_error": 1.0686383710175406e-08,
      "realization": 1,
      "onsite": [
        [
          0.031948164759808884,
          0.004636472858830121
        ],
        [
          -0.1142409859683593,
          0.057074000025195026
        ],
        [
          0.13182321619190074,
          0.14109296250299408
        ],
        [
          0.02341431932488819,
          -0.02940248585771371
        ],
        [
          -0.20776368002753864,
          0.14692495062193678
        ],
        [
          0.09135096334898324,
          0.22585030136418976
        ]
      ]
    },
    {
      "charge": 9.65236858956189,
      "spin": -0.08678758698330674,
      "polarization": -0.008991325411791587,
      "quadrature_error": 1.952267944264201e-09,
      "realization": 2,
      "onsite": [
        [
          -0.04482832048561086,
          -0.237941965593092
        ],
        [
          -0.06601929069240237,
          -0.20779435832814797
        ],
        [
          0.10425709597988053,
          0.09786428983704432
        ],
        [
          0.09380283047470711,
          -0.025114482870227717
        ],
        [
          0.07321816442522122,
          0.11419374751723665
        ],
        [
          0.06979809335698234,
          0.16307991520076698
        ]
      ]
    },
    {
      "charge": 9.441271197945639,
      "spin": 0.031544229168500595,
      "polarization": 0.0033410997848853682,
      "quadrature_error": 8.121817142902298e-09,
      "realization": 3,
      "onsite": [
        [
          0.17919306537478824,
          0.22620543854151065
        ],
        [
          -0.09558366866166873,
          -0.2164072622027433
        ],
        [
          0.09337876760430153,
          0.15866321935664873
        ],
        [
          0.19980677609554787,
          -0.06750129080891942
        ],
        [
          -0.16421434431384108,
          -0.17563593425987667
        ],
        [
          0.08571988398740915,
          0.17889936906983156
        ]
      ]
    },
    {
      "charge": 9.548902460113721,
      "spin": 0.03476120028961383,
      "polarization": 0.003640334628488796,
      "quadrature_error": 6.549205586667824e-09,
      "realization": 4,
      "onsite": [
        [
          0.0041668462025192254,
          0.04706086167483431
        ],
        [
          0.2255673208720213,
          0.24700460367810417
        ],
        [
          0.08553007623804698,
          0.2187304317505676
        ],
        [
          -0.07607656427532333,
          0.04131500215467926
        ],
        [
          -0.15846793275338722,
          -0.07965889978597401
        ],
        [
          -0.14848826188569103,
          -0.18312786993571212
        ]
      ]
    },
    {
      "charge": 9.604364160495992,
      "spin": 0.02020356291923385,
      "polarization": 0.002103581515821084,
      "quadrature_error": 2.769550240881959e-09,
      "realization": 5,
      "onsite": [
        [
          0.08241542067588387,
          0.18407030093747728
        ],
        [
          -0.14206459071583705,
          -0.05212416065787079
        ],
        [
          0.044138360822259026,
          -0.232054115905941
        ],
        [
          -0.10308332033951767,
          0.1126419608227312
        ],
        [
          0.20919097509432372,
          -0.17659412559617638
        ],
        [
          0.07160307941095684,
          0.1673442980125004
        ]
      ]
    },
    {
      "charge": 9.645628258607985,
      "spin": -0.002134934970706917,
      "polarization": -0.00022133705689949754,
      "quadrature_error": 3.711731242746673e-09,
      "realization": 6,
      "onsite": [
        [
          -0.06365322717905919,
          0.1335517499700048
        ],
        [
          -0.059181465591277516,
          0.08339474403718228
        ],
        [
          0.20047868740751784,
          -0.05548306107885248
        ],
        [
          0.042732813406974324,
          0.238154683405503
        ],
        [
          -0.20349959645743848,
          0.15773596993626188
        ],
        [
          -0.11294270454459965,
          -0.05553691260411148
        ]
      ]
    },
    {
      "charge": 9.682425697910539,
      "spin": -0.036195916259604305,
      "polarization": -0.003738310769316346,
      "quadrature_error": 1.7887999046041072e-08,
      "realization": 7,
      "onsite": [
        [
          -0.04910278005111984,
          -0.22753293278231967
        ],
        [
          -0.1693474697284803,
          -0.007588375896286859
        ],
        [
          -0.0765295071151958,
          0.014101547726236618
        ],
        [
          -0.2486645729144949,
          0.2001529543934324
        ],
        [
          -0.14491219085004253,
          0.026800474241680083
        ],
        [
          0.1806612420917395,
          -0.10843716726449348
        ]
      ]
    },
    {
      "charge": 9.746140633652985,
      "spin": -0.010078062505161741,
      "polarization": -0.0010340567496392003,
      "quadrature_error": 1.166406094424994e-08,
      "realization": 8,
      "onsite": [
        [
          0.026329475813137382,
          -0.10645025924428447
        ],
        [
          0.00507805977459902,
          -0.23083595899903026
        ],
        [
          -0.0637646621564309,
          -0.12019707532971613
        ],
        [
          -0.04280338627292607,
          0.12927882483827025
        ],
        [
          -0.10901185475294428,
          -0.020920940876168526
        ],
        [
          0.15928281457634968,
          -0.09798516489560971
        ]
      ]
    },
    {
      "charge": 9.735483799857022,
      "spin": -0.019161926807811373,
      "polarization": -0.001968256247120743,
      "quadrature_error": 1.3890688113432841e-11,
      "realization": 9,
      "onsite": [
        [
          -0.17866522861066858,
          -0.07488397385912376
        ],
        [
          0.09306024359592197,
          -0.17385743838206924
        ],
        [
          -0.0057621615125785786,
          -0.11883410804567157
        ],
        [
          0.02629389371248192,
          -0.13874239760613788
        ],
        [
          0.006987860094737619,
          -0.1337898235254762
        ],
        [
          -0.15781111315856605,
          0.04864319007920548
        ]
      ]
    },
    {
      "charge": 9.767362554844137,
      "spin": 0.006106969737236667,
      "polarization": 0.0006252424544441536,
      "quadrature_error": 4.863958711400842e-09,
      "realization": 10,
      "onsite": [
        [
          -0.05929474676052654,
          0.06812073379766093
        ],
        [
          -0.010558260720652135,
          -0.03132822852201983
        ],
        [
          0.1530255671999044,
          -0.11619134344906401
        ],
        [
          0.02050910032768427,
          -0.0320537965450397
        ],
        [
          0.07490183155668495,
          -0.17622025332363483
        ],
        [
          -0.038235519245674865,
          -0.18454697733489678
        ]
      ]
    },
    {
      "charge": 9.772457520917811,
      "spin": -0.011399293107522614,
      "polarization": -0.0011664714922651322,
      "quadrature_error": 1.8663088669772087e-09,
      "realization": 11,
      "onsite": [
        [
          -0.13771363864999836,
          0.03322880965287023
        ],
        [
          -0.0775596639142675,
          0.18781507116343837
        ],
        [
          -0.183750467866848,
          0.2031010630004042
        ],
        [
          0.0024433863636385,
          -0.0931326591482966
        ],
        [
          -0.056223045282622675,
          0.04943684127324849
        ],
        [
          -0.06021478540476666,
          0.09063798838398512
        ]
      ]
    },
    {
      "charge": 9.521292716367613,
      "spin": -0.001753342078228734,
      "polarization": -0.0001841495824631717,
      "quadrature_error": 2.1915854906129477e-09,
      "realization": 12,
      "onsite": [
        [
          0.15540900421493753,
          0.21865226228889512
        ],
        [
          -0.021219382481399096,
          -0.170532728232405
        ],
        [
          -0.15682704416086996,
          -0.18845277677143152
        ],
        [
          0.18639705962836034,
          0.20703811988154647
        ],
        [
          0.1945971748798493,
          0.24556262055445088
        ],
        [
          -0.08481585568393207,
          0.15247896047881354
        ]
      ]
    },
    {
      "charge": 9.654706875254778,
      "spin": -0.031173200383166875,
      "polarization": -0.0032288085786492866,
      "quadrature_error": 2.366686883771797e-08,
      "realization": 13,
      "onsite": [
        [
          0.13446476222976922,
          -0.1838137844245158
        ],
        [
          -0.050784635902840713,
          0.11659789238940887
        ],
        [
          0.07055905049703537,
          -0.12369921454518984
        ],
        [
          -0.13236841695600143,
          0.10152274020631358
        ],
        [
          0.22545446335268504,
          0.16825197700547484
        ],
        [
          -0.0327779077116967,
          0.21004103827377174
        ]
      ]
    },
    {
      "charge": 9.55591707611956,
      "spin": -0.0058300862170320485,
      "polarization": -0.0006101022194511879,
      "quadrature_error": 8.520513032677853e-11,
      "realization": 14,
      "onsite": [
        [
          -0.08208224822106319,
          -0.21367280562048607
        ],
        [
          0.08968162801257351,
          0.24138375007144847
        ],
        [
          -0.1746329302734373,
          -0.16912541431805495
        ],
        [
          -0.04095925556839297,
          -0.21928971135673853
        ],
        [
          0.0068150570725733495,
          -0.07175368502115848
        ],
        [
          -0.07803872740361478,
          0.16638323694305734
        ]
      ]
    },
    {
      "charge": 9.593243237328776,
      "spin": -0.023843541990848635,
      "polarization": -0.002485451624750821,
      "quadrature_error": 3.664994678721783e-11,
      "realization": 15,
      "onsite": [
        [
          -0.014482869326282899,
          -0.22369781217945195
        ],
        [
          -0.10358942934520488,
          -0.24645290640878953
        ],
        [
          0.006236229706044261,
          0.06161732662278013
        ],
        [
          -0.011261939676689758,
          -0.07122482512291689
        ],
        [
          -0.13250479164863083,
          -0.2323939829754853
        ],
        [
          -0.1898983489532286,
          -0.02060079605335191
        ]
      ]
    },
    {
      "charge": 9.806182554595463,
      "spin": -0.009335951730195236,
      "polarization": -0.0009520475147405998,
      "quadrature_error": 5.3498357002848103e-11,
      "realization": 16,
      "onsite": [
        [
          -0.06349697961019185,
          0.1552174423338526
        ],
        [
          -0.0781617792598116,
          -0.005367403814574401
        ],
        [
          0.008585433164944478,
          0.1770865891095731
        ],
        [
          0.10218907510515635,
          0.0054355904685238765
        ],
        [
          0.06477954359579952,
          -0.03813706802604516
        ],
        [
          -0.10281810520578938,
          0.08654554759521221
        ]
      ]
    },
    {
      "charge": 9.315849715520754,
      "spin": -0.015996145995984763,
      "polarization": -0.001717089313853383,
      "quadrature_error": 1.4391078071388878e-08,
      "realization": 17,
      "onsite": [
        [
          0.23920562576385768,
          -0.24547379274947256
        ],
        [
          -0.16295748450160014,
          0.24052150728546312
        ],
        [
          0.12561427533413033,
          -0.20356496612228886
        ],
        [
          0.18331879052098876,
          0.16579904418055524
        ],
        [
          0.12454651252128612,
          0.017302706919864075
        ],
        [
          -0.1626801944189482,
          -0.06299303091424435
        ]
      ]
    },
    {
      "charge": 9.840379923027793,
      "spin": -0.018547915719046834,
      "polarization": -0.0018848780091957886,
      "quadrature_error": 1.243118486572629e-09,
      "realization": 18,
      "onsite": [
        [
          -0.13008704647610198,
          0.0588364492261228
        ],
        [
          0.07869662956966661,
          0.15978240880393435
        ],
        [
          0.028039988591943565,
          -0.11179769389815197
        ],
        [
          0.022116407345899702,
          -0.09757287964764266
        ],
        [
          0.24130619072640358,
          0.027020531166663753
        ],
        [
          0.06546010595372992,
          0.19427468222250482
        ]
      ]
    },
    {
      "charge": 9.669367054675936,
      "spin": -0.036280624815087814,
      "polarization": -0.003752119927802631,
      "quadrature_error": 8.953447940708818e-09,
      "realization": 19,
      "onsite": [
        [
          -0.14370115946347656,
          0.10765799169485485
        ],
        [
          -0.14734647403060847,
          0.07318525936690884
        ],
        [
          0.14975824162735546,
          0.22477158824199234
        ],
        [
          0.015060839600057663,
          0.22693225036111947
        ],
        [
          -0.23285497057729698,
          0.2072128996830077
        ],
        [
          -0.04413555469394154,
          -0.032033182327547705
        ]
      ]
    },
    {
      "charge": 9.543385295727056,
      "spin": -0.08021729004479235,
      "polarization": -0.008405538240262472,
      "quadrature_error": 1.2936928955246487e-09,
      "realization": 20,
      "onsite": [
        [
          -0.164204547990848,
          -0.16587271490538474
        ],
        [
          -0.12503211416489046,
          -0.1795671891293686
        ],
        [
          -0.175072448061035,
          0.03734371124231267
        ],
        [
          0.18566305390796928,
          0.035889229725498906
        ],
        [
          0.21811372264526152,
          0.06012281388918861
        ],
        [
          0.061639553077473874,
          -0.04417520616227849
        ]
      ]
    },
    {
      "charge": 9.556227313686662,
      "spin": -0.006301098162439588,
      "polarization": -0.000659370895605947,
      "quadrature_error": 3.1261685305414767e-10,
      "realization": 21,
      "onsite": [
        [
          -0.23563801804882434,
          0.14481121918643086
        ],
        [
          -0.05076645839847327,
          0.13993301261973246
        ],
        [
          0.23662878695756773,
          -0.15326891609461418
        ],
        [
          0.04880129328572863,
          -0.07084186367995243
        ],
        [
          -0.19933666539297323,
          0.13529025285352414
        ],
        [
          -0.22240815593678137,
          -0.09698289498713464
        ]
      ]
    },
    {
      "charge": 9.493008891762303,
      "spin": 0.03806253816575737,
      "polarization": 0.004009533605176194,
      "quadrature_error": 3.486750825688908e-09,
      "realization": 22,
      "onsite": [
        [
          0.017356127711068592,
          0.06633364815400694
        ],
        [
          -0.04565304339723314,
          0.00974438316948989
        ],
        [
          -0.20192404695516208,
          0.14346184462043532
        ],
        [
          0.16400005806630674,
          -0.23058926372322436
        ],
        [
          -0.1897245487943861,
          -0.19407856172160198
        ],
        [
          -0.235654247032209,
          0.035884683954697016
        ]
      ]
    },
    {
      "charge": 9.637580538304805,
      "spin": 0.01536477962268484,
      "polarization": 0.0015942569363355398,
      "quadrature_error": 3.9610428345389276e-09,
      "realization": 23,
      "onsite": [
        [
          0.1403785135094358,
          -0.0842049099833625
        ],
        [
          0.15407458558583054,
          -0.18336322064019783
        ],
        [
          0.04818712891617427,
          -0.09587326460489087
        ],
        [
          -0.05556387980674604,
          0.1332202195096468
        ],
        [
          0.015167173444594395,
          -0.05579188678690217
        ],
        [
          -0.2227841053536263,
          -0.2101106269946973
        ]
      ]
    },
    {
      "charge": 9.780559136090897,
      "spin": -0.03046269870207984,
      "polarization": -0.0031146173013432846,
      "quadrature_error": 2.160641762066584e-09,
      "realization": 24,
      "onsite": [
        [
          0.0235516030054011,
          -0.022289084393316283
        ],
        [
          -0.06229133901211631,
          -0.12416997052785317
        ],
        [
          -0.03770517004003071,
          -0.06868629183483987
        ],
        [
          0.24255327381664937,
          -0.04755517166558576
        ],
        [
          0.07873671573829011,
          0.09243596439330226
        ],
        [
          0.13223572809167755,
          0.15193729253121857
        ]
      ]
    },
    {
      "charge": 9.633095839104143,
      "spin": -0.00899353955547671,
      "polarization": -0.0009336084375875045,
      "quadrature_error": 3.4916868445166856e-11,
      "realization": 25,
      "onsite": [
        [
          -0.025218884501923278,
          -0.1871892880807849
        ],
        [
          -0.09677896052568324,
          0.007481277470565484
        ],
        [
          -0.029204879385238913,
          -0.183180761593421
        ],
        [
          0.12717840581025802,
          -0.03872935058829463
        ],
        [
          -0.16247840159384241,
          -0.15650739396947716
        ],
        [
          -0.11909566282853301,
          0.10425390622669883
        ]
      ]
    },
    {
      "charge": 9.702922659787873,
      "spin": -0.03090790765127699,
      "polarization": -0.0031854224479567995,
      "quadrature_error": 3.804680124580515e-09,
      "realization": 26,
      "onsite": [
        [
          -0.12737306925908592,
          0.08666184135627003
        ],
        [
          -0.14974575611280677,
          0.04633895120559234
        ],
        [
          -0.21551353941760254,
          0.12460395571286587
        ],
        [
          0.06204921159018978,
          0.18645556737187086
        ],
        [
          0.2085877500113592,
          0.05633724415913538
        ],
        [
          -0.08096828817176621,
          -0.010375643658558198
        ]
      ]
    },
    {
      "charge": 9.754628982319078,
      "spin": -0.012847648428844623,
      "polarization": -0.0013170822234379032,
      "quadrature_error": 6.088012901121443e-09,
      "realization": 27,
      "onsite": [
        [
          0.05673824262528682,
          -0.06625243992112012
        ],
        [
          0.11675571656743011,
          0.0897639863531115
        ],
        [
          0.01086139854989493,
          -0.07575129732243213
        ],
        [
          0.21736667081061,
          -0.13214029441785347
        ],
        [
          0.16458978131953583,
          0.13365861218183084
        ],
        [
          -0.21580095823130208,
          0.16049975218791895
        ]
      ]
    },
    {
      "charge": 9.591840228027142,
      "spin": 0.0019113183486141874,
      "polarization": 0.00019926503185794923,
      "quadrature_error": 6.065027730972502e-09,
      "realization": 28,
      "onsite": [
        [
          0.2423689978919603,
          -0.05798619334204819
        ],
        [
          -0.21862693439735165,
          -0.12738111638289362
        ],
        [
          -0.14425037204953373,
          -0.07609187135523537
        ],
        [
          0.032125280172768333,
          0.20881964480159998
        ],
        [
          0.13789702835045875,
          -0.10246457778929974
        ],
        [
          0.04624868571855062,
          -0.05647768959967864
        ]
      ]
    },
    {
      "charge": 9.804489672860706,
      "spin": 0.019004525734265604,
      "polarization": 0.0019383493040816837,
      "quadrature_error": 9.59771565762596e-09,
      "realization": 29,
      "onsite": [
        [
          0.054855395174048305,
          0.22358973120342934
        ],
        [
          0.21282806477922928,
          -0.0018133722821881415
        ],
        [
          -0.11390058665313085,
          0.14981595098942851
        ],
        [
          0.14438899276732386,
          -0.08290687338453923
        ],
        [
          0.12162849037464718,
          0.10282805190718519
        ],
        [
          0.1932286325195302,
          0.05000424506807716
        ]
      ]
    },
    {
      "charge": 9.60720980746044,
      "spin": 0.042673806587703256,
      "polarization": 0.004441852259181961,
      "quadrature_error": 1.3147263655012998e-08,
      "realization": 30,
      "onsite": [
        [
          0.004954777862028026,
          0.2206642497763558
        ],
        [
          0.006940066003479128,
          0.05582909490644239
        ],
        [
          -0.17270836214670843,
          -0.06663362775024712
        ],
        [
          0.15783565798988752,
          0.16778826077110648
        ],
        [
          -0.2345094567971877,
          0.06177067030956318
        ],
        [
          -0.2195342358947049,
          0.15720134506828837
        ]
      ]
    },
    {
      "charge": 9.51593630196832,
      "spin": -0.0030550658001872156,
      "polarization": -0.00032104731507663533,
      "quadrature_error": 3.6881265583825684e-09,
      "realization": 31,
      "onsite": [
        [
          0.07415020742390876,
          -0.13301742071472356
        ],
        [
          -0.08842738812439815,
          0.01683706224422271
        ],
        [
          0.23864304181938212,
          -0.13706895806722408
        ],
        [
          0.24537617998633982,
          -0.23145351010299903
        ],
        [
          -0.20789123446946456,
          -0.14093701565465755
        ],
        [
          0.10532626562255615,
          0.09011520420290542
        ]
      ]
    },
    {
      "charge": 9.605526105079345,
      "spin": 0.009340761642960878,
      "polarization": 0.0009724362352231326,
      "quadrature_error": 6.111956316516274e-10,
      "realization": 32,
      "onsite": [
        [
          0.03155307086939557,
          0.07642863105526365
        ],
        [
          -0.07540115604565306,
          0.15091049914328736
        ],
        [
          0.12833026103223094,
          0.02148631469578066
        ],
        [
          -0.12650637096782286,
          -0.21325681119163453
        ],
        [
          -0.15626237362154427,
          0.24188262464181848
        ],
        [
          0.07534345414614069,
          0.03161025565939607
        ]
      ]
    },
    {
      "charge": 9.757078044725505,
      "spin": -0.01716604604208794,
      "polarization": -0.0017593429060831984,
      "quadrature_error": 6.515523912254258e-11,
      "realization": 33,
      "onsite": [
        [
          0.13786475014331573,
          -0.028688700539844514
        ],
        [
          0.07011451203031527,
          -0.023673284467263078
        ],
        [
          0.162837142728963,
          0.19911122554820687
        ],
        [
          -0.006031918586676954,
          -0.024117764533244157
        ],
        [
          0.18764287979200578,
          0.031599906267753775
        ],
        [
          0.03265966919511998,
          -0.10814151860203708
        ]
      ]
    },
    {
      "charge": 9.361856826234822,
      "spin": -0.02629021625652136,
      "polarization": -0.002808226695247895,
      "quadrature_error": 9.997240163079115e-09,
      "realization": 34,
      "onsite": [
        [
          -0.18521320321768847,
          -0.06655205573513512
        ],
        [
          0.23526462595838177,
          -0.009379756990252064
        ],
        [
          -0.04684392755190775,
          -0.2175725512861728
        ],
        [
          0.18193723074237728,
          0.10600783514370882
        ],
        [
          0.13748051015487384,
          0.12589011010135942
        ],
        [
          -0.20415842743889684,
          -0.23384404670070486
        ]
      ]
    },
    {
      "charge": 9.50249471991222,
      "spin": -0.015535780347056978,
      "polarization": -0.0016349159673303656,
      "quadrature_error": 1.9559229821680073e-08,
      "realization": 35,
      "onsite": [
        [
          -0.23386661901533035,
          -0.08730032862396964
        ],
        [
          0.164094983069691,
          0.10671207728681187
        ],
        [
          0.05193334886243817,
          -0.05849281475713253
        ],
        [
          -0.002014329852285779,
          -0.11751938648704202
        ],
        [
          -0.21116337568474508,
          -0.15144429314254887
        ],
        [
          0.18037270547371476,
          0.15108668745910997
        ]
      ]
    },
    {
      "charge": 9.65137654037256,
      "spin": -0.0003339730632168549,
      "polarization": -3.46036714887059e-05,
      "quadrature_error": 1.0511310632863704e-08,
      "realization": 36,
      "onsite": [
        [
          -0.2145733643625099,
          0.1991692384681183
        ],
        [
          -0.03375657150987971,
          0.14432037897042427
        ],
        [
          -0.10475159717219518,
          0.11081006095960422
        ],
        [
          0.10337458700656521,
          -0.1850709337379517
        ],
        [
          -0.0443555023819065,
          0.11773813488023788
        ],
        [
          0.12979399399189884,
          -0.20135851180178005
        ]
      ]
    },
    {
      "charge": 9.470424404435601,
      "spin": 0.030408238653504737,
      "polarization": 0.0032108633525718897,
      "quadrature_error": 6.921838221234128e-09,
      "realization": 37,
      "onsite": [
        [
          0.23203877973555465,
          0.00511220824607489
        ],
        [
          0.05875437464965427,
          -0.2374586840797705
        ],
        [
          -0.2341447191448096,
          -0.11996387393044966
        ],
        [
          0.21905156468313808,
          0.11930269714437758
        ],
        [
          0.007102897941399677,
          -0.1947036278244449
        ],
        [
          0.16328920226678018,
          0.039020037352294035
        ]
      ]
    },
    {
      "charge": 9.812135629387202,
      "spin": 0.025026421539528502,
      "polarization": 0.0025505580522730176,
      "quadrature_error": 1.2116666213212542e-09,
      "realization": 38,
      "onsite": [
        [
          0.0687953630038784,
          -0.0070202214996414325
        ],
        [
          0.053725469550597094,
          0.19762617459165205
        ],
        [
          -0.004231985099130198,
          -0.09278005010492679
        ],
        [
          -0.14575423967968543,
          0.06072453269217881
        ],
        [
          -0.14195799460855768,
          0.03318661204849194
        ],
        [
          0.032703873298620234,
          0.24045771750412098
        ]
      ]
    },
    {
      "charge": 9.756290773471402,
      "spin": -0.009125232217429063,
      "polarization": -0.0009353177789905291,
      "quadrature_error": 2.831739722276032e-11,
      "realization": 39,
      "onsite": [
        [
          -0.244867431167811,
          -0.006385830917189528
        ],
        [
          -0.14886210991750293,
          0.07877408607813036
        ],
        [
          -0.17316270382518373,
          -0.17227695293683104
        ],
        [
          0.05407019754705278,
          -0.24666562335062664
        ],
        [
          0.09814529682455614,
          -0.17000212619159866
        ],
        [
          -0.10345249610187035,
          0.02221449166532463
        ]
      ]
    },
    {
      "charge": 9.685451933784686,
      "spin": 0.013540261349168657,
      "polarization": 0.0013979999530984886,
      "quadrature_error": 1.8515810717301994e-08,
      "realization": 40,
      "onsite": [
        [
          -0.21179869298743437,
          0.24884278549055439
        ],
        [
          0.03427784358305619,
          -0.19492855763529987
        ],
        [
          -0.24499860416891855,
          -0.11566804128549907
        ],
        [
          -0.23334677452825775,
          -0.02866229280489263
        ],
        [
          0.027814498334190085,
          0.09671868732911043
        ],
        [
          -0.035704289395063205,
          0.05625750230375853
        ]
      ]
    },
    {
      "charge": 9.550893457372728,
      "spin": -0.06875245451622515,
      "polarization": -0.007198536432542057,
      "quadrature_error": 3.6402466395923568e-09,
      "realization": 41,
      "onsite": [
        [
          -0.20219746691782853,
          -0.15726979237515548
        ],
        [
          0.022083611147513615,
          -0.11328490276125036
        ],
        [
          0.04405558614223615,
          0.2167995200065328
        ],
        [
          0.22751950981506408,
          -0.03001469013181457
        ],
        [
          -0.05073983482968525,
          -0.061753534036565805
        ],
        [
          -0.11702581494076902,
          0.17495304930708583
        ]
      ]
    },
    {
      "charge": 9.900959458255008,
      "spin": 0.017837754865318824,
      "polarization": 0.0018016188168962198,
      "quadrature_error": 1.542108462145267e-11,
      "realization": 42,
      "onsite": [
        [
          0.21783597593853488,
          0.06172994643782459
        ],
        [
          0.09658046312612278,
          -0.059516960472111635
        ],
        [
          0.07853609948730961,
          0.07475461383221338
        ],
        [
          0.15445759909793128,
          -0.05877453976255359
        ],
        [
          0.07117406994724124,
          0.029936929110195576
        ],
        [
          0.018357064053505623,
          0.034911304517449615
        ]
      ]
    },
    {
      "charge": 9.343347178965061,
      "spin": -0.0581427925396799,
      "polarization": -0.006222908281796313,
      "quadrature_error": 1.7283823815040097e-08,
      "realization": 43,
      "onsite": [
        [
          -0.24585723323939995,
          -0.15320586796203095
        ],
        [
          0.1910862234155245,
          -0.03601989090395913
        ],
        [
          -0.1907003509193509,
          0.036893355738422784
        ],
        [
          0.1480399650435253,
          0.11697476532070922
        ],
        [
          0.22791732722830899,
          -0.1364257793995266
        ],
        [
          -0.001878149805902507,
          0.230219851368983
        ]
      ]
    },
    {
      "charge": 9.68067280081162,
      "spin": -0.05375104594938,
      "polarization": -0.005552408087263683,
      "quadrature_error": 9.280293747706909e-10,
      "realization": 44,
      "onsite": [
        [
          -0.048017532341421754,
          -0.08746432428475215
        ],
        [
          -0.06805628356891924,
          0.20202825209593323
        ],
        [
          0.028249412070823487,
          0.18508625247638472
        ],
        [
          0.1632450344514791,
          -0.07833488700808539
        ],
        [
          0.2480325460165187,
          0.1676169820867851
        ],
        [
          0.10752391992693167,
          -0.11684132687271115
        ]
      ]
    },
    {
      "charge": 9.776368029063184,
      "spin": -0.03884318859380947,
      "polarization": -0.003973171680764927,
      "quadrature_error": 2.2661284473612445e-08,
      "realization": 45,
      "onsite": [
        [
          0.0686234919693896,
          -0.22998821115272122
        ],
        [
          -0.06629133585065539,
          -0.1333002379912252
        ],
        [
          0.02141715668577704,
          -0.0696350852012253
        ],
        [
          -0.05400876231905738,
          -0.05083703142273843
        ],
        [
          0.14309788601411777,
          -0.012243847498821792
        ],
        [
          -0.0068977561957949685,
          0.081468857781969
        ]
      ]
    },
    {
      "charge": 9.524715926484784,
      "spin": -0.032580454211016185,
      "polarization": -0.003420622143745174,
      "quadrature_error": 4.641333947025133e-09,
      "realization": 46,
      "onsite": [
        [
          -0.04786508470732426,
          -0.11578105467752486
        ],
        [
          -0.007632430333629647,
          0.1645758557200454
        ],
        [
          -0.14277525632765092,
          0.040734379363868534
        ],
        [
          0.2251927239795965,
          0.22841287153879025
        ],
        [
          -0.2014626897561172,
          0.17838690742356117
        ],
        [
          0.05861675179311637,
          0.18263849108478697
        ]
      ]
    },
    {
      "charge": 9.470973243441913,
      "spin": 0.014487643499580906,
      "polarization": 0.0015296889904754761,
      "quadrature_error": 1.4772537693341248e-08,
      "realization": 47,
      "onsite": [
        [
          0.0032769368739533067,
          0.1440028601641064
        ],
        [
          0.11416638166989834,
          -0.21049206279274574
        ],
        [
          -0.17209957775203755,
          -0.13438854266068673
        ],
        [
          0.07810265134902095,
          0.18024337261194662
        ],
        [
          0.15433643031036443,
          -0.12597938629901678
        ],
        [
          -0.13643554816609121,
          0.11805834745563265
        ]
      ]
    },
    {
      "charge": 9.484795285220581,
      "spin": 0.027639969898177148,
      "polarization": 0.0029141345771844292,
      "quadrature_error": 1.4509596763660256e-08,
      "realization": 48,
      "onsite": [
        [
          0.24833898388448317,
          0.07390785357699248
        ],
        [
          -0.20092879622705756,
          -0.23037751993969507
        ],
        [
          0.06008649349723405,
          -0.21368996439458737
        ],
        [
          -0.1004694741042867,
          0.21482116466048357
        ],
        [
          -0.1935376500193321,
          0.20039928375920085
        ],
        [
          0.020733617037679397,
          -0.026476435876621962
        ]
      ]
    },
    {
      "charge": 9.71974570903927,
      "spin": 0.02811371139056679,
      "polarization": 0.0028924328096795074,
      "quadrature_error": 1.0898219639456061e-09,
      "realization": 49,
      "onsite": [
        [
          0.042188757459282356,
          -0.02042172255734448
        ],
        [
          0.19180431814385074,
          0.12348954546884294
        ],
        [
          -0.17829259240607886,
          -0.11106476132853715
        ],
        [
          -0.031313305482869924,
          0.0676095268567859
        ],
        [
          0.07034090744188731,
          -0.08450016127490495
        ],
        [
          0.08666426495871815,
          -0.12143967340831291
        ]
      ]
    },
    {
      "charge": 9.431611291760754,
      "spin": -0.016832252674042803,
      "polarization": -0.0017846635270844001,
      "quadrature_error": 1.9236073429614645e-09,
      "realization": 50,
      "onsite": [
        [
          0.1897552341365254,
          0.08602570270062976
        ],
        [
          -0.22110445262700051,
          -0.24539595444570544
        ],
        [
          0.0022614844261688583,
          -0.12710553655054613
        ],
        [
          0.1684687177561664,
          0.21765339239978482
        ],
        [
          0.08862389934643533,
          0.22242428362794575
        ],
        [
          0.12856883741718672,
          -0.09530184770878403
        ]
      ]
    },
    {
      "charge": 9.591443094295798,
      "spin": 4.286421328785037e-05,
      "polarization": 4.469005640386115e-06,
      "quadrature_error": 1.7100240372685012e-08,
      "realization": 51,
      "onsite": [
        [
          -0.0052529270400363814,
          -0.1505816834506859
        ],
        [
          0.003370057709902008,
          0.10227843938513959
        ],
        [
          0.07169795753575736,
          -0.2134245398373154
        ],
        [
          0.11727153952382369,
          -0.011299631036003899
        ],
        [
          -0.10361203721521178,
          -0.2298320934569047
        ],
        [
          0.08325351628229466,
          -0.08332333896700261
        ]
      ]
    },
    {
      "charge": 9.645668215465607,
      "spin": -0.02153828095344555,
      "polarization": -0.0022329485601538363,
      "quadrature_error": 4.964608595122267e-09,
      "realization": 52,
      "onsite": [
        [
          -0.17447778903120081,
          0.06022317290077833
        ],
        [
          0.13761422426774889,
          -0.21365063408260004
        ],
        [
          -0.14508802561267825,
          -0.1689538766124769
        ],
        [
          0.2107813899483889,
          -0.2290138137454123
        ],
        [
          0.22363708251693404,
          -0.06344298508434859
        ],
        [
          0.1935493736652787,
          0.16306468635367327
        ]
      ]
    },
    {
      "charge": 9.808395988064163,
      "spin": 0.015418032337945864,
      "polarization": 0.0015719218878100015,
      "quadrature_error": 3.0122736067448786e-09,
      "realization": 53,
      "onsite": [
        [
          0.025338816284264987,
          0.01126148939863314
        ],
        [
          -0.19495897328634648,
          0.22647376918181378
        ],
        [
          -0.1825279101028363,
          -0.16670411701494142
        ],
        [
          -0.05834589839805937,
          -0.1910550501819786
        ],
        [
          0.14874970273197485,
          -0.07077341128851411
        ],
        [
          0.1012631187401708,
          0.18374325380439566
        ]
      ]
    },
    {
      "charge": 9.500699549772508,
      "spin": -0.009261877627294905,
      "polarization": -0.0009748627012962092,
      "quadrature_error": 9.581966126781997e-11,
      "realization": 54,
      "onsite": [
        [
          0.09647691192943242,
          -0.08406124494504358
        ],
        [
          0.03255684396035047,
          0.12406069741067183
        ],
        [
          -0.08114544080725394,
          -0.21126938758020286
        ],
        [
          0.24303445985228544,
          0.19640446038200843
        ],
        [
          0.0003351055539133063,
          0.2067977311291439
        ],
        [
          0.0986051529427891,
          -0.07778756995492936
        ]
      ]
    },
    {
      "charge": 9.825310888321262,
      "spin": 0.037548299541907165,
      "polarization": 0.0038215889521153474,
      "quadrature_error": 1.8888227205933545e-08,
      "realization": 55,
      "onsite": [
        [
          0.18854519413057752,
          0.08502711449405115
        ],
        [
          -0.04247142270226639,
          -0.21497367105412513
        ],
        [
          -0.1151156224716145,
          -0.10347694722396072
        ],
        [
          -0.19326396756103525,
          -0.12430001816959085
        ],
        [
          0.15111533667989208,
          -0.060132996909436465
        ],
        [
          0.15912066411359932,
          -0.04430691226918143
        ]
      ]
    },
    {
      "charge": 9.524310188245938,
      "spin": -0.018679458958190023,
      "polarization": -0.001961240088677767,
      "quadrature_error": 1.9011281553504208e-09,
      "realization": 56,
      "onsite": [
        [
          -0.022778970126113685,
          -0.16156522320049393
        ],
        [
          0.1389396642172639,
          0.07281231514037179
        ],
        [
          -0.22251026453329753,
          0.14898827035602463
        ],
        [
          0.08260094290795944,
          0.07379054393228845
        ],
        [
          0.12119604297623576,
          -0.05186328027161985
        ],
        [
          -0.22717271887842877,
          -0.12178229428918369
        ]
      ]
    },
    {
      "charge": 9.486858478805454,
      "spin": -0.06591530683727771,
      "polarization": -0.006948064734447003,
      "quadrature_error": 1.0451207201140712e-08,
      "realization": 57,
      "onsite": [
        [
          -0.22383280308343928,
          -0.24953456463055396
        ],
        [
          -0.038835357952752225,
          0.1221004697463231
        ],
        [
          0.05941055899290748,
          0.027878020415102123
        ],
        [
          -0.23465320213042384,
          0.05708193714359733
        ],
        [
          0.18425054456239381,
          -0.06331703390671228
        ],
        [
          -0.014401840183005776,
          0.20200055289772634
        ]
      ]
    },
    {
      "charge": 9.678351711484634,
      "spin": 0.002177004340041472,
      "polarization": 0.00022493544406514707,
      "quadrature_error": 6.877423064798822e-11,
      "realization": 58,
      "onsite": [
        [
          0.1360645561440309,
          -0.03808769235730186
        ],
        [
          0.21224017122490607,
          -0.11164776701502716
        ],
        [
          0.0019369337815700605,
          -0.021339441548555216
        ],
        [
          0.18252229190437863,
          0.16716090003225964
        ],
        [
          0.17078386763853232,
          -0.0838830172879369
        ],
        [
          0.004713676784187049,
          -0.2463079172705414
        ]
      ]
    },
    {
      "charge": 9.709525471679397,
      "spin": -0.04214611585359536,
      "polarization": -0.004340697799962164,
      "quadrature_error": 8.291934569193966e-09,
      "realization": 59,
      "onsite": [
        [
          0.05839061758212638,
          -0.1716171454075227
        ],
        [
          -0.026924967716884685,
          -0.16306356208988193
        ],
        [
          0.14588139923510152,
          -0.2358589231623756
        ],
        [
          0.03220561782436315,
          0.011554304506028623
        ],
        [
          0.23247245566173036,
          0.022158802436717417
        ],
        [
          0.015965340808860085,
          0.098134778197984
        ]
      ]
    },
    {
      "charge": 9.765254939958748,
      "spin": 0.00930654960238485,
      "polarization": 0.0009530267934227802,
      "quadrature_error": 3.483416235269626e-11,
      "realization": 60,
      "onsite": [
        [
          0.13977019240292027,
          0.07491355400107408
        ],
        [
          0.19497618021704366,
          -0.0017541722470571508
        ],
        [
          0.1476039587561127,
          -0.01774731561847931
        ],
        [
          0.1462908066063221,
          -0.24546466901554403
        ],
        [
          0.17487531039701804,
          0.1829261233850265
        ],
        [
          0.04637863701930839,
          -0.09032995049192322
        ]
      ]
    },
    {
      "charge": 9.80515613040103,
      "spin": 0.024149042558562275,
      "polarization": 0.002462892200531903,
      "quadrature_error": 3.8220261302857197e-10,
      "realization": 61,
      "onsite": [
        [
          0.19172213773305624,
          -0.021193654473305734
        ],
        [
          0.22987170610759072,
          -0.06421822303249636
        ],
        [
          0.019837047374314465,
          -0.19797284723728847
        ],
        [
          -0.17681201034148325,
          0.11480954322414949
        ],
        [
          -0.1303295690849775,
          0.24050301592568146
        ],
        [
          0.22578283483752237,
          -0.0016070885163857462
        ]
      ]
    },
    {
      "charge": 9.722623231188981,
      "spin": 0.0005568198569909067,
      "polarization": 5.72705373591663e-05,
      "quadrature_error": 5.378063865150696e-11,
      "realization": 62,
      "onsite": [
        [
          0.019540769365712862,
          -0.11433800324280602
        ],
        [
          0.03633051134472165,
          0.017873111367295247
        ],
        [
          -0.22971496443260636,
          -0.16780333915990703
        ],
        [
          -0.051784278178202414,
          0.07051253969340116
        ],
        [
          0.08329833269293518,
          0.05014572486305047
        ],
        [
          0.08186413286723221,
          -0.1799695253169939
        ]
      ]
    },
    {
      "charge": 9.485672739090807,
      "spin": -0.010504265526404504,
      "polarization": -0.0011073822400720233,
      "quadrature_error": 4.24954444318525e-10,
      "realization": 63,
      "onsite": [
        [
          0.23969025637245833,
          -0.2392411425158305
        ],
        [
          0.16107778465236228,
          0.21761670285201995
        ],
        [
          0.2221211322909487,
          0.02774191123275227
        ],
        [
          0.22087817734031628,
          0.18986737304765045
        ],
        [
          0.04772859317219302,
          -0.17433562955524434
        ],
        [
          -0.2145381042595612,
          0.22940054701169055
        ]
      ]
    },
    {
      "charge": 9.781909891546686,
      "spin": 0.04165210531549016,
      "polarization": 0.004258074933964072,
      "quadrature_error": 1.2550246502280317e-10,
      "realization": 64,
      "onsite": [
        [
          0.0360600152513304,
          0.06136223732976698
        ],
        [
          -0.23486534325640113,
          -0.015482868561328633
        ],
        [
          -0.21770798753001658,
          -0.019861057398043613
        ],
        [
          -0.21254380547279805,
          -0.0722196038171003
        ],
        [
          -0.048366569077045174,
          -0.1805675838287451
        ],
        [
          -0.18336266724703587,
          -0.09678405046232136
        ]
      ]
    },
    {
      "charge": 9.692137105623079,
      "spin": 0.024319621156217067,
      "polarization": 0.002509211424806153,
      "quadrature_error": 4.784288881013431e-09,
      "realization": 65,
      "onsite": [
        [
          0.08146732604815649,
          0.1907700403840456
        ],
        [
          -0.026440482570400825,
          -0.1972169795722421
        ],
        [
          0.09831714066878067,
          -0.07359821305174108
        ],
        [
          0.24800386947226316,
          -0.2444864113599755
        ],
        [
          0.07459766426279801,
          -0.08317737679783999
        ],
        [
          -0.06001685471371332,
          -0.1489209036558139
        ]
      ]
    },
    {
      "charge": 9.656386625833003,
      "spin": -0.049086398366826635,
      "polarization": -0.005083309137137229,
      "quadrature_error": 5.847115533357179e-09,
      "realization": 66,
      "onsite": [
        [
          -0.24403840347156508,
          -0.08923452280492028
        ],
        [
          0.2036095016556902,
          -0.051380146023775275
        ],
        [
          0.10405008570683927,
          -0.13809520328966574
        ],
        [
          0.14479653596962844,
          0.010788508951239395
        ],
        [
          -0.005678835840687735,
          0.19406951868522687
        ],
        [
          -0.03730087858720876,
          -0.009999590655810353
        ]
      ]
    },
    {
      "charge": 9.643919522782257,
      "spin": 0.01742694113047071,
      "polarization": 0.0018070392530031255,
      "quadrature_error": 2.118760990392398e-11,
      "realization": 67,
      "onsite": [
        [
          0.1133131640254138,
          -0.17054050493817413
        ],
        [
          0.1378402452835285,
          -0.1455825785382484
        ],
        [
          -0.18548145932920207,
          -0.11182729216029436
        ],
        [
          0.08628967826083378,
          0.034487175137901394
        ],
        [
          -0.09602533985828882,
          -0.13206817763942819
        ],
        [
          -0.028672672880768635,
          -0.15289227253821164
        ]
      ]
    },
    {
      "charge": 9.574056519905604,
      "spin": -0.012940496868285594,
      "polarization": -0.0013516211066208728,
      "quadrature_error": 1.283713520042078e-11,
      "realization": 68,
      "onsite": [
        [
          -0.154543415681562,
          -0.044054933593134116
        ],
        [
          -0.23397200082634056,
          0.016856363393619622
        ],
        [
          0.15621836095795677,
          -0.1527746753051068
        ],
        [
          -0.20878403977734322,
          -0.09304401496951087
        ],
        [
          -0.06477395662364538,
          -0.0888624805727603
        ],
        [
          -0.09441234532819842,
          -0.10821046487727048
        ]
      ]
    },
    {
      "charge": 9.744540832948225,
      "spin": 0.002857682765541127,
      "polarization": 0.0002932598687337565,
      "quadrature_error": 1.8360588140540808e-08,
      "realization": 69,
      "onsite": [
        [
          -0.14097282423435525,
          0.1947014649597958
        ],
        [
          0.074987090028587,
          0.19504241603969474
        ],
        [
          0.12071453204081656,
          0.19123309993795184
        ],
        [
          0.07693626347422372,
          0.10828263539035488
        ],
        [
          0.08525434741452376,
          -0.20267425454155918
        ],
        [
          0.07716187364731208,
          -0.17472996897595316
        ]
      ]
    },
    {
      "charge": 9.721595193180145,
      "spin": -0.012122360221014185,
      "polarization": -0.0012469517584437393,
      "quadrature_error": 6.692342606275327e-11,
      "realization": 70,
      "onsite": [
        [
          0.13855311297771034,
          -0.16529589341991285
        ],
        [
          0.11271406871048006,
          0.11453858602147826
        ],
        [
          0.10038484447190454,
          -0.15662469604108786
        ],
        [
          0.010597058273906723,
          0.21133510625052648
        ],
        [
          -0.1393308633536639,
          0.20268319969840398
        ],
        [
          0.05238467257452856,
          0.21739785774789622
        ]
      ]
    },
    {
      "charge": 9.639477976373925,
      "spin": 0.006415324181599255,
      "polarization": 0.0006655260997870449,
      "quadrature_error": 1.6563852747269182e-09,
      "realization": 71,
      "onsite": [
        [
          -0.10542319749154394,
          0.15308473085938157
        ],
        [
          0.017986535566179074,
          -0.07950366229248262
        ],
        [
          -0.13310521618305649,
          -0.23100908888906818
        ],
        [
          0.2414706601352739,
          -0.172909212659407
        ],
        [
          0.0789059879364481,
          0.13790957918205582
        ],
        [
          -0.1730261226587239,
          0.03579117362345624
        ]
      ]
    },
    {
      "charge": 9.616628238288145,
      "spin": 0.017419422942116333,
      "polarization": 0.0018113857071818307,
      "quadrature_error": 2.2209430585640352e-08,
      "realization": 72,
      "onsite": [
        [
          0.15837180533735024,
          0.10551745859255734
        ],
        [
          -0.12092168674393633,
          0.06855139125167947
        ],
        [
          -0.1624480945887981,
          0.1079151030324021
        ],
        [
          0.22939194312855554,
          0.003803088237661012
        ],
        [
          -0.06322724856470141,
          0.22732879897649905
        ],
        [
          -0.15932393432990227,
          0.01006902063097459
        ]
      ]
    },
    {
      "charge": 9.79471806417234,
      "spin": 0.02917196784165584,
      "polarization": 0.0029783366555861035,
      "quadrature_error": 1.1165423133266701e-08,
      "realization": 73,
      "onsite": [
        [
          0.1588129167449932,
          0.024727792941830973
        ],
        [
          -0.06590885674139918,
          0.04277187749538219
        ],
        [
          -0.0056864361684197395,
          -0.09878334728348892
        ],
        [
          0.0858254978074966,
          -0.023287175778936076
        ],
        [
          -0.21142252426194919,
          0.05549652272103722
        ],
        [
          0.01741651417304052,
          0.1771662921342923
        ]
      ]
    },
    {
      "charge": 9.420286919137936,
      "spin": -0.009176560320454505,
      "polarization": -0.0009741274760763089,
      "quadrature_error": 5.990311565114237e-09,
      "realization": 74,
      "onsite": [
        [
          -0.2065249396123014,
          -0.005636823993585671
        ],
        [
          0.16593171077291613,
          -0.06732783229573486
        ],
        [
          -0.13945021894282889,
          0.22218048867568402
        ],
        [
          -0.018018447725976383,
          0.09528102346087597
        ],
        [
          -0.15329748132755294,
          -0.18138279694185844
        ],
        [
          -0.1356194194195675,
          -0.23133040741142347
        ]
      ]
    },
    {
      "charge": 9.64070909328624,
      "spin": -0.0028085279066907146,
      "polarization": -0.0002913196404449715,
      "quadrature_error": 2.724827831618797e-11,
      "realization": 75,
      "onsite": [
        [
          0.004119961342994249,
          -0.22974964608296755
        ],
        [
          0.002808009239111453,
          -0.12678430366293164
        ],
        [
          -0.21097872775078613,
          -0.06401593002312161
        ],
        [
          -0.20837555462245283,
          0.10510055880315816
        ],
        [
          -0.053641577499406234,
          -0.24548349769968858
        ],
        [
          -0.05512307877974604,
          0.039412114740328796
        ]
      ]
    },
    {
      "charge": 9.783460952456808,
      "spin": 0.013241853068291754,
      "polarization": 0.0013534937311694875,
      "quadrature_error": 5.9306732004688215e-09,
      "realization": 76,
      "onsite": [
        [
          0.21750634338886426,
          -0.052399399968682925
        ],
        [
          0.06551797181354341,
          -0.1880648644098854
        ],
        [
          0.15508978976011412,
          -0.17895812589202387
        ],
        [
          -0.11497096262437534,
          0.04600068730014528
        ],
        [
          0.060289427673969276,
          -0.0003677891474340722
        ],
        [
          0.17437365268885896,
          -0.15230099575639894
        ]
      ]
    },
    {
      "charge": 9.716650925939591,
      "spin": -0.0373108179105877,
      "polarization": -0.003839884564647955,
      "quadrature_error": 5.778114993233899e-09,
      "realization": 77,
      "onsite": [
        [
          -0.23797495357598608,
          -0.038434158510190664
        ],
        [
          0.019034901303637553,
          0.10586158875711171
        ],
        [
          0.042950290858890516,
          -0.20166922576745555
        ],
        [
          0.17129600304730208,
          -0.10846612712868114
        ],
        [
          0.11151992310605952,
          0.03175861664895174
        ],
        [
          -0.12964809981048514,
          0.09645094006782629
        ]
      ]
    },
    {
      "charge": 9.744224750658148,
      "spin": -0.027677062614635914,
      "polarization": -0.0028403555257452925,
      "quadrature_error": 1.0308056637832745e-09,
      "realization": 78,
      "onsite": [
        [
          -0.07294951323004073,
          -0.07560591069530392
        ],
        [
          -0.07486751029141675,
          -0.09889139929282581
        ],
        [
          -0.24512503300043115,
          0.13619491784050686
        ],
        [
          -0.11099133310522086,
          0.2155396390617627
        ],
        [
          -0.01842053101163621,
          0.08242196967404719
        ],
        [
          0.11356136433176428,
          -0.14408312271760032
        ]
      ]
    },
    {
      "charge": 9.643671450124147,
      "spin": -0.006877627495721902,
      "polarization": -0.0007131752187216377,
      "quadrature_error": 2.8284040882241575e-10,
      "realization": 79,
      "onsite": [
        [
          -0.18877067212889626,
          0.12332788592550664
        ],
        [
          0.2133133655132583,
          -0.14994631822382487
        ],
        [
          -0.045795931554449665,
          0.020894410608595537
        ],
        [
          -0.23749974292542225,
          0.2248422179003952
        ],
        [
          -0.21915686633982895,
          0.10582725178150143
        ],
        [
          -0.016452353273665454,
          0.17120876711527738
        ]
      ]
    },
    {
      "charge": 9.655549497939754,
      "spin": 0.015442349545839566,
      "polarization": 0.0015993237411433255,
      "quadrature_error": 1.5860078711090412e-08,
      "realization": 80,
      "onsite": [
        [
          0.0473934678053991,
          -0.04712037545520725
        ],
        [
          0.050810975075288034,
          0.21930393766757295
        ],
        [
          -0.018299731941032404,
          -0.05369386372672791
        ],
        [
          -0.05299024595177482,
          0.13539696967686637
        ],
        [
          -0.0762791599947758,
          0.11680342759190959
        ],
        [
          -0.20282721851094337,
          -0.14165370010992034
        ]
      ]
    },
    {
      "charge": 9.814134955586493,
      "spin": 0.0680838818105983,
      "polarization": 0.006937328875006244,
      "quadrature_error": 1.4302620649590117e-09,
      "realization": 81,
      "onsite": [
        [
          0.018847666201291247,
          0.10864117794433126
        ],
        [
          -0.027435903840962395,
          0.10983903543433854
        ],
        [
          -0.18728224510626024,
          -0.0962187638198243
        ],
        [
          -0.1706586831339854,
          -0.13183805239926516
        ],
        [
          -0.09402056965471622,
          -0.23484257617057974
        ],
        [
          0.11304167003673671,
          -0.21690555198051387
        ]
      ]
    },
    {
      "charge": 9.474953935395327,
      "spin": -0.004431103235253104,
      "polarization": -0.00046766488422703064,
      "quadrature_error": 4.625661563823424e-09,
      "realization": 82,
      "onsite": [
        [
          0.188394941334737,
          -0.00427807499492977
        ],
        [
          -0.2466179387173622,
          -0.006814135281356548
        ],
        [
          0.1513312271492751,
          0.14942407656334616
        ],
        [
          0.008467036335994438,
          0.03730838616535914
        ],
        [
          0.12594414649839192,
          -0.041352285382264875
        ],
        [
          -0.2125412438292199,
          -0.16775178156540976
        ]
      ]
    },
    {
      "charge": 9.759811223975422,
      "spin": 0.019951352088195658,
      "polarization": 0.0020442354498808593,
      "quadrature_error": 5.004742578139787e-09,
      "realization": 83,
      "onsite": [
        [
          0.1626494417542551,
          -0.050698627702192633
        ],
        [
          0.24986259320677495,
          0.003293500829594509
        ],
        [
          -0.07048384313699829,
          -0.15198171457371257
        ],
        [
          0.08794967525715064,
          -0.11338176198350391
        ],
        [
          0.035188126391368924,
          0.24103392128531598
        ],
        [
          -0.05395365289095244,
          0.018622577431272547
        ]
      ]
    },
    {
      "charge": 9.576101348462773,
      "spin": 0.0596587895121713,
      "polarization": 0.006229966386242161,
      "quadrature_error": 7.945951702474852e-09,
      "realization": 84,
      "onsite": [
        [
          0.1699492492511327,
          0.006493996297838145
        ],
        [
          0.23780634517552462,
          0.24199537436664126
        ],
        [
          -0.05958385520378828,
          -0.22396047002412306
        ],
        [
          -0.06787447543045777,
          0.13835477878438002
        ],
        [
          -0.1608243198005017,
          0.02572412632966925
        ],
        [
          -0.08109197154467279,
          0.16768244738468646
        ]
      ]
    },
    {
      "charge": 9.47348522917698,
      "spin": -0.026106825389577034,
      "polarization": -0.002755778339018437,
      "quadrature_error": 8.808463261891469e-09,
      "realization": 85,
      "onsite": [
        [
          -0.018477900689461257,
          -0.08242973956977118
        ],
        [
          -0.10574835940229815,
          -0.18519672276542504
        ],
        [
          0.02375198632899911,
          0.2332973138422148
        ],
        [
          -0.05808461140557314,
          0.17051478619869642
        ],
        [
          -0.196952984153764,
          -0.1985027627844987
        ],
        [
          0.2166303327218812,
          0.09786751005984179
        ]
      ]
    },
    {
      "charge": 9.592050366531723,
      "spin": -0.059590509893711605,
      "polarization": -0.006212489261069033,
      "quadrature_error": 6.818052393758412e-09,
      "realization": 86,
      "onsite": [
        [
          -0.24619914300541235,
          -0.22671164244595104
        ],
        [
          -0.014512951889146863,
          0.1706081504971363
        ],
        [
          -0.07526116978833697,
          0.022191850060009732
        ],
        [
          0.07543458312664031,
          -0.05083768101531583
        ],
        [
          0.12365323480379986,
          -0.08343619510311051
        ],
        [
          -0.12514575337008849,
          0.09033419567623774
        ]
      ]
    },
    {
      "charge": 9.808282014360653,
      "spin": 0.033933838527060264,
      "polarization": 0.003459712769002413,
      "quadrature_error": 2.3339869862159233e-11,
      "realization": 87,
      "onsite": [
        [
          0.24042961303687294,
          -0.1471164056308934
        ],
        [
          0.09361586618947143,
          -0.11303587840469076
        ],
        [
          -0.2442667384866537,
          -0.20359516841972974
        ],
        [
          -0.023033106415306814,
          -0.009265827773137614
        ],
        [
          -0.010308078236164031,
          -0.01659860754189696
        ],
        [
          0.002025805647108969,
          0.05814329126987855
        ]
      ]
    },
    {
      "charge": 9.797869638366036,
      "spin": 0.009112721752399138,
      "polarization": 0.0009300717491398306,
      "quadrature_error": 1.1402181004810791e-08,
      "realization": 88,
      "onsite": [
        [
          -0.05789721076534621,
          0.15018592711811046
        ],
        [
          -0.17294137359339762,
          0.030515649689199398
        ],
        [
          -0.11003723191610731,
          0.10629015433847327
        ],
        [
          -0.1966230176831265,
          0.1531805564652985
        ],
        [
          -0.010336165988214963,
          -0.09373252373491692
        ],
        [
          -0.031459447008468644,
          0.12164940502848126
        ]
      ]
    },
    {
      "charge": 9.597271709250347,
      "spin": -0.04019872324742582,
      "polarization": -0.004188557380185477,
      "quadrature_error": 1.237400511164128e-10,
      "realization": 89,
      "onsite": [
        [
          -0.13703062399207477,
          -0.24772172867598363
        ],
        [
          0.015204891297307566,
          0.12474335015172155
        ],
        [
          -0.10578056954161397,
          -0.03631082877459596
        ],
        [
          -0.1960333112465082,
          -0.14018096280341324
        ],
        [
          0.02193556975559474,
          0.1521953092445597
        ],
        [
          0.22243703616700655,
          -0.13462132876714983
        ]
      ]
    },
    {
      "charge": 9.727860965652463,
      "spin": 0.0021743101044717833,
      "polarization": 0.00022351369043502247,
      "quadrature_error": 2.1999826889046402e-11,
      "realization": 90,
      "onsite": [
        [
          -0.06354156258105603,
          -0.0299195735281636
        ],
        [
          0.1482717444947022,
          -0.2235772047070544
        ],
        [
          -0.035746960477484824,
          -0.14495258418244944
        ],
        [
          0.16184898585011698,
          -0.20528594684068557
        ],
        [
          -0.08850929963578796,
          -0.05078333914283217
        ],
        [
          -0.04894751602384384,
          -0.021229808407023598
        ]
      ]
    },
    {
      "charge": 9.724761934831776,
      "spin": -0.023239640249170856,
      "polarization": -0.0023897387313854966,
      "quadrature_error": 9.864380786848377e-11,
      "realization": 91,
      "onsite": [
        [
          -0.02754180494937397,
          -0.23794421651103947
        ],
        [
          0.17054037103524333,
          -0.05774153680752492
        ],
        [
          0.09981575208608112,
          -0.20343365110520661
        ],
        [
          -0.05026839883018408,
          -0.10863140866010634
        ],
        [
          -0.19504326744574763,
          0.09221300093631635
        ],
        [
          0.08118050956714895,
          0.1493898100360635
        ]
      ]
    },
    {
      "charge": 9.846681799186255,
      "spin": -0.0161880737885215,
      "polarization": -0.00164401309178685,
      "quadrature_error": 7.049576669604646e-11,
      "realization": 92,
      "onsite": [
        [
          0.07197543599166811,
          0.19323098168284564
        ],
        [
          0.10206861702047604,
          -0.0005888408023606573
        ],
        [
          0.19339632104883242,
          0.24485088955920176
        ],
        [
          -0.01587786185198803,
          0.09409616380544034
        ],
        [
          0.19661814423088453,
          0.12978093087853704
        ],
        [
          0.13653766523050337,
          0.15831610034954896
        ]
      ]
    },
    {
      "charge": 9.689568612771588,
      "spin": -0.00823010431465905,
      "polarization": -0.0008493777838376776,
      "quadrature_error": 1.1406210669379967e-09,
      "realization": 93,
      "onsite": [
        [
          -0.10698785863826515,
          0.17269605425689327
        ],
        [
          0.21523871045349935,
          -0.23285485433382924
        ],
        [
          0.10552976160178684,
          0.05263943018274175
        ],
        [
          0.034845242471957805,
          -0.091878567615436
        ],
        [
          0.007924666579371353,
          0.08252147071535376
        ],
        [
          -0.04810735977852759,
          0.07389111188922637
        ]
      ]
    },
    {
      "charge": 9.643227302402945,
      "spin": 0.01694772193448713,
      "polarization": 0.0017574740699375629,
      "quadrature_error": 1.068139463350784e-09,
      "realization": 94,
      "onsite": [
        [
          0.055051763244642504,
          0.015679782426452682
        ],
        [
          0.22477094598121472,
          0.03736629692815102
        ],
        [
          0.2367833588082739,
          0.12642558186869163
        ],
        [
          0.13049640999207868,
          -0.1354823635580404
        ],
        [
          0.05837345298508079,
          -0.2090193854612003
        ],
        [
          -0.1728824676270651,
          -0.1266868585302653
        ]
      ]
    },
    {
      "charge": 9.789234620924246,
      "spin": -0.028828854840459838,
      "polarization": -0.0029449549384421613,
      "quadrature_error": 6.701191375604684e-09,
      "realization": 95,
      "onsite": [
        [
          -0.2170746799812298,
          0.09139061464866005
        ],
        [
          -0.04784934227027027,
          0.09673322754408398
        ],
        [
          -0.048892420719398644,
          -0.13065063690881273
        ],
        [
          0.1809652864913932,
          -0.025118005716187386
        ],
        [
          0.09645195466728379,
          0.052624271918191246
        ],
        [
          0.2174732565590129,
          -0.00316364539313313
        ]
      ]
    },
    {
      "charge": 9.667734004623764,
      "spin": 0.032799481383421494,
      "polarization": 0.0033926751985247595,
      "quadrature_error": 8.331919161659302e-11,
      "realization": 96,
      "onsite": [
        [
          -0.07045807829244488,
          0.1180524206437023
        ],
        [
          -0.022587792575048005,
          -0.1662827090143693
        ],
        [
          -0.20564172292760408,
          0.028808817179403423
        ],
        [
          -0.07951295024662786,
          -0.12590697085920288
        ],
        [
          -0.24881221572547096,
          -0.06143538329745213
        ],
        [
          0.11916018505223092,
          -0.22418539732538062
        ]
      ]
    },
    {
      "charge": 9.54487982000402,
      "spin": 0.000854120706766799,
      "polarization": 8.948469995156412e-05,
      "quadrature_error": 1.6472079300233163e-08,
      "realization": 97,
      "onsite": [
        [
          0.24799631436934455,
          -0.24672045363956802
        ],
        [
          -0.16338618252009773,
          0.004547841145482456
        ],
        [
          -0.024637952306047983,
          0.06501495928989337
        ],
        [
          -0.0054144778474815025,
          0.19878762956429352
        ],
        [
          -0.24356155169399613,
          -0.1409036812439139
        ],
        [
          -0.03193205929760534,
          0.05382360787277235
        ]
      ]
    },
    {
      "charge": 9.636895195911618,
      "spin": -0.016231319076479196,
      "polarization": -0.0016842892598194087,
      "quadrature_error": 4.321916556363653e-09,
      "realization": 98,
      "onsite": [
        [
          0.13106120467382165,
          -0.1042490502395566
        ],
        [
          -0.1882513362872067,
          -0.09009760248415805
        ],
        [
          -0.13671889443407215,
          -0.14646078628413461
        ],
        [
          -0.008088399264125357,
          -0.041452601807724976
        ],
        [
          0.2129584044087438,
          0.11432926060138127
        ],
        [
          -0.1004789682072581,
          0.011095760499286178
        ]
      ]
    },
    {
      "charge": 9.616540163142856,
      "spin": 0.030128771610209132,
      "polarization": 0.0031330157311340668,
      "quadrature_error": 1.718990211615715e-08,
      "realization": 99,
      "onsite": [
        [
          0.18849310045225687,
          -0.026533044024327823
        ],
        [
          -0.11342536800522518,
          0.184692389986588
        ],
        [
          0.09945722932932116,
          0.053039512108431885
        ],
        [
          -0.16112021896720818,
          0.10561039219180052
        ],
        [
          -0.15764528372701225,
          -0.1624150614104788
        ],
        [
          0.21291816131239905,
          -0.007688294752784208
        ]
      ]
    },
    {
      "charge": 9.518072032583637,
      "spin": -0.015801810951439586,
      "polarization": -0.0016601903092710948,
      "quadrature_error": 6.704192623188474e-09,
      "realization": 100,
      "onsite": [
        [
          -0.08044216034857726,
          0.06370359708728734
        ],
        [
          0.14586164258606954,
          -0.21319220863641059
        ],
        [
          -0.24229091380359707,
          0.24032344960442947
        ],
        [
          -0.004361761115342033,
          -0.03568926044215176
        ],
        [
          -0.015307800309336705,
          0.17150481411050827
        ],
        [
          0.08106569087700827,
          0.04642559224468912
        ]
      ]
    },
    {
      "charge": 9.62572888218431,
      "spin": 0.06712439416863471,
      "polarization": 0.006973434946092369,
      "quadrature_error": 2.470762855072897e-11,
      "realization": 101,
      "onsite": [
        [
          0.23628973153203453,
          0.19818234166071824
        ],
        [
          -0.12397812276906234,
          -0.1232779554709878
        ],
        [
          -0.14947862862049777,
          -0.15038059796621922
        ],
        [
          -0.1667193687305858,
          0.1671567937583301
        ],
        [
          0.030081893113508118,
          -0.11711435270336829
        ],
        [
          -0.02838156003906117,
          -0.14416735640863976
        ]
      ]
    },
    {
      "charge": 9.689200690253921,
      "spin": -0.04181455844180817,
      "polarization": -0.0043155838937125315,
      "quadrature_error": 5.57759524589418e-09,
      "realization": 102,
      "onsite": [
        [
          -0.14626006440376832,
          -0.05685939253762029
        ],
        [
          -0.11841029887414001,
          0.01447194475541963
        ],
        [
          0.0878184838410353,
          0.0026843073866208433
        ],
        [
          0.19748373316276657,
          0.018425818432370733
        ],
        [
          -0.00753150214126902,
          -0.08688649492369016
        ],
        [
          0.23555495717698038,
          -0.23728566601908335
        ]
      ]
    },
    {
      "charge": 9.649111089135744,
      "spin": -0.027794855507231098,
      "polarization": -0.0028805612507173074,
      "quadrature_error": 1.5154090953129266e-10,
      "realization": 103,
      "onsite": [
        [
          0.04274854233479386,
          -0.17454333980703896
        ],
        [
          0.16063927428648794,
          0.058813387898339176
        ],
        [
          0.18999658908140776,
          0.24851189896796427
        ],
        [
          -0.0335338593815282,
          0.06202908458199463
        ],
        [
          0.12138183330114766,
          -0.21221733980362012
        ],
        [
          0.11069754195426196,
          -0.11374423119301774
        ]
      ]
    },
    {
      "charge": 9.60210993986653,
      "spin": -0.016877165187058354,
      "polarization": -0.001757651734124276,
      "quadrature_error": 2.6705988061415905e-10,
      "realization": 104,
      "onsite": [
        [
          -0.24836125741097498,
          0.11333843299586804
        ],
        [
          -0.2284483510206401,
          0.12078970561789565
        ],
        [
          0.12372814939078741,
          -0.12252871712408675
        ],
        [
          -0.24148231231353856,
          0.046060796030685525
        ],
        [
          0.028783240857503,
          -0.10822102495473385
        ],
        [
          0.09105704098559964,
          0.05970515548595756
        ]
      ]
    },
    {
      "charge": 9.665673444346865,
      "spin": -0.06463276281243913,
      "polarization": -0.006686834930290419,
      "quadrature_error": 2.1733918867796557e-10,
      "realization": 105,
      "onsite": [
        [
          -0.1714372818305876,
          0.026351382327670148
        ],
        [
          -0.13712275147266462,
          -0.045690935124818866
        ],
        [
          0.0333928557802754,
          0.20172719527876037
        ],
        [
          0.12094017445642075,
          0.07664531723727758
        ],
        [
          0.12747871160287322,
          0.1278819352848098
        ],
        [
          0.016479391958307055,
          -0.15812987362141856
        ]
      ]
    },
    {
      "charge": 9.745823550146449,
      "spin": 0.02932015163068187,
      "polarization": 0.0030084837345779034,
      "quadrature_error": 4.449530709414729e-09,
      "realization": 106,
      "onsite": [
        [
          0.161643271900824,
          0.07793698149181844
        ],
        [
          0.19701435641688247,
          -0.15709151399458043
        ],
        [
          -0.04619821594645146,
          0.14735717480496313
        ],
        [
          -0.015693046648461606,
          -0.003060076521230526
        ],
        [
          -0.12518321305166596,
          0.0554283097577295
        ],
        [
          -0.20139165097668754,
          0.22276554642403096
        ]
      ]
    },
    {
      "charge": 9.522635299653082,
      "spin": -0.016817135262521675,
      "polarization": -0.0017660169410388254,
      "quadrature_error": 2.171920736732952e-09,
      "realization": 107,
      "onsite": [
        [
          -0.08087243393701243,
          -0.06552024983244648
        ],
        [
          0.21773057762718506,
          0.17090107280177308
        ],
        [
          -0.09728556590023185,
          0.1678493417167261
        ],
        [
          0.20582424842070068,
          -0.054024373597191366
        ],
        [
          0.029616142292738845,
          0.0966010308910128
        ],
        [
          -0.14490525572759294,
          -0.13234455145339974
        ]
      ]
    },
    {
      "charge": 9.712716661162583,
      "spin": 0.0280144891863957,
      "polarization": 0.0028843103493809167,
      "quadrature_error": 1.759158541791377e-08,
      "realization": 108,
      "onsite": [
        [
          0.0234270819157415,
          0.04968073670425299
        ],
        [
          0.1795537298071525,
          -0.11890856223829993
        ],
        [
          -0.20838914804274244,
          -0.11663966672101433
        ],
        [
          -0.03599641540353771,
          -0.030347004536059652
        ],
        [
          0.12173251993380468,
          -0.1124887722040182
        ],
        [
          -0.07109863548377321,
          -0.002021086939137662
        ]
      ]
    },
    {
      "charge": 9.285629703580335,
      "spin": -0.024207022299149308,
      "polarization": -0.002606933839911321,
      "quadrature_error": 2.957210067679541e-09,
      "realization": 109,
      "onsite": [
        [
          -0.22400549264932862,
          -0.11356111956042952
        ],
        [
          -0.0231836182495897,
          0.2488045390781773
        ],
        [
          0.00022518567997020789,
          -0.051023574033733865
        ],
        [
          -0.18958470928775145,
          0.19214585311139537
        ],
        [
          0.20752614774257783,
          -0.10961510793403156
        ],
        [
          -0.2352503662356733,
          -0.20843114950987157
        ]
      ]
    },
    {
      "charge": 9.63700176550174,
      "spin": -0.07178048303293424,
      "polarization": -0.00744842480883338,
      "quadrature_error": 2.256534643768793e-09,
      "realization": 110,
      "onsite": [
        [
          -0.18465263292561573,
          -0.09709856711528203
        ],
        [
          0.2077413376718445,
          -0.02869527809396666
        ],
        [
          0.22394410243290236,
          0.19647262799823856
        ],
        [
          0.1790252385400397,
          0.19155027035862388
        ],
        [
          0.15280844828101964,
          -0.04054603976863902
        ],
        [
          -0.11259454264332835,
          0.09691988552986397
        ]
      ]
    },
    {
      "charge": 9.699867904341668,
      "spin": -0.03371665857280852,
      "polarization": -0.0034759915191955263,
      "quadrature_error": 1.1283404008092429e-10,
      "realization": 111,
      "onsite": [
        [
          -0.17474100486157607,
          0.23012215697618038
        ],
        [
          0.0016434988013664942,
          0.005839945032751315
        ],
        [
          0.23288844224776317,
          0.16502559458432714
        ],
        [
          -0.01367475777533167,
          0.013754006227691518
        ],
        [
          0.0719102615396251,
          0.17237129674469476
        ],
        [
          0.09786123331955704,
          -0.08446882013922274
        ]
      ]
    },
    {
      "charge": 9.439152297762798,
      "spin": -0.03345827383871553,
      "polarization": -0.003544626973191817,
      "quadrature_error": 8.430647851722511e-10,
      "realization": 112,
      "onsite": [
        [
          -0.04516902117166505,
          -0.15649582156422848
        ],
        [
          0.08976002425424884,
          -0.24323637286939886
        ],
        [
          -0.16798950130026358,
          -0.14888871841490092
        ],
        [
          -0.2394932740317226,
          0.17659272341624632
        ],
        [
          0.16039332598279155,
          0.23156463114866782
        ],
        [
          -0.19124223387471195,
          -0.005903282915711239
        ]
      ]
    },
    {
      "charge": 9.625488371906513,
      "spin": 0.03669114641747478,
      "polarization": 0.0038118737460182905,
      "quadrature_error": 7.670064518679357e-09,
      "realization": 113,
      "onsite": [
        [
          0.20685208390284437,
          0.22104977623021438
        ],
        [
          -0.008702217991468308,
          0.03539241001440829
        ],
        [
          0.15148945906817146,
          0.07228314019537224
        ],
        [
          -0.20571884136001367,
          0.01223775555723211
        ],
        [
          0.2265711667598087,
          0.0470994121603448
        ],
        [
          -0.0013498135820507184,
          -0.11939305160517177
        ]
      ]
    },
    {
      "charge": 9.690938778522186,
      "spin": -0.030336666926143768,
      "polarization": -0.0031304157026952077,
      "quadrature_error": 2.7398548856944222e-09,
      "realization": 114,
      "onsite": [
        [
          0.02745385517367771,
          -0.24941205546312029
        ],
        [
          0.055860199129110444,
          -0.01967870456844245
        ],
        [
          -0.018258901292782903,
          -0.013007832693624655
        ],
        [
          -0.15520235556920597,
          0.18289100839945205
        ],
        [
          -0.13864390102131297,
          0.15013838057329104
        ],
        [
          0.17672990653270754,
          -0.21688815519100418
        ]
      ]
    },
    {
      "charge": 9.569539597848095,
      "spin": -0.010008507696047376,
      "polarization": -0.0010458713915869047,
      "quadrature_error": 1.3048595647998768e-08,
      "realization": 115,
      "onsite": [
        [
          -0.15906424488327053,
          0.1877720714531721
        ],
        [
          -0.14856299434178627,
          -0.13932241244526394
        ],
        [
          -0.14575719550203659,
          0.11826052937933584
        ],
        [
          -0.04925815737805328,
          -0.024888513745215002
        ],
        [
          0.2256419354171958,
          -0.1276241485568842
        ],
        [
          -0.13062040947754533,
          0.10688492068102717
        ]
      ]
    },
    {
      "charge": 9.476267219692598,
      "spin": 0.009475086374595224,
      "polarization": 0.0009998753892149726,
      "quadrature_error": 1.8340421367291612e-09,
      "realization": 116,
      "onsite": [
        [
          -0.10054223484230007,
          0.04650636516384776
        ],
        [
          -0.12841042481046205,
          0.2102744668261058
        ],
        [
          0.15800882483333228,
          -0.20296415255160283
        ],
        [
          0.020610790437217363,
          0.04365437021117785
        ],
        [
          -0.13250239641243555,
          -0.03018321477273772
        ],
        [
          -0.24433047628379212,
          -0.18755269627373589
        ]
      ]
    },
    {
      "charge": 9.666285181452727,
      "spin": 0.015426105144244105,
      "polarization": 0.0015958669597130328,
      "quadrature_error": 4.729402002778606e-09,
      "realization": 117,
      "onsite": [
        [
          0.22047832612298507,
          -0.08177843888100961
        ],
        [
          0.09596239101847837,
          -0.11897792467773083
        ],
        [
          0.18714581395049723,
          0.01143055500308987
        ],
        [
          -0.09514061036173743,
          -0.07984765524209647
        ],
        [
          -0.08892264190856525,
          0.10175634593252547
        ],
        [
          -0.008926477969151803,
          -0.24544331667845537
        ]
      ]
    },
    {
      "charge": 9.811017247967024,
      "spin": 0.015839950454368066,
      "polarization": 0.0016145064323121355,
      "quadrature_error": 2.4984881858164924e-09,
      "realization": 118,
      "onsite": [
        [
          -0.04504018812657312,
          0.047733935576710684
        ],
        [
          0.21450427521385967,
          0.12858000543707393
        ],
        [
          0.034314919815303824,
          -0.0671421299667524
        ],
        [
          -0.1484423022587737,
          -0.11775642419754412
        ],
        [
          -0.04774307031211883,
          0.07205960812560591
        ],
        [
          -0.02791158024805729,
          0.24796322943629218
        ]
      ]
    },
    {
      "charge": 9.734143471734017,
      "spin": -0.021906004598595714,
      "polarization": -0.0022504295999135745,
      "quadrature_error": 6.5188826947210816e-09,
      "realization": 119,
      "onsite": [
        [
          0.07589010462513285,
          -0.016887771650254013
        ],
        [
          0.046475037299587685,
          -0.1485860612601081
        ],
        [
          -0.14162004763655506,
          0.053610322081149575
        ],
        [
          -0.004500294800996396,
          -0.015298868284979505
        ],
        [
          0.21403823446069847,
          0.18780986625470436
        ],
        [
          -0.018743894402645567,
          0.1117943737993316
        ]
      ]
    },
    {
      "charge": 9.823131981132791,
      "spin": -0.009364649295724429,
      "polarization": -0.0009533262215870695,
      "quadrature_error": 6.486356659424483e-11,
      "realization": 120,
      "onsite": [
        [
          -0.110298302250527,
          0.21141340248760876
        ],
        [
          -0.02325909964089734,
          0.10370378185593432
        ],
        [
          -0.09193540838877912,
          0.12839484207079355
        ],
        [
          0.19388090625347065,
          0.07534169665729801
        ],
        [
          0.13734367216226223,
          0.05971351967051136
        ],
        [
          0.04065454752648645,
          -0.10132362523954186
        ]
      ]
    },
    {
      "charge": 9.702441023018146,
      "spin": -0.031622121327960356,
      "polarization": -0.0032591923262341705,
      "quadrature_error": 8.307662582003674e-09,
      "realization": 121,
      "onsite": [
        [
          -0.08703444603689425,
          -0.10188984526357892
        ],
        [
          0.10474604234191437,
          0.2030501115688112
        ],
        [
          0.011380817807781163,
          -0.07814200356648365
        ],
        [
          0.18067237519227547,
          -0.07981975743467634
        ],
        [
          0.20659706534433792,
          0.04748411362704641
        ],
        [
          -0.05710815270559755,
          -0.02148782544976663
        ]
      ]
    },
    {
      "charge": 9.763604224105583,
      "spin": -0.03990092060425228,
      "polarization": -0.004086699920275342,
      "quadrature_error": 1.5275323221655234e-08,
      "realization": 122,
      "onsite": [
        [
          -0.23290573945410808,
          0.03547324951723968
        ],
        [
          -0.04653337773803856,
          0.18017842517775562
        ],
        [
          0.07135827622794516,
          0.12757568147355824
        ],
        [
          0.027535378052166493,
          0.10481745355175498
        ],
        [
          0.010965748762045313,
          -0.028190902947472174
        ],
        [
          0.2065431286907089,
          -0.18819338366911798
        ]
      ]
    },
    {
      "charge": 9.892134790331557,
      "spin": 0.02728835006885963,
      "polarization": 0.002758590602256138,
      "quadrature_error": 9.083536192765037e-12,
      "realization": 123,
      "onsite": [
        [
          0.22616059717865128,
          0.1931570167595592
        ],
        [
          -0.0770282013731256,
          0.2204875344632457
        ],
        [
          0.11777206341093105,
          0.09252001809785065
        ],
        [
          0.1222503276382374,
          0.06049052994437609
        ],
        [
          0.2149714120910547,
          -0.11206080002319563
        ],
        [
          0.17698289223423225,
          0.11848543809734663
        ]
      ]
    },
    {
      "charge": 9.807839896393702,
      "spin": 0.03468044812603766,
      "polarization": 0.003535992480748947,
      "quadrature_error": 3.772649042521641e-09,
      "realization": 124,
      "onsite": [
        [
          0.019370487295981897,
          0.24767012481706663
        ],
        [
          0.09505355156017015,
          -0.048094250818649875
        ],
        [
          -0.11859423197501406,
          -0.026212173990024623
        ],
        [
          0.005311177537790368,
          0.12120923290434615
        ],
        [
          -0.1981557280575006,
          0.24530841665117614
        ],
        [
          -0.16900407042341326,
          0.16013107919532904
        ]
      ]
    },
    {
      "charge": 9.580701395060759,
      "spin": -0.0025118179040679394,
      "polarization": -0.000262174740709786,
      "quadrature_error": 4.2885879263488576e-10,
      "realization": 125,
      "onsite": [
        [
          -0.011783899894877492,
          -0.034224262163255637
        ],
        [
          0.22661768516136765,
          0.045370208155637026
        ],
        [
          -0.1804546947262317,
          0.1504008688633699
        ],
        [
          -0.2482191712996828,
          0.0901178973488671
        ],
        [
          0.13275177870466165,
          -0.1620273119199218
        ],
        [
          0.010617393910895556,
          0.044334706915867106
        ]
      ]
    },
    {
      "charge": 9.679943755877632,
      "spin": 0.05679412342931248,
      "polarization": 0.0058671956017127954,
      "quadrature_error": 2.1091495787785003e-08,
      "realization": 126,
      "onsite": [
        [
          0.14726525182695638,
          -0.06769387316915393
        ],
        [
          0.15954084935712737,
          0.14195361024786346
        ],
        [
          -0.20815865994564298,
          -0.2028587751526466
        ],
        [
          -0.10839608157731956,
          0.006089267443215363
        ],
        [
          -0.20300426815446793,
          0.013084607269822857
        ],
        [
          -0.19097054468720454,
          0.2360340816813271
        ]
      ]
    },
    {
      "charge": 9.707132139382727,
      "spin": -0.03685229719264809,
      "polarization": -0.0037964144984835363,
      "quadrature_error": 6.16347189402747e-09,
      "realization": 127,
      "onsite": [
        [
          -0.03883093778005847,
          -0.11406302814942126
        ],
        [
          -0.09127325540791725,
          -0.09390081230686353
        ],
        [
          0.14315942518662467,
          -0.10095255828766792
        ],
        [
          -0.09128120557221897,
          -0.1160581845318957
        ],
        [
          0.004708777824661781,
          0.13978866636425796
        ],
        [
          0.11333586410090007,
          -0.03950022458469293
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N6_W1p0.json <==
{
  "sites": 6,
  "W": 1.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    6,
    10000
  ],
  "spin_mean": -0.005289263396594083,
  "spin_sd": 0.0515475352512244,
  "spin_se": 0.0045562014661991715,
  "spin_ci95_student": [
    -0.014305163861950788,
    0.003726637068762622
  ],
  "spin_ci95_bootstrap": [
    -0.013982153721124536,
    0.004025637231763517
  ],
  "spin_mean_absolute": 0.04190911752201155,
  "charge_mean": 8.81727512830565,
  "polarization_mean": -0.0006389398293946008,
  "polarization_ratio_means": -0.0005998750543253698,
  "first_half_spin_mean": -0.009781426116213932,
  "maximum_quadrature_error": 2.22195572214368e-08,
  "records": [
    {
      "charge": 8.372481451419757,
      "spin": -0.03248101946194893,
      "polarization": -0.0038794973330685597,
      "quadrature_error": 1.2444805340439579e-08,
      "realization": 0,
      "onsite": [
        [
          -0.3642453356981774,
          0.09897963771038254
        ],
        [
          -0.43565372779380307,
          0.18860745373720134
        ],
        [
          0.4939027713910631,
          0.26848645788397996
        ],
        [
          -0.4492434179022562,
          -0.17248873087429628
        ],
        [
          0.18378997890953663,
          -0.2368229821668122
        ],
        [
          0.08428245792817946,
          -0.2923824616332341
        ]
      ]
    },
    {
      "charge": 8.492551589499291,
      "spin": 0.010203108773520837,
      "polarization": 0.0012014185213942749,
      "quadrature_error": 6.648716050394922e-09,
      "realization": 1,
      "onsite": [
        [
          0.3008015433390121,
          0.3443526658207603
        ],
        [
          -0.2756814224835461,
          0.4957504006502128
        ],
        [
          0.14870615710542512,
          -0.31016854622053736
        ],
        [
          0.44951379498432764,
          0.48022888209148096
        ],
        [
          0.2819058615142681,
          -0.3008101820446597
        ],
        [
          -0.13213481368719515,
          -0.4164694582477182
        ]
      ]
    },
    {
      "charge": 9.525908183065972,
      "spin": 0.006664261010219413,
      "polarization": 0.00069959324425007,
      "quadrature_error": 1.7445174987582486e-09,
      "realization": 2,
      "onsite": [
        [
          -0.005475201481947023,
          0.11833283497076152
        ],
        [
          -0.1546843421906937,
          0.09323003002447228
        ],
        [
          -0.29921015516942406,
          -0.3698202738815669
        ],
        [
          -0.38069591149951665,
          0.02135263729223391
        ],
        [
          0.23391194366979384,
          0.08981135146735186
        ],
        [
          0.27534963590922956,
          0.36638300955667746
        ]
      ]
    },
    {
      "charge": 8.660332427139188,
      "spin": -0.05128404901164313,
      "polarization": -0.00592171829928058,
      "quadrature_error": 1.0101378802591266e-08,
      "realization": 3,
      "onsite": [
        [
          -0.17935344701643996,
          -0.4917309154485393
        ],
        [
          0.12462048528266056,
          0.30548429295011204
        ],
        [
          -0.16911627501554316,
          -0.057722569604394036
        ],
        [
          0.12067741055950842,
          0.2616551654095095
        ],
        [
          0.09482294307130701,
          -0.4716531347654441
        ],
        [
          0.3834692908984014,
          -0.05918361758388646
        ]
      ]
    },
    {
      "charge": 9.357048678410177,
      "spin": -0.025588266457870913,
      "polarization": -0.0027346514202615567,
      "quadrature_error": 2.418971765558255e-10,
      "realization": 4,
      "onsite": [
        [
          -0.1436538444370259,
          -0.028268813643171797
        ],
        [
          -0.057307669551471596,
          0.16449824156978987
        ],
        [
          -0.46385859797653217,
          0.13153996227968334
        ],
        [
          -0.05308160093231595,
          0.013545745934266828
        ],
        [
          -0.2525807374279734,
          0.3439273982136897
        ],
        [
          0.35963271971425503,
          0.43265811642521523
        ]
      ]
    },
    {
      "charge": 8.332519253265602,
      "spin": -0.013775971817669153,
      "polarization": -0.0016532781262125742,
      "quadrature_error": 1.2695289914643489e-09,
      "realization": 5,
      "onsite": [
        [
          -0.35917383153452376,
          0.4418028465667341
        ],
        [
          -0.26194197071201786,
          -0.4293969352824224
        ],
        [
          0.4249538056190252,
          -0.23248119655908828
        ],
        [
          -0.4421126916214644,
          -0.005621619283468049
        ],
        [
          -0.4253052970665008,
          0.09245605876330365
        ],
        [
          -0.3920804238035043,
          -0.4896301660219451
        ]
      ]
    },
    {
      "charge": 8.966129553584391,
      "spin": -0.024248178464291694,
      "polarization": -0.002704419818983989,
      "quadrature_error": 1.4282525346742545e-10,
      "realization": 6,
      "onsite": [
        [
          0.18870513722322868,
          -0.4323635059065135
        ],
        [
          -0.29354358092055066,
          0.07864773455410146
        ],
        [
          0.2011504461693826,
          -0.022744697690124105
        ],
        [
          -0.20018745551705042,
          -0.055611341062391295
        ],
        [
          -0.24206449719251422,
          0.018034344407443004
        ],
        [
          0.3068213008801831,
          -0.4133944726422947
        ]
      ]
    },
    {
      "charge": 8.894354545886694,
      "spin": -0.08295464202574515,
      "polarization": -0.009326662389921095,
      "quadrature_error": 1.6205420378760527e-08,
      "realization": 7,
      "onsite": [
        [
          -0.3186859532076596,
          -0.3833457723232969
        ],
        [
          0.3364356692235835,
          0.10930975759912887
        ],
        [
          0.3994902307641962,
          -0.31380701867789806
        ],
        [
          0.19481265041861973,
          -0.1989564122254971
        ],
        [
          0.26798530376802177,
          0.33081510941563275
        ],
        [
          -0.3991633508770607,
          0.028833373822166997
        ]
      ]
    },
    {
      "charge": 8.88908884916031,
      "spin": -0.025837312341184956,
      "polarization": -0.002906632252148726,
      "quadrature_error": 2.045889794379958e-08,
      "realization": 8,
      "onsite": [
        [
          -0.36010897921655916,
          -0.24952550238707505
        ],
        [
          -0.04832769088394673,
          0.46597762732519366
        ],
        [
          -0.21875816915882984,
          0.020799861003147346
        ],
        [
          -0.28346218933804523,
          0.17005107414511333
        ],
        [
          -0.3408881813888981,
          0.4318927805219128
        ],
        [
          -0.15344874499303873,
          -0.23101146755526614
        ]
      ]
    },
    {
      "charge": 7.95056156164628,
      "spin": -0.0702740720179768,
      "polarization": -0.008838881564917475,
      "quadrature_error": 1.0311255942268937e-08,
      "realization": 9,
      "onsite": [
        [
          -0.23914448765066698,
          -0.43601185288581557
        ],
        [
          -0.21918119159421512,
          0.1420680448902406
        ],
        [
          0.13688399818325703,
          -0.3860835292009799
        ],
        [
          0.4074426680989316,
          0.40236002638352386
        ],
        [
          -0.3269379489685267,
          0.24444531951936155
        ],
        [
          0.4767515359928104,
          -0.1715509947618894
        ]
      ]
    },
    {
      "charge": 8.57682238575861,
      "spin": -0.04735264008840072,
      "polarization": -0.00552100043100198,
      "quadrature_error": 3.657235610802348e-09,
      "realization": 10,
      "onsite": [
        [
          -0.12227169955314243,
          -0.1340482476794561
        ],
        [
          -0.2802366909801597,
          -0.18647745212751576
        ],
        [
          0.1340342786951748,
          0.2775063308236575
        ],
        [
          -0.26735914983132336,
          -0.47677769187083796
        ],
        [
          -0.14597101517147137,
          0.1904155268704032
        ],
        [
          -0.34533315309597135,
          -0.14008420031344104
        ]
      ]
    },
    {
      "charge": 8.081656246171887,
      "spin": -0.046548473870334554,
      "polarization": -0.005759769093418642,
      "quadrature_error": 1.3101933835010132e-08,
      "realization": 11,
      "onsite": [
        [
          -0.40874087445127116,
          -0.035084085856205705
        ],
        [
          -0.19167868796633925,
          0.4396374279829487
        ],
        [
          0.14685053355762034,
          -0.23217026363218618
        ],
        [
          0.43692615890360487,
          0.4885446571962603
        ],
        [
          -0.3273969330525107,
          0.4834630150393556
        ],
        [
          -0.490259521467182,
          -0.16777860466879557
        ]
      ]
    },
    {
      "charge": 9.307833029728231,
      "spin": -0.04505234161915246,
      "polarization": -0.004840261044139926,
      "quadrature_error": 1.6403902953968366e-08,
      "realization": 12,
      "onsite": [
        [
          0.29719742697007323,
          -0.24556555599195729
        ],
        [
          -0.3370522819661358,
          -0.1172826750773791
        ],
        [
          -0.24724139767440834,
          0.11024482418436798
        ],
        [
          0.08982104294522975,
          0.3774238263644706
        ],
        [
          0.2904292553058363,
          -0.05752759750135805
        ],
        [
          0.43290040664016893,
          -0.2358873890678722
        ]
      ]
    },
    {
      "charge": 8.525777141058889,
      "spin": 0.12480508854635657,
      "polarization": 0.014638558630076503,
      "quadrature_error": 6.500236389643171e-10,
      "realization": 13,
      "onsite": [
        [
          0.28513121442128786,
          0.30357984435759444
        ],
        [
          0.2928005156981378,
          0.18910037345356778
        ],
        [
          -0.4483764728113162,
          0.1131885457143974
        ],
        [
          0.13780101979359816,
          -0.2771993272003247
        ],
        [
          -0.43022292622158387,
          -0.393796495295591
        ],
        [
          0.39664555871515894,
          0.006688815171105422
        ]
      ]
    },
    {
      "charge": 8.909276974331185,
      "spin": 0.01460140381704479,
      "polarization": 0.0016388988533091273,
      "quadrature_error": 8.575067114389745e-10,
      "realization": 14,
      "onsite": [
        [
          0.1795054294201549,
          0.21489034158348674
        ],
        [
          -0.49615194317069233,
          -0.1186043025543827
        ],
        [
          0.030656237937651265,
          0.16248071382636742
        ],
        [
          -0.47883105202364595,
          0.007839997608821703
        ],
        [
          -0.2189968784678249,
          0.23010226721489824
        ],
        [
          0.35548655947395436,
          -0.28625502381887546
        ]
      ]
    },
    {
      "charge": 9.134755071668174,
      "spin": -0.05180574655125574,
      "polarization": -0.00567127921272169,
      "quadrature_error": 7.517542613816112e-11,
      "realization": 15,
      "onsite": [
        [
          -0.13674102504639352,
          -0.13093283019228852
        ],
        [
          0.19943772896173662,
          0.126695898273136
        ],
        [
          -0.3222469230045857,
          0.33256952554733965
        ],
        [
          0.08421891308351648,
          0.4006493192160069
        ],
        [
          -0.4536208390757578,
          0.3183973055195579
        ],
        [
          0.059252020228097835,
          0.4520622879476893
        ]
      ]
    },
    {
      "charge": 9.052647662862832,
      "spin": 0.039210290756520196,
      "polarization": 0.004331361632174718,
      "quadrature_error": 1.66639494625423e-08,
      "realization": 16,
      "onsite": [
        [
          -0.23180273680639862,
          0.3663246297650672
        ],
        [
          0.45707507305679507,
          0.15963503480268926
        ],
        [
          -0.04605318187528118,
          0.05967958930281947
        ],
        [
          0.20918128765081934,
          -0.13525251228699764
        ],
        [
          0.2953025602362641,
          -0.28170082977487165
        ],
        [
          -0.31629259033329193,
          0.20075410488646295
        ]
      ]
    },
    {
      "charge": 8.812548919163316,
      "spin": -0.009148513051539095,
      "polarization": -0.0010381233778623581,
      "quadrature_error": 3.3999063686795057e-09,
      "realization": 17,
      "onsite": [
        [
          -0.10965004425788838,
          -0.15657683735623773
        ],
        [
          0.2550430956187498,
          0.30396265215110974
        ],
        [
          0.22000288677455193,
          0.45742577549800745
        ],
        [
          0.23548983283384362,
          -0.2578440097381862
        ],
        [
          -0.4416591484462,
          0.1324861312775626
        ],
        [
          -0.16312107856176494,
          0.11727121429080134
        ]
      ]
    },
    {
      "charge": 8.920962098035913,
      "spin": -0.05291615299732731,
      "polarization": -0.005931664367117714,
      "quadrature_error": 5.780430990595336e-11,
      "realization": 18,
      "onsite": [
        [
          -0.23512119366779138,
          -0.20630355248811882
        ],
        [
          -0.24750320431917283,
          0.13142425017541792
        ],
        [
          0.2657598164232837,
          -0.3953181172173753
        ],
        [
          0.2658117838790276,
          -0.10385220878773715
        ],
        [
          -0.19725596593177075,
          0.16778544428531283
        ],
        [
          0.34578280679119644,
          0.24772151593793656
        ]
      ]
    },
    {
      "charge": 8.822610439878826,
      "spin": -0.006134492693256067,
      "polarization": -0.0006953149223871117,
      "quadrature_error": 1.944804182095506e-09,
      "realization": 19,
      "onsite": [
        [
          0.3566791173796793,
          -0.058477670771556634
        ],
        [
          -0.43446872043197116,
          0.418950460215319
        ],
        [
          0.036101076653135666,
          0.3572978007336719
        ],
        [
          -0.31368071439497225,
          0.10700035018170018
        ],
        [
          0.42414218031120066,
          -0.29203612954860003
        ],
        [
          -0.05207071170172506,
          -0.051569695035201035
        ]
      ]
    },
    {
      "charge": 8.006270897152056,
      "spin": 0.0023555762888402,
      "polarization": 0.0002942164109982978,
      "quadrature_error": 1.5427586397984813e-09,
      "realization": 20,
      "onsite": [
        [
          -0.1164548497265443,
          -0.39695648806057693
        ],
        [
          0.4108483657654912,
          0.35304038491350076
        ],
        [
          -0.15734663723310727,
          -0.3453893993605528
        ],
        [
          -0.3912523340136925,
          0.2934025505842144
        ],
        [
          0.05202006276327764,
          -0.43156738875122025
        ],
        [
          -0.030447612707310223,
          0.19344743651453133
        ]
      ]
    },
    {
      "charge": 9.193533434829385,
      "spin": 0.07314169853306067,
      "polarization": 0.007955776639258836,
      "quadrature_error": 2.3900524984471616e-09,
      "realization": 21,
      "onsite": [
        [
          0.06771131012011877,
          0.1501054530753242
        ],
        [
          0.1256777118686495,
          -0.16846552167359286
        ],
        [
          0.09251718033933043,
          -0.11649515855159931
        ],
        [
          -0.3008477550345735,
          0.000788874300406528
        ],
        [
          -0.434256083416414,
          -0.4002200889589047
        ],
        [
          0.18216396416023584,
          -0.3042267723873361
        ]
      ]
    },
    {
      "charge": 9.045294287304317,
      "spin": -0.039148598211146295,
      "polarization": -0.004328062412086913,
      "quadrature_error": 5.719919591531355e-09,
      "realization": 22,
      "onsite": [
        [
          -0.3971171888467405,
          0.33802622500973645
        ],
        [
          0.18521052474157795,
          0.4021132214927774
        ],
        [
          0.4219338999735507,
          -0.26307216914906206
        ],
        [
          0.32844131598831716,
          0.47417121516424177
        ],
        [
          0.41336115756721004,
          0.15889785724487526
        ],
        [
          0.2535359068246623,
          -0.13792848758998577
        ]
      ]
    },
    {
      "charge": 8.85398475601161,
      "spin": -0.00993069492128288,
      "polarization": -0.0011216074112325768,
      "quadrature_error": 9.1290142220794e-09,
      "realization": 23,
      "onsite": [
        [
          -0.39345284143622905,
          0.49503487921800515
        ],
        [
          -0.24609353982886895,
          -0.35410565208323097
        ],
        [
          0.2197388914875803,
          -0.2106226864545172
        ],
        [
          0.3444062781810485,
          0.17582586760583174
        ],
        [
          -0.17765317624844446,
          -0.12768237011334949
        ],
        [
          -0.35728477088268473,
          -0.22082653115039175
        ]
      ]
    },
    {
      "charge": 8.226650426986275,
      "spin": -0.08494494316224513,
      "polarization": -0.010325580734972787,
      "quadrature_error": 1.8594695711374815e-08,
      "realization": 24,
      "onsite": [
        [
          -0.2935785656590588,
          -0.4256278316308487
        ],
        [
          0.2050695496752044,
          -0.13695629051880454
        ],
        [
          0.2639655941828164,
          -0.2380718602277616
        ],
        [
          -0.09888601631193461,
          -0.16855482229619578
        ],
        [
          0.49501754733034664,
          0.33339468128664485
        ],
        [
          -0.42213235838042873,
          -0.43046989633784283
        ]
      ]
    },
    {
      "charge": 8.395912154869071,
      "spin": 0.029440333604261647,
      "polarization": 0.003506508055493197,
      "quadrature_error": 5.636847513110979e-09,
      "realization": 25,
      "onsite": [
        [
          -0.008311936676129505,
          0.1435216351715637
        ],
        [
          -0.2992107357758169,
          0.4666136546947365
        ],
        [
          -0.38639118099279535,
          -0.1730775505223724
        ],
        [
          0.4401333331331988,
          0.1886883858473256
        ],
        [
          -0.24656260536173402,
          -0.05133664853390374
        ],
        [
          0.22752990596946643,
          -0.36497127730350365
        ]
      ]
    },
    {
      "charge": 8.15618388720665,
      "spin": 0.019645172151639426,
      "polarization": 0.0024086230059689783,
      "quadrature_error": 1.954904794961534e-08,
      "realization": 26,
      "onsite": [
        [
          0.0882359031070773,
          -0.0361539869540668
        ],
        [
          -0.23907375129324726,
          0.18765742491144255
        ],
        [
          -0.39357896447649443,
          -0.1156836429062883
        ],
        [
          0.4743650958541332,
          0.37728578585288275
        ],
        [
          -0.2921104104834973,
          -0.34091982615824457
        ],
        [
          0.2769228045774679,
          -0.40846869600673064
        ]
      ]
    },
    {
      "charge": 9.165115240240791,
      "spin": -0.005035830631515466,
      "polarization": -0.0005494563351920452,
      "quadrature_error": 4.811973892042445e-10,
      "realization": 27,
      "onsite": [
        [
          -0.2020302433243073,
          0.3424929041782584
        ],
        [
          -0.40781804532088617,
          0.02541944834306331
        ],
        [
          -0.05404860152515534,
          0.11039640483319235
        ],
        [
          0.41541564042319357,
          -0.00909996040174843
        ],
        [
          -0.3011809677257785,
          0.1770676525697361
        ],
        [
          -0.12169920422826841,
          0.36858961067414653
        ]
      ]
    },
    {
      "charge": 9.496368805360154,
      "spin": 0.058527883314785166,
      "polarization": 0.006163185583288377,
      "quadrature_error": 9.393367351035493e-09,
      "realization": 28,
      "onsite": [
        [
          0.057256611461246054,
          0.44178855990826593
        ],
        [
          0.2722669484269009,
          0.2910152693309995
        ],
        [
          0.3852333450882547,
          0.075410236498196
        ],
        [
          0.17139509020315935,
          -0.44244450662869395
        ],
        [
          0.02798833549467561,
          -0.1149241438173898
        ],
        [
          0.031120462498128054,
          -0.07502663505952856
        ]
      ]
    },
    {
      "charge": 9.024028497325126,
      "spin": 0.06428704771630957,
      "polarization": 0.007123985450108599,
      "quadrature_error": 1.3292304184766253e-09,
      "realization": 29,
      "onsite": [
        [
          0.18539268777252682,
          0.47772909846072964
        ],
        [
          -0.19909697190000775,
          -0.0011637939563646782
        ],
        [
          0.2698625957992916,
          -0.4590281435667616
        ],
        [
          0.2888767446366859,
          -0.3111955472004869
        ],
        [
          0.2693673791451272,
          0.13296908238740301
        ],
        [
          -0.47598284037490257,
          -0.1114334240432977
        ]
      ]
    },
    {
      "charge": 9.23780786051718,
      "spin": -0.0833003453322282,
      "polarization": -0.009017328200585092,
      "quadrature_error": 1.5130918076398748e-09,
      "realization": 30,
      "onsite": [
        [
          -0.46432201167977394,
          -0.4497269504069673
        ],
        [
          -0.4064442891824357,
          -0.13191230002882826
        ],
        [
          -0.11754582323150642,
          -0.30566679939708064
        ],
        [
          -0.3214037226437335,
          -0.3073957973040212
        ],
        [
          -0.24831850402518463,
          -0.05778787053901491
        ],
        [
          0.3031964963571151,
          0.0537223962359612
        ]
      ]
    },
    {
      "charge": 8.828530207794872,
      "spin": -0.013410230594796497,
      "polarization": -0.0015189652500657877,
      "quadrature_error": 1.36023048779124e-09,
      "realization": 31,
      "onsite": [
        [
          0.2348456025903891,
          -0.15066590838479632
        ],
        [
          -0.1883207867629515,
          0.21755078087816293
        ],
        [
          0.2593694169379023,
          0.05481449548119033
        ],
        [
          -0.17930719242735405,
          0.01193673606134249
        ],
        [
          -0.015926817675778637,
          0.4236797468967658
        ],
        [
          -0.13987988948856445,
          -0.4122807941124441
        ]
      ]
    },
    {
      "charge": 9.031792226883868,
      "spin": 0.06014972770488958,
      "polarization": 0.006659777615991762,
      "quadrature_error": 6.666618761403163e-10,
      "realization": 32,
      "onsite": [
        [
          0.17486720887928175,
          0.39563449219718194
        ],
        [
          0.4113783618411433,
          -0.37898796823674075
        ],
        [
          0.12042232895558314,
          -0.4469815141847684
        ],
        [
          0.1309836420990499,
          -0.09506599873075694
        ],
        [
          -0.35649511477367524,
          -0.26794984366559715
        ],
        [
          0.012615432822432382,
          -0.4657718870146902
        ]
      ]
    },
    {
      "charge": 8.054797649235523,
      "spin": -0.038743204710815604,
      "polarization": -0.004809953818578261,
      "quadrature_error": 2.7777359525337927e-09,
      "realization": 33,
      "onsite": [
        [
          -0.07903382044494667,
          0.035770664307828826
        ],
        [
          -0.48954461610005084,
          -0.4738551471450997
        ],
        [
          0.08518950320902152,
          0.44358151319003547
        ],
        [
          -0.26183464187538685,
          -0.32560600291443487
        ],
        [
          0.44343687046410296,
          -0.391073436658563
        ],
        [
          0.27703021257312543,
          -0.2126115945661462
        ]
      ]
    },
    {
      "charge": 8.32617027170663,
      "spin": 0.08104730771690283,
      "polarization": 0.009734043992868095,
      "quadrature_error": 2.295728100129747e-09,
      "realization": 34,
      "onsite": [
        [
          0.49790473336055996,
          0.4107650024286522
        ],
        [
          -0.4418818225069361,
          0.15213549191582598
        ],
        [
          -0.14192917346028366,
          -0.26083100421936245
        ],
        [
          0.3247800625629169,
          0.17501212560576773
        ],
        [
          -0.4275343310412778,
          -0.056827456876546
        ],
        [
          0.12536990934141523,
          -0.20751794311079652
        ]
      ]
    },
    {
      "charge": 8.838143231032845,
      "spin": -0.07915786370454597,
      "polarization": -0.008956390684708942,
      "quadrature_error": 7.324584663759865e-09,
      "realization": 35,
      "onsite": [
        [
          -0.44601760359320175,
          -0.38989783357176244
        ],
        [
          -0.23447229333931385,
          0.3171575688167195
        ],
        [
          0.17621316246579588,
          -0.1560931311805106
        ],
        [
          0.19247106213211362,
          -0.1666317981485984
        ],
        [
          0.31160605538128516,
          -0.4580458718928112
        ],
        [
          -0.27287776744842995,
          0.02961089391969507
        ]
      ]
    },
    {
      "charge": 9.46233973432187,
      "spin": -0.040918830087436756,
      "polarization": -0.004324388178434946,
      "quadrature_error": 2.2716123487959075e-10,
      "realization": 36,
      "onsite": [
        [
          -0.06395005875160142,
          -0.16113534359025106
        ],
        [
          -0.10800519670215347,
          -0.02317942883156754
        ],
        [
          0.10414701425156525,
          -0.021749882967825207
        ],
        [
          0.26377133397817165,
          -0.36868899069414596
        ],
        [
          0.3986033262536077,
          -0.16940775681976594
        ],
        [
          -0.03019112878277319,
          -0.36582253474567583
        ]
      ]
    },
    {
      "charge": 8.088276907906444,
      "spin": 0.05595246090275931,
      "polarization": 0.006917723210992531,
      "quadrature_error": 1.9991195928196585e-10,
      "realization": 37,
      "onsite": [
        [
          0.1914738830092042,
          0.355328381499038
        ],
        [
          -0.47376205569360397,
          0.22668780673712308
        ],
        [
          0.3835349116475669,
          -0.4581116539592136
        ],
        [
          -0.4040723840591851,
          -0.15717318348226428
        ],
        [
          0.16846852295329673,
          0.1890205485692259
        ],
        [
          -0.3817843473411435,
          -0.21298466003489946
        ]
      ]
    },
    {
      "charge": 8.144308496946813,
      "spin": 0.011994105309096793,
      "polarization": 0.001472697812661838,
      "quadrature_error": 1.0683537184324082e-08,
      "realization": 38,
      "onsite": [
        [
          0.11822756550378888,
          -0.43035061087411086
        ],
        [
          -0.005908873572123774,
          0.4523080143519316
        ],
        [
          -0.26258820476787204,
          -0.11633095143821481
        ],
        [
          0.18970667233117944,
          0.3661585490380078
        ],
        [
          -0.3077949291537069,
          -0.3371397457016041
        ],
        [
          0.4250828847566275,
          0.23044799365616353
        ]
      ]
    },
    {
      "charge": 9.133930972062764,
      "spin": 0.09542073222815581,
      "polarization": 0.010446841838416744,
      "quadrature_error": 4.9326072849975397e-11,
      "realization": 39,
      "onsite": [
        [
          0.42442271600180115,
          0.006435553040829767
        ],
        [
          0.21350118727885103,
          0.2758767258887145
        ],
        [
          -0.33633379776917094,
          -0.4080751456471723
        ],
        [
          0.13273482701718997,
          -0.34799733534281807
        ],
        [
          -0.1452462158796055,
          -0.09468284671893745
        ],
        [
          0.18434964850225866,
          0.4375377813294379
        ]
      ]
    },
    {
      "charge": 9.348567569601512,
      "spin": -0.004336551684739294,
      "polarization": -0.0004638733851419488,
      "quadrature_error": 1.206178654051038e-09,
      "realization": 40,
      "onsite": [
        [
          0.4342784562208286,
          -0.4707831388401217
        ],
        [
          0.39737773734719495,
          -0.3117915884329896
        ],
        [
          0.33203472662492084,
          -0.34310241300577005
        ],
        [
          -0.19893609421189928,
          -0.47199145395068576
        ],
        [
          -0.05071917585912111,
          0.27023592909643446
        ],
        [
          0.17080501849440444,
          0.4566325804350747
        ]
      ]
    },
    {
      "charge": 7.1444940915291335,
      "spin": -0.009213671764130927,
      "polarization": -0.0012896185014772583,
      "quadrature_error": 1.4000699064322212e-08,
      "realization": 41,
      "onsite": [
        [
          0.4059373110332556,
          -0.3031541244257596
        ],
        [
          -0.4990777569126318,
          -0.48878936214693347
        ],
        [
          0.4055396305709733,
          -0.18702902100903374
        ],
        [
          -0.39575100542350083,
          -0.2919280818282164
        ],
        [
          0.48510991210949184,
          0.3072150773325416
        ],
        [
          -0.33874674850535635,
          -0.3295039947351327
        ]
      ]
    },
    {
      "charge": 8.863127569669187,
      "spin": -0.07744845534135772,
      "polarization": -0.00873827604675315,
      "quadrature_error": 1.053928781016594e-08,
      "realization": 42,
      "onsite": [
        [
          -0.32605684306956584,
          -0.43883785722784585
        ],
        [
          -0.42724305807748675,
          0.09983873721311598
        ],
        [
          -0.11662445418865164,
          0.21050448345746398
        ],
        [
          0.069722983656896,
          0.49434297248143144
        ],
        [
          -0.4061817606790318,
          0.051166918862285304
        ],
        [
          -0.2605044930028889,
          -0.32353372099357225
        ]
      ]
    },
    {
      "charge": 8.322199659221104,
      "spin": 0.027710934640827523,
      "polarization": 0.0033297608535651333,
      "quadrature_error": 2.786752454660109e-09,
      "realization": 43,
      "onsite": [
        [
          0.09141369061110005,
          0.284797961069138
        ],
        [
          -0.12278880934964886,
          0.4848328400839016
        ],
        [
          0.19969297971252864,
          -0.4764279201713367
        ],
        [
          0.32984880571815345,
          -0.10287675172198929
        ],
        [
          -0.4783664597417513,
          0.31370096237548994
        ],
        [
          0.27911376037317526,
          -0.04947620869589253
        ]
      ]
    },
    {
      "charge": 9.037734394200172,
      "spin": 0.06921142819575542,
      "polarization": 0.007658050699096756,
      "quadrature_error": 5.636903460788203e-09,
      "realization": 44,
      "onsite": [
        [
          -0.0972603012442812,
          0.34067928061106423
        ],
        [
          0.48139400568087265,
          0.30659034479926595
        ],
        [
          -0.11556045853359787,
          -0.39893262298629784
        ],
        [
          0.2178147903404094,
          -0.2780782595158099
        ],
        [
          0.23865352355013125,
          -0.24936569014697096
        ],
        [
          -0.042172189392374104,
          0.34487213789201177
        ]
      ]
    },
    {
      "charge": 9.355403955989791,
      "spin": -0.006357612497720383,
      "polarization": -0.0006795657918811646,
      "quadrature_error": 8.914177710191979e-09,
      "realization": 45,
      "onsite": [
        [
          -0.19360406770180982,
          0.4549045582351823
        ],
        [
          -0.12222263918858145,
          -0.08142584680164577
        ],
        [
          0.07476736165874309,
          0.15126210485436242
        ],
        [
          0.30914700214215984,
          -0.4272377898141896
        ],
        [
          0.3426530854934102,
          -0.24878155008482028
        ],
        [
          -0.08664959189544574,
          0.24041802620374053
        ]
      ]
    },
    {
      "charge": 9.431410854315027,
      "spin": 0.03965587534794959,
      "polarization": 0.004204659934818381,
      "quadrature_error": 6.750685689433627e-10,
      "realization": 46,
      "onsite": [
        [
          -0.45497412704227214,
          0.3281968268546289
        ],
        [
          -0.382763227420891,
          0.18620355378264075
        ],
        [
          -0.2721153703289565,
          -0.2610637165517986
        ],
        [
          -0.4315275335332288,
          -0.4688960603374467
        ],
        [
          0.1269709865544385,
          -0.46035274433411755
        ],
        [
          0.12202446237026088,
          0.4182091386088118
        ]
      ]
    },
    {
      "charge": 8.961582979667861,
      "spin": -0.041749320745350406,
      "polarization": -0.004658699343639592,
      "quadrature_error": 3.1650972918283056e-09,
      "realization": 47,
      "onsite": [
        [
          -0.3513662477888382,
          0.0026670628571556776
        ],
        [
          0.14879710729309492,
          0.20156779583229345
        ],
        [
          -0.4699996018127015,
          0.24521598302752168
        ],
        [
          -0.29230602069507594,
          0.4928651223131517
        ],
        [
          -0.1683133777676985,
          -0.1942883393392778
        ],
        [
          0.4468466414961978,
          -0.4747125999562557
        ]
      ]
    },
    {
      "charge": 8.930612784990231,
      "spin": 0.017377247415943865,
      "polarization": 0.0019458068370347414,
      "quadrature_error": 8.117480490523179e-09,
      "realization": 48,
      "onsite": [
        [
          -0.09648733637877893,
          0.3844444286434915
        ],
        [
          -0.20148822608334527,
          -0.059545425480445946
        ],
        [
          -0.28189210376355645,
          0.09419469797020696
        ],
        [
          0.37310162493232246,
          -0.11332289304688681
        ],
        [
          -0.21300938607216946,
          0.41104073190773316
        ],
        [
          -0.31571062561492114,
          -0.0848171137929673
        ]
      ]
    },
    {
      "charge": 8.83187654297946,
      "spin": -0.03093800613134963,
      "polarization": -0.003502993500961303,
      "quadrature_error": 1.969428034331259e-09,
      "realization": 49,
      "onsite": [
        [
          -0.053615808180897284,
          -0.49272731815933457
        ],
        [
          0.10299627326005356,
          0.25202723335455135
        ],
        [
          -0.2279918243813569,
          0.46793012340319917
        ],
        [
          -0.035363961035522196,
          0.3739086015512437
        ],
        [
          -0.19878973929351362,
          -0.39010274861288174
        ],
        [
          0.3427677363024014,
          -0.15332627097421692
        ]
      ]
    },
    {
      "charge": 9.651196078999325,
      "spin": -0.009512049101179967,
      "polarization": -0.000985582411062797,
      "quadrature_error": 2.178177653910139e-08,
      "realization": 50,
      "onsite": [
        [
          -0.023254448369068426,
          0.07048316915309605
        ],
        [
          0.12738063452688309,
          -0.34254551147264556
        ],
        [
          0.3010936221715351,
          -0.25237816705841176
        ],
        [
          0.3890722496600424,
          -0.40398276246752807
        ],
        [
          0.3514022241924618,
          -0.3034045195445103
        ],
        [
          0.08794024765566433,
          -0.30331870715504805
        ]
      ]
    },
    {
      "charge": 8.046512424572976,
      "spin": -0.09465246244791467,
      "polarization": -0.011763166133797132,
      "quadrature_error": 1.911222194036143e-08,
      "realization": 51,
      "onsite": [
        [
          -0.050518242347890374,
          -0.4922733088732236
        ],
        [
          -0.19292456042077533,
          -0.3025555322008303
        ],
        [
          0.31418068561796864,
          -0.1034607619632042
        ],
        [
          -0.23096882806270036,
          -0.32167572500267505
        ],
        [
          0.49971226252616696,
          0.18801795325301351
        ],
        [
          -0.34122510135578554,
          -0.407597619575094
        ]
      ]
    },
    {
      "charge": 9.032524242802804,
      "spin": -0.005381030616762664,
      "polarization": -0.0005957394048568778,
      "quadrature_error": 2.995608119855337e-09,
      "realization": 52,
      "onsite": [
        [
          0.24842591717834772,
          -0.4077544964882731
        ],
        [
          0.3431679033418702,
          -0.2556035689219375
        ],
        [
          -0.43836825551727165,
          -0.3112441041174592
        ],
        [
          0.12736679949706498,
          -0.27668514737309
        ],
        [
          0.003999998910465208,
          0.36550134658480915
        ],
        [
          -0.44752477920604194,
          0.4544888217404881
        ]
      ]
    },
    {
      "charge": 8.48194162087992,
      "spin": -0.07788769187960834,
      "polarization": -0.009182766795738477,
      "quadrature_error": 8.062503912738648e-11,
      "realization": 53,
      "onsite": [
        [
          -0.27127516539426877,
          -0.3777752730076722
        ],
        [
          -0.41281372072566447,
          -0.4588618241058766
        ],
        [
          -0.09205818131570587,
          0.3090257772407927
        ],
        [
          0.34651785967738724,
          -0.15065589364311827
        ],
        [
          -0.03152328394539816,
          -0.2406781079684268
        ],
        [
          -0.4941976157908279,
          0.21096816687557707
        ]
      ]
    },
    {
      "charge": 8.848654107885096,
      "spin": -0.03488797277237987,
      "polarization": -0.003942743421430719,
      "quadrature_error": 3.930505742339912e-09,
      "realization": 54,
      "onsite": [
        [
          0.31370755606039025,
          -0.350922023610604
        ],
        [
          -0.1282352388559851,
          -0.0025240059710898155
        ],
        [
          0.0018879458968058538,
          -0.22386402062998012
        ],
        [
          0.48588552826384157,
          0.2162875722427593
        ],
        [
          0.3842794111514922,
          -0.27080687473637877
        ],
        [
          -0.3302367160348789,
          0.2968019997589686
        ]
      ]
    },
    {
      "charge": 9.302776832681316,
      "spin": -0.023891879497013418,
      "polarization": -0.002568252461252166,
      "quadrature_error": 1.97314245494081e-08,
      "realization": 55,
      "onsite": [
        [
          0.0010065405341653788,
          0.15673710326152557
        ],
        [
          -0.04839772672188858,
          0.3073369493698128
        ],
        [
          0.12930880833431557,
          0.10283905941936522
        ],
        [
          0.3007788781053675,
          0.2778260484005156
        ],
        [
          0.46614141132984543,
          -0.19669260735238836
        ],
        [
          -0.29239822358379786,
          0.36197376599045195
        ]
      ]
    },
    {
      "charge": 9.344670715008387,
      "spin": 0.0032417321713326896,
      "polarization": 0.00034690705217961016,
      "quadrature_error": 1.2623287640709998e-10,
      "realization": 56,
      "onsite": [
        [
          -0.42396790862660594,
          0.021454535111297024
        ],
        [
          -0.09889170793600255,
          0.2404840061470589
        ],
        [
          -0.2859109540802567,
          -0.11587494763151507
        ],
        [
          0.03368486510791602,
          -0.2786982624369492
        ],
        [
          -0.018261292852576716,
          -0.41859343586953446
        ],
        [
          -0.22940132282873182,
          0.1367899580746479
        ]
      ]
    },
    {
      "charge": 9.171552338837065,
      "spin": -0.11419159283019817,
      "polarization": -0.012450628706184479,
      "quadrature_error": 2.2854920156964945e-09,
      "realization": 57,
      "onsite": [
        [
          -0.08834741148151715,
          -0.36766707628307416
        ],
        [
          -0.21951817879163082,
          0.0971878675883373
        ],
        [
          0.1796578778606035,
          0.294298576995795
        ],
        [
          0.22500942671879676,
          -0.09115940574743553
        ],
        [
          0.2210864155703175,
          0.2251613676769234
        ],
        [
          0.4687167204988948,
          -0.15668497906439927
        ]
      ]
    },
    {
      "charge": 8.994935682588018,
      "spin": 0.0394404593912108,
      "polarization": 0.004384740567690531,
      "quadrature_error": 5.85695757927506e-10,
      "realization": 58,
      "onsite": [
        [
          0.339737269394941,
          0.281908985382717
        ],
        [
          -0.1338408967879613,
          -0.269460533175524
        ],
        [
          0.15622520891448977,
          -0.46561268086723717
        ],
        [
          -0.2771415648692863,
          -0.03327721926740235
        ],
        [
          0.40781070088395954,
          -0.007814931592692864
        ],
        [
          0.023245819097726383,
          0.03197860477053083
        ]
      ]
    },
    {
      "charge": 8.25688445489498,
      "spin": -0.03362085450231994,
      "polarization": -0.004071857210305067,
      "quadrature_error": 5.2353961803734235e-09,
      "realization": 59,
      "onsite": [
        [
          -0.15282666831420044,
          -0.10113190723932519
        ],
        [
          -0.26483172094326224,
          0.1967968555260221
        ],
        [
          0.3711085093133514,
          -0.23729453218438112
        ],
        [
          -0.45215383573045087,
          0.1059491692452128
        ],
        [
          0.38138695536936695,
          0.14445820460510606
        ],
        [
          -0.32325588119291626,
          -0.1531802208785552
        ]
      ]
    },
    {
      "charge": 8.612887173157699,
      "spin": -0.021633608576921984,
      "polarization": -0.0025117719693744187,
      "quadrature_error": 6.374447811775233e-09,
      "realization": 60,
      "onsite": [
        [
          -0.4882899964378662,
          -0.06116380423237744
        ],
        [
          0.05104672808193811,
          0.4331301039809523
        ],
        [
          -0.31979751187484196,
          0.1004060240682606
        ],
        [
          0.13986682272308515,
          -0.44994620840523525
        ],
        [
          -0.3762038563047728,
          0.08022311551434569
        ],
        [
          -0.11428034525973141,
          0.13589292090118799
        ]
      ]
    },
    {
      "charge": 8.247308011510942,
      "spin": -0.05411175395309062,
      "polarization": -0.0065611413903258736,
      "quadrature_error": 1.0405300997989868e-10,
      "realization": 61,
      "onsite": [
        [
          0.042827021328760484,
          -0.3990989510791012
        ],
        [
          -0.2880891691518618,
          -0.4391313034977742
        ],
        [
          0.36614219090712663,
          -0.39182983689958784
        ],
        [
          -0.42951702005253356,
          0.3524589314244525
        ],
        [
          0.07050368761532277,
          -0.06050317629390689
        ],
        [
          0.41227948386974156,
          -0.4648544894280966
        ]
      ]
    },
    {
      "charge": 9.37808281629483,
      "spin": -0.009266056499998171,
      "polarization": -0.0009880544543601163,
      "quadrature_error": 5.831239718958478e-10,
      "realization": 62,
      "onsite": [
        [
          0.1727390318728833,
          -0.28355804810575913
        ],
        [
          0.18111536600146005,
          -0.43723232519821276
        ],
        [
          0.2683249362892055,
          -0.37153934773307873
        ],
        [
          -0.27999198645409695,
          0.18404867985232343
        ],
        [
          -0.09081106302091702,
          -0.09244264521283407
        ],
        [
          0.032000249727135555,
          0.05303639758371981
        ]
      ]
    },
    {
      "charge": 9.073447957199322,
      "spin": 0.05897783769257145,
      "polarization": 0.006500046946957525,
      "quadrature_error": 1.090390513278472e-09,
      "realization": 63,
      "onsite": [
        [
          0.33217626287116464,
          0.19102232112181494
        ],
        [
          -0.1783072745806582,
          0.28715982093745807
        ],
        [
          0.2212002156817816,
          -0.2955152062762483
        ],
        [
          -0.14066411096380316,
          -0.11216419319999504
        ],
        [
          0.37298097728512825,
          -0.36016169843375534
        ],
        [
          -0.06638187841482768,
          0.40374196125360806
        ]
      ]
    },
    {
      "charge": 8.406517468547763,
      "spin": -0.11209638929110313,
      "polarization": -0.013334462184906151,
      "quadrature_error": 1.4269900918241974e-09,
      "realization": 64,
      "onsite": [
        [
          -0.36218772629141904,
          0.0011142471910974283
        ],
        [
          0.08497605509580741,
          -0.40977904062789505
        ],
        [
          0.40786067637165846,
          0.4358306104580032
        ],
        [
          -0.2851630425800862,
          0.10599122695706242
        ],
        [
          0.15893964675265115,
          0.4914118615509264
        ],
        [
          0.11036511484210754,
          0.2447006719004129
        ]
      ]
    },
    {
      "charge": 9.245908823773796,
      "spin": 0.0667112246209722,
      "polarization": 0.007215215496116417,
      "quadrature_error": 5.219438067262567e-10,
      "realization": 65,
      "onsite": [
        [
          0.1689935612549751,
          0.3330277945200222
        ],
        [
          0.4172447112759209,
          -0.006848931446011286
        ],
        [
          0.42956811711737664,
          -0.007601586496303603
        ],
        [
          -0.02072099291388496,
          0.11448331955590274
        ],
        [
          -0.3541306499125856,
          -0.07005179089823754
        ],
        [
          -0.03857951000953097,
          -0.29757376392655654
        ]
      ]
    },
    {
      "charge": 8.690253923230308,
      "spin": 0.03860699653085326,
      "polarization": 0.0044425625386677325,
      "quadrature_error": 8.170351549586914e-11,
      "realization": 66,
      "onsite": [
        [
          0.16261560262278085,
          -0.22354742457491406
        ],
        [
          0.20752551499443195,
          -0.37178248221653454
        ],
        [
          0.0263169537227943,
          0.4052372806444866
        ],
        [
          -0.24839871914984046,
          -0.4399315696685425
        ],
        [
          -0.48530583322207355,
          -0.0787581795250194
        ],
        [
          0.0007565833489978635,
          0.09628685000483383
        ]
      ]
    },
    {
      "charge": 8.714165396487541,
      "spin": -0.06687872888090327,
      "polarization": -0.00767471419671015,
      "quadrature_error": 2.05827054966505e-10,
      "realization": 67,
      "onsite": [
        [
          -0.44254844615084343,
          -0.16951004577465711
        ],
        [
          0.06356900269527399,
          -0.4276018481220347
        ],
        [
          0.13920737002937256,
          -0.4635056171397537
        ],
        [
          -0.2384576114518836,
          0.38133289245355895
        ],
        [
          0.21854165672894765,
          0.29747225647108455
        ],
        [
          -0.19044430675668156,
          0.26350272209236103
        ]
      ]
    },
    {
      "charge": 8.655199814498229,
      "spin": -0.010386962981046006,
      "polarization": -0.0012000835571290822,
      "quadrature_error": 4.714576053802626e-09,
      "realization": 68,
      "onsite": [
        [
          -0.23901546956379605,
          0.05974293874693626
        ],
        [
          -0.47325276036412445,
          -0.28222706402245723
        ],
        [
          -0.3578111414032349,
          0.2672699340517347
        ],
        [
          0.2818323860693366,
          0.2504828653398167
        ],
        [
          -0.22266482422152767,
          -0.3357873159419724
        ],
        [
          0.025923667663225847,
          0.193520713172041
        ]
      ]
    },
    {
      "charge": 9.190250214357931,
      "spin": 0.0030817555441028364,
      "polarization": 0.00033532879652049173,
      "quadrature_error": 2.3144068775166375e-10,
      "realization": 69,
      "onsite": [
        [
          -0.31378503023369164,
          0.2024183674678507
        ],
        [
          0.12264932957163044,
          0.03770125956480597
        ],
        [
          0.2867593386590579,
          -0.4434559035518162
        ],
        [
          -0.03261069860158905,
          -0.24028744120935264
        ],
        [
          -0.11559972288695497,
          0.14613222952777094
        ],
        [
          -0.07094025046234875,
          -0.44939867864439986
        ]
      ]
    },
    {
      "charge": 8.74930656630775,
      "spin": 0.045892928002760694,
      "polarization": 0.005245321746924195,
      "quadrature_error": 3.20773527602252e-10,
      "realization": 70,
      "onsite": [
        [
          0.31580555904055163,
          0.223360290624392
        ],
        [
          -0.23709303887863487,
          -0.39918490213067703
        ],
        [
          0.14166924497903188,
          -0.3170712638446045
        ],
        [
          -0.17949119366412203,
          0.40002535625637503
        ],
        [
          -0.09599720759053931,
          -0.064410814735406
        ],
        [
          -0.4707105205429307,
          0.1734406277022319
        ]
      ]
    },
    {
      "charge": 9.375626850733536,
      "spin": 0.07280579910351787,
      "polarization": 0.007765432675877202,
      "quadrature_error": 3.466027575648218e-09,
      "realization": 71,
      "onsite": [
        [
          0.23705522453015515,
          0.1897366827170669
        ],
        [
          -0.49692454064277203,
          -0.40908832620843516
        ],
        [
          -0.4874936601526627,
          -0.15590956029411052
        ],
        [
          -0.35663366407696795,
          -0.44063559262650254
        ],
        [
          -0.16186217558878857,
          -0.07162296879415886
        ],
        [
          0.16100662926181675,
          -0.042972338205096716
        ]
      ]
    },
    {
      "charge": 8.447271215447815,
      "spin": -0.036026588809362804,
      "polarization": -0.004264878904737869,
      "quadrature_error": 2.9573716336629807e-10,
      "realization": 72,
      "onsite": [
        [
          -0.44535700916585585,
          0.14281250775533272
        ],
        [
          -0.30999113038300474,
          0.06147802228409882
        ],
        [
          0.06251335534617486,
          0.3490823584154814
        ],
        [
          -0.2884719421000226,
          -0.0658268735593871
        ],
        [
          0.3021713683991739,
          -0.45129584262714006
        ],
        [
          -0.4849137469608965,
          0.4275659545580074
        ]
      ]
    },
    {
      "charge": 8.008891301401372,
      "spin": 0.022492800700357064,
      "polarization": 0.002808478708709824,
      "quadrature_error": 2.016166943493392e-10,
      "realization": 73,
      "onsite": [
        [
          0.48112640105885074,
          -0.12063820064457387
        ],
        [
          -0.40301714040527525,
          -0.4064838888194626
        ],
        [
          0.28299051442070755,
          0.15728669372418747
        ],
        [
          0.33571799178579964,
          -0.26637358349469153
        ],
        [
          -0.45569839287914715,
          0.3958234893939907
        ],
        [
          -0.4953020104918968,
          0.08175387683022073
        ]
      ]
    },
    {
      "charge": 8.960526743565044,
      "spin": -0.0006558060523150296,
      "polarization": -7.318833714613857e-05,
      "quadrature_error": 1.682077394580939e-08,
      "realization": 74,
      "onsite": [
        [
          -0.15739749422521165,
          0.28251825758496196
        ],
        [
          0.4834546509252239,
          0.45510391694711416
        ],
        [
          0.040002549448272307,
          -0.025648242673287913
        ],
        [
          0.30373430855030237,
          0.29225119009919553
        ],
        [
          0.46880169782754244,
          0.13686486728179237
        ],
        [
          -0.3479085675543694,
          0.1821751563407551
        ]
      ]
    },
    {
      "charge": 8.544211258302896,
      "spin": 0.05089130135662075,
      "polarization": 0.005956231630762497,
      "quadrature_error": 1.7311459909535692e-11,
      "realization": 75,
      "onsite": [
        [
          0.4715544208788319,
          0.1382704813261978
        ],
        [
          0.38639023772885206,
          -0.07286553541103702
        ],
        [
          -0.3943583722259181,
          -0.29982590134509923
        ],
        [
          0.3235464212143927,
          0.4454147071638498
        ],
        [
          0.10690495816067913,
          0.22300346291753537
        ],
        [
          -0.31565195555440695,
          -0.053373707720331676
        ]
      ]
    },
    {
      "charge": 8.48868952315428,
      "spin": -0.017609352732981264,
      "polarization": -0.0020744489105119102,
      "quadrature_error": 5.26343427115174e-09,
      "realization": 76,
      "onsite": [
        [
          -0.18509146027171453,
          -0.44313205007513057
        ],
        [
          0.24833439107930633,
          0.18940866256486422
        ],
        [
          -0.46853857395257525,
          -0.3516061200541928
        ],
        [
          -0.2949224682266278,
          -0.205571910723225
        ],
        [
          0.4684671505262028,
          -0.15009163243096324
        ],
        [
          -0.19259414162199273,
          -0.14812204752283198
        ]
      ]
    },
    {
      "charge": 8.949539525594718,
      "spin": -0.002524959400365029,
      "polarization": -0.0002821328843952158,
      "quadrature_error": 1.3814050696837937e-08,
      "realization": 77,
      "onsite": [
        [
          0.41796988803658364,
          -0.29017242122458264
        ],
        [
          0.3069653928494386,
          -0.4226066355370479
        ],
        [
          -0.20378407005935917,
          0.022214104958684477
        ],
        [
          0.2274977389216385,
          0.27338705262386087
        ],
        [
          -0.3349942660303139,
          -0.09155781137738783
        ],
        [
          0.3478719428590318,
          -0.06557424117111443
        ]
      ]
    },
    {
      "charge": 9.40397035814951,
      "spin": -0.020308640196515185,
      "polarization": -0.0021595814770849057,
      "quadrature_error": 3.6218128335364274e-09,
      "realization": 78,
      "onsite": [
        [
          0.12920571582669627,
          0.2232561722332832
        ],
        [
          -0.030235901413069532,
          0.36062911613001414
        ],
        [
          0.44697134246679604,
          0.4130171551324435
        ],
        [
          -0.18841863553931282,
          0.3162711402624315
        ],
        [
          -0.06832535535868056,
          0.24592346464588322
        ],
        [
          0.4789739444253429,
          0.29357720356691064
        ]
      ]
    },
    {
      "charge": 8.309874714687853,
      "spin": 0.07343944877698813,
      "polarization": 0.008837612033690783,
      "quadrature_error": 5.7117481476121935e-09,
      "realization": 79,
      "onsite": [
        [
          0.1795716713380383,
          0.19458891579286208
        ],
        [
          -0.30567452013534513,
          0.43429448060125064
        ],
        [
          0.05683770194219928,
          -0.4429093635242085
        ],
        [
          -0.4269766923901721,
          0.3526764612394898
        ],
        [
          -0.2193913098023198,
          -0.3625100761069756
        ],
        [
          -0.16522366749262518,
          0.061348495855864105
        ]
      ]
    },
    {
      "charge": 9.062372879287468,
      "spin": -0.04675580467321057,
      "polarization": -0.005159333575875413,
      "quadrature_error": 4.587732169485009e-11,
      "realization": 80,
      "onsite": [
        [
          -0.1341255062769503,
          -0.33179550796401613
        ],
        [
          -0.09730338472497246,
          0.07048637977064187
        ],
        [
          -0.3367146498738113,
          0.4460005651267118
        ],
        [
          0.09339296776681882,
          0.11257181584404341
        ],
        [
          0.2995400582881663,
          -0.4774821328653731
        ],
        [
          0.13175956001909472,
          -0.10857475019606866
        ]
      ]
    },
    {
      "charge": 9.395233729176649,
      "spin": 0.07497805112267286,
      "polarization": 0.007980434897519421,
      "quadrature_error": 8.1724984667668e-09,
      "realization": 81,
      "onsite": [
        [
          0.09032418646170581,
          0.1987955918165205
        ],
        [
          0.2972112684014535,
          -0.0256312251785471
        ],
        [
          -0.4358965968262771,
          -0.33776790446527494
        ],
        [
          -0.17418277999079967,
          -0.42266455884339993
        ],
        [
          -0.11073438005245717,
          -0.04349597438994124
        ],
        [
          0.23535685048372834,
          0.4980738178057166
        ]
      ]
    },
    {
      "charge": 8.966508592897195,
      "spin": -0.021107357711419767,
      "polarization": -0.002354021913071039,
      "quadrature_error": 1.5145427168712488e-09,
      "realization": 82,
      "onsite": [
        [
          0.46725416471353187,
          -0.3769108115813732
        ],
        [
          -0.27416094818519576,
          -0.39074741853688755
        ],
        [
          -0.023064225676673544,
          0.26389622310222827
        ],
        [
          -0.26312820160745054,
          0.37194238901227794
        ],
        [
          -0.07309010734039367,
          -0.016473220197542604
        ],
        [
          0.4269612249670859,
          -0.4733713901511518
        ]
      ]
    },
    {
      "charge": 8.93502156167602,
      "spin": -0.07878947486499308,
      "polarization": -0.008818050893456808,
      "quadrature_error": 5.0898436607998e-09,
      "realization": 83,
      "onsite": [
        [
          -0.18131910696943654,
          -0.4083008834045271
        ],
        [
          -0.45168890182701305,
          0.21315705279305575
        ],
        [
          -0.20839514286959493,
          0.48962234162977225
        ],
        [
          -0.04338529912711431,
          0.05673007152230214
        ],
        [
          0.30896942749031653,
          0.2777021621192247
        ],
        [
          0.10652793623326484,
          -0.2506914619252909
        ]
      ]
    },
    {
      "charge": 8.597156446899062,
      "spin": 0.03401067168154912,
      "polarization": 0.003956037312059913,
      "quadrature_error": 1.2728888334321859e-09,
      "realization": 84,
      "onsite": [
        [
          0.009227196921468783,
          0.4739746575939824
        ],
        [
          -0.059381228717903634,
          -0.45499525473918934
        ],
        [
          -0.4581448739236691,
          0.3161848710670325
        ],
        [
          -0.2120391218102502,
          0.13505230876989383
        ],
        [
          0.49578754799048763,
          0.36140948769566983
        ],
        [
          0.1314430193435112,
          0.3845656441619473
        ]
      ]
    },
    {
      "charge": 8.623446962243419,
      "spin": 0.08973391390602517,
      "polarization": 0.01040580574089605,
      "quadrature_error": 5.16032426009222e-10,
      "realization": 85,
      "onsite": [
        [
          0.34103039801002766,
          -0.45802181606373005
        ],
        [
          0.2418411023242194,
          0.34371063417633796
        ],
        [
          -0.31335172404690104,
          -0.3519640419027307
        ],
        [
          -0.36272264356635875,
          -0.22743735445288826
        ],
        [
          -0.1801324539236948,
          -0.46175147419721685
        ],
        [
          -0.22059141755764178,
          0.042848347476954096
        ]
      ]
    },
    {
      "charge": 8.513953682641972,
      "spin": 0.01589011442323613,
      "polarization": 0.0018663613892606068,
      "quadrature_error": 2.6018753369814393e-09,
      "realization": 86,
      "onsite": [
        [
          -0.2174947049031033,
          0.1221212501171296
        ],
        [
          0.4336971935675993,
          -0.04916792448821661
        ],
        [
          0.4278728710443722,
          0.28550459691634633
        ],
        [
          0.20644885411325398,
          0.15040508009795672
        ],
        [
          -0.31343553417316394,
          -0.4475441285729562
        ],
        [
          0.33800532833094044,
          0.3349874253434597
        ]
      ]
    },
    {
      "charge": 8.12486077432505,
      "spin": -0.025917606735407453,
      "polarization": -0.0031899139511791185,
      "quadrature_error": 3.3380556060359826e-09,
      "realization": 87,
      "onsite": [
        [
          -0.095375973724252,
          0.46338110140649114
        ],
        [
          -0.14180827452854916,
          -0.48177675421116795
        ],
        [
          -0.29861043110227126,
          0.26974922991506944
        ],
        [
          0.460156853407666,
          0.09734261707580283
        ],
        [
          0.09576591484812846,
          0.38367522487737804
        ],
        [
          -0.26678356783191426,
          -0.4970366774838466
        ]
      ]
    },
    {
      "charge": 9.400876794347486,
      "spin": 0.0004064360556718179,
      "polarization": 4.323384558302028e-05,
      "quadrature_error": 3.753087364843412e-11,
      "realization": 88,
      "onsite": [
        [
          0.42795302788280876,
          -0.22903638842474294
        ],
        [
          -0.041192099188988696,
          0.04435684377426674
        ],
        [
          -0.1208465454114016,
          -0.12021690859809786
        ],
        [
          0.19877743283059868,
          0.2452031115473916
        ],
        [
          0.4234970126512493,
          -0.13455530550923067
        ],
        [
          0.35664135136270114,
          -0.48009644313536826
        ]
      ]
    },
    {
      "charge": 9.053550389660318,
      "spin": -0.04259554679898497,
      "polarization": -0.004704844504718455,
      "quadrature_error": 4.530879762064463e-11,
      "realization": 89,
      "onsite": [
        [
          -0.12383538643912706,
          0.11118385770264416
        ],
        [
          -0.45268647916786875,
          0.34955204123644745
        ],
        [
          -0.26743681573026623,
          -0.3274643221177017
        ],
        [
          -0.15371566033254735,
          -0.03903678164130442
        ],
        [
          0.2604001360442144,
          0.4455944661446256
        ],
        [
          0.2890637542375156,
          0.09562649117719046
        ]
      ]
    },
    {
      "charge": 8.87287799908048,
      "spin": -0.003115321220911234,
      "polarization": -0.00035110605839887385,
      "quadrature_error": 2.174100535908439e-08,
      "realization": 90,
      "onsite": [
        [
          -0.34587879902248786,
          -0.3260827133533226
        ],
        [
          0.08819560922837522,
          0.25650708012771994
        ],
        [
          -0.4990305181829371,
          -0.22671585941076178
        ],
        [
          -0.31290650862080516,
          0.024388463017385176
        ],
        [
          -0.4602111739631406,
          -0.03556565786912769
        ],
        [
          -0.4150778703342278,
          -0.08739657560945358
        ]
      ]
    },
    {
      "charge": 9.451548904028295,
      "spin": 0.07819539608211276,
      "polarization": 0.008273289053055157,
      "quadrature_error": 3.134757687427257e-09,
      "realization": 91,
      "onsite": [
        [
          0.08403057239902645,
          0.22302099443205026
        ],
        [
          0.020416239569966077,
          0.18672517968862512
        ],
        [
          0.1712803450675634,
          -0.19514348012337734
        ],
        [
          -0.23191191306224235,
          -0.40235030477388667
        ],
        [
          -0.09406671484569207,
          -0.293383775029447
        ],
        [
          -0.08879630635146185,
          0.39265628069834857
        ]
      ]
    },
    {
      "charge": 8.260659986089676,
      "spin": -0.09526222693508875,
      "polarization": -0.011532035829522471,
      "quadrature_error": 5.061178074409796e-09,
      "realization": 92,
      "onsite": [
        [
          -0.4907956189690923,
          -0.4709067561421437
        ],
        [
          -0.33704864606435647,
          0.13686504110279507
        ],
        [
          0.3747818068944687,
          -0.4755500867248491
        ],
        [
          0.21897598426122755,
          -0.05972052201815081
        ],
        [
          0.46649949794718093,
          0.2725725088895776
        ],
        [
          -0.34722998541228645,
          0.4260783888779994
        ]
      ]
    },
    {
      "charge": 9.047148060141067,
      "spin": 0.013712063891427513,
      "polarization": 0.0015156228018239936,
      "quadrature_error": 1.461342532191058e-08,
      "realization": 93,
      "onsite": [
        [
          -0.42408485655536476,
          0.3288726518998759
        ],
        [
          -0.384752404994259,
          -0.2689697487060926
        ],
        [
          -0.20791761552357169,
          -0.078200237170723
        ],
        [
          -0.2341515433106508,
          0.17385396199027447
        ],
        [
          -0.17482078696634695,
          -0.46671135469428315
        ],
        [
          0.2357434274723903,
          -0.0317207293893812
        ]
      ]
    },
    {
      "charge": 9.143896035766767,
      "spin": -0.03771827039878133,
      "polarization": -0.004124967109342078,
      "quadrature_error": 1.837005229232919e-09,
      "realization": 94,
      "onsite": [
        [
          -0.465960239637899,
          0.01779752240395227
        ],
        [
          0.06692828875195855,
          0.2345847624559263
        ],
        [
          -0.15636935528841023,
          0.0846001575343247
        ],
        [
          0.08135291048867443,
          -0.18678001600187988
        ],
        [
          0.3422301417241449,
          -0.34945868155246596
        ],
        [
          -0.22224014855948004,
          0.15384258531436257
        ]
      ]
    },
    {
      "charge": 9.014779784977186,
      "spin": -0.11804776582658602,
      "polarization": -0.013094913979297473,
      "quadrature_error": 3.3542571680663966e-09,
      "realization": 95,
      "onsite": [
        [
          -0.37593799294634256,
          -0.41725882868404174
        ],
        [
          0.11612411886831076,
          0.31202048506278957
        ],
        [
          0.37305308642601376,
          0.332519762352149
        ],
        [
          0.32654888929262127,
          0.020358402722023716
        ],
        [
          0.013447573745144825,
          -0.05697741893267261
        ],
        [
          0.4171720257978522,
          0.09394673351483662
        ]
      ]
    },
    {
      "charge": 8.695170333119796,
      "spin": -0.055917042798346805,
      "polarization": -0.00643081626421503,
      "quadrature_error": 1.7653394256047952e-11,
      "realization": 96,
      "onsite": [
        [
          -0.35808989043921857,
          0.014272288664544774
        ],
        [
          -0.4574559918995825,
          -0.09140632411003324
        ],
        [
          0.3003373037675202,
          0.1339151552238157
        ],
        [
          -0.3367776352130917,
          -0.320076744274707
        ],
        [
          0.12552179185586443,
          -0.10958194776982733
        ],
        [
          -0.2769575216473048,
          0.20320940151720457
        ]
      ]
    },
    {
      "charge": 8.133883327052171,
      "spin": -0.025895611696490278,
      "polarization": -0.0031836713971990544,
      "quadrature_error": 2.979551036172157e-11,
      "realization": 97,
      "onsite": [
        [
          -0.38353127134901155,
          -0.4176165184262378
        ],
        [
          0.4202929903173356,
          -0.02652031081055073
        ],
        [
          -0.19484996587628567,
          -0.46241392545033666
        ],
        [
          0.36363325516545963,
          -0.022732999814192856
        ],
        [
          -0.3218119777263331,
          -0.1991402424887524
        ],
        [
          0.3959428533023772,
          0.006292478797384593
        ]
      ]
    },
    {
      "charge": 8.868339099747894,
      "spin": -0.0149314795508949,
      "polarization": -0.00168368387619722,
      "quadrature_error": 5.214176112024576e-10,
      "realization": 98,
      "onsite": [
        [
          0.30486697054096923,
          -0.44735642076294246
        ],
        [
          -0.41710892760055407,
          0.34754279659236975
        ],
        [
          0.03536521538993764,
          -0.13333618081981347
        ],
        [
          -0.04214260467618125,
          -0.4012891065588625
        ],
        [
          0.08568385128516531,
          0.07007896561302818
        ],
        [
          0.12107004966823143,
          0.2325476476842797
        ]
      ]
    },
    {
      "charge": 8.021677570812683,
      "spin": 0.053443783449792524,
      "polarization": 0.006662419796608465,
      "quadrature_error": 2.2500852765516314e-09,
      "realization": 99,
      "onsite": [
        [
          0.3001133153957942,
          0.45264719366321604
        ],
        [
          -0.24746896868045842,
          -0.35007081075952917
        ],
        [
          0.3133266247471208,
          0.4554796681219523
        ],
        [
          0.2615685834974051,
          0.4100626740841139
        ],
        [
          -0.07095908774328741,
          -0.4931082782638928
        ],
        [
          -0.26072506237549,
          -0.32963948871474535
        ]
      ]
    },
    {
      "charge": 8.950682620916687,
      "spin": -0.0045100572602133696,
      "polarization": -0.0005038785812462949,
      "quadrature_error": 1.4036143706056778e-10,
      "realization": 100,
      "onsite": [
        [
          -0.19095210946981622,
          0.20865291050402168
        ],
        [
          -0.3776904716123761,
          0.3422687214427026
        ],
        [
          0.17089765884922536,
          0.49274734948734955
        ],
        [
          0.22046258366078098,
          0.12605905623339486
        ],
        [
          -0.43026004905416937,
          0.1690765924441351
        ],
        [
          -0.3912669008795904,
          -0.17662042799283761
        ]
      ]
    },
    {
      "charge": 9.084376647410233,
      "spin": 0.057421767906838894,
      "polarization": 0.0063209364974104905,
      "quadrature_error": 1.6344655517312388e-09,
      "realization": 101,
      "onsite": [
        [
          0.49720340500651505,
          0.47224503933875384
        ],
        [
          0.4121345352167618,
          -0.23213600226377396
        ],
        [
          0.23687188158464856,
          0.0777030550429102
        ],
        [
          0.02238410833516491,
          0.21598261190390866
        ],
        [
          0.2969467468831931,
          -0.42138467938446644
        ],
        [
          0.4050284177766924,
          0.20431254346488414
        ]
      ]
    },
    {
      "charge": 9.031366263395356,
      "spin": 0.0679722810953595,
      "polarization": 0.007526245654641983,
      "quadrature_error": 2.1591143111912439e-10,
      "realization": 102,
      "onsite": [
        [
          0.04989780672675237,
          0.43314173700182745
        ],
        [
          -0.03960502896083018,
          -0.43711239943263
        ],
        [
          -0.32529319369752985,
          -0.20481525881547225
        ],
        [
          -0.37171820984644965,
          0.2845229678470418
        ],
        [
          -0.20227357394440815,
          0.32630440868920263
        ],
        [
          -0.39627395363650597,
          -0.002228229194533027
        ]
      ]
    },
    {
      "charge": 9.701352725093397,
      "spin": 0.021326263856303648,
      "polarization": 0.00219827733931799,
      "quadrature_error": 1.1058255815124133e-08,
      "realization": 103,
      "onsite": [
        [
          -0.12552641361672756,
          -0.23240184587306656
        ],
        [
          -0.44926368394931615,
          0.03563298134085957
        ],
        [
          -0.4860913610554184,
          -0.30105772284796584
        ],
        [
          -0.47165421479197156,
          -0.4565917491421744
        ],
        [
          -0.09598126661364847,
          -0.33392991020009655
        ],
        [
          0.03425857700488555,
          0.1027767543367818
        ]
      ]
    },
    {
      "charge": 8.820264891887799,
      "spin": -0.026016870987230743,
      "polarization": -0.002949670027615504,
      "quadrature_error": 3.034178118153762e-11,
      "realization": 104,
      "onsite": [
        [
          -0.386425129679245,
          0.04105017866634186
        ],
        [
          -0.0626243022179871,
          -0.06416290419299908
        ],
        [
          0.3361742064714991,
          -0.1888341684589977
        ],
        [
          -0.15053085271924815,
          0.23546219014124825
        ],
        [
          -0.44487681250943767,
          0.013084054116642263
        ],
        [
          0.29188211211801174,
          -0.44124794827731917
        ]
      ]
    },
    {
      "charge": 9.623233117336214,
      "spin": -0.033062679291061256,
      "polarization": -0.00343571426441899,
      "quadrature_error": 2.22195572214368e-08,
      "realization": 105,
      "onsite": [
        [
          0.11017867831283834,
          -0.07793385209744041
        ],
        [
          0.04813512402282172,
          0.044212046824696705
        ],
        [
          0.16623554369951254,
          0.16576938911045047
        ],
        [
          -0.18209489828571057,
          0.09077772204414103
        ],
        [
          0.013722258039526092,
          0.38956595553788587
        ],
        [
          -0.24997377924271458,
          0.15291602260958226
        ]
      ]
    },
    {
      "charge": 8.70890174470849,
      "spin": 0.004532031235047331,
      "polarization": 0.0005203906724290447,
      "quadrature_error": 2.584732254714155e-10,
      "realization": 106,
      "onsite": [
        [
          0.1315582888208815,
          -0.04138952221600389
        ],
        [
          0.04345675231076729,
          0.04163306958723745
        ],
        [
          0.05727271745695495,
          -0.05125796403979521
        ],
        [
          0.4483015035514226,
          -0.15366949755286075
        ],
        [
          -0.324337992716183,
          0.2504699860529159
        ],
        [
          0.35635038516736295,
          -0.49970633020341626
        ]
      ]
    },
    {
      "charge": 9.740123301281066,
      "spin": 0.03912043731850404,
      "polarization": 0.0040164211589969025,
      "quadrature_error": 6.023650807016998e-09,
      "realization": 107,
      "onsite": [
        [
          0.34703601003969786,
          0.04946603488782031
        ],
        [
          0.351442190448752,
          0.07742729421584138
        ],
        [
          0.37052932247542525,
          -0.2874286547889795
        ],
        [
          0.08197394645690437,
          -0.13008554336013323
        ],
        [
          0.270291581997646,
          -0.19538679617522325
        ],
        [
          0.17926473193999026,
          0.3019626011852258
        ]
      ]
    },
    {
      "charge": 9.365016600938157,
      "spin": 0.09392561781512396,
      "polarization": 0.010029412847566635,
      "quadrature_error": 8.388863255094311e-09,
      "realization": 108,
      "onsite": [
        [
          -0.039974294154912604,
          0.4220321884893674
        ],
        [
          0.1614758860254797,
          -0.08851138995055174
        ],
        [
          -0.21221319817183937,
          -0.39223751481076186
        ],
        [
          -0.340422136227426,
          -0.3300374923465256
        ],
        [
          -0.36108563672218563,
          -0.1994094802632076
        ],
        [
          0.39951640989690995,
          0.31029836560368473
        ]
      ]
    },
    {
      "charge": 8.643201099554028,
      "spin": 0.029939212610466545,
      "polarization": 0.003463903276762975,
      "quadrature_error": 3.3931962399721265e-09,
      "realization": 109,
      "onsite": [
        [
          -0.15198882040835826,
          -0.31065194383832306
        ],
        [
          0.36687049402727434,
          0.11098116204226183
        ],
        [
          -0.4255966017860091,
          -0.08219404250289453
        ],
        [
          -0.12151146360150022,
          -0.460387562466807
        ],
        [
          -0.2861819942418312,
          -0.14108299934196844
        ],
        [
          -0.25401412166291915,
          -0.41846958574522564
        ]
      ]
    },
    {
      "charge": 8.399581210003886,
      "spin": -0.09858163270879342,
      "polarization": -0.011736493789878817,
      "quadrature_error": 5.817811692775076e-10,
      "realization": 110,
      "onsite": [
        [
          -0.2180110535476839,
          -0.43710285104929514
        ],
        [
          0.04336628019806754,
          0.29581203824916213
        ],
        [
          0.4092441443246003,
          -0.05488031762623169
        ],
        [
          0.36249719421952153,
          0.3102345343105307
        ],
        [
          -0.37686677786392364,
          0.4644026027058392
        ],
        [
          0.3632442602411299,
          0.08892924005173941
        ]
      ]
    },
    {
      "charge": 8.690486632206404,
      "spin": -0.017267047605755315,
      "polarization": -0.001986890761878018,
      "quadrature_error": 2.667280671795055e-10,
      "realization": 111,
      "onsite": [
        [
          0.16153484425321207,
          -0.48134436575672834
        ],
        [
          0.4985182677761909,
          -0.2991171219844475
        ],
        [
          -0.03643470522332648,
          0.24790222381595772
        ],
        [
          -0.4901810526376039,
          -0.34640182825119603
        ],
        [
          0.24962762036328778,
          0.23046997628572496
        ],
        [
          0.3734144501406891,
          -0.04163418125121665
        ]
      ]
    },
    {
      "charge": 8.824858722504684,
      "spin": -0.11438392120872597,
      "polarization": -0.012961558343934752,
      "quadrature_error": 1.9310061424051233e-09,
      "realization": 112,
      "onsite": [
        [
          -0.11346044048278414,
          -0.249437953258828
        ],
        [
          -0.4364481178177936,
          0.059273259319784555
        ],
        [
          0.3071897834538927,
          0.24205350658475877
        ],
        [
          -0.3146262296490192,
          0.4919230310374152
        ],
        [
          0.10366432299497474,
          0.17783717189835424
        ],
        [
          -0.04795480480068537,
          0.3990128232511515
        ]
      ]
    },
    {
      "charge": 8.86705136383194,
      "spin": 0.024962068480023684,
      "polarization": 0.002815148740633459,
      "quadrature_error": 3.0815894248808805e-11,
      "realization": 113,
      "onsite": [
        [
          0.16407918961552947,
          0.4530022211464695
        ],
        [
          0.42997333405553884,
          -0.40814886503676484
        ],
        [
          0.4209450248385691,
          -0.32332591008252776
        ],
        [
          -0.2660416216125979,
          -0.07787887895972334
        ],
        [
          -0.366304344143784,
          0.10556239117918143
        ],
        [
          -0.45261730699620284,
          -0.36833771774207913
        ]
      ]
    },
    {
      "charge": 8.711777342028116,
      "spin": -0.01656073475677231,
      "polarization": -0.001900959368747703,
      "quadrature_error": 7.0433445020811694e-09,
      "realization": 114,
      "onsite": [
        [
          0.3680960706088403,
          -0.2557277460694759
        ],
        [
          0.28320732749035205,
          -0.3620679062880142
        ],
        [
          -0.20270047652339018,
          -0.49631551041348265
        ],
        [
          -0.1186024654592559,
          0.3684649041450021
        ],
        [
          0.4454266735303589,
          0.28883352113444816
        ],
        [
          -0.10908368476998431,
          -0.04195307591926134
        ]
      ]
    },
    {
      "charge": 8.302965023537482,
      "spin": -0.022810935205261965,
      "polarization": -0.0027473240150472605,
      "quadrature_error": 3.849862976405947e-09,
      "realization": 115,
      "onsite": [
        [
          -0.23924182679623107,
          -0.17134135910777926
        ],
        [
          -0.48899408722629356,
          0.3636946399678922
        ],
        [
          0.13786273353851386,
          -0.4113678623907
        ],
        [
          0.08264137911282532,
          0.20505907738403573
        ],
        [
          -0.45825158596692384,
          -0.18177108428231192
        ],
        [
          -0.1933944088010101,
          0.23862330849255708
        ]
      ]
    },
    {
      "charge": 8.648724458245198,
      "spin": 0.04080087092635391,
      "polarization": 0.004717559349165842,
      "quadrature_error": 3.772166980362717e-11,
      "realization": 116,
      "onsite": [
        [
          0.24604682107460563,
          -0.33809718485960805
        ],
        [
          0.4014002119506137,
          -0.4173112096212924
        ],
        [
          0.20823956271467803,
          0.380230034782962
        ],
        [
          0.1458836166369849,
          -0.06353618931705629
        ],
        [
          -0.47359697627389774,
          -0.3174872533772123
        ],
        [
          -0.2293905790827664,
          -0.354592416691063
        ]
      ]
    },
    {
      "charge": 8.382247880905133,
      "spin": -0.0787401305571998,
      "polarization": -0.009393677170603701,
      "quadrature_error": 2.319051273705484e-09,
      "realization": 117,
      "onsite": [
        [
          -0.39751323627630164,
          -0.28083171020031683
        ],
        [
          0.18324181588632882,
          -0.47196226440669764
        ],
        [
          0.10438338396210911,
          0.2228562404967901
        ],
        [
          -0.3852217870366492,
          -0.3468748651179262
        ],
        [
          0.27015880497488187,
          0.31971977425317055
        ],
        [
          0.4491983614500543,
          -0.0030896069581000107
        ]
      ]
    },
    {
      "charge": 8.73007153041845,
      "spin": 0.008946614599823705,
      "polarization": 0.001024804272067044,
      "quadrature_error": 1.755890219905037e-08,
      "realization": 118,
      "onsite": [
        [
          0.05741917868229096,
          0.3922673794045358
        ],
        [
          -0.08087871894728504,
          -0.30055076726543317
        ],
        [
          0.17610699553412912,
          -0.2638504494890255
        ],
        [
          0.42566036748636904,
          0.2751756751080202
        ],
        [
          0.4813766083893577,
          -0.47964123401042125
        ],
        [
          -0.05427067186931789,
          -0.4409408444284284
        ]
      ]
    },
    {
      "charge": 9.063245692345937,
      "spin": -0.027683673519138346,
      "polarization": -0.003054498847197497,
      "quadrature_error": 9.746514679997466e-09,
      "realization": 119,
      "onsite": [
        [
          0.17255404277537278,
          -0.3152258108595135
        ],
        [
          -0.26048362671964775,
          -0.25226448125219614
        ],
        [
          0.017469020603680496,
          0.4442264501643054
        ],
        [
          -0.017626708806323776,
          0.16105420159146067
        ],
        [
          -0.020664775831134463,
          -0.3670355633142717
        ],
        [
          -0.020908659620552217,
          -0.392862309530441
        ]
      ]
    },
    {
      "charge": 8.71614898608842,
      "spin": 0.03935841604694421,
      "polarization": 0.004515574035019706,
      "quadrature_error": 5.0497181724992995e-09,
      "realization": 120,
      "onsite": [
        [
          0.042036675299038095,
          0.49442677424690806
        ],
        [
          0.4720355363718234,
          -0.2503274010869948
        ],
        [
          -0.09098789961188403,
          -0.10012900111228207
        ],
        [
          0.3735257317205056,
          0.32789305614881925
        ],
        [
          -0.24953446662123757,
          0.08272606565413043
        ],
        [
          -0.4040038072192512,
          -0.17765201686341237
        ]
      ]
    },
    {
      "charge": 8.715676901695717,
      "spin": 0.01863928921591624,
      "polarization": 0.002138593413471969,
      "quadrature_error": 1.1143542691947916e-09,
      "realization": 121,
      "onsite": [
        [
          0.34696701136203556,
          0.2041471884890389
        ],
        [
          -0.4374307793531952,
          0.060375463324414125
        ],
        [
          -0.045299679887807476,
          0.21842796451279212
        ],
        [
          -0.4708184716342406,
          0.40273397184604554
        ],
        [
          -0.11929001217785395,
          -0.37377000144271233
        ],
        [
          -0.3203661935664939,
          0.243130848798768
        ]
      ]
    },
    {
      "charge": 8.357358731092937,
      "spin": 0.041891209782904996,
      "polarization": 0.005012493914740292,
      "quadrature_error": 3.8578595111625226e-11,
      "realization": 122,
      "onsite": [
        [
          0.2885589218030282,
          0.2155112385359318
        ],
        [
          -0.47280486685505274,
          0.07448247024803878
        ],
        [
          0.43818776514579616,
          0.24093142710407933
        ],
        [
          0.39394313760701805,
          0.10748659740342126
        ],
        [
          -0.26543171770802576,
          -0.49662704875887664
        ],
        [
          -0.34426069942827386,
          0.028389797290441776
        ]
      ]
    },
    {
      "charge": 9.084892644514232,
      "spin": -0.024482539278025812,
      "polarization": -0.002694862805319907,
      "quadrature_error": 4.858531957277888e-10,
      "realization": 123,
      "onsite": [
        [
          -0.41720613563730813,
          0.05311860003064839
        ],
        [
          -0.0729625682366778,
          -0.06392976819003127
        ],
        [
          -0.12025599002632037,
          -0.3303108008782424
        ],
        [
          -0.4580045224922823,
          -0.20353473986821757
        ],
        [
          0.4813897907746454,
          -0.3042019031042922
        ],
        [
          0.21578759055231644,
          0.040264520895401334
        ]
      ]
    },
    {
      "charge": 8.570782279773754,
      "spin": 0.06748129816094064,
      "polarization": 0.007873411779481344,
      "quadrature_error": 9.060018113885797e-11,
      "realization": 124,
      "onsite": [
        [
          -0.06443353970600096,
          0.4695421837884487
        ],
        [
          0.10069822902410563,
          -0.24346363406982385
        ],
        [
          -0.09833270264565686,
          -0.14271576161963984
        ],
        [
          0.2978850954526384,
          0.15228592646108818
        ],
        [
          -0.24201489549362754,
          -0.4430979429490992
        ],
        [
          -0.46123187894425777,
          -0.3325306750535494
        ]
      ]
    },
    {
      "charge": 9.455388887971132,
      "spin": -0.0348795173872201,
      "polarization": -0.0036888506438474255,
      "quadrature_error": 1.1624872287357071e-08,
      "realization": 125,
      "onsite": [
        [
          0.3964774758827627,
          -0.16707677090920237
        ],
        [
          -0.027030709202931047,
          -0.3111280954782665
        ],
        [
          -0.2579021397205279,
          -0.04116877514082129
        ],
        [
          0.16783448368210796,
          0.1674319673525274
        ],
        [
          0.27740586148434965,
          0.20830407183491728
        ],
        [
          0.2718896102870936,
          0.06224210369301708
        ]
      ]
    },
    {
      "charge": 9.334982531141758,
      "spin": -0.060102716802009896,
      "polarization": -0.006438439129532978,
      "quadrature_error": 8.986311348496969e-09,
      "realization": 126,
      "onsite": [
        [
          -0.4432001567295022,
          -0.07690107336128638
        ],
        [
          0.23458985179262126,
          0.19605088047221841
        ],
        [
          0.3545538035368342,
          -0.026732353910030926
        ],
        [
          0.33939523748397793,
          -0.2148511681151657
        ],
        [
          0.10895849169071836,
          0.029442691671674903
        ],
        [
          -0.3782860993547632,
          0.09411282270356047
        ]
      ]
    },
    {
      "charge": 8.797599113179707,
      "spin": 0.04999888649755212,
      "polarization": 0.005683242195322204,
      "quadrature_error": 1.0370810845388022e-10,
      "realization": 127,
      "onsite": [
        [
          0.341853889459119,
          0.16087267316387344
        ],
        [
          -0.28382683329542113,
          0.33163250398855293
        ],
        [
          -0.4427754419715584,
          -0.3263408410469978
        ],
        [
          -0.018666544026422427,
          0.03911219523763898
        ],
        [
          0.4088616754419033,
          -0.2871799713414914
        ],
        [
          -0.470260422051029,
          0.288107091943151
        ]
      ]
    }
  ]
}

==> anc/results/disorder_N6_W2p0.json <==
{
  "sites": 6,
  "W": 2.0,
  "samples": 128,
  "seed_sequence": [
    20261015,
    6,
    20000
  ],
  "spin_mean": 0.007000524633561,
  "spin_sd": 0.05713241521719321,
  "spin_se": 0.005049839778205351,
  "spin_ci95_student": [
    -0.002992196966671277,
    0.016993246233793276
  ],
  "spin_ci95_bootstrap": [
    -0.0027681513076555486,
    0.017136530021346304
  ],
  "spin_mean_absolute": 0.041125028988012284,
  "charge_mean": 6.750412158274406,
  "polarization_mean": 0.0011198234298121377,
  "polarization_ratio_means": 0.001037051437663701,
  "first_half_spin_mean": 0.0070204278522300175,
  "maximum_quadrature_error": 1.889818795904546e-08,
  "records": [
    {
      "charge": 6.139202235611336,
      "spin": -0.007102099506566799,
      "polarization": -0.0011568440383621893,
      "quadrature_error": 5.385465255473463e-11,
      "realization": 0,
      "onsite": [
        [
          -0.7726188550129882,
          -0.28603294917424793
        ],
        [
          0.1383861189313591,
          -0.7931243429401844
        ],
        [
          0.6852852047852989,
          -0.3797423114892087
        ],
        [
          -0.8010230174645316,
          -0.8725203119291058
        ],
        [
          -0.05257186827173177,
          -0.4921900282658511
        ],
        [
          0.906644010875709,
          0.7232813630226591
        ]
      ]
    },
    {
      "charge": 7.473935902280593,
      "spin": -0.06391542638005623,
      "polarization": -0.00855177609438062,
      "quadrature_error": 1.715017622638922e-08,
      "realization": 1,
      "onsite": [
        [
          -0.5542854987259296,
          -0.22540114993039895
        ],
        [
          0.16275235825330125,
          0.20068325626135808
        ],
        [
          0.3694749323437243,
          0.5853138180293846
        ],
        [
          0.3080279677148985,
          0.23336852415884746
        ],
        [
          -0.1805275377893647,
          0.5994466935931286
        ],
        [
          -0.971415901491598,
          -0.6524497419701409
        ]
      ]
    },
    {
      "charge": 6.602051535878389,
      "spin": 0.01243299545674888,
      "polarization": 0.0018832018182806712,
      "quadrature_error": 1.1996285738532707e-08,
      "realization": 2,
      "onsite": [
        [
          0.3736743096785189,
          0.02003132398440033
        ],
        [
          -0.31064391610251585,
          0.7047377967139159
        ],
        [
          -0.9276682925498696,
          0.6309118135545462
        ],
        [
          -0.11411638683436909,
          -0.8520944395619499
        ],
        [
          -0.5940715919657713,
          -0.8623118093946067
        ],
        [
          0.8227500011351503,
          0.1762488907101485
        ]
      ]
    },
    {
      "charge": 7.630329005798362,
      "spin": -0.07863263964734056,
      "polarization": -0.010305275118227122,
      "quadrature_error": 1.052316525599816e-09,
      "realization": 3,
      "onsite": [
        [
          -0.9206340532035258,
          0.010380729452968529
        ],
        [
          -0.1700644478858151,
          -0.4954625136494786
        ],
        [
          -0.4683156080148876,
          -0.7768885286723923
        ],
        [
          -0.5553587388115773,
          -0.6671375111744566
        ],
        [
          0.579743500367921,
          0.016314950940853334
        ],
        [
          0.5830739384431987,
          0.5696921486250741
        ]
      ]
    },
    {
      "charge": 6.561187639129024,
      "spin": 0.06078087736918483,
      "polarization": 0.009263700523774884,
      "quadrature_error": 1.0954164141670965e-09,
      "realization": 4,
      "onsite": [
        [
          0.9353187801764287,
          0.9707692418609877
        ],
        [
          0.5865758910810415,
          0.19974221640450973
        ],
        [
          0.09396151748758519,
          0.3438734243210939
        ],
        [
          0.48066567132314053,
          0.9219814730114153
        ],
        [
          0.5647312308250003,
          -0.5790583447957669
        ],
        [
          -0.9544293355010163,
          0.32508641351820944
        ]
      ]
    },
    {
      "charge": 7.604549937566988,
      "spin": 0.05713034347374974,
      "polarization": 0.007512652812169988,
      "quadrature_error": 3.84643121656255e-10,
      "realization": 5,
      "onsite": [
        [
          0.8368716689156945,
          -0.8368703759130007
        ],
        [
          0.5159748059973959,
          -0.3059695615910176
        ],
        [
          -0.0619961011588579,
          -0.698011109318609
        ],
        [
          -0.2750886635672418,
          0.8015899939758191
        ],
        [
          -0.166801618369391,
          0.5104884368387359
        ],
        [
          -0.4867791356632878,
          -0.14183647230516905
        ]
      ]
    },
    {
      "charge": 5.422669681935454,
      "spin": -0.04801361618284042,
      "polarization": -0.008854239516522321,
      "quadrature_error": 4.236985705874671e-09,
      "realization": 6,
      "onsite": [
        [
          -0.365030361785732,
          -0.7009191828613424
        ],
        [
          0.9850682537813569,
          -0.872808238325171
        ],
        [
          0.42397708891910146,
          -0.5061510523522554
        ],
        [
          -0.566918650874426,
          -0.9994275621545465
        ],
        [
          0.6377470175685667,
          0.9037705042985666
        ],
        [
          0.14345685847704504,
          0.2011917630343727
        ]
      ]
    },
    {
      "charge": 7.200139411498573,
      "spin": 0.01887923586766372,
      "polarization": 0.0026220653224455224,
      "quadrature_error": 3.7364913999215305e-10,
      "realization": 7,
      "onsite": [
        [
          0.6856135486071968,
          -0.7426028277528662
        ],
        [
          -0.7059762426820311,
          0.7502446588642637
        ],
        [
          -0.3154802308334308,
          0.3651908261467316
        ],
        [
          -0.3334328193995284,
          -0.08792986371200917
        ],
        [
          0.026224010701996425,
          -0.4091468410348853
        ],
        [
          -0.6468418392007753,
          -0.3644145236814078
        ]
      ]
    },
    {
      "charge": 5.908753654295724,
      "spin": 0.020997460722432196,
      "polarization": 0.0035536192488185435,
      "quadrature_error": 2.1400253116488155e-09,
      "realization": 8,
      "onsite": [
        [
          0.3687840674555769,
          0.9777809007037819
        ],
        [
          -0.31987816490160914,
          -0.4149812637144039
        ],
        [
          -0.8909285253386587,
          0.6187577007640359
        ],
        [
          0.9017445524370686,
          -0.5963582604926767
        ],
        [
          -0.3889410627888157,
          -0.23797031809067604
        ],
        [
          0.5227928005470193,
          -0.6353954257542194
        ]
      ]
    },
    {
      "charge": 5.792809017947944,
      "spin": 0.03049400540942684,
      "polarization": 0.005264113716669551,
      "quadrature_error": 1.0245767153933956e-08,
      "realization": 9,
      "onsite": [
        [
          -0.886544785816407,
          -0.0615158088097274
        ],
        [
          0.9641134126789168,
          -0.5751348261508702
        ],
        [
          -0.05223939076276096,
          -0.6022541423454566
        ],
        [
          0.17429175125879048,
          0.7732859670242376
        ],
        [
          0.7876734359122011,
          -0.19930627359324604
        ],
        [
          0.10368851838934678,
          0.8945237418732126
        ]
      ]
    },
    {
      "charge": 7.104834582197176,
      "spin": -0.017494545248619223,
      "polarization": -0.0024623437810158025,
      "quadrature_error": 7.193339624329513e-10,
      "realization": 10,
      "onsite": [
        [
          -0.2843793802741994,
          -0.0616368531754925
        ],
        [
          0.4740570955348984,
          -0.33625262969760317
        ],
        [
          0.2008028985592254,
          0.07539845120919209
        ],
        [
          0.8788781537714954,
          -0.9004954036169162
        ],
        [
          -0.025275217262234362,
          0.5736638444856994
        ],
        [
          -0.8439167480981191,
          0.8823428619252718
        ]
      ]
    },
    {
      "charge": 5.764078934952407,
      "spin": 0.003291501781522943,
      "polarization": 0.0005710369026287668,
      "quadrature_error": 1.7288029643822738e-10,
      "realization": 11,
      "onsite": [
        [
          -0.17369387857920748,
          -0.32065534673151386
        ],
        [
          -0.16669177447461547,
          0.6870112808042437
        ],
        [
          0.7559767022303305,
          -0.23045954308571193
        ],
        [
          -0.22177880273091022,
          0.8359209291660978
        ],
        [
          -0.9202397015348458,
          0.07537795047524454
        ],
        [
          0.7789173168892853,
          -0.8298686948998497
        ]
      ]
    },
    {
      "charge": 6.752675230907195,
      "spin": 0.1968055966008388,
      "polarization": 0.029144833694956,
      "quadrature_error": 1.325026419564012e-09,
      "realization": 12,
      "onsite": [
        [
          0.9829740154794266,
          -0.9021332227075363
        ],
        [
          0.8413319034494322,
          0.9356011572378007
        ],
        [
          0.9438523571258388,
          0.7977138432020789
        ],
        [
          -0.009443134116832841,
          -0.37201128996313115
        ],
        [
          -0.621772989397777,
          -0.4320304742654928
        ],
        [
          -0.32774944836260844,
          -0.5206640471739568
        ]
      ]
    },
    {
      "charge": 6.417982002335655,
      "spin": -0.018826088412346186,
      "polarization": -0.0029333345599122794,
      "quadrature_error": 4.6119516189627693e-10,
      "realization": 13,
      "onsite": [
        [
          -0.24852984785585175,
          -0.6170357402614606
        ],
        [
          0.7066943846811058,
          0.6796682169224426
        ],
        [
          0.1620545446234427,
          -0.0066993405843707166
        ],
        [
          -0.9383546345105582,
          0.15214438370295946
        ],
        [
          0.6438880775230944,
          -0.13308515773992302
        ],
        [
          -0.40633439138687977,
          0.7107521921689317
        ]
      ]
    },
    {
      "charge": 7.1925245698843145,
      "spin": 0.006225780273666984,
      "polarization": 0.00086559040753713,
      "quadrature_error": 2.032548182558809e-09,
      "realization": 14,
      "onsite": [
        [
          0.025516552251475755,
          -0.20858330495487065
        ],
        [
          0.5235869160838635,
          0.7895048515669498
        ],
        [
          -0.0779417620078442,
          0.8466381364373443
        ],
        [
          0.44555992199962335,
          -0.40936659566444966
        ],
        [
          -0.28725683829241344,
          0.2696171836702095
        ],
        [
          -0.8391154061228783,
          0.46124115118529585
        ]
      ]
    },
    {
      "charge": 7.391269777873792,
      "spin": -0.050548824750022925,
      "polarization": -0.006838990629369781,
      "quadrature_error": 1.4745389139101507e-10,
      "realization": 15,
      "onsite": [
        [
          -0.9298017092330284,
          -0.13329365764435352
        ],
        [
          0.030654876868804193,
          0.419361171990845
        ],
        [
          0.6926732158622471,
          0.3297720278974081
        ],
        [
          -0.0670712491640606,
          0.5377183830460293
        ],
        [
          -0.05172482758112129,
          -0.020050020369162036
        ],
        [
          -0.9364762791995844,
          -0.5770033208192871
        ]
      ]
    },
    {
      "charge": 6.943250497917561,
      "spin": 0.050003832171434365,
      "polarization": 0.007201790024201439,
      "quadrature_error": 2.647863280618249e-09,
      "realization": 16,
      "onsite": [
        [
          -0.2901451527957404,
          0.5862125611765476
        ],
        [
          0.47483001100307165,
          -0.355724361183841
        ],
        [
          -0.8262410314950261,
          -0.982661047655423
        ],
        [
          -0.6539275207530986,
          0.004334252864031551
        ],
        [
          -0.023522753733297153,
          -0.7145867194733344
        ],
        [
          0.42121097346083114,
          0.40567882520102994
        ]
      ]
    },
    {
      "charge": 6.86275626310399,
      "spin": 0.0994320630603085,
      "polarization": 0.014488648474211711,
      "quadrature_error": 5.403006593418998e-09,
      "realization": 17,
      "onsite": [
        [
          -0.9458244909235454,
          -0.48887086342413033
        ],
        [
          0.6450548199796531,
          -0.8406954073846147
        ],
        [
          0.8090550820642008,
          -0.9442040813151305
        ],
        [
          -0.1060085047975472,
          -0.8596672556933298
        ],
        [
          0.1100405927947079,
          -0.9176349821496299
        ],
        [
          -0.6636905122097807,
          -0.7745985291985855
        ]
      ]
    },
    {
      "charge": 6.2967133235504935,
      "spin": -0.013545190228257755,
      "polarization": -0.0021511524397334484,
      "quadrature_error": 1.4247896129437321e-08,
      "realization": 18,
      "onsite": [
        [
          -0.9271926784918441,
          -0.3701292525785984
        ],
        [
          -0.7472755327497864,
          -0.16102552257529412
        ],
        [
          -0.959884821704944,
          0.6976815947090056
        ],
        [
          0.9626583060872411,
          0.9518934696775216
        ],
        [
          -0.12106942073416316,
          -0.204477503156119
        ],
        [
          0.04324547033609427,
          -0.7805265570824678
        ]
      ]
    },
    {
      "charge": 6.46630344538936,
      "spin": -0.07012431846233577,
      "polarization": -0.01084457589325416,
      "quadrature_error": 9.741473330917074e-09,
      "realization": 19,
      "onsite": [
        [
          -0.9291184586277768,
          -0.9794495832349559
        ],
        [
          -0.9424758292598403,
          -0.8078171972248176
        ],
        [
          -0.4323614909929938,
          -0.9971633633125414
        ],
        [
          0.8926911102875235,
          -0.5187108188206442
        ],
        [
          0.5803060718849564,
          0.2706536338697001
        ],
        [
          -0.5063931825751358,
          0.15127077968861458
        ]
      ]
    },
    {
      "charge": 7.179511067376058,
      "spin": -0.012307047926011004,
      "polarization": -0.001714190257597714,
      "quadrature_error": 2.2123175108661344e-10,
      "realization": 20,
      "onsite": [
        [
          -0.7444790429679737,
          0.0038910234142712774
        ],
        [
          -0.5944251633440516,
          0.4937298980364655
        ],
        [
          0.704401360753858,
          -0.8391667152778199
        ],
        [
          0.2815818308028364,
          -0.3464016846405391
        ],
        [
          0.7949786183489351,
          -0.6949068877399349
        ],
        [
          0.49378221420599755,
          -0.07392343423319514
        ]
      ]
    },
    {
      "charge": 5.318834655796145,
      "spin": -0.11074731277210761,
      "polarization": -0.02082172504674908,
      "quadrature_error": 3.225696615247538e-10,
      "realization": 21,
      "onsite": [
        [
          -0.8200960298600661,
          -0.5546037441353111
        ],
        [
          0.8348236349400087,
          0.33891569723598924
        ],
        [
          -0.6417346677197426,
          0.896954476110774
        ],
        [
          -0.8321316441498678,
          -0.8258949742880102
        ],
        [
          0.2965607810673281,
          0.6774747003924297
        ],
        [
          -0.33708483685075663,
          -0.605630960156625
        ]
      ]
    },
    {
      "charge": 6.507620125311596,
      "spin": 0.04956772962875129,
      "polarization": 0.007616875090166377,
      "quadrature_error": 1.3528844289282042e-09,
      "realization": 22,
      "onsite": [
        [
          0.27876618400493225,
          0.36613570130882467
        ],
        [
          -0.3893292604854779,
          0.711575389252886
        ],
        [
          0.5473613904581311,
          -0.8350865102021094
        ],
        [
          0.46589425291827014,
          0.40970655322934224
        ],
        [
          -0.5164997370612034,
          0.08625727020030327
        ],
        [
          0.5867334444773606,
          0.44088851484770775
        ]
      ]
    },
    {
      "charge": 7.5316198320786585,
      "spin": 0.018126173682541626,
      "polarization": 0.0024066766627463946,
      "quadrature_error": 8.75847688973927e-10,
      "realization": 23,
      "onsite": [
        [
          -0.9019166491837789,
          -0.15667483083696254
        ],
        [
          0.4553203983253178,
          -0.6969393766742686
        ],
        [
          0.7013534237436276,
          -0.21574359499570872
        ],
        [
          0.4025772563844643,
          -0.6279035116707379
        ],
        [
          0.46154922777752105,
          -0.48371313644569813
        ],
        [
          -0.1302592252047241,
          0.7813636974155391
        ]
      ]
    },
    {
      "charge": 8.014645536047293,
      "spin": 0.019224646645875643,
      "polarization": 0.002398689568915977,
      "quadrature_error": 1.3158862184602354e-08,
      "realization": 24,
      "onsite": [
        [
          0.29961821164321867,
          -0.9237303824787619
        ],
        [
          0.2699013663752663,
          0.5517022456645988
        ],
        [
          -0.6590765554647731,
          0.5515403348292198
        ],
        [
          -0.5469738103189163,
          0.9902487555328754
        ],
        [
          0.19153401583522478,
          0.42925719856048095
        ],
        [
          -0.6036262454603394,
          0.8401668921731886
        ]
      ]
    },
    {
      "charge": 6.445019863220288,
      "spin": -0.019830502590646955,
      "polarization": -0.0030768722225067804,
      "quadrature_error": 1.1584300943949848e-08,
      "realization": 25,
      "onsite": [
        [
          0.6832541251035511,
          0.15946209116844212
        ],
        [
          -0.4959859892743299,
          0.0051571233798253235
        ],
        [
          -0.5587511380676213,
          0.842550932558165
        ],
        [
          0.06555949822858165,
          -0.7031788762814755
        ],
        [
          0.1274981931131398,
          -0.27183837728393234
        ],
        [
          -0.9532229817483509,
          0.9381358196568175
        ]
      ]
    },
    {
      "charge": 6.437970420057776,
      "spin": -0.02248701134611694,
      "polarization": -0.003492872734558966,
      "quadrature_error": 4.037278817322426e-09,
      "realization": 26,
      "onsite": [
        [
          0.6535014007244246,
          -0.5507635404505213
        ],
        [
          0.8314359617439169,
          -0.9564665247173114
        ],
        [
          0.9590541109770117,
          -0.9648078128436115
        ],
        [
          -0.9656691880687902,
          -0.14980941374853374
        ],
        [
          -0.05070171728906048,
          0.64939133136132
        ],
        [
          -0.5078304469948869,
          -0.08923844442176931
        ]
      ]
    },
    {
      "charge": 6.246005234210054,
      "spin": 0.23304722584419554,
      "polarization": 0.0373114041864343,
      "quadrature_error": 1.2437002665676847e-08,
      "realization": 27,
      "onsite": [
        [
          0.8698649474453817,
          0.8762386980800039
        ],
        [
          0.16600801930185694,
          0.9710186404154881
        ],
        [
          -0.17453932962572072,
          -0.5633783990065069
        ],
        [
          -0.42836660939927196,
          0.9675809744498667
        ],
        [
          -0.6316424609802915,
          0.1891768498252453
        ],
        [
          -0.23745187143736746,
          0.08970086030451152
        ]
      ]
    },
    {
      "charge": 5.695911858343542,
      "spin": 0.006244482328932273,
      "polarization": 0.0010963095083336251,
      "quadrature_error": 4.339587401140881e-09,
      "realization": 28,
      "onsite": [
        [
          -0.836632108658965,
          0.5915183776434567
        ],
        [
          0.7334788160954291,
          -0.9747471767522149
        ],
        [
          -0.32148001471118137,
          0.2609399685232163
        ],
        [
          -0.9864439471368371,
          0.8383530919951143
        ],
        [
          -0.788103484146748,
          0.16216771193525936
        ],
        [
          0.3886383449072224,
          0.624326589146261
        ]
      ]
    },
    {
      "charge": 5.780866381468995,
      "spin": -0.049306170476585115,
      "polarization": -0.008529200853809695,
      "quadrature_error": 1.321690521849182e-09,
      "realization": 29,
      "onsite": [
        [
          0.0614730395712364,
          -0.9751820232694584
        ],
        [
          0.5193719801947885,
          -0.8755161080205165
        ],
        [
          0.7473671771621844,
          0.894567558424241
        ],
        [
          0.963384403372288,
          0.657237823659309
        ],
        [
          0.40692942329607584,
          -0.7906403474414585
        ],
        [
          0.8901987512573752,
          0.6108525469282713
        ]
      ]
    },
    {
      "charge": 6.171468211784999,
      "spin": -0.011636599769898393,
      "polarization": -0.0018855480366369239,
      "quadrature_error": 1.0915530746083014e-09,
      "realization": 30,
      "onsite": [
        [
          -0.6358429490045472,
          0.8083478134999964
        ],
        [
          0.06297681797254895,
          0.8379916848490978
        ],
        [
          0.4789252372553512,
          -0.6893053472740351
        ],
        [
          -0.7312114231675939,
          -0.7402695865344304
        ],
        [
          -0.6537158741490046,
          0.3498804538640108
        ],
        [
          0.3741933050351818,
          0.10012079792267414
        ]
      ]
    },
    {
      "charge": 7.39091425329561,
      "spin": -0.0033349267878140885,
      "polarization": -0.0004512197914252684,
      "quadrature_error": 6.830959121398786e-10,
      "realization": 31,
      "onsite": [
        [
          0.03949771128230939,
          -0.2133150076160617
        ],
        [
          -0.7651204256246229,
          0.9431424089441438
        ],
        [
          -0.543690578788846,
          -0.23653510965278612
        ],
        [
          -0.04431967540521753,
          0.10671335620494315
        ],
        [
          0.5815402432797321,
          -0.4870636424351502
        ],
        [
          -0.49537856047836737,
          -0.06060836964875316
        ]
      ]
    },
    {
      "charge": 5.235511706773309,
      "spin": -0.020037516501346633,
      "polarization": -0.003827231725109813,
      "quadrature_error": 2.742399811610338e-09,
      "realization": 32,
      "onsite": [
        [
          -0.1695513144604439,
          -0.6540666379332372
        ],
        [
          -0.9830446232038419,
          -0.023495272824535673
        ],
        [
          0.2546145071465338,
          -0.16536767126086405
        ],
        [
          0.3534828997816384,
          0.8776256744930859
        ],
        [
          -0.8541688801965661,
          -0.24187602390482787
        ],
        [
          0.7792489940780978,
          -0.984975894304982
        ]
      ]
    },
    {
      "charge": 4.974659737780637,
      "spin": -0.007803192582146781,
      "polarization": -0.0015685882037085911,
      "quadrature_error": 3.256840138384998e-10,
      "realization": 33,
      "onsite": [
        [
          -0.31951571462734263,
          0.05408463326718249
        ],
        [
          -0.7866796277475048,
          0.869223304817877
        ],
        [
          0.9665941298697356,
          -0.29885553550817834
        ],
        [
          0.502684513602923,
          0.8101120198001159
        ],
        [
          -0.7912263256540755,
          0.4749893446841946
        ],
        [
          0.9361337492709345,
          -0.3003166994118016
        ]
      ]
    },
    {
      "charge": 6.787975358676411,
      "spin": -0.11712815358411863,
      "polarization": -0.017255241422525946,
      "quadrature_error": 7.43960893914763e-09,
      "realization": 34,
      "onsite": [
        [
          -0.08746189451807296,
          -0.8261099575329043
        ],
        [
          -0.39052242438363827,
          -0.2372993155712102
        ],
        [
          -0.14214002393883618,
          -0.9915465466167126
        ],
        [
          0.5882651708782796,
          0.4921909374676554
        ],
        [
          0.8341272872561187,
          -0.061763004430463786
        ],
        [
          -0.07935584096364945,
          -0.9569883140227966
        ]
      ]
    },
    {
      "charge": 5.89177340203698,
      "spin": -0.07587991488785825,
      "polarization": -0.012878960155124781,
      "quadrature_error": 5.3444416764891264e-09,
      "realization": 35,
      "onsite": [
        [
          0.18221556156565333,
          -0.43125531197543654
        ],
        [
          -0.903038979942911,
          -0.6066722609597703
        ],
        [
          -0.8553097319213689,
          -0.02017504915740953
        ],
        [
          0.6052222873189774,
          -0.894175231363286
        ],
        [
          0.9109382112290525,
          0.5113187907121957
        ],
        [
          0.8258263684767397,
          -0.6264666361043989
        ]
      ]
    },
    {
      "charge": 7.191815996746653,
      "spin": -0.017302101085980303,
      "polarization": -0.0024058041937957283,
      "quadrature_error": 7.029691094731623e-09,
      "realization": 36,
      "onsite": [
        [
          0.5674660011569499,
          -0.8694024047074926
        ],
        [
          -0.46319976773751415,
          0.26445940817734126
        ],
        [
          -0.30570057046770294,
          0.8405185435834626
        ],
        [
          -0.02748593681725464,
          0.468707262694553
        ],
        [
          -0.43446696416126906,
          0.8355785078692055
        ],
        [
          0.835231595624961,
          0.9008677762756596
        ]
      ]
    },
    {
      "charge": 8.212215831918817,
      "spin": 0.03725367928156593,
      "polarization": 0.004536373622423591,
      "quadrature_error": 1.806089432262358e-09,
      "realization": 37,
      "onsite": [
        [
          -0.33381419115793975,
          0.6708620213931764
        ],
        [
          -0.5550817480579109,
          0.6950841570971755
        ],
        [
          0.10518982558159928,
          0.09029399474681488
        ],
        [
          -0.9268530748065369,
          0.02231948773143788
        ],
        [
          0.03833757228263268,
          -0.2166823680079064
        ],
        [
          0.45214158437041085,
          0.7568283291769842
        ]
      ]
    },
    {
      "charge": 7.732224918235166,
      "spin": -0.0022167808414331374,
      "polarization": -0.0002866937867010605,
      "quadrature_error": 3.949826002075852e-09,
      "realization": 38,
      "onsite": [
        [
          0.10172428103018549,
          -0.7853861755148692
        ],
        [
          -0.6087270358517567,
          0.12579971603484763
        ],
        [
          -0.8513738583655879,
          0.7044312073283696
        ],
        [
          0.22729172609388382,
          0.020281045148230037
        ],
        [
          -0.12426660315032123,
          0.3014177852243711
        ],
        [
          -0.05128513963495829,
          0.4438447949885438
        ]
      ]
    },
    {
      "charge": 7.179911093085187,
      "spin": 0.14823866577313716,
      "polarization": 0.020646309383399262,
      "quadrature_error": 8.936515961557461e-09,
      "realization": 39,
      "onsite": [
        [
          0.2519845214975991,
          0.2550688659542584
        ],
        [
          0.9893789240123114,
          0.6379124636184843
        ],
        [
          0.2948215556484137,
          0.09546425561155059
        ],
        [
          -0.7143557560133322,
          -0.9941222169386672
        ],
        [
          0.1856946470366525,
          -0.27084260739538757
        ],
        [
          0.12085865714821087,
          0.9355862906353503
        ]
      ]
    },
    {
      "charge": 6.58236848628086,
      "spin": 0.10544760254029388,
      "polarization": 0.016019705180600335,
      "quadrature_error": 7.214220323593607e-10,
      "realization": 40,
      "onsite": [
        [
          0.1801839473927973,
          0.09935827956599663
        ],
        [
          -0.8705325789651095,
          -0.9451916655753236
        ],
        [
          0.8949696824162414,
          -0.3891880828057994
        ],
        [
          0.5739843167711758,
          -0.6794931073250134
        ],
        [
          0.2779876733704143,
          0.05434868159520212
        ],
        [
          0.4941556279156567,
          0.9052461699840999
        ]
      ]
    },
    {
      "charge": 6.703095985802195,
      "spin": -0.05670216487584907,
      "polarization": -0.008459100838769091,
      "quadrature_error": 1.7886012755464155e-09,
      "realization": 41,
      "onsite": [
        [
          0.5903694436944107,
          -0.7762503460157557
        ],
        [
          0.23855030145784384,
          -0.09246140084859111
        ],
        [
          0.4060946333667197,
          0.9220394643369949
        ],
        [
          0.8666243889116882,
          -0.13693647695569067
        ],
        [
          -0.6348011727259579,
          0.9419011670549755
        ],
        [
          0.3891373774060307,
          0.905944154628078
        ]
      ]
    },
    {
      "charge": 6.9656181212606265,
      "spin": 0.05706488802893903,
      "polarization": 0.008192365276925562,
      "quadrature_error": 6.072465076328013e-11,
      "realization": 42,
      "onsite": [
        [
          -0.07024953871755546,
          -0.6940390498514915
        ],
        [
          0.29779194326499003,
          0.9071948023092067
        ],
        [
          -0.1832451973860505,
          0.29015428610306526
        ],
        [
          -0.4659214173132509,
          0.27393858533134563
        ],
        [
          0.0008279559965060912,
          0.018406673236510462
        ],
        [
          -0.8711487642245936,
          -0.7596993805821355
        ]
      ]
    },
    {
      "charge": 6.222801202656414,
      "spin": 0.028219787090920326,
      "polarization": 0.0045349009508569476,
      "quadrature_error": 1.4115849694943433e-09,
      "realization": 43,
      "onsite": [
        [
          0.6673423533931606,
          -0.22581256567841201
        ],
        [
          0.783335113539217,
          -0.7101594168048266
        ],
        [
          -0.5521204170858163,
          -0.2109046916641617
        ],
        [
          0.9726051811071672,
          -0.6010820093716847
        ],
        [
          -0.29322339326110236,
          0.6770396432310553
        ],
        [
          -0.23532258012856877,
          -0.7470446179151822
        ]
      ]
    },
    {
      "charge": 5.858770595148245,
      "spin": -0.034181116783727414,
      "polarization": -0.0058341790702700356,
      "quadrature_error": 1.1960042151904375e-08,
      "realization": 44,
      "onsite": [
        [
          -0.08224213445083839,
          -0.9056445276195924
        ],
        [
          -0.2625028379327101,
          -0.9156364664464469
        ],
        [
          0.3970139339590846,
          0.6965271857663571
        ],
        [
          0.5668316907849711,
          0.9427865331273901
        ],
        [
          -0.2185434876101615,
          -0.4804064755368578
        ],
        [
          -0.5546821130105659,
          0.8167174912829736
        ]
      ]
    },
    {
      "charge": 7.731857026963342,
      "spin": 0.11145658281259815,
      "polarization": 0.014415241050618897,
      "quadrature_error": 1.9196564336655054e-10,
      "realization": 45,
      "onsite": [
        [
          0.8292235508547376,
          0.37470630418239126
        ],
        [
          -0.024971817137265484,
          -0.5221304734080601
        ],
        [
          0.0005446804432400754,
          -0.46566250015763777
        ],
        [
          -0.6657070528758735,
          0.45540574392788624
        ],
        [
          -0.6156372619973094,
          0.13560252912945048
        ],
        [
          -0.34411650760512646,
          -0.6018725981063551
        ]
      ]
    },
    {
      "charge": 6.39145267688014,
      "spin": 0.09188088219802727,
      "polarization": 0.014375586716051084,
      "quadrature_error": 7.43825236156704e-10,
      "realization": 46,
      "onsite": [
        [
          0.4529360978709114,
          0.6578032167308783
        ],
        [
          0.01721589531774015,
          0.1518341039567379
        ],
        [
          0.9821875103574795,
          0.5673005993371454
        ],
        [
          -0.14596209542916583,
          -0.3297751673330991
        ],
        [
          -0.7374010939590918,
          -0.5100868695378951
        ],
        [
          0.7300458190701327,
          -0.323202235637275
        ]
      ]
    },
    {
      "charge": 5.690369585893281,
      "spin": 0.050640453752127446,
      "polarization": 0.008899325955499927,
      "quadrature_error": 1.173049757307647e-08,
      "realization": 47,
      "onsite": [
        [
          0.8904894709878199,
          0.9450587370076757
        ],
        [
          0.270842927286683,
          -0.2512257615134659
        ],
        [
          -0.4087839330818981,
          0.4679713560175054
        ],
        [
          0.9541080101278421,
          0.8223629253216334
        ],
        [
          -0.4515064797441435,
          -0.5064905920881793
        ],
        [
          -0.5981069436284316,
          -0.22519728051296428
        ]
      ]
    },
    {
      "charge": 9.303979253956776,
      "spin": -0.006212790728869405,
      "polarization": -0.0006677562964499564,
      "quadrature_error": 2.9142064524123334e-09,
      "realization": 48,
      "onsite": [
        [
          0.1232416616786467,
          0.5701744975976974
        ],
        [
          0.7880164427973413,
          0.3960100687536401
        ],
        [
          0.18512523273989911,
          0.5040987918579345
        ],
        [
          0.3673482573784337,
          0.5218954051888738
        ],
        [
          -0.015031262895098596,
          0.8114861916203073
        ],
        [
          0.36781426582334076,
          0.5693459984632552
        ]
      ]
    },
    {
      "charge": 7.911439305611933,
      "spin": 0.050677851904183016,
      "polarization": 0.006405642506570831,
      "quadrature_error": 2.8140562607222234e-09,
      "realization": 49,
      "onsite": [
        [
          0.18439492013429537,
          0.4622846280780162
        ],
        [
          -0.9810369791125346,
          0.40912371672280834
        ],
        [
          -0.21537217431768485,
          -0.3489430884407203
        ],
        [
          -0.6623453606587302,
          -0.2550240312887002
        ],
        [
          -0.22152268402537945,
          -0.3525390609341821
        ],
        [
          -0.915871146457411,
          -0.28986591595012023
        ]
      ]
    },
    {
      "charge": 6.558314912196458,
      "spin": 0.003091246806598469,
      "polarization": 0.0004713477239175716,
      "quadrature_error": 2.581506200645936e-10,
      "realization": 50,
      "onsite": [
        [
          -0.5785697188976155,
          0.8363079530257991
        ],
        [
          -0.00796219251390684,
          0.5068316373788444
        ],
        [
          0.6103863564355927,
          0.8711704573621495
        ],
        [
          -0.33752187707127135,
          -0.5118228844716743
        ],
        [
          -0.3444997147171336,
          0.8784277923950339
        ],
        [
          0.6733221988067797,
          -0.039741965686170166
        ]
      ]
    },
    {
      "charge": 5.8925797228861265,
      "spin": -0.04195787681298621,
      "polarization": -0.007120459762305203,
      "quadrature_error": 8.475014901263854e-10,
      "realization": 51,
      "onsite": [
        [
          -0.8991586028742047,
          0.6198724479300632
        ],
        [
          0.12935226894688134,
          -0.6180120502519093
        ],
        [
          0.7224449523784433,
          -0.3381363216009532
        ],
        [
          -0.4267646323711223,
          0.48034815795878916
        ],
        [
          0.5165867872156018,
          0.8312738439485321
        ],
        [
          0.21172616746771,
          -0.6118125110422297
        ]
      ]
    },
    {
      "charge": 6.6628228151238575,
      "spin": 0.013446078696499088,
      "polarization": 0.002018075381800339,
      "quadrature_error": 3.5393642447056662e-09,
      "realization": 52,
      "onsite": [
        [
          0.1565075147153474,
          -0.5157673186959986
        ],
        [
          -0.09084399230108375,
          -0.4600568325972434
        ],
        [
          -0.7320573352579665,
          0.032554950035861285
        ],
        [
          -0.9671640054847412,
          0.5973480062318459
        ],
        [
          -0.8757283093152672,
          -0.5813333355267032
        ],
        [
          0.9978408604833324,
          0.5248147232799256
        ]
      ]
    },
    {
      "charge": 4.828434722809737,
      "spin": -0.012581301894507103,
      "polarization": -0.002605668838199776,
      "quadrature_error": 7.185115679475442e-09,
      "realization": 53,
      "onsite": [
        [
          0.28354012901901715,
          0.606462021650277
        ],
        [
          0.9736258630276131,
          -0.2058938868423854
        ],
        [
          -0.44478733874639276,
          -0.864157370828283
        ],
        [
          -0.9655331908071243,
          0.7797778081496745
        ],
        [
          0.9672032081964566,
          0.30468143799099145
        ],
        [
          0.8912325458123647,
          0.5510301882483035
        ]
      ]
    },
    {
      "charge": 6.055785499923162,
      "spin": 0.041709075879894114,
      "polarization": 0.006887475766838726,
      "quadrature_error": 1.4155322505655791e-08,
      "realization": 54,
      "onsite": [
        [
          0.4550108641438366,
          0.3267294089081272
        ],
        [
          -0.3061220348637055,
          -0.2710463246159587
        ],
        [
          -0.6671527355931433,
          -0.03821586436421964
        ],
        [
          0.7681322389345842,
          0.4572209759831867
        ],
        [
          -0.7783916237343484,
          -0.5071305875600098
        ],
        [
          -0.8835062232801953,
          -0.6842285837863533
        ]
      ]
    },
    {
      "charge": 7.696831672603659,
      "spin": -0.028265135718790163,
      "polarization": -0.0036723078951301433,
      "quadrature_error": 5.15236671822198e-09,
      "realization": 55,
      "onsite": [
        [
          -0.0750580270336525,
          0.5154595920789096
        ],
        [
          -0.6448880783337789,
          -0.8146155308818159
        ],
        [
          -0.454731338868708,
          -0.18621049550593227
        ],
        [
          0.09772019824195355,
          -0.7798495717915377
        ],
        [
          0.4854406755159293,
          -0.13040786966496687
        ],
        [
          0.8655140231878078,
          -0.0016730394070703092
        ]
      ]
    },
    {
      "charge": 4.724791014257436,
      "spin": 0.05676693421425405,
      "polarization": 0.01201469737877406,
      "quadrature_error": 5.2428250349970975e-09,
      "realization": 56,
      "onsite": [
        [
          0.9135014960839896,
          0.7688001285399648
        ],
        [
          -0.5094578840265214,
          -0.10927321564032444
        ],
        [
          0.8954950980330376,
          -0.2249568056158322
        ],
        [
          -0.003328627688619301,
          -0.9402076085686373
        ],
        [
          -0.6903985253585865,
          0.9803261619835195
        ],
        [
          0.7398143407800644,
          -0.4513111075862055
        ]
      ]
    },
    {
      "charge": 8.430164278896813,
      "spin": -0.03350007445489382,
      "polarization": -0.003973834120736459,
      "quadrature_error": 1.65051691564904e-08,
      "realization": 57,
      "onsite": [
        [
          -0.19082511436823046,
          0.43938002759662864
        ],
        [
          0.4839347833809513,
          -0.7108271208429755
        ],
        [
          0.6730478290693029,
          -0.27287213359365325
        ],
        [
          0.047250238043831994,
          -0.4457760449299013
        ],
        [
          0.2755816598100449,
          -0.36897239187854947
        ],
        [
          -0.1487345254535526,
          0.3042481453034753
        ]
      ]
    },
    {
      "charge": 6.5183978462355645,
      "spin": -0.10488488894122294,
      "polarization": -0.016090593335261815,
      "quadrature_error": 4.085467501322496e-09,
      "realization": 58,
      "onsite": [
        [
          -0.9983835199005997,
          -0.8989208419659527
        ],
        [
          -0.07437923972058158,
          -0.20266971177182436
        ],
        [
          -0.5882970503094371,
          0.7490567769809131
        ],
        [
          -0.7183740079082805,
          0.2635487954422586
        ],
        [
          0.3755948643533562,
          0.24680135349627275
        ],
        [
          -0.7660300194428451,
          -0.8749945656838773
        ]
      ]
    },
    {
      "charge": 8.307041235639574,
      "spin": -0.04679777838143234,
      "polarization": -0.0056335074130433515,
      "quadrature_error": 3.330456866587466e-09,
      "realization": 59,
      "onsite": [
        [
          -0.7024366123807901,
          0.7311666866006397
        ],
        [
          0.2658445328445691,
          0.05568393564612406
        ],
        [
          0.15006280657105386,
          0.07667946657373226
        ],
        [
          -0.8172464176165681,
          0.4623410784363311
        ],
        [
          0.050444935828883875,
          0.3379187800397456
        ],
        [
          0.2912379365770812,
          0.2892102098737084
        ]
      ]
    },
    {
      "charge": 5.721727565553179,
      "spin": 0.012317871246038744,
      "polarization": 0.0021528237940227493,
      "quadrature_error": 4.899452951521669e-10,
      "realization": 60,
      "onsite": [
        [
          -0.23685622542454832,
          -0.6345133391841886
        ],
        [
          -0.9159082544772894,
          0.4327475673505443
        ],
        [
          0.7372666890457402,
          0.7460753160782856
        ],
        [
          0.9645199406551157,
          -0.5467060551645555
        ],
        [
          0.12130334630121387,
          0.08903948144047735
        ],
        [
          -0.613538464408691,
          0.2232499306656308
        ]
      ]
    },
    {
      "charge": 4.954949212691314,
      "spin": 0.0018554856037132621,
      "polarization": 0.0003744711649033114,
      "quadrature_error": 8.347119902776235e-09,
      "realization": 61,
      "onsite": [
        [
          -0.21393595412130173,
          -0.5714647908460926
        ],
        [
          0.252176809307745,
          0.013112661261906577
        ],
        [
          0.855177884289889,
          -0.47006856872107594
        ],
        [
          -0.8677267869685119,
          0.9832352257842485
        ],
        [
          -0.4956439297474966,
          -0.9897829210132916
        ],
        [
          0.23371444668444918,
          0.9535412666615204
        ]
      ]
    },
    {
      "charge": 6.900808694032145,
      "spin": 0.0111380130785455,
      "polarization": 0.001614015628078157,
      "quadrature_error": 5.627777724438802e-09,
      "realization": 62,
      "onsite": [
        [
          -0.8299209471022142,
          0.2691894041171736
        ],
        [
          -0.2615288429540499,
          -0.42984591434519226
        ],
        [
          -0.0439872272387587,
          0.19144574102868717
        ],
        [
          0.07719631010035499,
          0.3806400028464636
        ],
        [
          -0.9261287622160597,
          -0.8070411070545092
        ],
        [
          -0.09367652282978911,
          -0.7922086232249279
        ]
      ]
    },
    {
      "charge": 6.878243854060513,
      "spin": -0.051278558119160406,
      "polarization": -0.0074551817596418225,
      "quadrature_error": 6.426656794635793e-09,
      "realization": 63,
      "onsite": [
        [
          -0.9569118058632873,
          -0.4039031389851493
        ],
        [
          0.14155700094150836,
          -0.028429403052482982
        ],
        [
          0.6915194666129971,
          0.04783963839672367
        ],
        [
          -0.6136445814959715,
          0.19599604684837724
        ],
        [
          -0.6205130636744773,
          -0.2679096894122872
        ],
        [
          0.2833358017658294,
          0.6270161264757499
        ]
      ]
    },
    {
      "charge": 6.521829653739134,
      "spin": -0.04188188640177144,
      "polarization": -0.006421800112144829,
      "quadrature_error": 6.6293992092706904e-09,
      "realization": 64,
      "onsite": [
        [
          -0.46333102127576953,
          0.4350448465760173
        ],
        [
          0.4638157814238335,
          0.3436493867232553
        ],
        [
          -0.4071018536268842,
          -0.5130696214992283
        ],
        [
          -0.0991632924535748,
          0.34788665707296884
        ],
        [
          0.8665762442402896,
          0.8364148251899037
        ],
        [
          -0.8836568908206692,
          0.4663654582696295
        ]
      ]
    },
    {
      "charge": 6.818809184276087,
      "spin": 0.01948920974298298,
      "polarization": 0.002858154439623322,
      "quadrature_error": 9.976533520845675e-09,
      "realization": 65,
      "onsite": [
        [
          -0.5048219199164274,
          0.7867878833522912
        ],
        [
          -0.07075134077877188,
          -0.5714904302367381
        ],
        [
          -0.36826895371620805,
          0.670472250344752
        ],
        [
          -0.26211328472587847,
          -0.6101725840430885
        ],
        [
          0.06481999776348335,
          0.046824933648470735
        ],
        [
          -0.4177449106527844,
          0.48873482174325544
        ]
      ]
    },
    {
      "charge": 5.473358929755386,
      "spin": 0.009718847715152927,
      "polarization": 0.0017756642383376967,
      "quadrature_error": 9.15533519876939e-10,
      "realization": 66,
      "onsite": [
        [
          -0.6013228113258977,
          -0.5756401665284163
        ],
        [
          -0.5119698327502351,
          0.8985360242423834
        ],
        [
          -0.12060076161803934,
          0.7235016460481676
        ],
        [
          -0.062434491350356947,
          -0.8330223095512619
        ],
        [
          0.8746272010991873,
          0.5866693927746949
        ],
        [
          -0.6150390871252589,
          0.8747922256800789
        ]
      ]
    },
    {
      "charge": 7.360044881123664,
      "spin": -0.031072338966928792,
      "polarization": -0.004221759441524622,
      "quadrature_error": 1.6848054059063657e-08,
      "realization": 67,
      "onsite": [
        [
          0.6212542358105357,
          -0.5931048974375648
        ],
        [
          -0.6672470992204182,
          -0.09050441689930122
        ],
        [
          -0.5279559022878826,
          -0.28365618246232693
        ],
        [
          -0.1393763530569223,
          0.7765854187772994
        ],
        [
          0.12365347484508726,
          -0.09957437214042231
        ],
        [
          -0.6112402054816752,
          -0.8102060831177897
        ]
      ]
    },
    {
      "charge": 5.796914664676743,
      "spin": 0.008596649468676642,
      "polarization": 0.0014829698151432116,
      "quadrature_error": 2.830519759758914e-10,
      "realization": 68,
      "onsite": [
        [
          -0.15963746596809747,
          0.41966467642705174
        ],
        [
          -0.8069731377338749,
          0.635707433301903
        ],
        [
          0.9904127667395923,
          0.6925752285244933
        ],
        [
          0.4974722524398927,
          -0.6431339887821061
        ],
        [
          0.909042127060719,
          0.7627997316651982
        ],
        [
          -0.1873206920461261,
          -0.20930556851604476
        ]
      ]
    },
    {
      "charge": 6.16330356294487,
      "spin": 0.005368397458747768,
      "polarization": 0.0008710259690961432,
      "quadrature_error": 8.859727283706665e-09,
      "realization": 69,
      "onsite": [
        [
          0.456944224271596,
          0.4974147310690973
        ],
        [
          0.5588986110723329,
          -0.3811418134008706
        ],
        [
          0.49168677205943623,
          -0.3266101501857783
        ],
        [
          -0.6574484870896258,
          -0.10935205439389617
        ],
        [
          0.9109813932255402,
          -0.13913259949194345
        ],
        [
          -0.9662138088030336,
          0.07817566516863339
        ]
      ]
    },
    {
      "charge": 7.142145828497565,
      "spin": 0.016750445927940425,
      "polarization": 0.002345295983891172,
      "quadrature_error": 1.1025856745313848e-10,
      "realization": 70,
      "onsite": [
        [
          0.19420150143413384,
          0.09108026895000632
        ],
        [
          -0.8347804356900044,
          0.9275607987609931
        ],
        [
          0.10323338454948128,
          0.9795688580261064
        ],
        [
          0.24823721485624461,
          -0.40438867167042414
        ],
        [
          0.06142128978431627,
          -0.8437902969817406
        ],
        [
          0.811776319284649,
          0.11308957547205978
        ]
      ]
    },
    {
      "charge": 7.970972655342252,
      "spin": 0.033601952145016184,
      "polarization": 0.004215539758814215,
      "quadrature_error": 7.691253996144162e-10,
      "realization": 71,
      "onsite": [
        [
          0.287037322823654,
          0.10111946970994445
        ],
        [
          0.6022355601962339,
          0.7139547231276431
        ],
        [
          -0.06682142159694471,
          0.05208610223545618
        ],
        [
          0.7548209744197607,
          0.1390476354890382
        ],
        [
          0.44594957418512315,
          -0.5283398637595889
        ],
        [
          0.693390579956779,
          0.252811311086907
        ]
      ]
    },
    {
      "charge": 6.320340649820325,
      "spin": -0.020831257678582085,
      "polarization": -0.0032959074253654788,
      "quadrature_error": 2.1038971307156786e-11,
      "realization": 72,
      "onsite": [
        [
          -0.8188153800087019,
          -0.38911124069988734
        ],
        [
          -0.5456673445867017,
          0.9566042650516631
        ],
        [
          0.02125028348364144,
          -0.08359584280584231
        ],
        [
          0.15197560349168282,
          0.9400662044951458
        ],
        [
          0.02869228052770234,
          -0.5390288335630957
        ],
        [
          0.39050510808097094,
          -0.8036682323200539
        ]
      ]
    },
    {
      "charge": 8.875045206281651,
      "spin": -0.07722891099278925,
      "polarization": -0.008701804801864846,
      "quadrature_error": 4.158459663293739e-09,
      "realization": 73,
      "onsite": [
        [
          0.12922188113387612,
          0.643240861355836
        ],
        [
          0.1838138380193881,
          -0.2944133649247418
        ],
        [
          0.23652764385452496,
          -0.0531713523131534
        ],
        [
          0.9859622338947762,
          0.22950700347590236
        ],
        [
          0.9445926709453418,
          0.09363593125535186
        ],
        [
          0.372622695956327,
          0.5782081589945589
        ]
      ]
    },
    {
      "charge": 4.955620871748643,
      "spin": 0.1560627140807285,
      "polarization": 0.03149206085768626,
      "quadrature_error": 7.364733691595075e-09,
      "realization": 74,
      "onsite": [
        [
          0.7858500000686133,
          0.39931556912880195
        ],
        [
          0.8338564301115234,
          0.690617636889725
        ],
        [
          -0.8586200465535516,
          0.222720366562438
        ],
        [
          0.847573844570676,
          -0.07043515293974201
        ],
        [
          -0.22725350306409275,
          -0.8257609878054937
        ],
        [
          -0.4845280934770986,
          -0.1678344081835288
        ]
      ]
    },
    {
      "charge": 8.037419666302416,
      "spin": 0.04856822209800392,
      "polarization": 0.006042762990419728,
      "quadrature_error": 7.929161851882692e-09,
      "realization": 75,
      "onsite": [
        [
          0.4509451012028276,
          0.314496594539033
        ],
        [
          -0.04863245089297874,
          0.9896780771350879
        ],
        [
          -0.5946657108426019,
          0.3475666037853533
        ],
        [
          0.10283135567619905,
          0.9853389943283728
        ],
        [
          -0.332353118081099,
          0.37266838161465365
        ],
        [
          0.3969628830233738,
          0.6887880004556644
        ]
      ]
    },
    {
      "charge": 5.804244480857051,
      "spin": -0.08350556059155641,
      "polarization": -0.014386981952081046,
      "quadrature_error": 6.679745452991149e-09,
      "realization": 76,
      "onsite": [
        [
          -0.8477067382765633,
          -0.42153559890158276
        ],
        [
          0.2994372969281869,
          0.7247897362349014
        ],
        [
          0.631343258968432,
          -0.7391531562194471
        ],
        [
          0.5014657599703018,
          0.4834859987276423
        ],
        [
          0.644874814865608,
          0.527358494661955
        ],
        [
          0.27139557618762344,
          -0.7484537169653336
        ]
      ]
    },
    {
      "charge": 6.104557151101405,
      "spin": 0.0020047314573444826,
      "polarization": 0.0003283991627439809,
      "quadrature_error": 1.798813573670328e-11,
      "realization": 77,
      "onsite": [
        [
          0.1287449673937402,
          -0.10050777617167661
        ],
        [
          -0.42880992187340694,
          -0.11445918382492204
        ],
        [
          0.019441104008106613,
          -0.9443150275655885
        ],
        [
          -0.35566244693031224,
          0.7076476533846414
        ],
        [
          0.9253576806002732,
          -0.6248367439309861
        ],
        [
          -0.7039916578801622,
          -0.4642851459625441
        ]
      ]
    },
    {
      "charge": 8.238721631816523,
      "spin": -0.04611435509703731,
      "polarization": -0.005597270688082435,
      "quadrature_error": 2.2693514358866474e-11,
      "realization": 78,
      "onsite": [
        [
          -0.19616630028578252,
          -0.45247571733549363
        ],
        [
          0.24637578544826733,
          -0.2611821748013412
        ],
        [
          0.5118323746532814,
          0.21974432912982644
        ],
        [
          -0.7573194071070555,
          0.4753898958334648
        ],
        [
          -0.9522296806034087,
          0.16957209819068852
        ],
        [
          -0.360991042407937,
          0.2418175075171196
        ]
      ]
    },
    {
      "charge": 6.293838864460035,
      "spin": 0.01094541109244749,
      "polarization": 0.001739067575157332,
      "quadrature_error": 2.0213670443858333e-09,
      "realization": 79,
      "onsite": [
        [
          -0.4033938364114322,
          0.2609118261671166
        ],
        [
          -0.9808333273011955,
          -0.574634805055533
        ],
        [
          0.24488950820393596,
          -0.5259405524027327
        ],
        [
          0.44959544209259694,
          0.000105412732825938
        ],
        [
          -0.6811526760422046,
          0.47425662820536063
        ],
        [
          0.32112622807710056,
          -0.6027894652338686
        ]
      ]
    },
    {
      "charge": 6.61166658511461,
      "spin": 0.11745207804973763,
      "polarization": 0.017764367960442406,
      "quadrature_error": 2.014838918548294e-09,
      "realization": 80,
      "onsite": [
        [
          -0.35421291926788,
          0.9914781562236676
        ],
        [
          0.7061010538271357,
          0.33145474683841214
        ],
        [
          0.01023292969301437,
          -0.5970328582953208
        ],
        [
          0.26765604685174504,
          0.930595208998948
        ],
        [
          -0.26133147749899854,
          0.19078292333608782
        ],
        [
          0.624762053107073,
          0.9388078777181947
        ]
      ]
    },
    {
      "charge": 7.693610097984073,
      "spin": 0.002002009011101827,
      "polarization": 0.0002602171133713165,
      "quadrature_error": 1.889818795904546e-08,
      "realization": 81,
      "onsite": [
        [
          0.5371550020703633,
          0.11104030906642048
        ],
        [
          -0.20633123845620882,
          0.5242981267325761
        ],
        [
          0.8691999240015875,
          0.02980467971168088
        ],
        [
          0.3524486141448888,
          0.6023619244267868
        ],
        [
          -0.4069374493607716,
          0.7332616311023925
        ],
        [
          0.39410527719874433,
          0.8124512571001108
        ]
      ]
    },
    {
      "charge": 7.612527344471133,
      "spin": 0.07158372977258456,
      "polarization": 0.009403411841216541,
      "quadrature_error": 9.234216349868936e-10,
      "realization": 82,
      "onsite": [
        [
          -0.19875921870096458,
          0.9748138086856932
        ],
        [
          0.07980314796286314,
          0.46949680001244776
        ],
        [
          -0.42109182954135216,
          0.6625095659902374
        ],
        [
          -0.9050750605496909,
          -0.3683408574549496
        ],
        [
          -0.7682585676281726,
          0.7284220103983785
        ],
        [
          0.5895978894008214,
          0.8498309673439643
        ]
      ]
    },
    {
      "charge": 5.528596473159639,
      "spin": 0.05968966636491309,
      "polarization": 0.010796531570841875,
      "quadrature_error": 1.0541563076167988e-08,
      "realization": 83,
      "onsite": [
        [
          0.8585351468930649,
          -0.07836296781992802
        ],
        [
          -0.5818078439689272,
          -0.6838388486545142
        ],
        [
          0.24901988315885282,
          0.40573530460277585
        ],
        [
          0.9416100936065568,
          0.5333420651112626
        ],
        [
          -0.4639735537770142,
          -0.8989850938365533
        ],
        [
          -0.8002506951433039,
          -0.63491053794023
        ]
      ]
    },
    {
      "charge": 6.323528431460287,
      "spin": -0.036241954160520694,
      "polarization": -0.005731286662713933,
      "quadrature_error": 1.2043543524600663e-08,
      "realization": 84,
      "onsite": [
        [
          -0.4349833115753361,
          -0.2842220961554116
        ],
        [
          -0.2856548032531234,
          0.30939824995960663
        ],
        [
          -0.8268608177026271,
          -0.6981155124966618
        ],
        [
          0.6960529167824463,
          -0.9925860811626326
        ],
        [
          0.5929533096025641,
          0.7373759573382179
        ],
        [
          0.9605916807268973,
          0.9512542416238707
        ]
      ]
    },
    {
      "charge": 6.249060609840213,
      "spin": -0.01297260945669387,
      "polarization": -0.0020759295303147294,
      "quadrature_error": 1.2264932168304625e-09,
      "realization": 85,
      "onsite": [
        [
          0.40059068297783096,
          0.06808872253990494
        ],
        [
          -0.04276706922325113,
          0.6177236584789731
        ],
        [
          0.8169130952598094,
          -0.04156874253208942
        ],
        [
          -0.38504295910525066,
          -0.8686502638852982
        ],
        [
          0.020194311801708498,
          0.7856713283059251
        ],
        [
          -0.501205100026231,
          0.6294025128582175
        ]
      ]
    },
    {
      "charge": 7.416914308331817,
      "spin": 0.0011278938109464322,
      "polarization": 0.00015207049239862575,
      "quadrature_error": 4.735277930502457e-10,
      "realization": 86,
      "onsite": [
        [
          0.20297785530456536,
          -0.7747387167868045
        ],
        [
          0.5636053097983162,
          -0.7990294740496238
        ],
        [
          0.5121329753241917,
          0.8899460765230309
        ],
        [
          0.8179553578032412,
          0.13071684351814628
        ],
        [
          -0.394007700373199,
          0.17319068561356543
        ],
        [
          -0.7110057705573192,
          -0.38252021324056784
        ]
      ]
    },
    {
      "charge": 6.315191096907284,
      "spin": 0.01448867683703341,
      "polarization": 0.002294257864046093,
      "quadrature_error": 1.8359121481468751e-09,
      "realization": 87,
      "onsite": [
        [
          -0.6109563979956982,
          -0.38843091696071763
        ],
        [
          0.22295449504306886,
          0.17586043649685146
        ],
        [
          -0.64297589725607,
          -0.4475853587352072
        ],
        [
          0.35893602597505625,
          -0.8556259148846035
        ],
        [
          0.8302666153652767,
          -0.8674417547457698
        ],
        [
          -0.9771136601872872,
          0.0316091090709778
        ]
      ]
    },
    {
      "charge": 6.950914061056457,
      "spin": -0.005032160369243651,
      "polarization": -0.0007239566372194252,
      "quadrature_error": 8.861269105554057e-09,
      "realization": 88,
      "onsite": [
        [
          -0.27901317618782406,
          0.9754253212127351
        ],
        [
          -0.37865994703859696,
          -0.5100508848931344
        ],
        [
          0.5726964218134403,
          -0.9362511558246898
        ],
        [
          -0.3199523220570266,
          -0.22875596503000595
        ],
        [
          -0.4287164909015113,
          0.42452120055236175
        ],
        [
          0.9039868180916082,
          0.32695848981568054
        ]
      ]
    },
    {
      "charge": 6.096966715195177,
      "spin": 0.03848751654996021,
      "polarization": 0.006312567928907931,
      "quadrature_error": 4.516470787554931e-09,
      "realization": 89,
      "onsite": [
        [
          0.37674940659305634,
          0.6691315062979541
        ],
        [
          -0.7028879313899581,
          0.6438349777331613
        ],
        [
          0.9339418034686178,
          0.9381862101479186
        ],
        [
          -0.3867487305841899,
          0.09598349510437831
        ],
        [
          -0.25378574115276464,
          -0.5342878008776668
        ],
        [
          0.02793817806633192,
          0.9847392968908226
        ]
      ]
    },
    {
      "charge": 8.656174766907094,
      "spin": -0.02490612031487083,
      "polarization": -0.0028772663428756006,
      "quadrature_error": 8.385783500007329e-09,
      "realization": 90,
      "onsite": [
        [
          0.202494650056545,
          -0.6656425054043329
        ],
        [
          0.7899775683404524,
          -0.4607866878668392
        ],
        [
          0.16964520399747007,
          -0.2826625144785029
        ],
        [
          0.5363106460804283,
          -0.1932797329411715
        ],
        [
          0.20983984739757688,
          0.19503469798207473
        ],
        [
          -0.5474280872951569,
          0.11562803902191132
        ]
      ]
    },
    {
      "charge": 7.972663794264935,
      "spin": 0.04266040062944193,
      "polarization": 0.005350834016120096,
      "quadrature_error": 2.1919632491326243e-10,
      "realization": 91,
      "onsite": [
        [
          0.2412666580897247,
          -0.5303797064164597
        ],
        [
          -0.07114148576666834,
          0.7571195352952016
        ],
        [
          -0.5081100832967691,
          0.08325717189364301
        ],
        [
          -0.7691287804089986,
          -0.09517778742774885
        ],
        [
          0.023752776051225055,
          0.29869296451879723
        ],
        [
          -0.6422863416813416,
          0.9879494637607542
        ]
      ]
    },
    {
      "charge": 6.232968349913293,
      "spin": -0.019623578293680128,
      "polarization": -0.00314835198769349,
      "quadrature_error": 9.187003110869803e-09,
      "realization": 92,
      "onsite": [
        [
          -0.8940020201022452,
          0.752503245931847
        ],
        [
          -0.9619187520506449,
          -0.8202865543805913
        ],
        [
          0.1593729633859029,
          0.49264333143302963
        ],
        [
          0.6282428116141878,
          0.6010452327536577
        ],
        [
          0.031002414098887154,
          -0.38158602898167215
        ],
        [
          -0.2678319574759289,
          -0.5079211655888984
        ]
      ]
    },
    {
      "charge": 5.7957566506163865,
      "spin": -0.02076887027174117,
      "polarization": -0.00358346140525627,
      "quadrature_error": 4.208534247213914e-09,
      "realization": 93,
      "onsite": [
        [
          -0.5354031793130054,
          0.13684123818299
        ],
        [
          -0.6945143432528185,
          0.49971760602772597
        ],
        [
          0.7370043394637882,
          -0.9171079960246098
        ],
        [
          -0.7622241511928256,
          -0.9256817583344079
        ],
        [
          -0.6934309738302826,
          -0.5129834047627821
        ],
        [
          -0.23582136908179074,
          -0.19290100704144564
        ]
      ]
    },
    {
      "charge": 4.818119757436927,
      "spin": 0.021568036412377693,
      "polarization": 0.0044764425747381474,
      "quadrature_error": 7.093459759503447e-09,
      "realization": 94,
      "onsite": [
        [
          0.7706678527519766,
          0.08555098698712915
        ],
        [
          0.17623781461441212,
          0.8435664269656293
        ],
        [
          -0.5598424293780917,
          0.8614199620241265
        ],
        [
          0.6109266601584966,
          0.9411294357091575
        ],
        [
          -0.9900468831981928,
          -0.5740059624434004
        ],
        [
          -0.5718721853830491,
          0.9478998159243297
        ]
      ]
    },
    {
      "charge": 7.294610323144534,
      "spin": 0.06728557458465145,
      "polarization": 0.009224012195849035,
      "quadrature_error": 5.130051250839323e-09,
      "realization": 95,
      "onsite": [
        [
          -0.9901616139518548,
          0.5356764308148689
        ],
        [
          -0.9482074044650124,
          0.7699046316826175
        ],
        [
          -0.6333274411010914,
          -0.3451693734766015
        ],
        [
          -0.6198164605875673,
          -0.580722221322042
        ],
        [
          -0.5438548242448324,
          -0.9596905143747907
        ],
        [
          -0.19205198424898695,
          0.5836478252140878
        ]
      ]
    },
    {
      "charge": 8.547396401934453,
      "spin": -0.002147355044529096,
      "polarization": -0.00025122913967615975,
      "quadrature_error": 1.5640751347127066e-08,
      "realization": 96,
      "onsite": [
        [
          -0.5393467394628575,
          0.4162053418374434
        ],
        [
          0.6552426997867551,
          0.8131150750583944
        ],
        [
          0.6020139058157246,
          0.8413242700618728
        ],
        [
          0.08267021230035687,
          0.09684329426970906
        ],
        [
          -0.1136584949487549,
          0.4035579614532907
        ],
        [
          0.24691161791884264,
          0.8274950185776668
        ]
      ]
    },
    {
      "charge": 7.500696405201196,
      "spin": 0.014555604397473273,
      "polarization": 0.0019405670635302616,
      "quadrature_error": 9.037501932177458e-09,
      "realization": 97,
      "onsite": [
        [
          -0.8093666934744927,
          0.21402250913338206
        ],
        [
          0.37062420005889885,
          0.140750279328969
        ],
        [
          0.10156633094348155,
          -0.8263402149620243
        ],
        [
          0.7658574119460038,
          0.0905250513662641
        ],
        [
          -0.15314852181295024,
          0.16068654432403662
        ],
        [
          -0.036148991913088846,
          -0.3622015310509008
        ]
      ]
    },
    {
      "charge": 7.755453032643444,
      "spin": 0.04863565483830394,
      "polarization": 0.006271155873627475,
      "quadrature_error": 3.2859157296626923e-09,
      "realization": 98,
      "onsite": [
        [
          0.16517934664345124,
          0.8357690710391943
        ],
        [
          0.0065564031099571984,
          0.18295934391153046
        ],
        [
          -0.6694590648553331,
          0.9780691176606728
        ],
        [
          -0.4238629573566095,
          -0.03139053801075842
        ],
        [
          -0.4462972407103556,
          0.33640244381856865
        ],
        [
          0.9648054454959973,
          0.11879178882580033
        ]
      ]
    },
    {
      "charge": 8.446721814449125,
      "spin": 0.01722366159172431,
      "polarization": 0.0020390942154933033,
      "quadrature_error": 1.551924047909357e-08,
      "realization": 99,
      "onsite": [
        [
          0.8905081426263857,
          -0.6609748233906299
        ],
        [
          0.5235110541392192,
          0.33161519249720084
        ],
        [
          -0.7313620648925436,
          0.2019396719112716
        ],
        [
          -0.2374259690411482,
          0.5819186244015842
        ],
        [
          0.4294931633640122,
          0.33832648821473654
        ],
        [
          0.7321136861242452,
          0.2707161945749945
        ]
      ]
    },
    {
      "charge": 5.65964169486623,
      "spin": 0.0068373191265727416,
      "polarization": 0.0012080833902921389,
      "quadrature_error": 7.164174544997623e-10,
      "realization": 100,
      "onsite": [
        [
          0.9885188131585778,
          -0.8006454313290872
        ],
        [
          0.0784473805476269,
          -0.7257784205591995
        ],
        [
          0.18470769394078546,
          0.6420136801504503
        ],
        [
          0.07422908819909013,
          0.8888989013391064
        ],
        [
          -0.4120543900596232,
          -0.8694337645256638
        ],
        [
          0.6731586660540203,
          0.8033431940343498
        ]
      ]
    },
    {
      "charge": 6.292309992944296,
      "spin": -0.03292435682107951,
      "polarization": -0.005232475332270392,
      "quadrature_error": 1.4346130578352922e-08,
      "realization": 101,
      "onsite": [
        [
          -0.986673626319535,
          0.009483535671609422
        ],
        [
          0.5447015669770063,
          -0.42686282551162824
        ],
        [
          0.2801545616120884,
          0.5866239279373178
        ],
        [
          -0.11578861363189508,
          0.16169507561511254
        ],
        [
          0.376345896658119,
          0.517798431560103
        ],
        [
          -0.8913611848691614,
          -0.7472652753197875
        ]
      ]
    },
    {
      "charge": 6.833201316527028,
      "spin": 0.036071446688295775,
      "polarization": 0.005278850280768411,
      "quadrature_error": 1.9303683458864483e-09,
      "realization": 102,
      "onsite": [
        [
          -0.7539631676217573,
          -0.1813075082647959
        ],
        [
          -0.55546690867689,
          -0.49044880594254847
        ],
        [
          -0.7648978327579314,
          0.5531000558643793
        ],
        [
          -0.48986889899338526,
          0.5189479913722463
        ],
        [
          -0.6121209424563767,
          -0.8100638686050419
        ],
        [
          0.9531805269185178,
          -0.3028252733160328
        ]
      ]
    },
    {
      "charge": 7.196177626690055,
      "spin": -0.03274555442822924,
      "polarization": -0.004550409415517839,
      "quadrature_error": 1.4023538276822348e-08,
      "realization": 103,
      "onsite": [
        [
          -0.5525194157909699,
          -0.08507943721809519
        ],
        [
          -0.7894766761410994,
          -0.05273563843280327
        ],
        [
          0.09563661084587993,
          -0.09139165085656042
        ],
        [
          0.5343623103803954,
          0.277638575079334
        ],
        [
          -0.15718507791035186,
          0.3620720019778412
        ],
        [
          -0.8859947649066382,
          -0.9768515605513775
        ]
      ]
    },
    {
      "charge": 6.7968330045097805,
      "spin": 0.021508113534684712,
      "polarization": 0.003164431658158119,
      "quadrature_error": 8.663745559548821e-10,
      "realization": 104,
      "onsite": [
        [
          0.7423454830754272,
          -0.7252320161581656
        ],
        [
          0.9826864590114854,
          -0.47932992411585174
        ],
        [
          -0.07416115520638122,
          0.21420486656497584
        ],
        [
          0.7813085052311031,
          -0.3959805816493367
        ],
        [
          -0.794011834745213,
          0.6150263123769268
        ],
        [
          -0.33166502751410043,
          0.22282015643806985
        ]
      ]
    },
    {
      "charge": 5.521440396125244,
      "spin": 0.09969601232527989,
      "polarization": 0.01805616019965426,
      "quadrature_error": 2.1349035659413305e-09,
      "realization": 105,
      "onsite": [
        [
          0.12592724760157115,
          0.8286458260387652
        ],
        [
          -0.09107212881768834,
          -0.37720889253569045
        ],
        [
          -0.9405511044820103,
          0.9813504677900315
        ],
        [
          -0.9210813897080783,
          -0.7387920404446546
        ],
        [
          0.33749506594416956,
          0.5603643766723219
        ],
        [
          -0.08849145169990202,
          -0.942483777623617
        ]
      ]
    },
    {
      "charge": 7.020372472444207,
      "spin": 0.03049848571301096,
      "polarization": 0.004344283132087525,
      "quadrature_error": 1.2384396604119978e-10,
      "realization": 106,
      "onsite": [
        [
          0.10864504363498662,
          -0.3312869667412819
        ],
        [
          -0.02683381225710546,
          -0.9157140022163732
        ],
        [
          -0.9193419547140296,
          0.2280240618879461
        ],
        [
          0.4221073831297506,
          -0.0027879326103312785
        ],
        [
          0.05277020846876934,
          -0.7162028806822629
        ],
        [
          0.2979384857965317,
          -0.5692869250889814
        ]
      ]
    },
    {
      "charge": 7.5188712528621044,
      "spin": -0.009233032659853754,
      "polarization": -0.001227981215443627,
      "quadrature_error": 2.9394413354768723e-09,
      "realization": 107,
      "onsite": [
        [
          0.9534350759914263,
          -0.7680347859194292
        ],
        [
          0.37072355984983685,
          -0.5376290958423067
        ],
        [
          0.47129955068872653,
          0.5149665395581697
        ],
        [
          0.5449430109285398,
          0.7151689879968706
        ],
        [
          0.2739826987509275,
          -0.13687407966746568
        ],
        [
          -0.5001008679289165,
          -0.9637053681278784
        ]
      ]
    },
    {
      "charge": 5.852642142045409,
      "spin": -0.01580719823775141,
      "polarization": -0.002700865327847815,
      "quadrature_error": 6.813112934069178e-10,
      "realization": 108,
      "onsite": [
        [
          0.7111074942813065,
          -0.5503264967670085
        ],
        [
          -0.8850895337909006,
          -0.4030401736248119
        ],
        [
          -0.7294929793836618,
          0.9014472720763356
        ],
        [
          -0.4362228382409892,
          -0.14465749802582129
        ],
        [
          0.8898052658233699,
          0.25829609365225425
        ],
        [
          -0.6314564930640378,
          -0.0929460833590392
        ]
      ]
    },
    {
      "charge": 6.962190816115983,
      "spin": -0.10157503362796458,
      "polarization": -0.014589521647818111,
      "quadrature_error": 2.9617007389163117e-09,
      "realization": 109,
      "onsite": [
        [
          0.01058120720359157,
          -0.052876102960195404
        ],
        [
          -0.4859772990458091,
          -0.5524024794310702
        ],
        [
          -0.8943829719911196,
          -0.539850569372536
        ],
        [
          0.0982481316635957,
          0.5880287238636697
        ],
        [
          0.2151371257811796,
          0.7454445371271294
        ],
        [
          -0.27987607629782585,
          -0.6115684187840236
        ]
      ]
    },
    {
      "charge": 8.834182902092115,
      "spin": -0.024413280152028347,
      "polarization": -0.002763501777424914,
      "quadrature_error": 1.758079326458203e-08,
      "realization": 110,
      "onsite": [
        [
          0.5034661487093068,
          0.15329744189448036
        ],
        [
          0.3910456252699801,
          0.3768972762794762
        ],
        [
          -0.5186998321770031,
          0.8672882437962592
        ],
        [
          -0.7063532430889974,
          0.9697693760111823
        ],
        [
          0.20885884343470673,
          0.2819671612119279
        ],
        [
          -0.3713119261613167,
          0.6353502261936148
        ]
      ]
    },
    {
      "charge": 5.7584438842872725,
      "spin": 0.013331277595235632,
      "polarization": 0.0023150833563928453,
      "quadrature_error": 8.272607866882046e-10,
      "realization": 111,
      "onsite": [
        [
          -0.8253754264934883,
          -0.5940185240135449
        ],
        [
          0.8886590054920966,
          -0.6497645380944708
        ],
        [
          0.3277949765405408,
          0.31391042060499186
        ],
        [
          0.5379434710385795,
          -0.7857419348849222
        ],
        [
          -0.9876744131234316,
          0.6646138163428623
        ],
        [
          -0.7007121441332005,
          0.6243617508246864
        ]
      ]
    },
    {
      "charge": 7.562455989275799,
      "spin": -0.026932618595704373,
      "polarization": -0.0035613587218090393,
      "quadrature_error": 1.0407060374018054e-09,
      "realization": 112,
      "onsite": [
        [
          0.13705533505930578,
          -0.8669776537090561
        ],
        [
          -0.4567174171862074,
          -0.3641350769205485
        ],
        [
          -0.6153562754335857,
          -0.05899366642942039
        ],
        [
          0.6978080786863765,
          -0.1712291249039175
        ],
        [
          0.7296732278032037,
          -0.9769423341976216
        ],
        [
          0.7361855497214023,
          -0.9573530426716925
        ]
      ]
    },
    {
      "charge": 8.00488412413977,
      "spin": 0.008267910644864498,
      "polarization": 0.001032858254616271,
      "quadrature_error": 5.750529221496787e-10,
      "realization": 113,
      "onsite": [
        [
          -0.08546982299943884,
          -0.5365339065711481
        ],
        [
          0.26232726119198535,
          -0.06710201748420364
        ],
        [
          0.024301503625165477,
          -0.9640972394821172
        ],
        [
          -0.653738422509929,
          -0.7905711180428405
        ],
        [
          0.058126712884606135,
          -0.587739383766434
        ],
        [
          -0.2965379490566977,
          0.7620265354676155
        ]
      ]
    },
    {
      "charge": 5.022110395730687,
      "spin": -0.02441582008615817,
      "polarization": -0.004861665348279508,
      "quadrature_error": 4.288896954926893e-09,
      "realization": 114,
      "onsite": [
        [
          0.8089742499113877,
          -0.6839220876142917
        ],
        [
          -0.8652001140184205,
          0.24963347146831216
        ],
        [
          0.3339786213911964,
          -0.6812477221761579
        ],
        [
          -0.7512304496972924,
          0.9774469343281418
        ],
        [
          0.9973971263032828,
          -0.27270775638641465
        ],
        [
          -0.06238291031315257,
          -0.2091341412014367
        ]
      ]
    },
    {
      "charge": 7.936820288264329,
      "spin": -0.007681887094874618,
      "polarization": -0.0009678796817704611,
      "quadrature_error": 5.232833741653194e-09,
      "realization": 115,
      "onsite": [
        [
          0.6081709348601503,
          0.9351948446504215
        ],
        [
          -0.5466234099512233,
          0.46048179020870683
        ],
        [
          -0.056380275856761086,
          -0.38865605966133354
        ],
        [
          0.17619073454704015,
          0.5624671487251971
        ],
        [
          0.6195054108999867,
          0.11209301693163787
        ],
        [
          0.4640258842673468,
          -0.631082565467997
        ]
      ]
    },
    {
      "charge": 7.377482877856989,
      "spin": 0.01585981306797092,
      "polarization": 0.0021497593868463004,
      "quadrature_error": 2.198453947519486e-09,
      "realization": 116,
      "onsite": [
        [
          0.8658323111105577,
          0.5402399995259857
        ],
        [
          0.12791197114767705,
          0.9586663215581805
        ],
        [
          -0.6223395748991667,
          0.6250831334615699
        ],
        [
          0.6308907503301495,
          0.43249580354724193
        ],
        [
          0.14194691397091397,
          0.6607355254472351
        ],
        [
          0.18692158459060715,
          -0.653564309330275
        ]
      ]
    },
    {
      "charge": 5.702888769220991,
      "spin": -0.04586595453973851,
      "polarization": -0.008042582697260596,
      "quadrature_error": 4.917181705406488e-09,
      "realization": 117,
      "onsite": [
        [
          -0.5818044520547516,
          -0.2002460181593948
        ],
        [
          0.14346366907978658,
          -0.020234316707319788
        ],
        [
          0.6648414301347436,
          0.08391360556364891
        ],
        [
          -0.9725358509893447,
          0.8852633230844338
        ],
        [
          0.7005442588501061,
          0.3176043177587806
        ],
        [
          -0.7737721552458277,
          0.8864340783353715
        ]
      ]
    },
    {
      "charge": 6.9308925838362185,
      "spin": 0.07055026956116123,
      "polarization": 0.010179103009862543,
      "quadrature_error": 1.4375733223358922e-09,
      "realization": 118,
      "onsite": [
        [
          0.44113242977476363,
          0.3688138894755657
        ],
        [
          -0.41471431764243816,
          0.20604460351371867
        ],
        [
          -0.27196638742136714,
          -0.5785595636656762
        ],
        [
          0.3424140176496233,
          -0.47014094281875596
        ],
        [
          -0.039880620480780005,
          0.21017120042401127
        ],
        [
          -0.9340378356822716,
          -0.8869769352398122
        ]
      ]
    },
    {
      "charge": 6.803457319053731,
      "spin": -0.0637393474032053,
      "polarization": -0.009368670135505545,
      "quadrature_error": 5.750200542064994e-09,
      "realization": 119,
      "onsite": [
        [
          0.3610548200985364,
          -0.7498571520761848
        ],
        [
          -0.8075668374014464,
          -0.3221185017634658
        ],
        [
          0.3969170146725387,
          0.6402443723770623
        ],
        [
          0.682948659056184,
          -0.037783326581903864
        ],
        [
          0.43367597908301825,
          -0.06175258577717102
        ],
        [
          0.8045766128417482,
          -0.915475924500126
        ]
      ]
    },
    {
      "charge": 7.310057258019403,
      "spin": -0.04927990750794664,
      "polarization": -0.006741384611438544,
      "quadrature_error": 5.538014816858998e-10,
      "realization": 120,
      "onsite": [
        [
          0.9041391999035602,
          -0.5269362566904054
        ],
        [
          0.8056127830142408,
          -0.6993041495647421
        ],
        [
          -0.7395489435996552,
          -0.8388667688816445
        ],
        [
          -0.07712275176968464,
          -0.49855355990277506
        ],
        [
          0.08068810991455977,
          0.8677044892601355
        ],
        [
          0.8731117700333895,
          0.43968290379922803
        ]
      ]
    },
    {
      "charge": 6.532789785439819,
      "spin": -0.02412790523903134,
      "polarization": -0.003693353992930745,
      "quadrature_error": 6.3021461020440355e-09,
      "realization": 121,
      "onsite": [
        [
          -0.9407472468932068,
          0.10775499819584411
        ],
        [
          -0.43423571954599205,
          0.2856372000516987
        ],
        [
          0.6319472683462581,
          -0.6375726476400099
        ],
        [
          0.9522735922203913,
          0.787744401461093
        ],
        [
          0.047142748250047495,
          0.4598059891751505
        ],
        [
          0.11391055148715612,
          -0.21396215343473401
        ]
      ]
    },
    {
      "charge": 7.736049107826905,
      "spin": -0.01878264808105469,
      "polarization": -0.002427938062343923,
      "quadrature_error": 1.1728755236833592e-08,
      "realization": 122,
      "onsite": [
        [
          -0.5477067441640784,
          0.07737129290504807
        ],
        [
          -0.3237115611064656,
          -0.44088041391563126
        ],
        [
          0.8622656577306858,
          -0.4459245972165553
        ],
        [
          0.08153774901381627,
          -0.2366683767151896
        ],
        [
          -0.22780456568099217,
          0.5159090024622812
        ],
        [
          -0.5676432597677048,
          -0.05492544702085134
        ]
      ]
    },
    {
      "charge": 6.935522751600468,
      "spin": -0.003644230378472176,
      "polarization": -0.000525444225185653,
      "quadrature_error": 7.440018768030598e-09,
      "realization": 123,
      "onsite": [
        [
          -0.6723886343745891,
          0.3097426390189353
        ],
        [
          0.30686338423106596,
          -0.3042333595045612
        ],
        [
          0.9285724990799964,
          0.8860769662253456
        ],
        [
          0.45959289030371475,
          0.36853118281622277
        ],
        [
          -0.6218469554216608,
          0.34974910250081304
        ],
        [
          -0.49437357222797695,
          -0.8994210150064557
        ]
      ]
    },
    {
      "charge": 6.470311545483314,
      "spin": 0.028933449917671772,
      "polarization": 0.0044717243851834535,
      "quadrature_error": 1.1572050634330137e-10,
      "realization": 124,
      "onsite": [
        [
          -0.1392855051498485,
          -0.14454726057171174
        ],
        [
          0.029045828778320404,
          0.738252906424872
        ],
        [
          -0.5497386207061992,
          -0.7359052625420515
        ],
        [
          0.9809644091243752,
          0.04972034424159788
        ],
        [
          0.9138528357278226,
          -0.15735181400037246
        ],
        [
          0.5386411104161568,
          0.997053881218702
        ]
      ]
    },
    {
      "charge": 8.181440940186452,
      "spin": -0.0258908795099561,
      "polarization": -0.003164586739578182,
      "quadrature_error": 6.609344558558984e-10,
      "realization": 125,
      "onsite": [
        [
          -0.9115630236319849,
          0.9716954088003058
        ],
        [
          0.05918437838847579,
          0.3663843846888102
        ],
        [
          0.66054743869295,
          -0.06136858251976873
        ],
        [
          0.3879928813795537,
          0.1036785674610805
        ],
        [
          0.48372366002685174,
          0.47707779038719456
        ],
        [
          0.0969202187678253,
          -0.5852567863086504
        ]
      ]
    },
    {
      "charge": 6.2583249883713075,
      "spin": 0.08779077521192458,
      "polarization": 0.014027838978488654,
      "quadrature_error": 5.627993432586225e-09,
      "realization": 126,
      "onsite": [
        [
          0.7254564752441872,
          0.24327309504266204
        ],
        [
          -0.09210164264388587,
          -0.7844469685339854
        ],
        [
          0.20305485990795025,
          0.5485630048219141
        ],
        [
          0.3214652315369937,
          0.9151484213573937
        ],
        [
          -0.38107105784369555,
          -0.7350532180271396
        ],
        [
          0.13506711696729368,
          0.34773069798888945
        ]
      ]
    },
    {
      "charge": 6.397117708870459,
      "spin": 0.12893442513211678,
      "polarization": 0.020155080928608203,
      "quadrature_error": 4.628219632937162e-09,
      "realization": 127,
      "onsite": [
        [
          -0.28871709581450533,
          0.23204038247374892
        ],
        [
          0.18541213515450372,
          0.6816717263777492
        ],
        [
          -0.2074148045632016,
          -0.6646146290276804
        ],
        [
          -0.8142211802907693,
          0.3064294917036303
        ],
        [
          -0.7069295722488125,
          -0.7122603447437901
        ],
        [
          -0.033068384056506694,
          -0.0873760226042315
        ]
      ]
    }
  ]
}

==> anc/results/environment.csv <==
coupling_meV,prescription,charge_over_Istar,spin_over_Istar,polarization
0.01,absorber,8.762460413505872,-0.004670748075166915,-0.0005330407048650097
0.01,elastic,9.449593634668128,-0.003977619897716472,-0.0004209302591725858
0.01,thermalized,9.474614086874293,-0.016055637115344863,-0.0016945953648484348
0.025,absorber,7.330730544112744,-0.006026738039782751,-0.0008221197060124902
0.025,elastic,8.831368376114687,-0.004619556056730724,-0.0005230849693944114
0.025,thermalized,8.877036801636802,-0.02767233779272264,-0.003117294476870958
0.05,absorber,5.492219864834732,-0.0071369241856593275,-0.001299460757453505
0.05,elastic,7.973570109052793,-0.005197721258547532,-0.000651868759847775
0.05,thermalized,8.033499314158423,-0.035587438349505694,-0.004429880050750185
0.1,absorber,3.128626943730666,-0.006969853648865927,-0.002227767571596398
0.1,elastic,6.684939034382911,-0.00534239303210432,-0.0007991685495748846
0.1,thermalized,6.756812902144111,-0.034401315438089115,-0.005091352378156378
0.25,absorber,0.6149302766200118,-0.0029162631654228253,-0.004742428981464662
0.25,elastic,4.496119101704849,-0.0036857178496176985,-0.0008197553859772396
0.25,thermalized,4.574348599678935,-0.01700169654565893,-0.0037167470242325325
0.5,absorber,0.046991640236517154,-0.00038167654704715503,-0.008122222274560116
0.5,elastic,2.8802937193916645,-0.0015646762431815488,-0.000543234959909581
0.5,thermalized,2.9406583427121813,-0.003807269241875608,-0.0012946996210257285
1.0,absorber,0.0004303392977986109,-5.660703879724773e-06,-0.013154048232829191
1.0,elastic,1.617194867561993,-0.00031848793555667933,-0.00019693850255462212
1.0,thermalized,1.6496621025044926,9.099084827137114e-05,5.515726410470979e-05


==> anc/results/environment_0p01.json <==
{
  "coupling": 0.01,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 8.762460413505872,
    "spin": -0.004670748075166915,
    "polarization": -0.0005330407048650097,
    "quadrature_error": 2.478436744646844e-11
  },
  "elastic": {
    "charge": 9.449593634668128,
    "spin": -0.003977619897716472,
    "polarization": -0.0004209302591725858,
    "quadrature_error": 7.973758593142524e-09
  },
  "thermalized": {
    "charge": 9.474614086874293,
    "spin": -0.016055637115344863,
    "polarization": -0.0016945953648484348,
    "probe_mu": [
      0.8457849073530488,
      0.23952783443473868,
      0.29297150789345605,
      0.32198516918733233,
      0.2539403786920844,
      0.21035471499077096,
      0.2444421438982849,
      0.17976866880252995,
      0.2527758413573098,
      -0.21147491572255883
    ],
    "probe_current_residual": 5.501273048214017e-12,
    "charge_sum": 8.082944036313933e-15,
    "quadrature_error": 1.210684043229935e-09,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 9.474614086719953,
        "spin": -0.016055637114513212,
        "polarization": -0.0016945953647882629,
        "probe_mu": [
          0.8457849085626599,
          0.23952783452258797,
          0.29297150777567205,
          0.32198516905035657,
          0.25394037873888564,
          0.2103547150262759,
          0.24444214380048201,
          0.17976866877085107,
          0.25277584143073506,
          -0.21147491564737764
        ],
        "occupations": [
          0.586446227140665,
          0.434881958630647,
          0.448242876943918,
          0.45549629226258914,
          0.4384850946847214,
          0.427588678756569,
          0.4361105359501205,
          0.41994216719271277,
          0.43819396035768376,
          0.3221312710881556
        ],
        "root_success": true,
        "probe_residual_interpolated": 4.607859233063394e-17
      },
      {
        "grid_size": 2001,
        "charge": 9.474614086866355,
        "spin": -0.016055637115327745,
        "polarization": -0.001694595364848048,
        "probe_mu": [
          0.8457849073530488,
          0.23952783443473868,
          0.29297150789345605,
          0.32198516918733233,
          0.2539403786920844,
          0.21035471499077096,
          0.2444421438982849,
          0.17976866880252995,
          0.2527758413573098,
          -0.21147491572255883
        ],
        "occupations": [
          0.5864462268382622,
          0.43488195860868467,
          0.448242876973364,
          0.4554962922968331,
          0.4384850946730211,
          0.42758867874769274,
          0.4361105359745712,
          0.4199421672006325,
          0.43819396033932745,
          0.3221312710693603
        ],
        "root_success": true,
        "probe_residual_interpolated": 5.724587470723463e-17,
        "refinement_change": 1.4640200163285044e-10
      }
    ]
  },
  "linear_absorber": [
    11.385228841429662,
    -0.17824029411323394
  ],
  "linear_elastic": [
    12.239802895687852,
    -0.15854600991532888
  ],
  "checks": [
    {
      "unitarity": 6.894341957538586e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.186550857568136e-15,
      "column_sum": 9.76784842246503e-16,
      "spin_equilibrium": 4.432218481120742e-16,
      "probe_current": 1.0408340855860843e-17,
      "charge_sum": 1.5354471166739714e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 1.1102230246251565e-15,
      "charge_reciprocity": 1.7763568394002505e-15,
      "row_sum": 1.5334955527634975e-15,
      "column_sum": 1.4224732503009818e-15,
      "spin_equilibrium": 6.357761539454998e-16,
      "probe_current": 1.474514954580286e-17,
      "charge_sum": 8.626996686467159e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 8.881784197001252e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 2.123301534595612e-15,
      "column_sum": 2.501471252358556e-15,
      "spin_equilibrium": 4.796510411075872e-16,
      "probe_current": 1.3877787807814457e-17,
      "charge_sum": 2.6771120043012075e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 1.1102230246251565e-15,
      "charge_reciprocity": 1.1102230246251565e-15,
      "row_sum": 2.5118795932144167e-15,
      "column_sum": 1.6583956430338276e-15,
      "spin_equilibrium": 6.548581121812447e-16,
      "probe_current": 6.5052130349130266e-18,
      "charge_sum": 4.388850394221322e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_0p025.json <==
{
  "coupling": 0.025,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 7.330730544112744,
    "spin": -0.006026738039782751,
    "polarization": -0.0008221197060124902,
    "quadrature_error": 4.623095593010302e-10
  },
  "elastic": {
    "charge": 8.831368376114687,
    "spin": -0.004619556056730724,
    "polarization": -0.0005230849693944114,
    "quadrature_error": 1.0854025811313216e-08
  },
  "thermalized": {
    "charge": 8.877036801636802,
    "spin": -0.02767233779272264,
    "polarization": -0.003117294476870958,
    "probe_mu": [
      0.9204471851333649,
      0.31166983754041855,
      0.36524487005224016,
      0.35548703979207263,
      0.26668071842518115,
      0.20606743933184934,
      0.20628696646424594,
      0.130131874208949,
      0.1907282142357245,
      -0.2702429576448593
    ],
    "probe_current_residual": 1.9890790403653824e-11,
    "charge_sum": 5.45483797020907e-15,
    "quadrature_error": 7.964787414227802e-10,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 8.877036801328899,
        "spin": -0.02767233779483414,
        "polarization": -0.003117294477216944,
        "probe_mu": [
          0.9204471867048949,
          0.31166983744582155,
          0.36524486974081793,
          0.35548703947828697,
          0.26668071823097184,
          0.2060674391629187,
          0.2062869661806941,
          0.13013187400334192,
          0.19072821416008656,
          -0.2702429576928318
        ],
        "occupations": [
          0.6051117966762237,
          0.4529174593614554,
          0.4663112174352045,
          0.46387175986957174,
          0.44167017955774296,
          0.4265168597907297,
          0.4265717415451735,
          0.4075329685008355,
          0.42268205354002164,
          0.30743926057679205
        ],
        "root_success": true,
        "probe_residual_interpolated": 1.0755285551056204e-16
      },
      {
        "grid_size": 2001,
        "charge": 8.877036801621816,
        "spin": -0.027672337792652296,
        "polarization": -0.0031172944768682966,
        "probe_mu": [
          0.9204471851333649,
          0.31166983754041855,
          0.36524487005224016,
          0.35548703979207263,
          0.26668071842518115,
          0.20606743933184934,
          0.20628696646424594,
          0.130131874208949,
          0.1907282142357245,
          -0.2702429576448593
        ],
        "occupations": [
          0.6051117962833412,
          0.45291745938510464,
          0.46631121751306004,
          0.46387175994801816,
          0.4416701796062953,
          0.42651685983296234,
          0.4265717416160615,
          0.40753296855223725,
          0.4226820535589311,
          0.3074392605887852
        ],
        "root_success": true,
        "probe_residual_interpolated": 9.584347204771859e-17,
        "refinement_change": 2.929176901034225e-10
      }
    ]
  },
  "linear_absorber": [
    9.546825641989342,
    -0.1873785987577552
  ],
  "linear_elastic": [
    11.494040952828826,
    -0.14527584503390825
  ],
  "checks": [
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.3600232051658168e-15,
      "column_sum": 1.3322676295501878e-15,
      "spin_equilibrium": 7.095019016745141e-16,
      "probe_current": 1.734723475976807e-17,
      "charge_sum": 4.634747446941034e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 1.1102230246251565e-15,
      "charge_reciprocity": 2.220446049250313e-15,
      "row_sum": 1.5265566588595902e-15,
      "column_sum": 1.4849232954361469e-15,
      "spin_equilibrium": 1.2385925618474403e-15,
      "probe_current": 8.326672684688674e-17,
      "charge_sum": 9.037909309839165e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 8.907805049140904e-16,
      "column_sum": 9.514958265732787e-16,
      "spin_equilibrium": 3.86843335142828e-16,
      "probe_current": 5.551115123125783e-17,
      "charge_sum": 3.7643499428696714e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 7.237186507464495e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.35828848168984e-15,
      "column_sum": 1.330532906074211e-15,
      "spin_equilibrium": 8.951173136040325e-16,
      "probe_current": 1.5612511283791264e-17,
      "charge_sum": 1.973247953923618e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_0p05.json <==
{
  "coupling": 0.05,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 5.492219864834732,
    "spin": -0.0071369241856593275,
    "polarization": -0.001299460757453505,
    "quadrature_error": 2.1379763704589992e-10
  },
  "elastic": {
    "charge": 7.973570109052793,
    "spin": -0.005197721258547532,
    "polarization": -0.000651868759847775,
    "quadrature_error": 9.91133756031123e-09
  },
  "thermalized": {
    "charge": 8.033499314158423,
    "spin": -0.035587438349505694,
    "polarization": -0.004429880050750185,
    "probe_mu": [
      1.0251145722138482,
      0.4231083369785247,
      0.44623908355086694,
      0.40037743185232166,
      0.28426716365006977,
      0.19858475195004344,
      0.15256465742727698,
      0.06384874637139104,
      0.10036402260607691,
      -0.36005463591307807
    ],
    "probe_current_residual": 3.401855186435654e-12,
    "charge_sum": 4.475586568020162e-15,
    "quadrature_error": 1.5894940769046242e-09,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 8.033499314113707,
        "spin": -0.03558743835109967,
        "polarization": -0.004429880050973259,
        "probe_mu": [
          1.0251145721793833,
          0.4231083369667945,
          0.44623908353353636,
          0.40037743186902475,
          0.2842671637004637,
          0.19858475195679448,
          0.15256465735376135,
          0.06384874630364656,
          0.1003640224994331,
          -0.3600546359611285
        ],
        "occupations": [
          0.6312786430448458,
          0.4807770842416986,
          0.4865597708833841,
          0.4750943579672562,
          0.4460667909251159,
          0.4246461879891986,
          0.41314116433844034,
          0.39096218657591164,
          0.4000910056248583,
          0.28498634100971787
        ],
        "root_success": true,
        "probe_residual_interpolated": 3.0253577421035516e-14
      },
      {
        "grid_size": 2001,
        "charge": 8.033499314157853,
        "spin": -0.035587438349647664,
        "polarization": -0.004429880050768172,
        "probe_mu": [
          1.0251145722138482,
          0.4231083369785247,
          0.44623908355086694,
          0.40037743185232166,
          0.28426716365006977,
          0.19858475195004344,
          0.15256465742727698,
          0.06384874637139104,
          0.10036402260607691,
          -0.36005463591307807
        ],
        "occupations": [
          0.631278643053462,
          0.48077708424463117,
          0.48655977088771674,
          0.4750943579630804,
          0.44606679091251744,
          0.42464618798751086,
          0.41314116435681925,
          0.39096218659284776,
          0.4000910056515192,
          0.2849863410217305
        ],
        "root_success": true,
        "probe_residual_interpolated": 1.3704315460216776e-16,
        "refinement_change": 4.4146020172775025e-11
      }
    ]
  },
  "linear_absorber": [
    7.099256943933595,
    -0.18655608821845737
  ],
  "linear_elastic": [
    10.404442908105814,
    -0.12371213611920977
  ],
  "checks": [
    {
      "unitarity": 5.551115123125783e-16,
      "charge_reciprocity": 5.551115123125783e-17,
      "row_sum": 1.887379141862766e-15,
      "column_sum": 1.609823385706477e-15,
      "spin_equilibrium": 4.562322741819003e-16,
      "probe_current": 5.551115123125783e-17,
      "charge_sum": 8.118505867571457e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 7.771561172376096e-16,
      "charge_reciprocity": 1.1102230246251565e-16,
      "row_sum": 2.123301534595612e-15,
      "column_sum": 2.1094237467877974e-15,
      "spin_equilibrium": 7.424616477180734e-16,
      "probe_current": 1.1102230246251565e-16,
      "charge_sum": 3.434752482434078e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 8.881784197001252e-16,
      "charge_reciprocity": 1.1102230246251565e-15,
      "row_sum": 1.0269562977782698e-15,
      "column_sum": 9.992007221626409e-16,
      "spin_equilibrium": 9.194034422677078e-16,
      "probe_current": 8.326672684688674e-17,
      "charge_sum": 6.696032617270475e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 6.795779217139142e-16,
      "column_sum": 1.2628786905111156e-15,
      "spin_equilibrium": 2.445960101127298e-16,
      "probe_current": 2.7755575615628914e-17,
      "charge_sum": 4.978656376053436e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_0p1.json <==
{
  "coupling": 0.1,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 3.128626943730666,
    "spin": -0.006969853648865927,
    "polarization": -0.002227767571596398,
    "quadrature_error": 1.9910911371151419e-10
  },
  "elastic": {
    "charge": 6.684939034382911,
    "spin": -0.00534239303210432,
    "polarization": -0.0007991685495748846,
    "quadrature_error": 6.779470658741854e-09
  },
  "thermalized": {
    "charge": 6.756812902144111,
    "spin": -0.034401315438089115,
    "polarization": -0.005091352378156378,
    "probe_mu": [
      1.208835351514821,
      0.5726923669119275,
      0.5343271726391787,
      0.4585560113193412,
      0.30639716519085614,
      0.18661362547169547,
      0.08180195135741752,
      -0.030130593499609448,
      -0.044875610748518646,
      -0.516434492365457
    ],
    "probe_current_residual": 8.098924308974631e-12,
    "charge_sum": 8.409939411535561e-15,
    "quadrature_error": 1.428824317783876e-09,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 6.756812902114043,
        "spin": -0.03440131543933148,
        "polarization": -0.005091352378362903,
        "probe_mu": [
          1.208835351468709,
          0.5726923667767654,
          0.5343271725043839,
          0.45855601129823476,
          0.3063971651905588,
          0.18661362545266402,
          0.08180195133197876,
          -0.03013059350429148,
          -0.04487561074094115,
          -0.5164344923685276
        ],
        "occupations": [
          0.6772088378671772,
          0.5181730916941913,
          0.508581793126096,
          0.4896390028245587,
          0.4515992912976397,
          0.421653406363166,
          0.3954504878329947,
          0.36746735162392713,
          0.3637810973147647,
          0.2458913769078681
        ],
        "root_success": true,
        "probe_residual_interpolated": 5.238864897449957e-16
      },
      {
        "grid_size": 2001,
        "charge": 6.756812902137199,
        "spin": -0.03440131543799253,
        "polarization": -0.005091352378147292,
        "probe_mu": [
          1.208835351514821,
          0.5726923669119275,
          0.5343271726391787,
          0.4585560113193412,
          0.30639716519085614,
          0.18661362547169547,
          0.08180195135741752,
          -0.030130593499609448,
          -0.044875610748518646,
          -0.516434492365457
        ],
        "occupations": [
          0.6772088378787052,
          0.5181730917279819,
          0.5085817931597947,
          0.4896390028298353,
          0.45159929129771403,
          0.42165340636792387,
          0.3954504878393544,
          0.36746735162509764,
          0.36378109731287034,
          0.24589137690863574
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.8449465006019636e-16,
        "refinement_change": 2.3155699580001965e-11
      }
    ]
  },
  "linear_absorber": [
    3.938387861967044,
    -0.1546654809211141
  ],
  "linear_elastic": [
    8.683546644705945,
    -0.08890388957598089
  ],
  "checks": [
    {
      "unitarity": 7.771561172376096e-16,
      "charge_reciprocity": 1.1102230246251565e-16,
      "row_sum": 2.1788126858268697e-15,
      "column_sum": 2.220446049250313e-15,
      "spin_equilibrium": 2.706168622523819e-16,
      "probe_current": 1.6653345369377348e-16,
      "charge_sum": 3.559652572704408e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.0547118733938987e-15,
      "column_sum": 1.1379786002407855e-15,
      "spin_equilibrium": 2.42861286636753e-16,
      "probe_current": 1.1102230246251565e-16,
      "charge_sum": 6.314393452555578e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 1.519617764955683e-15,
      "column_sum": 1.6653345369377348e-15,
      "spin_equilibrium": 7.979727989493313e-17,
      "probe_current": 1.1102230246251565e-16,
      "charge_sum": 1.1657341758564144e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 1.3877787807814457e-16,
      "row_sum": 1.8110513089197866e-15,
      "column_sum": 1.790234627208065e-15,
      "spin_equilibrium": 3.95516952522712e-16,
      "probe_current": 5.551115123125783e-17,
      "charge_sum": 2.6506574712925612e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_0p25.json <==
{
  "coupling": 0.25,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 0.6149302766200118,
    "spin": -0.0029162631654228253,
    "polarization": -0.004742428981464662,
    "quadrature_error": 3.2950999742978063e-13
  },
  "elastic": {
    "charge": 4.496119101704849,
    "spin": -0.0036857178496176985,
    "polarization": -0.0008197553859772396,
    "quadrature_error": 1.6144572664590011e-12
  },
  "thermalized": {
    "charge": 4.574348599678935,
    "spin": -0.01700169654565893,
    "polarization": -0.0037167470242325325,
    "probe_mu": [
      1.5677739569109845,
      0.8686256482062809,
      0.6902681287826118,
      0.5393964585164897,
      0.3425540824115023,
      0.1699618237668279,
      -0.01202111414308038,
      -0.1840067858407739,
      -0.2988406154723131,
      -0.7789783413076009
    ],
    "probe_current_residual": 2.4545990240376625e-12,
    "charge_sum": 4.822531263215524e-16,
    "quadrature_error": 7.741588005415642e-10,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 4.574348599694471,
        "spin": -0.01700169654606909,
        "polarization": -0.0037167470243095737,
        "probe_mu": [
          1.5677739568999591,
          0.8686256481987846,
          0.6902681287979973,
          0.5393964585148638,
          0.34255408241526863,
          0.16996182376641888,
          -0.012021114144042055,
          -0.1840067858426131,
          -0.29884061547455754,
          -0.7789783413069851
        ],
        "occupations": [
          0.7669434892249898,
          0.5921564120496962,
          0.5475670321994993,
          0.509849114628716,
          0.46063852060381716,
          0.4174904559416047,
          0.3719947214639895,
          0.3289983035393467,
          0.3002898461313606,
          0.18025541467325373
        ],
        "root_success": true,
        "probe_residual_interpolated": 1.0044048925905713e-15
      },
      {
        "grid_size": 2001,
        "charge": 4.574348599679874,
        "spin": -0.017001696545690937,
        "polarization": -0.0037167470242387654,
        "probe_mu": [
          1.5677739569109845,
          0.8686256482062809,
          0.6902681287826118,
          0.5393964585164897,
          0.3425540824115023,
          0.1699618237668279,
          -0.01202111414308038,
          -0.1840067858407739,
          -0.2988406154723131,
          -0.7789783413076009
        ],
        "occupations": [
          0.7669434892277461,
          0.5921564120515702,
          0.547567032195653,
          0.5098491146291224,
          0.4606385206028756,
          0.417490455941707,
          0.3719947214642299,
          0.3289983035398065,
          0.3002898461319217,
          0.18025541467309977
        ],
        "root_success": true,
        "probe_residual_interpolated": 5.568462357885551e-16,
        "refinement_change": 1.4596324149351858e-11
      }
    ]
  },
  "linear_absorber": [
    0.7301696036540106,
    -0.05309352765362502
  ],
  "linear_elastic": [
    5.708731338639385,
    -0.035408851831161006
  ],
  "checks": [
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 2.220446049250313e-16,
      "row_sum": 1.3322676295501878e-15,
      "column_sum": 1.3322676295501878e-15,
      "spin_equilibrium": 1.8561541192951836e-16,
      "probe_current": 2.7755575615628914e-16,
      "charge_sum": 6.661338147750939e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 1.1102230246251565e-16,
      "row_sum": 8.049116928532385e-16,
      "column_sum": 1.4432899320127035e-15,
      "spin_equilibrium": 1.0755285551056204e-16,
      "probe_current": 2.7755575615628914e-16,
      "charge_sum": 2.0261570199409107e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 3.3306690738754696e-16,
      "row_sum": 1.27675647831893e-15,
      "column_sum": 1.061650767297806e-15,
      "spin_equilibrium": 3.469446951953614e-18,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 3.0808688933348094e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 5.551115123125783e-16,
      "charge_reciprocity": 1.3877787807814457e-16,
      "row_sum": 4.440892098500626e-16,
      "column_sum": 3.365363543395006e-16,
      "spin_equilibrium": 2.8796409701215e-16,
      "probe_current": 1.6653345369377348e-16,
      "charge_sum": 5.828670879282072e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_0p5.json <==
{
  "coupling": 0.5,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 0.046991640236517154,
    "spin": -0.00038167654704715503,
    "polarization": -0.008122222274560116,
    "quadrature_error": 6.170988116372324e-13
  },
  "elastic": {
    "charge": 2.8802937193916645,
    "spin": -0.0015646762431815488,
    "polarization": -0.000543234959909581,
    "quadrature_error": 4.3056136698424694e-10
  },
  "thermalized": {
    "charge": 2.9406583427121813,
    "spin": -0.003807269241875608,
    "polarization": -0.0012946996210257285,
    "probe_mu": [
      1.8540616782445576,
      1.1752866927628283,
      0.8636153961721966,
      0.6160247255981437,
      0.37430688615409635,
      0.14880438686941844,
      -0.08473210020421096,
      -0.30423363250914104,
      -0.5083628323199754,
      -0.9911606307903563
    ],
    "probe_current_residual": 4.2751045759015227e-13,
    "charge_sum": 5.737597896793289e-16,
    "quadrature_error": 2.442153774183133e-13,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 2.9406583427132573,
        "spin": -0.0038072692420290633,
        "polarization": -0.0012946996210774387,
        "probe_mu": [
          1.8540616782445132,
          1.1752866927632364,
          0.863615396174632,
          0.6160247255975948,
          0.37430688615446805,
          0.1488043868697979,
          -0.08473210020371891,
          -0.304233632508192,
          -0.5083628323193371,
          -0.9911606307904985
        ],
        "occupations": [
          0.8385154195611283,
          0.6688216731908091,
          0.590903849043658,
          0.5290061813993987,
          0.468576721538617,
          0.4122010967174495,
          0.3538169749490703,
          0.298941591872952,
          0.24790929192016573,
          0.12720984230237536
        ],
        "root_success": true,
        "probe_residual_interpolated": 1.1553258350005535e-15
      },
      {
        "grid_size": 2001,
        "charge": 2.940658342712337,
        "spin": -0.0038072692418849798,
        "polarization": -0.001294699621028847,
        "probe_mu": [
          1.8540616782445576,
          1.1752866927628283,
          0.8636153961721966,
          0.6160247255981437,
          0.37430688615409635,
          0.14880438686941844,
          -0.08473210020421096,
          -0.30423363250914104,
          -0.5083628323199754,
          -0.9911606307903563
        ],
        "occupations": [
          0.8385154195611394,
          0.6688216731907071,
          0.5909038490430492,
          0.5290061813995359,
          0.4685767215385241,
          0.4122010967173546,
          0.35381697494894726,
          0.29894159187271474,
          0.24790929192000616,
          0.12720984230241092
        ],
        "root_success": true,
        "probe_residual_interpolated": 8.873110579621368e-16,
        "refinement_change": 9.201528428093297e-13
      }
    ]
  },
  "linear_absorber": [
    0.05441728730522631,
    -0.006136205376865211
  ],
  "linear_elastic": [
    3.560104727491911,
    -0.0097594417985183
  ],
  "checks": [
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 1.4059933772792022e-15,
      "column_sum": 1.5265566588595902e-15,
      "spin_equilibrium": 1.5959455978986625e-16,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 1.2212453270876722e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.996013139924773e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 9.020562075079397e-16,
      "column_sum": 1.0894063429134349e-15,
      "spin_equilibrium": 1.0408340855860843e-17,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 2.3869795029440866e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 7.632783294297951e-16,
      "column_sum": 6.661338147750939e-16,
      "spin_equilibrium": 2.0122792321330962e-16,
      "probe_current": 6.661338147750939e-16,
      "charge_sum": 6.661338147750939e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 9.211381657436846e-16,
      "column_sum": 1.1310397063368782e-15,
      "spin_equilibrium": 9.8879238130678e-17,
      "probe_current": 3.3306690738754696e-16,
      "charge_sum": 2.4424906541753444e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/environment_1p0.json <==
{
  "coupling": 1.0,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "absorber": {
    "charge": 0.0004303392977986109,
    "spin": -5.660703879724773e-06,
    "polarization": -0.013154048232829191,
    "quadrature_error": 2.0589460743263905e-14
  },
  "elastic": {
    "charge": 1.617194867561993,
    "spin": -0.00031848793555667933,
    "polarization": -0.00019693850255462212,
    "quadrature_error": 1.636384937341309e-10
  },
  "thermalized": {
    "charge": 1.6496621025044926,
    "spin": 9.099084827137114e-05,
    "polarization": 5.515726410470979e-05,
    "probe_mu": [
      2.092768417957512,
      1.430117805409798,
      1.0530603617592802,
      0.7217052245948627,
      0.4240233597567238,
      0.14359412666978533,
      -0.1348331567568164,
      -0.4123703227148514,
      -0.6975449202868822,
      -1.1733887825914355
    ],
    "probe_current_residual": 6.799053507700048e-14,
    "charge_sum": 1.033990228778859e-14,
    "quadrature_error": 2.360550994560915e-13,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 1.6496621025044584,
        "spin": 9.099084827219624e-05,
        "polarization": 5.5157264105211104e-05,
        "probe_mu": [
          2.0927684179575055,
          1.430117805409704,
          1.0530603617596985,
          0.7217052245951692,
          0.42402335975677663,
          0.14359412666979465,
          -0.13483315675671248,
          -0.41237032271486695,
          -0.6975449202870904,
          -1.1733887825914728
        ],
        "occupations": [
          0.8981921044893764,
          0.732529451352426,
          0.6382650904399246,
          0.5554263061487923,
          0.48100583993919416,
          0.41089853166744866,
          0.3412917108108219,
          0.27190741932128326,
          0.2006137699282274,
          0.08165280435213179
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.96041403197167e-15
      },
      {
        "grid_size": 2001,
        "charge": 1.6496621025044322,
        "spin": 9.09908482714231e-05,
        "polarization": 5.515726410474331e-05,
        "probe_mu": [
          2.092768417957512,
          1.430117805409798,
          1.0530603617592802,
          0.7217052245948627,
          0.4240233597567238,
          0.14359412666978533,
          -0.1348331567568164,
          -0.4123703227148514,
          -0.6975449202868822,
          -1.1733887825914355
        ],
        "occupations": [
          0.898192104489378,
          0.7325294513524495,
          0.63826509043982,
          0.5554263061487157,
          0.48100583993918095,
          0.41089853166744633,
          0.3412917108107959,
          0.27190741932128715,
          0.20061376992827945,
          0.08165280435214113
        ],
        "root_success": true,
        "probe_residual_interpolated": 1.562565723513265e-15,
        "refinement_change": 2.6201263381153694e-14
      }
    ]
  },
  "linear_absorber": [
    0.000500132723020379,
    -8.102714728904986e-05
  ],
  "linear_elastic": [
    1.9306871909025554,
    -0.0013515272777560217
  ],
  "checks": [
    {
      "unitarity": 5.551115123125783e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.6031013322370669e-15,
      "column_sum": 1.2861619321652418e-15,
      "spin_equilibrium": 2.40692882291782e-16,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 5.773159728050814e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 8.881784197001252e-16,
      "charge_reciprocity": 4.440892098500626e-16,
      "row_sum": 7.699190677362688e-16,
      "column_sum": 8.881784197001252e-16,
      "spin_equilibrium": 7.014788055981214e-17,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 6.661338147750939e-16,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 6.661338147750939e-16,
      "charge_reciprocity": 8.881784197001252e-16,
      "row_sum": 1.887379141862766e-15,
      "column_sum": 1.3322676295501878e-15,
      "spin_equilibrium": 9.150666335777657e-17,
      "probe_current": 4.440892098500626e-16,
      "charge_sum": 2.581268532253489e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    },
    {
      "unitarity": 4.440892098500626e-16,
      "charge_reciprocity": 5.551115123125783e-16,
      "row_sum": 1.3322676295501878e-15,
      "column_sum": 1.0297752234267321e-15,
      "spin_equilibrium": 7.112366251504909e-17,
      "probe_current": 6.661338147750939e-16,
      "charge_sum": 2.581268532253489e-15,
      "occupation_min": 0.0,
      "occupation_max": 1.0
    }
  ]
}

==> anc/results/figure_summary.json <==
{
  "reference": {
    "charge": 9.921296681770304,
    "spin": -0.003372638362028564,
    "polarization": -0.00033993927106580266,
    "quadrature_error": 5.613140210956395e-10
  },
  "macros": {
    "RefPPercent": "-0.0340",
    "RefSpin": "-0.00337264",
    "RefCharge": "9.921297",
    "ElasticFactorFive": "1.541",
    "ThermalFactorFive": "10.55",
    "ThermalPPercent": "-0.443",
    "ElasticPPercent": "-0.0652",
    "LinearElasticFive": "0.742",
    "AbsPPercent": "-0.130",
    "ReversePPercent": "0.0340",
    "CenteredSpin": "-0.03412272",
    "CenteredPPercent": "-0.418",
    "OddResidual": "$8.22\\times10^{-15}$",
    "ProbeResidual": "$1.99\\times10^{-11}$"
  },
  "environment": [
    {
      "coupling": 0.01,
      "absorber": {
        "charge": 8.762460413505872,
        "spin": -0.004670748075166915,
        "polarization": -0.0005330407048650097,
        "quadrature_error": 2.478436744646844e-11
      },
      "elastic": {
        "charge": 9.449593634668128,
        "spin": -0.003977619897716472,
        "polarization": -0.0004209302591725858,
        "quadrature_error": 7.973758593142524e-09
      },
      "thermalized": {
        "charge": 9.474614086874293,
        "spin": -0.016055637115344863,
        "polarization": -0.0016945953648484348,
        "probe_mu": [
          0.8457849073530488,
          0.23952783443473868,
          0.29297150789345605,
          0.32198516918733233,
          0.2539403786920844,
          0.21035471499077096,
          0.2444421438982849,
          0.17976866880252995,
          0.2527758413573098,
          -0.21147491572255883
        ],
        "probe_current_residual": 5.501273048214017e-12,
        "charge_sum": 8.082944036313933e-15,
        "quadrature_error": 1.210684043229935e-09,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 9.474614086719953,
            "spin": -0.016055637114513212,
            "polarization": -0.0016945953647882629,
            "probe_mu": [
              0.8457849085626599,
              0.23952783452258797,
              0.29297150777567205,
              0.32198516905035657,
              0.25394037873888564,
              0.2103547150262759,
              0.24444214380048201,
              0.17976866877085107,
              0.25277584143073506,
              -0.21147491564737764
            ],
            "occupations": [
              0.586446227140665,
              0.434881958630647,
              0.448242876943918,
              0.45549629226258914,
              0.4384850946847214,
              0.427588678756569,
              0.4361105359501205,
              0.41994216719271277,
              0.43819396035768376,
              0.3221312710881556
            ],
            "root_success": true,
            "probe_residual_interpolated": 4.607859233063394e-17
          },
          {
            "grid_size": 2001,
            "charge": 9.474614086866355,
            "spin": -0.016055637115327745,
            "polarization": -0.001694595364848048,
            "probe_mu": [
              0.8457849073530488,
              0.23952783443473868,
              0.29297150789345605,
              0.32198516918733233,
              0.2539403786920844,
              0.21035471499077096,
              0.2444421438982849,
              0.17976866880252995,
              0.2527758413573098,
              -0.21147491572255883
            ],
            "occupations": [
              0.5864462268382622,
              0.43488195860868467,
              0.448242876973364,
              0.4554962922968331,
              0.4384850946730211,
              0.42758867874769274,
              0.4361105359745712,
              0.4199421672006325,
              0.43819396033932745,
              0.3221312710693603
            ],
            "root_success": true,
            "probe_residual_interpolated": 5.724587470723463e-17,
            "refinement_change": 1.4640200163285044e-10
          }
        ]
      }
    },
    {
      "coupling": 0.025,
      "absorber": {
        "charge": 7.330730544112744,
        "spin": -0.006026738039782751,
        "polarization": -0.0008221197060124902,
        "quadrature_error": 4.623095593010302e-10
      },
      "elastic": {
        "charge": 8.831368376114687,
        "spin": -0.004619556056730724,
        "polarization": -0.0005230849693944114,
        "quadrature_error": 1.0854025811313216e-08
      },
      "thermalized": {
        "charge": 8.877036801636802,
        "spin": -0.02767233779272264,
        "polarization": -0.003117294476870958,
        "probe_mu": [
          0.9204471851333649,
          0.31166983754041855,
          0.36524487005224016,
          0.35548703979207263,
          0.26668071842518115,
          0.20606743933184934,
          0.20628696646424594,
          0.130131874208949,
          0.1907282142357245,
          -0.2702429576448593
        ],
        "probe_current_residual": 1.9890790403653824e-11,
        "charge_sum": 5.45483797020907e-15,
        "quadrature_error": 7.964787414227802e-10,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 8.877036801328899,
            "spin": -0.02767233779483414,
            "polarization": -0.003117294477216944,
            "probe_mu": [
              0.9204471867048949,
              0.31166983744582155,
              0.36524486974081793,
              0.35548703947828697,
              0.26668071823097184,
              0.2060674391629187,
              0.2062869661806941,
              0.13013187400334192,
              0.19072821416008656,
              -0.2702429576928318
            ],
            "occupations": [
              0.6051117966762237,
              0.4529174593614554,
              0.4663112174352045,
              0.46387175986957174,
              0.44167017955774296,
              0.4265168597907297,
              0.4265717415451735,
              0.4075329685008355,
              0.42268205354002164,
              0.30743926057679205
            ],
            "root_success": true,
            "probe_residual_interpolated": 1.0755285551056204e-16
          },
          {
            "grid_size": 2001,
            "charge": 8.877036801621816,
            "spin": -0.027672337792652296,
            "polarization": -0.0031172944768682966,
            "probe_mu": [
              0.9204471851333649,
              0.31166983754041855,
              0.36524487005224016,
              0.35548703979207263,
              0.26668071842518115,
              0.20606743933184934,
              0.20628696646424594,
              0.130131874208949,
              0.1907282142357245,
              -0.2702429576448593
            ],
            "occupations": [
              0.6051117962833412,
              0.45291745938510464,
              0.46631121751306004,
              0.46387175994801816,
              0.4416701796062953,
              0.42651685983296234,
              0.4265717416160615,
              0.40753296855223725,
              0.4226820535589311,
              0.3074392605887852
            ],
            "root_success": true,
            "probe_residual_interpolated": 9.584347204771859e-17,
            "refinement_change": 2.929176901034225e-10
          }
        ]
      }
    },
    {
      "coupling": 0.05,
      "absorber": {
        "charge": 5.492219864834732,
        "spin": -0.0071369241856593275,
        "polarization": -0.001299460757453505,
        "quadrature_error": 2.1379763704589992e-10
      },
      "elastic": {
        "charge": 7.973570109052793,
        "spin": -0.005197721258547532,
        "polarization": -0.000651868759847775,
        "quadrature_error": 9.91133756031123e-09
      },
      "thermalized": {
        "charge": 8.033499314158423,
        "spin": -0.035587438349505694,
        "polarization": -0.004429880050750185,
        "probe_mu": [
          1.0251145722138482,
          0.4231083369785247,
          0.44623908355086694,
          0.40037743185232166,
          0.28426716365006977,
          0.19858475195004344,
          0.15256465742727698,
          0.06384874637139104,
          0.10036402260607691,
          -0.36005463591307807
        ],
        "probe_current_residual": 3.401855186435654e-12,
        "charge_sum": 4.475586568020162e-15,
        "quadrature_error": 1.5894940769046242e-09,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 8.033499314113707,
            "spin": -0.03558743835109967,
            "polarization": -0.004429880050973259,
            "probe_mu": [
              1.0251145721793833,
              0.4231083369667945,
              0.44623908353353636,
              0.40037743186902475,
              0.2842671637004637,
              0.19858475195679448,
              0.15256465735376135,
              0.06384874630364656,
              0.1003640224994331,
              -0.3600546359611285
            ],
            "occupations": [
              0.6312786430448458,
              0.4807770842416986,
              0.4865597708833841,
              0.4750943579672562,
              0.4460667909251159,
              0.4246461879891986,
              0.41314116433844034,
              0.39096218657591164,
              0.4000910056248583,
              0.28498634100971787
            ],
            "root_success": true,
            "probe_residual_interpolated": 3.0253577421035516e-14
          },
          {
            "grid_size": 2001,
            "charge": 8.033499314157853,
            "spin": -0.035587438349647664,
            "polarization": -0.004429880050768172,
            "probe_mu": [
              1.0251145722138482,
              0.4231083369785247,
              0.44623908355086694,
              0.40037743185232166,
              0.28426716365006977,
              0.19858475195004344,
              0.15256465742727698,
              0.06384874637139104,
              0.10036402260607691,
              -0.36005463591307807
            ],
            "occupations": [
              0.631278643053462,
              0.48077708424463117,
              0.48655977088771674,
              0.4750943579630804,
              0.44606679091251744,
              0.42464618798751086,
              0.41314116435681925,
              0.39096218659284776,
              0.4000910056515192,
              0.2849863410217305
            ],
            "root_success": true,
            "probe_residual_interpolated": 1.3704315460216776e-16,
            "refinement_change": 4.4146020172775025e-11
          }
        ]
      }
    },
    {
      "coupling": 0.1,
      "absorber": {
        "charge": 3.128626943730666,
        "spin": -0.006969853648865927,
        "polarization": -0.002227767571596398,
        "quadrature_error": 1.9910911371151419e-10
      },
      "elastic": {
        "charge": 6.684939034382911,
        "spin": -0.00534239303210432,
        "polarization": -0.0007991685495748846,
        "quadrature_error": 6.779470658741854e-09
      },
      "thermalized": {
        "charge": 6.756812902144111,
        "spin": -0.034401315438089115,
        "polarization": -0.005091352378156378,
        "probe_mu": [
          1.208835351514821,
          0.5726923669119275,
          0.5343271726391787,
          0.4585560113193412,
          0.30639716519085614,
          0.18661362547169547,
          0.08180195135741752,
          -0.030130593499609448,
          -0.044875610748518646,
          -0.516434492365457
        ],
        "probe_current_residual": 8.098924308974631e-12,
        "charge_sum": 8.409939411535561e-15,
        "quadrature_error": 1.428824317783876e-09,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 6.756812902114043,
            "spin": -0.03440131543933148,
            "polarization": -0.005091352378362903,
            "probe_mu": [
              1.208835351468709,
              0.5726923667767654,
              0.5343271725043839,
              0.45855601129823476,
              0.3063971651905588,
              0.18661362545266402,
              0.08180195133197876,
              -0.03013059350429148,
              -0.04487561074094115,
              -0.5164344923685276
            ],
            "occupations": [
              0.6772088378671772,
              0.5181730916941913,
              0.508581793126096,
              0.4896390028245587,
              0.4515992912976397,
              0.421653406363166,
              0.3954504878329947,
              0.36746735162392713,
              0.3637810973147647,
              0.2458913769078681
            ],
            "root_success": true,
            "probe_residual_interpolated": 5.238864897449957e-16
          },
          {
            "grid_size": 2001,
            "charge": 6.756812902137199,
            "spin": -0.03440131543799253,
            "polarization": -0.005091352378147292,
            "probe_mu": [
              1.208835351514821,
              0.5726923669119275,
              0.5343271726391787,
              0.4585560113193412,
              0.30639716519085614,
              0.18661362547169547,
              0.08180195135741752,
              -0.030130593499609448,
              -0.044875610748518646,
              -0.516434492365457
            ],
            "occupations": [
              0.6772088378787052,
              0.5181730917279819,
              0.5085817931597947,
              0.4896390028298353,
              0.45159929129771403,
              0.42165340636792387,
              0.3954504878393544,
              0.36746735162509764,
              0.36378109731287034,
              0.24589137690863574
            ],
            "root_success": true,
            "probe_residual_interpolated": 2.8449465006019636e-16,
            "refinement_change": 2.3155699580001965e-11
          }
        ]
      }
    },
    {
      "coupling": 0.25,
      "absorber": {
        "charge": 0.6149302766200118,
        "spin": -0.0029162631654228253,
        "polarization": -0.004742428981464662,
        "quadrature_error": 3.2950999742978063e-13
      },
      "elastic": {
        "charge": 4.496119101704849,
        "spin": -0.0036857178496176985,
        "polarization": -0.0008197553859772396,
        "quadrature_error": 1.6144572664590011e-12
      },
      "thermalized": {
        "charge": 4.574348599678935,
        "spin": -0.01700169654565893,
        "polarization": -0.0037167470242325325,
        "probe_mu": [
          1.5677739569109845,
          0.8686256482062809,
          0.6902681287826118,
          0.5393964585164897,
          0.3425540824115023,
          0.1699618237668279,
          -0.01202111414308038,
          -0.1840067858407739,
          -0.2988406154723131,
          -0.7789783413076009
        ],
        "probe_current_residual": 2.4545990240376625e-12,
        "charge_sum": 4.822531263215524e-16,
        "quadrature_error": 7.741588005415642e-10,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 4.574348599694471,
            "spin": -0.01700169654606909,
            "polarization": -0.0037167470243095737,
            "probe_mu": [
              1.5677739568999591,
              0.8686256481987846,
              0.6902681287979973,
              0.5393964585148638,
              0.34255408241526863,
              0.16996182376641888,
              -0.012021114144042055,
              -0.1840067858426131,
              -0.29884061547455754,
              -0.7789783413069851
            ],
            "occupations": [
              0.7669434892249898,
              0.5921564120496962,
              0.5475670321994993,
              0.509849114628716,
              0.46063852060381716,
              0.4174904559416047,
              0.3719947214639895,
              0.3289983035393467,
              0.3002898461313606,
              0.18025541467325373
            ],
            "root_success": true,
            "probe_residual_interpolated": 1.0044048925905713e-15
          },
          {
            "grid_size": 2001,
            "charge": 4.574348599679874,
            "spin": -0.017001696545690937,
            "polarization": -0.0037167470242387654,
            "probe_mu": [
              1.5677739569109845,
              0.8686256482062809,
              0.6902681287826118,
              0.5393964585164897,
              0.3425540824115023,
              0.1699618237668279,
              -0.01202111414308038,
              -0.1840067858407739,
              -0.2988406154723131,
              -0.7789783413076009
            ],
            "occupations": [
              0.7669434892277461,
              0.5921564120515702,
              0.547567032195653,
              0.5098491146291224,
              0.4606385206028756,
              0.417490455941707,
              0.3719947214642299,
              0.3289983035398065,
              0.3002898461319217,
              0.18025541467309977
            ],
            "root_success": true,
            "probe_residual_interpolated": 5.568462357885551e-16,
            "refinement_change": 1.4596324149351858e-11
          }
        ]
      }
    },
    {
      "coupling": 0.5,
      "absorber": {
        "charge": 0.046991640236517154,
        "spin": -0.00038167654704715503,
        "polarization": -0.008122222274560116,
        "quadrature_error": 6.170988116372324e-13
      },
      "elastic": {
        "charge": 2.8802937193916645,
        "spin": -0.0015646762431815488,
        "polarization": -0.000543234959909581,
        "quadrature_error": 4.3056136698424694e-10
      },
      "thermalized": {
        "charge": 2.9406583427121813,
        "spin": -0.003807269241875608,
        "polarization": -0.0012946996210257285,
        "probe_mu": [
          1.8540616782445576,
          1.1752866927628283,
          0.8636153961721966,
          0.6160247255981437,
          0.37430688615409635,
          0.14880438686941844,
          -0.08473210020421096,
          -0.30423363250914104,
          -0.5083628323199754,
          -0.9911606307903563
        ],
        "probe_current_residual": 4.2751045759015227e-13,
        "charge_sum": 5.737597896793289e-16,
        "quadrature_error": 2.442153774183133e-13,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 2.9406583427132573,
            "spin": -0.0038072692420290633,
            "polarization": -0.0012946996210774387,
            "probe_mu": [
              1.8540616782445132,
              1.1752866927632364,
              0.863615396174632,
              0.6160247255975948,
              0.37430688615446805,
              0.1488043868697979,
              -0.08473210020371891,
              -0.304233632508192,
              -0.5083628323193371,
              -0.9911606307904985
            ],
            "occupations": [
              0.8385154195611283,
              0.6688216731908091,
              0.590903849043658,
              0.5290061813993987,
              0.468576721538617,
              0.4122010967174495,
              0.3538169749490703,
              0.298941591872952,
              0.24790929192016573,
              0.12720984230237536
            ],
            "root_success": true,
            "probe_residual_interpolated": 1.1553258350005535e-15
          },
          {
            "grid_size": 2001,
            "charge": 2.940658342712337,
            "spin": -0.0038072692418849798,
            "polarization": -0.001294699621028847,
            "probe_mu": [
              1.8540616782445576,
              1.1752866927628283,
              0.8636153961721966,
              0.6160247255981437,
              0.37430688615409635,
              0.14880438686941844,
              -0.08473210020421096,
              -0.30423363250914104,
              -0.5083628323199754,
              -0.9911606307903563
            ],
            "occupations": [
              0.8385154195611394,
              0.6688216731907071,
              0.5909038490430492,
              0.5290061813995359,
              0.4685767215385241,
              0.4122010967173546,
              0.35381697494894726,
              0.29894159187271474,
              0.24790929192000616,
              0.12720984230241092
            ],
            "root_success": true,
            "probe_residual_interpolated": 8.873110579621368e-16,
            "refinement_change": 9.201528428093297e-13
          }
        ]
      }
    },
    {
      "coupling": 1.0,
      "absorber": {
        "charge": 0.0004303392977986109,
        "spin": -5.660703879724773e-06,
        "polarization": -0.013154048232829191,
        "quadrature_error": 2.0589460743263905e-14
      },
      "elastic": {
        "charge": 1.617194867561993,
        "spin": -0.00031848793555667933,
        "polarization": -0.00019693850255462212,
        "quadrature_error": 1.636384937341309e-10
      },
      "thermalized": {
        "charge": 1.6496621025044926,
        "spin": 9.099084827137114e-05,
        "polarization": 5.515726410470979e-05,
        "probe_mu": [
          2.092768417957512,
          1.430117805409798,
          1.0530603617592802,
          0.7217052245948627,
          0.4240233597567238,
          0.14359412666978533,
          -0.1348331567568164,
          -0.4123703227148514,
          -0.6975449202868822,
          -1.1733887825914355
        ],
        "probe_current_residual": 6.799053507700048e-14,
        "charge_sum": 1.033990228778859e-14,
        "quadrature_error": 2.360550994560915e-13,
        "convergence": [
          {
            "grid_size": 1001,
            "charge": 1.6496621025044584,
            "spin": 9.099084827219624e-05,
            "polarization": 5.5157264105211104e-05,
            "probe_mu": [
              2.0927684179575055,
              1.430117805409704,
              1.0530603617596985,
              0.7217052245951692,
              0.42402335975677663,
              0.14359412666979465,
              -0.13483315675671248,
              -0.41237032271486695,
              -0.6975449202870904,
              -1.1733887825914728
            ],
            "occupations": [
              0.8981921044893764,
              0.732529451352426,
              0.6382650904399246,
              0.5554263061487923,
              0.48100583993919416,
              0.41089853166744866,
              0.3412917108108219,
              0.27190741932128326,
              0.2006137699282274,
              0.08165280435213179
            ],
            "root_success": true,
            "probe_residual_interpolated": 2.96041403197167e-15
          },
          {
            "grid_size": 2001,
            "charge": 1.6496621025044322,
            "spin": 9.09908482714231e-05,
            "polarization": 5.515726410474331e-05,
            "probe_mu": [
              2.092768417957512,
              1.430117805409798,
              1.0530603617592802,
              0.7217052245948627,
              0.4240233597567238,
              0.14359412666978533,
              -0.1348331567568164,
              -0.4123703227148514,
              -0.6975449202868822,
              -1.1733887825914355
            ],
            "occupations": [
              0.898192104489378,
              0.7325294513524495,
              0.63826509043982,
              0.5554263061487157,
              0.48100583993918095,
              0.41089853166744633,
              0.3412917108107959,
              0.27190741932128715,
              0.20061376992827945,
              0.08165280435214113
            ],
            "root_success": true,
            "probe_residual_interpolated": 1.562565723513265e-15,
            "refinement_change": 2.6201263381153694e-14
          }
        ]
      }
    }
  ]
}

==> anc/results/followup.json <==
{
  "bias": [
    {
      "bias_energy": 0.1,
      "plus": {
        "charge": 0.32325098826298654,
        "spin": -0.0041662917112926835,
        "polarization": -0.012888720723424745,
        "quadrature_error": 1.0767317500375108e-14
      },
      "minus": {
        "charge": 0.3232509882629866,
        "spin": 0.004166291711292746,
        "polarization": 0.012888720723424936,
        "quadrature_error": 1.076731750037511e-14
      }
    },
    {
      "bias_energy": 0.2,
      "plus": {
        "charge": 0.6632906584091514,
        "spin": -0.008288253600255953,
        "polarization": -0.012495658570157848,
        "quadrature_error": 2.2093760848096428e-14
      },
      "minus": {
        "charge": 0.6632906584091514,
        "spin": 0.00828825360025598,
        "polarization": 0.012495658570157886,
        "quadrature_error": 2.2093760848096428e-14
      }
    },
    {
      "bias_energy": 0.30000000000000004,
      "plus": {
        "charge": 1.0032762385785723,
        "spin": -0.012140540181852563,
        "polarization": -0.012100894763592836,
        "quadrature_error": 1.0018227169354989e-10
      },
      "minus": {
        "charge": 1.0032762385785725,
        "spin": 0.012140540181852531,
        "polarization": 0.012100894763592803,
        "quadrature_error": 1.0018227176851231e-10
      }
    },
    {
      "bias_energy": 0.4,
      "plus": {
        "charge": 1.3150226780451206,
        "spin": -0.01550508600640975,
        "polarization": -0.01179073658977442,
        "quadrature_error": 5.1523473576053626e-14
      },
      "minus": {
        "charge": 1.3150226780451204,
        "spin": 0.015505086006409954,
        "polarization": 0.011790736589774576,
        "quadrature_error": 5.15234711408339e-14
      }
    },
    {
      "bias_energy": 0.5,
      "plus": {
        "charge": 1.611337317448727,
        "spin": -0.01824686360094412,
        "polarization": -0.01132404953534798,
        "quadrature_error": 4.591587860213383e-13
      },
      "minus": {
        "charge": 1.6113373174487275,
        "spin": 0.01824686360094416,
        "polarization": 0.011324049535348003,
        "quadrature_error": 4.591606309782114e-13
      }
    },
    {
      "bias_energy": 0.6,
      "plus": {
        "charge": 1.9081141900729173,
        "spin": -0.02018685496490688,
        "polarization": -0.010579479503863159,
        "quadrature_error": 1.0039868732407337e-10
      },
      "minus": {
        "charge": 1.9081141900729168,
        "spin": 0.020186854964907068,
        "polarization": 0.01057947950386326,
        "quadrature_error": 1.003986765735312e-10
      }
    },
    {
      "bias_energy": 0.7000000000000001,
      "plus": {
        "charge": 2.2126465518210585,
        "spin": -0.021261131948098557,
        "polarization": -0.009608914686622751,
        "quadrature_error": 7.868344359017625e-11
      },
      "minus": {
        "charge": 2.212646551821058,
        "spin": 0.02126113194809865,
        "polarization": 0.009608914686622795,
        "quadrature_error": 7.868351033978637e-11
      }
    },
    {
      "bias_energy": 0.8,
      "plus": {
        "charge": 2.5553374553423773,
        "spin": -0.02140484584616638,
        "polarization": -0.008376524126555507,
        "quadrature_error": 1.234380043860011e-10
      },
      "minus": {
        "charge": 2.555337455342377,
        "spin": 0.02140484584616661,
        "polarization": 0.008376524126555599,
        "quadrature_error": 1.2343804935053334e-10
      }
    },
    {
      "bias_energy": 0.9,
      "plus": {
        "charge": 2.8647164095980537,
        "spin": -0.021813198284558136,
        "polarization": -0.0076144354852977335,
        "quadrature_error": 5.4422877021250675e-11
      },
      "minus": {
        "charge": 2.8647164095980537,
        "spin": 0.021813198284558456,
        "polarization": 0.007614435485297845,
        "quadrature_error": 5.442286092879059e-11
      }
    },
    {
      "bias_energy": 1.0,
      "plus": {
        "charge": 3.1361543944531483,
        "spin": -0.0225326247042303,
        "polarization": -0.007184794455299551,
        "quadrature_error": 2.5658002792878306e-10
      },
      "minus": {
        "charge": 3.136154394453149,
        "spin": 0.022532624704230547,
        "polarization": 0.007184794455299627,
        "quadrature_error": 2.5658009697255617e-10
      }
    },
    {
      "bias_energy": 1.1,
      "plus": {
        "charge": 3.4053573884552226,
        "spin": -0.023372340039689445,
        "polarization": -0.00686340297759228,
        "quadrature_error": 5.986346939706991e-11
      },
      "minus": {
        "charge": 3.405357388455223,
        "spin": 0.023372340039689753,
        "polarization": 0.006863402977592369,
        "quadrature_error": 5.986343888074922e-11
      }
    },
    {
      "bias_energy": 1.2000000000000002,
      "plus": {
        "charge": 3.6788171982045634,
        "spin": -0.024266782795250432,
        "polarization": -0.006596354612861375,
        "quadrature_error": 2.8378788543920193e-10
      },
      "minus": {
        "charge": 3.6788171982045634,
        "spin": 0.024266782795250682,
        "polarization": 0.0065963546128614435,
        "quadrature_error": 2.837879491902897e-10
      }
    },
    {
      "bias_energy": 1.3000000000000003,
      "plus": {
        "charge": 3.9581065558826385,
        "spin": -0.025002273022955553,
        "polarization": -0.006316725603507703,
        "quadrature_error": 1.9094142259232457e-10
      },
      "minus": {
        "charge": 3.9581065558826385,
        "spin": 0.025002273022956066,
        "polarization": 0.006316725603507832,
        "quadrature_error": 1.9094133026571925e-10
      }
    },
    {
      "bias_energy": 1.4000000000000001,
      "plus": {
        "charge": 4.239078677873729,
        "spin": -0.025249635233398356,
        "polarization": -0.0059563969324729,
        "quadrature_error": 2.3115924044564917e-10
      },
      "minus": {
        "charge": 4.239078677873731,
        "spin": 0.02524963523339871,
        "polarization": 0.005956396932472981,
        "quadrature_error": 2.3115922597155017e-10
      }
    },
    {
      "bias_energy": 1.5000000000000002,
      "plus": {
        "charge": 4.514585500006981,
        "spin": -0.024766094331328023,
        "polarization": -0.005485795834698385,
        "quadrature_error": 8.957571961099563e-12
      },
      "minus": {
        "charge": 4.514585500006981,
        "spin": 0.024766094331328325,
        "polarization": 0.005485795834698452,
        "quadrature_error": 8.957567082686095e-12
      }
    },
    {
      "bias_energy": 1.6,
      "plus": {
        "charge": 4.780410117774288,
        "spin": -0.023584415016847656,
        "polarization": -0.004933554744426055,
        "quadrature_error": 2.3291866128948026e-10
      },
      "minus": {
        "charge": 4.78041011777429,
        "spin": 0.023584415016847955,
        "polarization": 0.004933554744426116,
        "quadrature_error": 2.3291878051819526e-10
      }
    },
    {
      "bias_energy": 1.7000000000000002,
      "plus": {
        "charge": 5.037036229852254,
        "spin": -0.02194303779805975,
        "polarization": -0.004356339084482499,
        "quadrature_error": 4.869991104656364e-12
      },
      "minus": {
        "charge": 5.037036229852251,
        "spin": 0.021943037798060328,
        "polarization": 0.004356339084482617,
        "quadrature_error": 4.869939561642733e-12
      }
    },
    {
      "bias_energy": 1.8000000000000003,
      "plus": {
        "charge": 5.287417323463894,
        "spin": -0.02010208184075698,
        "polarization": -0.0038018716153821004,
        "quadrature_error": 8.248079829061908e-11
      },
      "minus": {
        "charge": 5.287417323463896,
        "spin": 0.020102081840757326,
        "polarization": 0.003801871615382165,
        "quadrature_error": 8.248073746501233e-11
      }
    },
    {
      "bias_energy": 1.9000000000000001,
      "plus": {
        "charge": 5.535708445996664,
        "spin": -0.018242571498726542,
        "polarization": -0.0032954357471480056,
        "quadrature_error": 6.266751098258099e-12
      },
      "minus": {
        "charge": 5.535708445996666,
        "spin": 0.018242571498726545,
        "polarization": 0.003295435747148005,
        "quadrature_error": 6.266811119648016e-12
      }
    },
    {
      "bias_energy": 2.0,
      "plus": {
        "charge": 5.788021920728094,
        "spin": -0.016452283093658728,
        "polarization": -0.0028424707644488572,
        "quadrature_error": 2.5715412566512027e-10
      },
      "minus": {
        "charge": 5.788021920728094,
        "spin": 0.016452283093659138,
        "polarization": 0.002842470764448928,
        "quadrature_error": 2.571541947088934e-10
      }
    },
    {
      "bias_energy": 2.1,
      "plus": {
        "charge": 6.053918389056132,
        "spin": -0.014752799294430217,
        "polarization": -0.00243690092041864,
        "quadrature_error": 3.072716409838932e-10
      },
      "minus": {
        "charge": 6.053918389056133,
        "spin": 0.014752799294430944,
        "polarization": 0.002436900920418759,
        "quadrature_error": 3.072716874928555e-10
      }
    },
    {
      "bias_energy": 2.2,
      "plus": {
        "charge": 6.34145948228,
        "spin": -0.0131732691029712,
        "polarization": -0.002077324492852377,
        "quadrature_error": 1.0882366680763481e-10
      },
      "minus": {
        "charge": 6.34145948228,
        "spin": 0.013173269102971834,
        "polarization": 0.0020773244928524773,
        "quadrature_error": 1.0882361144953185e-10
      }
    },
    {
      "bias_energy": 2.3000000000000003,
      "plus": {
        "charge": 6.6278492705789365,
        "spin": -0.011856188354569953,
        "polarization": -0.0017888439930581472,
        "quadrature_error": 3.833367027438126e-10
      },
      "minus": {
        "charge": 6.627849270578937,
        "spin": 0.011856188354570609,
        "polarization": 0.001788843993058246,
        "quadrature_error": 3.833366659033851e-10
      }
    },
    {
      "bias_energy": 2.4000000000000004,
      "plus": {
        "charge": 6.879840671239283,
        "spin": -0.010841371395265201,
        "polarization": -0.00157581721922527,
        "quadrature_error": 5.637827970294767e-10
      },
      "minus": {
        "charge": 6.879840671239283,
        "spin": 0.010841371395265684,
        "polarization": 0.0015758172192253401,
        "quadrature_error": 5.637828330249888e-10
      }
    },
    {
      "bias_energy": 2.5000000000000004,
      "plus": {
        "charge": 7.105488234494508,
        "spin": -0.010005072744549322,
        "polarization": -0.001408076744955879,
        "quadrature_error": 8.192703455960279e-10
      },
      "minus": {
        "charge": 7.105488234494506,
        "spin": 0.010005072744550187,
        "polarization": 0.0014080767449560013,
        "quadrature_error": 8.192701887085921e-10
      }
    },
    {
      "bias_energy": 2.6,
      "plus": {
        "charge": 7.31827929867181,
        "spin": -0.009289727950958884,
        "polarization": -0.0012693869107516667,
        "quadrature_error": 5.231010816034443e-10
      },
      "minus": {
        "charge": 7.318279298671809,
        "spin": 0.009289727950959538,
        "polarization": 0.0012693869107517565,
        "quadrature_error": 5.231012864659379e-10
      }
    },
    {
      "bias_energy": 2.7,
      "plus": {
        "charge": 7.5286045877802,
        "spin": -0.00873085695466836,
        "polarization": -0.0011596912618892956,
        "quadrature_error": 3.255827480654448e-10
      },
      "minus": {
        "charge": 7.528604587780201,
        "spin": 0.00873085695466884,
        "polarization": 0.001159691261889359,
        "quadrature_error": 3.255828667991352e-10
      }
    },
    {
      "bias_energy": 2.8000000000000003,
      "plus": {
        "charge": 7.774231167334517,
        "spin": -0.008643931552805068,
        "polarization": -0.0011118696327329224,
        "quadrature_error": 9.504889536347652e-10
      },
      "minus": {
        "charge": 7.774231167334519,
        "spin": 0.008643931552805791,
        "polarization": 0.0011118696327330152,
        "quadrature_error": 9.504891586814305e-10
      }
    },
    {
      "bias_energy": 2.9000000000000004,
      "plus": {
        "charge": 7.9894037468696135,
        "spin": -0.008174321800771963,
        "polarization": -0.0010231454135704186,
        "quadrature_error": 6.044461861655628e-10
      },
      "minus": {
        "charge": 7.989403746869614,
        "spin": 0.008174321800772521,
        "polarization": 0.0010231454135704884,
        "quadrature_error": 6.044464178621677e-10
      }
    },
    {
      "bias_energy": 3.0000000000000004,
      "plus": {
        "charge": 8.170705627663702,
        "spin": -0.007503693576557789,
        "polarization": -0.0009183654287032935,
        "quadrature_error": 5.280937072375045e-10
      },
      "minus": {
        "charge": 8.1707056276637,
        "spin": 0.00750369357655842,
        "polarization": 0.000918365428703371,
        "quadrature_error": 5.280938968425993e-10
      }
    },
    {
      "bias_energy": 3.1,
      "plus": {
        "charge": 8.352368143834514,
        "spin": -0.006898481493691617,
        "polarization": -0.0008259312059638898,
        "quadrature_error": 2.845659659792508e-10
      },
      "minus": {
        "charge": 8.352368143834514,
        "spin": 0.006898481493692019,
        "polarization": 0.0008259312059639381,
        "quadrature_error": 2.8456600685847364e-10
      }
    },
    {
      "bias_energy": 3.2,
      "plus": {
        "charge": 8.539451519926143,
        "spin": -0.006360074694386664,
        "polarization": -0.0007447872594095683,
        "quadrature_error": 4.659925268371723e-10
      },
      "minus": {
        "charge": 8.539451519926143,
        "spin": 0.006360074694387138,
        "polarization": 0.0007447872594096238,
        "quadrature_error": 4.659925444782349e-10
      }
    },
    {
      "bias_energy": 3.3000000000000003,
      "plus": {
        "charge": 8.733936563265708,
        "spin": -0.005882500825685304,
        "polarization": -0.0006735222752162716,
        "quadrature_error": 3.9716699688739386e-10
      },
      "minus": {
        "charge": 8.733936563265708,
        "spin": 0.005882500825685961,
        "polarization": 0.000673522275216347,
        "quadrature_error": 3.971669996025588e-10
      }
    },
    {
      "bias_energy": 3.4000000000000004,
      "plus": {
        "charge": 8.933102088785951,
        "spin": -0.005455335596502691,
        "polarization": -0.0006106877031385293,
        "quadrature_error": 5.640641064346623e-10
      },
      "minus": {
        "charge": 8.93310208878595,
        "spin": 0.005455335596503283,
        "polarization": 0.0006106877031385957,
        "quadrature_error": 5.640642432318332e-10
      }
    },
    {
      "bias_energy": 3.5000000000000004,
      "plus": {
        "charge": 9.128102367505853,
        "spin": -0.005062415229677558,
        "polarization": -0.0005545966758325042,
        "quadrature_error": 1.8220183500132453e-10
      },
      "minus": {
        "charge": 9.128102367505857,
        "spin": 0.005062415229678494,
        "polarization": 0.0005545966758326065,
        "quadrature_error": 1.8220239519744328e-10
      }
    },
    {
      "bias_energy": 3.6,
      "plus": {
        "charge": 9.309499836494217,
        "spin": -0.004689408347061625,
        "polarization": -0.0005037229098687613,
        "quadrature_error": 1.029471224791698e-10
      },
      "minus": {
        "charge": 9.309499836494215,
        "spin": 0.004689408347062285,
        "polarization": 0.0005037229098688324,
        "quadrature_error": 1.0294719389032514e-10
      }
    },
    {
      "bias_energy": 3.7,
      "plus": {
        "charge": 9.474684735390609,
        "spin": -0.004331641722913555,
        "polarization": -0.0004571805652523357,
        "quadrature_error": 1.5404728426772934e-10
      },
      "minus": {
        "charge": 9.474684735390605,
        "spin": 0.004331641722913961,
        "polarization": 0.0004571805652523787,
        "quadrature_error": 1.5404711497620568e-10
      }
    },
    {
      "bias_energy": 3.8000000000000003,
      "plus": {
        "charge": 9.627427205509418,
        "spin": -0.003991068984675708,
        "polarization": -0.0004145519773332347,
        "quadrature_error": 1.2334566043303726e-11
      },
      "minus": {
        "charge": 9.627427205509418,
        "spin": 0.003991068984675939,
        "polarization": 0.0004145519773332588,
        "quadrature_error": 1.2334307180294166e-11
      }
    },
    {
      "bias_energy": 3.9000000000000004,
      "plus": {
        "charge": 9.773919737166883,
        "spin": -0.0036705573651338113,
        "polarization": -0.00037554609244190264,
        "quadrature_error": 1.0415648913261216e-09
      },
      "minus": {
        "charge": 9.77391973716688,
        "spin": 0.0036705573651341582,
        "polarization": 0.0003755460924419383,
        "quadrature_error": 1.0415646957070703e-09
      }
    },
    {
      "bias_energy": 4.0,
      "plus": {
        "charge": 9.921296681770304,
        "spin": -0.003372638362028564,
        "polarization": -0.00033993927106580266,
        "quadrature_error": 5.613140210956395e-10
      },
      "minus": {
        "charge": 9.921296681770304,
        "spin": 0.0033726383620291843,
        "polarization": 0.0003399392710658652,
        "quadrature_error": 5.613146094044906e-10
      }
    },
    {
      "bias_energy": 4.1,
      "plus": {
        "charge": 10.078840569292774,
        "spin": -0.003101648557400003,
        "polarization": -0.00030773862688629114,
        "quadrature_error": 5.209086798880044e-10
      },
      "minus": {
        "charge": 10.07884056929277,
        "spin": 0.003101648557400607,
        "polarization": 0.00030773862688635115,
        "quadrature_error": 5.209085053342075e-10
      }
    },
    {
      "bias_energy": 4.2,
      "plus": {
        "charge": 10.258930477630555,
        "spin": -0.002865460127144406,
        "polarization": -0.000279313728988855,
        "quadrature_error": 8.723193110287616e-10
      },
      "minus": {
        "charge": 10.258930477630551,
        "spin": 0.002865460127145226,
        "polarization": 0.0002793137289889351,
        "quadrature_error": 8.723190974973386e-10
      }
    },
    {
      "bias_energy": 4.3,
      "plus": {
        "charge": 10.455927857154085,
        "spin": -0.002658010700468434,
        "polarization": -0.0002542108875253751,
        "quadrature_error": 7.572201409834267e-10
      },
      "minus": {
        "charge": 10.455927857154089,
        "spin": 0.0026580107004687365,
        "polarization": 0.000254210887525404,
        "quadrature_error": 7.57220563733187e-10
      }
    },
    {
      "bias_energy": 4.3999999999999995,
      "plus": {
        "charge": 10.62367074814774,
        "spin": -0.002444084627906119,
        "polarization": -0.00023006027632513465,
        "quadrature_error": 1.326022699542636e-09
      },
      "minus": {
        "charge": 10.623670748147747,
        "spin": 0.0024440846279069873,
        "polarization": 0.00023006027632521624,
        "quadrature_error": 1.3260228398584878e-09
      }
    },
    {
      "bias_energy": 4.5,
      "plus": {
        "charge": 10.756101838889288,
        "spin": -0.0022262424707564046,
        "polarization": -0.00020697484126705647,
        "quadrature_error": 7.794750501510235e-10
      },
      "minus": {
        "charge": 10.756101838889288,
        "spin": 0.002226242470756674,
        "polarization": 0.0002069748412670815,
        "quadrature_error": 7.794753277162112e-10
      }
    },
    {
      "bias_energy": 4.6,
      "plus": {
        "charge": 10.870590395729987,
        "spin": -0.00202336533566905,
        "polarization": -0.0001861320555748137,
        "quadrature_error": 5.772738292675425e-10
      },
      "minus": {
        "charge": 10.870590395729986,
        "spin": 0.0020233653356699754,
        "polarization": 0.00018613205557489886,
        "quadrature_error": 5.772737958050824e-10
      }
    },
    {
      "bias_energy": 4.7,
      "plus": {
        "charge": 10.978687571149678,
        "spin": -0.0018445445273253252,
        "polarization": -0.00016801138709625983,
        "quadrature_error": 8.073951843254528e-10
      },
      "minus": {
        "charge": 10.978687571149669,
        "spin": 0.001844544527325645,
        "polarization": 0.0001680113870962891,
        "quadrature_error": 8.073952909108279e-10
      }
    },
    {
      "bias_energy": 4.8,
      "plus": {
        "charge": 11.110158171245503,
        "spin": -0.0017055011919385123,
        "polarization": -0.0001535082728482269,
        "quadrature_error": 1.0694792794556546e-09
      },
      "minus": {
        "charge": 11.110158171245502,
        "spin": 0.0017055011919390028,
        "polarization": 0.00015350827284827106,
        "quadrature_error": 1.0694796128173735e-09
      }
    },
    {
      "bias_energy": 4.9,
      "plus": {
        "charge": 11.238893992249242,
        "spin": -0.001582362771429654,
        "polarization": -0.0001407934599722099,
        "quadrature_error": 1.3947781634290283e-09
      },
      "minus": {
        "charge": 11.23889399224924,
        "spin": 0.0015823627714304836,
        "polarization": 0.00014079345997228374,
        "quadrature_error": 1.3947782442707635e-09
      }
    },
    {
      "bias_energy": 5.0,
      "plus": {
        "charge": 11.32083748037599,
        "spin": -0.0014405687414558467,
        "polarization": -0.00012724930853861194,
        "quadrature_error": 1.029917583923547e-09
      },
      "minus": {
        "charge": 11.32083748037599,
        "spin": 0.0014405687414564044,
        "polarization": 0.00012724930853866121,
        "quadrature_error": 1.0299175057780356e-09
      }
    },
    {
      "bias_energy": 5.1,
      "plus": {
        "charge": 11.40253634090945,
        "spin": -0.0013013751526730838,
        "polarization": -0.00011413032274267569,
        "quadrature_error": 5.220655393577474e-10
      },
      "minus": {
        "charge": 11.402536340909446,
        "spin": 0.0013013751526734481,
        "polarization": 0.00011413032274270767,
        "quadrature_error": 5.220649434800088e-10
      }
    },
    {
      "bias_energy": 5.2,
      "plus": {
        "charge": 11.489624945584728,
        "spin": -0.001161012765738743,
        "polarization": -0.00010104879586908542,
        "quadrature_error": 1.4341829824346797e-09
      },
      "minus": {
        "charge": 11.489624945584723,
        "spin": 0.001161012765739266,
        "polarization": 0.000101048795869131,
        "quadrature_error": 1.4341830424420622e-09
      }
    },
    {
      "bias_energy": 5.3,
      "plus": {
        "charge": 11.58417963131924,
        "spin": -0.0010174580569962891,
        "polarization": -8.783168850778759e-05,
        "quadrature_error": 1.2631159140274935e-09
      },
      "minus": {
        "charge": 11.584179631319238,
        "spin": 0.001017458056996492,
        "polarization": 8.783168850780511e-05,
        "quadrature_error": 1.2631164188520942e-09
      }
    },
    {
      "bias_energy": 5.4,
      "plus": {
        "charge": 11.683655676088533,
        "spin": -0.0008752000232954548,
        "polarization": -7.49080636710834e-05,
        "quadrature_error": 8.406007563816903e-10
      },
      "minus": {
        "charge": 11.683655676088533,
        "spin": 0.0008752000232960797,
        "polarization": 7.49080636711369e-05,
        "quadrature_error": 8.405994899386851e-10
      }
    },
    {
      "bias_energy": 5.5,
      "plus": {
        "charge": 11.779471996610196,
        "spin": -0.0007460460375285063,
        "polarization": -6.333442090979949e-05,
        "quadrature_error": 1.2817434050499044e-09
      },
      "minus": {
        "charge": 11.779471996610193,
        "spin": 0.0007460460375291299,
        "polarization": 6.333442090985244e-05,
        "quadrature_error": 1.2817433096843465e-09
      }
    },
    {
      "bias_energy": 5.6,
      "plus": {
        "charge": 11.862445056081798,
        "spin": -0.000640573451664561,
        "polarization": -5.400011959053443e-05,
        "quadrature_error": 1.3960094244838402e-09
      },
      "minus": {
        "charge": 11.862445056081796,
        "spin": 0.000640573451665203,
        "polarization": 5.400011959058856e-05,
        "quadrature_error": 1.396009044041533e-09
      }
    },
    {
      "bias_energy": 5.7,
      "plus": {
        "charge": 11.93006728917811,
        "spin": -0.0005594860995810435,
        "polarization": -4.689714534037534e-05,
        "quadrature_error": 1.4838409374974901e-09
      },
      "minus": {
        "charge": 11.930067289178105,
        "spin": 0.0005594860995816002,
        "polarization": 4.689714534042203e-05,
        "quadrature_error": 1.4838413426678604e-09
      }
    },
    {
      "bias_energy": 5.8,
      "plus": {
        "charge": 11.985947150379754,
        "spin": -0.000496258084349037,
        "polarization": -4.1403326589281175e-05,
        "quadrature_error": 1.4833952055476044e-09
      },
      "minus": {
        "charge": 11.98594715037975,
        "spin": 0.0004962580843496012,
        "polarization": 4.140332658932826e-05,
        "quadrature_error": 1.4833947138471164e-09
      }
    },
    {
      "bias_energy": 5.9,
      "plus": {
        "charge": 12.035830066037338,
        "spin": -0.0004429776291916578,
        "polarization": -3.680490890625404e-05,
        "quadrature_error": 8.921951747153228e-10
      },
      "minus": {
        "charge": 12.035830066037331,
        "spin": 0.0004429776291924903,
        "polarization": 3.680490890632323e-05,
        "quadrature_error": 8.921947861825159e-10
      }
    },
    {
      "bias_energy": 6.0,
      "plus": {
        "charge": 12.086216809935712,
        "spin": -0.0003921510695278336,
        "polarization": -3.244613891134719e-05,
        "quadrature_error": 1.1926379452705937e-09
      },
      "minus": {
        "charge": 12.086216809935705,
        "spin": 0.00039215106952806287,
        "polarization": 3.2446138911366175e-05,
        "quadrature_error": 1.192638297567803e-09
      }
    }
  ],
  "independent_0.05": {
    "coupling": 0.05,
    "charge": 8.03349931415842,
    "spin": -0.03558743834950563,
    "probe_residual": 3.402070292146675e-12,
    "pipeline_difference": 3.552713678800501e-15,
    "quadrature_error": 9.427805403063784e-10,
    "no_reinjection_residual": 0.807370252201648
  },
  "independent_1.0": {
    "coupling": 1.0,
    "charge": 1.6496621025044917,
    "spin": 9.099084827139347e-05,
    "probe_residual": 6.673134267387582e-14,
    "pipeline_difference": 8.881784197001252e-16,
    "quadrature_error": 2.360550994560915e-13,
    "no_reinjection_residual": 8.43545474851141
  },
  "centered_thermalized_0.05": {
    "charge": 8.159102098788608,
    "spin": -0.03412271635612738,
    "polarization": -0.004182165628396,
    "probe_mu": [
      0.6962608630875962,
      0.1602215531346327,
      0.20063254300758215,
      0.13028040369394267,
      0.016936428559189753,
      -0.016936428559198413,
      -0.13028040369396066,
      -0.2006325430075806,
      -0.16022155313463515,
      -0.6962608630875999
    ],
    "probe_current_residual": 2.196744522398042e-12,
    "charge_sum": 9.693634783758398e-15,
    "quadrature_error": 2.6632134824426537e-09,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 8.159102098766938,
        "spin": -0.03412271635800833,
        "polarization": -0.004182165628637641,
        "probe_mu": [
          0.6962608631727161,
          0.16022155308726127,
          0.20063254305829226,
          0.13028040367799143,
          0.016936428551995064,
          -0.01693642855199462,
          -0.13028040367798788,
          -0.20063254305828804,
          -0.1602215530872637,
          -0.696260863172717
        ],
        "occupations": [
          0.674065215793179,
          0.5400553882718153,
          0.5501581357645731,
          0.5325701009194979,
          0.5042341071379988,
          0.49576589286200134,
          0.46742989908050303,
          0.449841864235428,
          0.45994461172818407,
          0.32593478420682076
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.1423834928313568e-16
      },
      {
        "grid_size": 2001,
        "charge": 8.159102098789779,
        "spin": -0.03412271635628241,
        "polarization": -0.0041821656284144,
        "probe_mu": [
          0.6962608630875962,
          0.1602215531346327,
          0.20063254300758215,
          0.13028040369394267,
          0.016936428559189753,
          -0.016936428559198413,
          -0.13028040369396066,
          -0.2006325430075806,
          -0.16022155313463515,
          -0.6962608630875999
        ],
        "occupations": [
          0.674065215771899,
          0.5400553882836582,
          0.5501581357518955,
          0.5325701009234857,
          0.5042341071397974,
          0.4957658928602004,
          0.46742989907650984,
          0.44984186424810485,
          0.4599446117163412,
          0.3259347842281
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.3332030751888055e-16,
        "refinement_change": 2.284039624100842e-11
      }
    ]
  },
  "centered_thermalized_0.1": {
    "charge": 6.872200487728989,
    "spin": -0.034050326875949444,
    "polarization": -0.00495479241863647,
    "probe_mu": [
      0.8512830154307651,
      0.3029699258985272,
      0.30293063320051594,
      0.19925898460351155,
      0.0376298003057185,
      -0.037629800305717165,
      -0.19925898460350777,
      -0.30293063320051994,
      -0.302969925898525,
      -0.8512830154307898
    ],
    "probe_current_residual": 2.7781769940116163e-12,
    "charge_sum": 9.42648736845797e-15,
    "quadrature_error": 2.2410986997901137e-09,
    "convergence": [
      {
        "grid_size": 1001,
        "charge": 6.872200487760825,
        "spin": -0.03405032687909217,
        "polarization": -0.004954792419070827,
        "probe_mu": [
          0.8512830153869833,
          0.30296992593548433,
          0.3029306332469157,
          0.19925898461249103,
          0.03762980029766361,
          -0.037629800297665605,
          -0.1992589846124948,
          -0.3029306332469104,
          -0.3029699259354848,
          -0.8512830153869773
        ],
        "occupations": [
          0.7128207538467458,
          0.5757424814838711,
          0.5757326583117289,
          0.5498147461531228,
          0.5094074500744159,
          0.4905925499255836,
          0.4501852538468763,
          0.4242673416882724,
          0.4242575185161288,
          0.2871792461532557
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.8275992658421956e-16
      },
      {
        "grid_size": 2001,
        "charge": 6.8722004877316625,
        "spin": -0.034050326876207064,
        "polarization": -0.00495479241867203,
        "probe_mu": [
          0.8512830154307651,
          0.3029699258985272,
          0.30293063320051594,
          0.19925898460351155,
          0.0376298003057185,
          -0.037629800305717165,
          -0.19925898460350777,
          -0.30293063320051994,
          -0.302969925898525,
          -0.8512830154307898
        ],
        "occupations": [
          0.7128207538576913,
          0.5757424814746318,
          0.575732658300129,
          0.5498147461508779,
          0.5094074500764296,
          0.4905925499235707,
          0.45018525384912306,
          0.42426734169987,
          0.42425751852536875,
          0.28717924614230256
        ],
        "root_success": true,
        "probe_residual_interpolated": 2.6194324487249787e-16,
        "refinement_change": 2.916245023243391e-11
      }
    ]
  },
  "centered_controls": {
    "coherent": {
      "charge": 10.069102466421102,
      "spin": 3.340968994514082e-16,
      "polarization": 3.318040516178772e-17,
      "quadrature_error": 6.0705621170216e-10
    },
    "absorber": {
      "charge": 5.621566493595477,
      "spin": 2.0556473190325164e-16,
      "polarization": 3.656716186448152e-17,
      "quadrature_error": 2.1414798678824578e-10
    },
    "elastic": {
      "charge": 8.098967845813021,
      "spin": 2.0469737016526324e-16,
      "polarization": 2.5274500907061514e-17,
      "quadrature_error": 9.912208788650465e-09
    },
    "thermalized_minus": {
      "charge": 8.159102098788606,
      "spin": 0.03412271635612751,
      "polarization": 0.0041821656283960165,
      "probe_mu": [
        0.696260863087597,
        0.1602215531346327,
        0.2006325430075817,
        0.13028040369394311,
        0.01693642855919064,
        -0.016936428559198413,
        -0.1302804036939602,
        -0.2006325430075806,
        -0.1602215531346356,
        -0.6962608630875997
      ],
      "probe_current_residual": 2.1967063584815705e-12,
      "charge_sum": 6.6682770416548465e-15,
      "quadrature_error": 2.663213485939032e-09,
      "convergence": [
        {
          "grid_size": 1001,
          "charge": 8.159102098766931,
          "spin": 0.034122716358008724,
          "polarization": 0.004182165628637693,
          "probe_mu": [
            0.6962608631727183,
            0.16022155308726083,
            0.2006325430582918,
            0.13028040367799143,
            0.016936428551995064,
            -0.016936428551993732,
            -0.13028040367798766,
            -0.20063254305828715,
            -0.1602215530872637,
            -0.6962608631727167
          ],
          "occupations": [
            0.6740652157931796,
            0.5400553882718152,
            0.550158135764573,
            0.5325701009194979,
            0.5042341071379988,
            0.49576589286200157,
            0.4674298990805031,
            0.4498418642354282,
            0.45994461172818407,
            0.3259347842068208
          ],
          "root_success": true,
          "probe_residual_interpolated": 2.220446049250313e-16
        },
        {
          "grid_size": 2001,
          "charge": 8.159102098789777,
          "spin": 0.0341227163562826,
          "polarization": 0.0041821656284144245,
          "probe_mu": [
            0.696260863087597,
            0.1602215531346327,
            0.2006325430075817,
            0.13028040369394311,
            0.01693642855919064,
            -0.016936428559198413,
            -0.1302804036939602,
            -0.2006325430075806,
            -0.1602215531346356,
            -0.6962608630875997
          ],
          "occupations": [
            0.6740652157718993,
            0.5400553882836582,
            0.5501581357518954,
            0.5325701009234858,
            0.5042341071397977,
            0.4957658928602004,
            0.46742989907650995,
            0.44984186424810485,
            0.4599446117163411,
            0.32593478422810007
          ],
          "root_success": true,
          "probe_residual_interpolated": 2.38524477946811e-16,
          "refinement_change": 2.284572531152662e-11
        }
      ]
    }
  },
  "independent_centered": {
    "coupling": 0.05,
    "charge": 8.159102098788608,
    "spin": -0.03412271635612754,
    "probe_residual": 2.196815646060557e-12,
    "pipeline_difference": 1.5959455978986625e-16,
    "quadrature_error": 1.432498032533818e-09,
    "no_reinjection_residual": 0.8149931018221888
  }
}

==> anc/results/followup_source_manifest.json <==
{
  "bundle_sha256": "f01a7b9b14482d84d8aa2640995eeefc291ce51be6ef7665e90c655485974dd4",
  "sources": {
    "transport.py": "0d7f8d0f715d71bd36bfb1ba87a0056a20da9ce76e0e0c24d6c9b07534c36acb",
    "followup.py": "972bd199c43133a11db8740c671478b00da84715db89da7b42bd9248ad48149f"
  }
}

==> anc/results/length_10.json <==
{
  "sites": 10,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.921296681770304,
    "spin": -0.003372638362028564,
    "polarization": -0.00033993927106580266,
    "quadrature_error": 5.613140210956395e-10
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 7.330730544112744,
      "spin": -0.006026738039782751,
      "polarization": -0.0008221197060124902,
      "quadrature_error": 4.623095593010302e-10
    },
    {
      "coupling": 0.05,
      "charge": 5.492219864834732,
      "spin": -0.0071369241856593275,
      "polarization": -0.001299460757453505,
      "quadrature_error": 2.1379763704589992e-10
    },
    {
      "coupling": 0.1,
      "charge": 3.128626943730666,
      "spin": -0.006969853648865927,
      "polarization": -0.002227767571596398,
      "quadrature_error": 1.9910911371151419e-10
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 7.973570109052793,
      "spin": -0.005197721258547532,
      "polarization": -0.000651868759847775,
      "quadrature_error": 9.91133756031123e-09
    },
    {
      "coupling": 0.1,
      "charge": 6.684939034382911,
      "spin": -0.00534239303210432,
      "polarization": -0.0007991685495748846,
      "quadrature_error": 6.779470658741854e-09
    }
  ]
}

==> anc/results/length_14.json <==
{
  "sites": 14,
  "parameters": {
    "sites": 14,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.933416727275475,
    "spin": -0.0033484474685324143,
    "polarization": -0.00033708919704718987,
    "quadrature_error": 1.1815706680658002e-09
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 6.525765992168563,
      "spin": -0.006983946969810219,
      "polarization": -0.0010702110646001572,
      "quadrature_error": 4.585748218195542e-11
    },
    {
      "coupling": 0.05,
      "charge": 4.371591409419281,
      "spin": -0.007832468371120942,
      "polarization": -0.0017916743898445443,
      "quadrature_error": 4.147410263002623e-10
    },
    {
      "coupling": 0.1,
      "charge": 2.0008675081073104,
      "spin": -0.006347299574175588,
      "polarization": -0.003172273800467537,
      "quadrature_error": 1.560763551616202e-10
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 7.382757300307839,
      "spin": -0.005728689021492883,
      "polarization": -0.0007759552140843116,
      "quadrature_error": 5.20853158380227e-09
    },
    {
      "coupling": 0.1,
      "charge": 5.8924120360278405,
      "spin": -0.005497745453758468,
      "polarization": -0.0009330212178211111,
      "quadrature_error": 2.3343408252757496e-09
    }
  ]
}

==> anc/results/length_20.json <==
{
  "sites": 20,
  "parameters": {
    "sites": 20,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.961943199841205,
    "spin": -0.0033980851415882926,
    "polarization": -0.00034110665694645387,
    "quadrature_error": 8.578117460888093e-10
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 5.490230774771186,
      "spin": -0.00800563260238446,
      "polarization": -0.0014581595803171148,
      "quadrature_error": 3.7855651464310705e-10
    },
    {
      "coupling": 0.05,
      "charge": 3.113141605261403,
      "spin": -0.007892110718972643,
      "polarization": -0.002535095321598762,
      "quadrature_error": 1.8708759664843687e-10
    },
    {
      "coupling": 0.1,
      "charge": 1.03015043869479,
      "spin": -0.00466846135176359,
      "polarization": -0.004531824844610632,
      "quadrature_error": 1.083274455619485e-10
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 6.643761989419536,
      "spin": -0.006123483602044315,
      "polarization": -0.0009216891893171692,
      "quadrature_error": 1.48059687045399e-09
    },
    {
      "coupling": 0.1,
      "charge": 5.001247250547768,
      "spin": -0.005250158634377202,
      "polarization": -0.0010497698616684413,
      "quadrature_error": 4.191757006298767e-09
    }
  ]
}

==> anc/results/length_26.json <==
{
  "sites": 26,
  "parameters": {
    "sites": 26,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.953977697115183,
    "spin": -0.0033795996163524153,
    "polarization": -0.0003395225224717829,
    "quadrature_error": 1.2429959117462363e-09
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 4.621987006842607,
      "spin": -0.008446246046034014,
      "polarization": -0.001827405839421399,
      "quadrature_error": 3.446997404529547e-10
    },
    {
      "coupling": 0.05,
      "charge": 2.2248927162665897,
      "spin": -0.007212123956133678,
      "polarization": -0.0032415603248662495,
      "quadrature_error": 2.5576163087526346e-10
    },
    {
      "coupling": 0.1,
      "charge": 0.5345819632597582,
      "spin": -0.003091065249815377,
      "polarization": -0.005782210142232952,
      "quadrature_error": 9.303074915527067e-11
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 6.035226579957316,
      "spin": -0.006147900878527326,
      "polarization": -0.0010186694396767464,
      "quadrature_error": 5.007326359491413e-09
    },
    {
      "coupling": 0.1,
      "charge": 4.34357470709382,
      "spin": -0.004803360136187645,
      "polarization": -0.001105854154722587,
      "quadrature_error": 9.827980233046358e-10
    }
  ]
}

==> anc/results/length_30.json <==
{
  "sites": 30,
  "parameters": {
    "sites": 30,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.96038186512877,
    "spin": -0.0033815881093935533,
    "polarization": -0.0003395038619184341,
    "quadrature_error": 1.2232406959425176e-09
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 4.124852404412116,
      "spin": -0.008556025369391563,
      "polarization": -0.002074262186991146,
      "quadrature_error": 3.079351138903346e-10
    },
    {
      "coupling": 0.05,
      "charge": 1.7810699499786196,
      "spin": -0.006595006764522994,
      "polarization": -0.0037028342231040182,
      "quadrature_error": 1.6623534386868137e-10
    },
    {
      "coupling": 0.1,
      "charge": 0.3462577278956875,
      "spin": -0.0022729522857619275,
      "polarization": -0.0065643366274461025,
      "quadrature_error": 9.283068739529357e-11
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 5.689724110940235,
      "spin": -0.006072646976786906,
      "polarization": -0.001067300779155598,
      "quadrature_error": 6.14519258620452e-09
    },
    {
      "coupling": 0.1,
      "charge": 3.9936954232326562,
      "spin": -0.004499856983246576,
      "polarization": -0.0011267401507559665,
      "quadrature_error": 3.86127639042142e-09
    }
  ]
}

==> anc/results/length_6.json <==
{
  "sites": 6,
  "parameters": {
    "sites": 6,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.904963324965884,
    "spin": -0.003446274811060574,
    "polarization": -0.00034793413140400947,
    "quadrature_error": 1.1850086945066431e-09
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 8.260385199236575,
      "spin": -0.004711926195267582,
      "polarization": -0.0005704245118863292,
      "quadrature_error": 1.7684092393701635e-10
    },
    {
      "coupling": 0.05,
      "charge": 6.931335817480342,
      "spin": -0.005488459232893984,
      "polarization": -0.0007918328266612729,
      "quadrature_error": 6.038829635804822e-12
    },
    {
      "coupling": 0.1,
      "charge": 4.931389145382196,
      "spin": -0.006045436438418669,
      "polarization": -0.001225909426369176,
      "quadrature_error": 2.9815586861830027e-13
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 8.67125779128678,
      "spin": -0.004257003962747316,
      "polarization": -0.0004909326957185981,
      "quadrature_error": 1.1720878549169224e-11
    },
    {
      "coupling": 0.1,
      "charge": 7.7252680730851635,
      "spin": -0.004462643213010765,
      "polarization": -0.0005776683955549213,
      "quadrature_error": 4.829294474002644e-13
    }
  ]
}

==> anc/results/length_8.json <==
{
  "sites": 8,
  "parameters": {
    "sites": 8,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "coherent": {
    "charge": 9.986359081114532,
    "spin": -0.0034788792123933115,
    "polarization": -0.00034836312054633726,
    "quadrature_error": 1.1472167155405555e-10
  },
  "absorber": [
    {
      "coupling": 0.025,
      "charge": 7.813563193426552,
      "spin": -0.005531402643764943,
      "polarization": -0.0007079231980127119,
      "quadrature_error": 1.739487976181124e-10
    },
    {
      "coupling": 0.05,
      "charge": 6.182603978740277,
      "spin": -0.006567246232922917,
      "polarization": -0.0010622136328811104,
      "quadrature_error": 7.611623246425962e-10
    },
    {
      "coupling": 0.1,
      "charge": 3.9269950396805613,
      "spin": -0.006877609182440618,
      "polarization": -0.0017513669136185292,
      "quadrature_error": 3.6103953851219174e-10
    }
  ],
  "elastic": [
    {
      "coupling": 0.05,
      "charge": 8.339556023241729,
      "spin": -0.0048743833340299724,
      "polarization": -0.0005844895484178565,
      "quadrature_error": 5.090371452774061e-10
    },
    {
      "coupling": 0.1,
      "charge": 7.181878219736557,
      "spin": -0.0050961422337205105,
      "polarization": -0.000709583493036094,
      "quadrature_error": 1.6975817991306429e-09
    }
  ]
}

==> anc/results/manifest.json <==
{
  "status": "completed",
  "tasks": [
    "coherent",
    "environment_0p01",
    "environment_0p025",
    "environment_0p05",
    "environment_0p1",
    "environment_0p25",
    "environment_0p5",
    "environment_1p0",
    "length_6",
    "length_8",
    "length_10",
    "length_14",
    "length_20",
    "length_26",
    "length_30",
    "disorder_N6_W0p01",
    "disorder_N6_W0p1",
    "disorder_N6_W0p5",
    "disorder_N6_W1p0",
    "disorder_N6_W2p0",
    "disorder_N10_W0p01",
    "disorder_N10_W0p1",
    "disorder_N10_W0p5",
    "disorder_N10_W1p0",
    "disorder_N10_W2p0",
    "disorder_N20_W0p01",
    "disorder_N20_W0p1",
    "disorder_N20_W0p5",
    "disorder_N20_W1p0",
    "disorder_N20_W2p0"
  ],
  "completed": [
    "environment_0p25",
    "environment_0p1",
    "environment_0p05",
    "environment_0p025",
    "environment_0p01",
    "length_6",
    "length_8",
    "length_10",
    "environment_0p5",
    "environment_1p0",
    "length_14",
    "length_20",
    "length_26",
    "disorder_N6_W0p01",
    "disorder_N6_W0p1",
    "length_30",
    "disorder_N6_W0p5",
    "disorder_N6_W2p0",
    "disorder_N6_W1p0",
    "coherent",
    "disorder_N10_W0p01",
    "disorder_N10_W0p1",
    "disorder_N10_W0p5",
    "disorder_N10_W1p0",
    "disorder_N10_W2p0",
    "disorder_N20_W1p0",
    "disorder_N20_W0p5",
    "disorder_N20_W0p01",
    "disorder_N20_W0p1",
    "disorder_N20_W2p0"
  ],
  "failed": {},
  "host": "astrum-X870E-AORUS-ELITE-WIFI7-ICE",
  "numpy": "2.5.1",
  "start_epoch": 1792097660.4198596,
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "cpu_workers": 6,
  "threads_per_worker": 1,
  "elapsed_seconds": 304.2227382659912
}

==> anc/results/plot_errorbars.json <==
{
  "6": [
    [
      [
        0.01,
        -3.6592798230626196
      ],
      [
        0.01,
        -3.405986062597166
      ]
    ],
    [
      [
        0.1,
        -4.259975892340464
      ],
      [
        0.1,
        -1.8174574019689864
      ]
    ],
    [
      [
        0.5,
        -10.468038169180778
      ],
      [
        0.5,
        0.20290530182471578
      ]
    ],
    [
      [
        1.0,
        -14.305163861950788
      ],
      [
        1.0,
        3.7266370687626216
      ]
    ],
    [
      [
        2.0,
        -2.992196966671276
      ],
      [
        2.0,
        16.993246233793275
      ]
    ]
  ],
  "10": [
    [
      [
        0.01,
        -3.4506228987440344
      ],
      [
        0.01,
        -3.243195495580862
      ]
    ],
    [
      [
        0.1,
        -5.033285602633425
      ],
      [
        0.1,
        -3.1991304336002324
      ]
    ],
    [
      [
        0.5,
        -5.914466380606715
      ],
      [
        0.5,
        3.5996250123235924
      ]
    ],
    [
      [
        1.0,
        -9.659156179140188
      ],
      [
        1.0,
        7.011552682192329
      ]
    ],
    [
      [
        2.0,
        -16.183861359499584
      ],
      [
        2.0,
        8.388641404864668
      ]
    ]
  ],
  "20": [
    [
      [
        0.01,
        -3.4963769980509394
      ],
      [
        0.01,
        -3.2635470588536624
      ]
    ],
    [
      [
        0.1,
        -3.547029885909314
      ],
      [
        0.1,
        -1.3957875170899035
      ]
    ],
    [
      [
        0.5,
        -4.25470505705113
      ],
      [
        0.5,
        4.288817009885509
      ]
    ],
    [
      [
        1.0,
        -10.652736660376288
      ],
      [
        1.0,
        4.29430369337804
      ]
    ],
    [
      [
        2.0,
        -8.465864332602722
      ],
      [
        2.0,
        12.43933074768711
      ]
    ]
  ]
}

==> anc/results/plotted_series.json <==
{
  "spectral_parity": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      4.435151828851813e-09,
      4.645373172385541e-09,
      4.86613766648252e-09,
      5.098004098111348e-09,
      5.341562515434142e-09,
      5.597436071835316e-09,
      5.866282984617447e-09,
      6.148798615825384e-09,
      6.445717682962542e-09,
      6.757816608743012e-09,
      7.08591601818605e-09,
      7.430883393682208e-09,
      7.793635897917574e-09,
      8.175143376243268e-09,
      8.576431550032662e-09,
      8.998585414522615e-09,
      9.442752854065902e-09,
      9.9101484902813e-09,
      1.0402057778334695e-08,
      1.0919841368417616e-08,
      1.1464939750495405e-08,
      1.2038878201872992e-08,
      1.2643272057989752e-08,
      1.3279832329051968e-08,
      1.3950371686418333e-08,
      1.4656810844146175e-08,
      1.5401185363402336e-08,
      1.6185652909374935e-08,
      1.7012500992006376e-08,
      1.7884155225103912e-08,
      1.8803188140160825e-08,
      1.977232859422564e-08,
      2.0794471813859996e-08,
      2.1872690121090388e-08,
      2.3010244389905972e-08,
      2.4210596285626572e-08,
      2.54774213437796e-08,
      2.681462294968402e-08,
      2.8226347283770985e-08,
      2.971699930293826e-08,
      3.129125983433023e-08,
      3.295410386289173e-08,
      3.471082010139591e-08,
      3.656703193688085e-08,
      3.8528719857037915e-08,
      4.0602245465918596e-08,
      4.279437720917211e-08,
      4.511231793612694e-08,
      4.756373443976048e-08,
      5.015678912033905e-08,
      5.290017393915715e-08,
      5.580314683489257e-08,
      5.8875570790804127e-08,
      6.212795575973909e-08,
      6.557150366467758e-08,
      6.921815671784614e-08,
      7.30806493122193e-08,
      7.717256377099139e-08,
      8.150839025296271e-08,
      8.610359114587677e-08,
      9.09746703031051e-08,
      9.613924750848424e-08,
      1.0161613858723598e-07,
      1.0742544162058068e-07,
      1.13588629751008e-07,
      1.2012865111694453e-07,
      1.2707003649568597e-07,
      1.3443901528621572e-07,
      1.4226364051517425e-07,
      1.5057392361036246e-07,
      1.5940197975969516e-07,
      1.6878218472317824e-07,
      1.7875134407040918e-07,
      1.8934887587862217e-07,
      2.006170080340843e-07,
      2.126009913738547e-07,
      2.2534933001934813e-07,
      2.3891403037426936e-07,
      2.533508703985047e-07,
      2.687196909033879e-07,
      2.850847107952342e-07,
      3.025148683496266e-07,
      3.2108419081403066e-07,
      3.40872194819856e-07,
      3.6196432037021634e-07,
      3.8445240136344903e-07,
      4.084351759473009e-07,
      4.340188402979516e-07,
      4.6131764973737956e-07,
      4.904545715237606e-07,
      5.215619940298031e-07,
      5.547824975142486e-07,
      5.902696921725642e-07,
      6.281891297471517e-07,
      6.687192955655599e-07,
      7.120526886004539e-07,
      7.583969978466537e-07,
      8.079763842291618e-07,
      8.610328781156225e-07,
      9.178279035819684e-07,
      9.78643941702432e-07,
      1.043786346428095e-06,
      1.1135853280043198e-06,
      1.1883981204448408e-06,
      1.268611351352709e-06,
      1.3546436342764853e-06,
      1.4469484059699177e-06,
      1.5460170333200145e-06,
      1.6523822173789124e-06,
      1.7666217249527026e-06,
      1.8893624814904666e-06,
      2.0212850627788695e-06,
      2.1631286270917687e-06,
      2.3156963341783616e-06,
      2.4798613024844437e-06,
      2.656573162231699e-06,
      2.8468652680531704e-06,
      3.0518626427219255e-06,
      3.272790731464842e-06,
      3.510985055707222e-06,
      3.7679018658415216e-06,
      4.045129903892574e-06,
      4.344403400702841e-06,
      4.667616447199921e-06,
      5.016838895856184e-06,
      5.3943339682260694e-06,
      5.8025777655555145e-06,
      6.244280904519958e-06,
      6.722412527382894e-06,
      7.2402269682803435e-06,
      7.801293392390219e-06,
      8.409528766391641e-06,
      9.069234564458139e-06,
      9.785137667677187e-06,
      1.0562435974985481e-05,
      1.1406849312918719e-05,
      1.2324676310773863e-05,
      1.3322857998638031e-05,
      1.440904898923032e-05,
      1.5591697224625684e-05,
      1.6880133406034173e-05,
      1.82846713826703e-05,
      1.9816720959661954e-05,
      2.1488914793357257e-05,
      2.331525128875756e-05,
      2.531125569388119e-05,
      2.7494161915453353e-05,
      2.9883117958504155e-05,
      3.249941833818247e-05,
      3.536676732592383e-05,
      3.851157749646517e-05,
      4.196330874742195e-05,
      4.5754853788786804e-05,
      4.9922977072658446e-05,
      5.4508815270884914e-05,
      5.9558448759641455e-05,
      6.512355515554788e-05,
      7.126215782858744e-05,
      7.803948455372366e-05,
      8.55289541092292e-05,
      9.381331179551594e-05,
      0.00010298593862087275,
      0.00011315236342111866,
      0.00012443201260540463,
      0.00013696023874802633,
      0.00015089067712938478,
      0.00016639798885444926,
      0.00018368106075760315,
      0.00020296674638035916,
      0.00022451424950672354,
      0.0002486202728172143,
      0.00027562508009981593,
      0.0003059196524206548,
      0.00033995415816157754,
      0.00037824800599777983,
      0.0004214018111310951,
      0.0004701116818794297,
      0.0005251863302519269,
      0.0005875676321377178,
      0.0006583554175479921,
      0.0007388374688333411,
      0.0008305259579177932,
      0.0009352018798132987,
      0.0010549694623501402,
      0.0011923230829324893,
      0.0013502299455354916,
      0.0015322327242515976,
      0.0017425776462091837,
      0.001986375180594536,
      0.0022698027838862975,
      0.00260036225283684,
      0.0029872084836533863,
      0.003441572303394206,
      0.003977308217752162,
      0.004611609431408835,
      0.005365948866058873,
      0.006267328424723953,
      0.007349952948150322,
      0.008657495609069865,
      0.010246196417575126,
      0.012189148598611838,
      0.01458230063446607,
      0.01755297030538172,
      0.02127208988352003,
      0.025972077033170615,
      0.03197331974903392,
      0.0397240564368323,
      0.04986139538228074,
      0.06330611997845681,
      0.08141191926842872,
      0.10620208788496288,
      0.1407433526782187,
      0.18971802322131914,
      0.2602152859525475,
      0.3624919797252657,
      0.5094055228380134,
      0.7103394964166343,
      0.9519774099201461,
      1.1707724293257282,
      1.2710078135357294,
      1.2185492719187785,
      1.0730437412371785,
      0.9088641742662773,
      0.7642719573506263,
      0.6485493858295333,
      0.5590970613336133,
      0.4905372722114332,
      0.43786872325701776,
      0.39717137157202487,
      0.3655453530759245,
      0.3408849162900296,
      0.32166443608905304,
      0.30677357071648426,
      0.29539875250786385,
      0.28694007642673935,
      0.28095338083813926,
      0.2771098014337503,
      0.27516736784907736,
      0.27495092745880023,
      0.2763378763034896,
      0.27924798681269736,
      0.28363616493484733,
      0.2894873328343761,
      0.29681287723531957,
      0.3056482672488259,
      0.31605155496375326,
      0.3281025436010776,
      0.34190245212151193,
      0.35757392794794063,
      0.3752612642815567,
      0.39513066649554673,
      0.4173703829205011,
      0.4421904673838628,
      0.46982187194383185,
      0.5005144759461233,
      0.5345335409392971,
      0.5721539418430122,
      0.6136513715286895,
      0.6592895677655086,
      0.7093025050428081,
      0.7638704912064087,
      0.8230893050266141,
      0.8869320354397692,
      0.9552042901342928,
      1.0274950703216268,
      1.1031279090070178,
      1.1811196762854248,
      1.2601572398280858,
      1.3386039443786801,
      1.4145472755605626,
      1.485894767100815,
      1.5505166607220344,
      1.6064221656724165,
      1.6519445645892805,
      1.68590334190033,
      1.7077127644807844,
      1.7174167879596691,
      1.7156467304039191,
      1.7035150692084056,
      1.6824703201872016,
      1.6541413376000014,
      1.6201951960755911,
      1.5822242137935039,
      1.5416682990211372,
      1.4997712842922395,
      1.4575653462971516,
      1.4158758349939182,
      1.375339049992652,
      1.3364267952513664,
      1.2994731923452463,
      1.2647007914459163,
      1.2322442793555322,
      1.2021709958419668,
      1.1744980693417784,
      1.14920633886606,
      1.1262514119404488,
      1.1055722786114108,
      1.0870979040461526,
      1.070752188375601,
      1.0564576322027452,
      1.0441379918529892,
      1.0337201565575604,
      1.0251354335535368,
      1.0183203877857094,
      1.0132173502634956,
      1.0097746828511278,
      1.007946866165621,
      1.007694460752051,
      1.0089839787221777,
      1.0117876930059166,
      1.0160834035869426,
      1.0218541741041087,
      1.029088047556137,
      1.0377777462906579,
      1.0479203586736263,
      1.0595170126457831,
      1.0725725346840131,
      1.0870950913152155,
      1.1030958092059784,
      1.1205883689985319,
      1.1395885673354256,
      1.160113840990018,
      1.1821827465814394,
      1.2058143892373918,
      1.2310277934283187,
      1.2578412095418656,
      1.2862713501959888,
      1.3163325511931223,
      1.348035853308227,
      1.381388002845374,
      1.416390371311027,
      1.453037797488066,
      1.4913173589904405,
      1.5312070847508519,
      1.5726746251938373,
      1.6156759027515788,
      1.6601537719184156,
      1.7060367250295583,
      1.753237687037612,
      1.801652949422694,
      1.851161299449955,
      1.9016234057303016,
      1.9528815237230823,
      2.0047595846907074,
      2.057063728020836,
      2.1095833291218113,
      2.1620925627490184,
      2.21435252462876,
      2.266113912775203,
      2.317120244518023,
      2.367111557403656,
      2.4158285131554713,
      2.463016796063311,
      2.508431672622158,
      2.5518425603484607,
      2.5930374423925873,
      2.631826962588457,
      2.6680480435054,
      2.701566888080209,
      2.732281252336932,
      2.7601219107852293,
      2.7850532747855095,
      2.807073164420304,
      2.8262117734486614,
      2.842529901586177,
      2.8561165567609903,
      2.8670860503647866,
      2.875574720250129,
      2.8817374194017864,
      2.885743903485394,
      2.8877752394405043,
      2.8880203412657846,
      2.8866727200125286,
      2.883927514579776,
      2.8799788493987233,
      2.875017545964198,
      2.8692291980277895,
      2.862792606028841,
      2.8558785546778376,
      2.8486489092166556,
      2.841255999882386,
      2.833842260795083,
      2.8265400880002067,
      2.8194718817167175,
      2.8127502392578663,
      2.8064782675124578,
      2.8007499867184205,
      2.7956508005771985,
      2.791258010973019,
      2.7876413589182913,
      2.7848635763128016,
      2.7829809360737645,
      2.7820437905868856,
      2.78209709081656,
      2.7831808802062374,
      2.785330759242921,
      2.7885783178733803,
      2.7929515340492372,
      2.7984751376490813,
      2.8051709396625935,
      2.8130581270984223,
      2.8221535244774554,
      2.8324718230756663,
      2.84402577929066,
      2.8568263836081798,
      2.8708830017638576,
      2.8862034897162436,
      2.9027942840234022,
      2.9206604692606497,
      2.939805824010766,
      2.9602328470015316,
      2.9819427648708485,
      3.004935523034935,
      3.0292097611001045,
      3.054762774255093,
      3.081590462047923,
      3.1096872659800434,
      3.1390460973522716,
      3.169658256839236,
      3.2015133472809154,
      3.2345991812797736,
      3.2689016851799035,
      3.3044048011448,
      3.34109038905539,
      3.378938130070841,
      3.417925433745861,
      3.4580273506463755,
      3.4992164925037317,
      3.541462961951014,
      3.5847342939512306,
      3.6289954110034772,
      3.674208594205086,
      3.720333472217896,
      3.767327030075651,
      3.8151436396618443,
      3.8637351135517584,
      3.9130507836516726,
      3.9630376058953365,
      4.0136402919266345,
      4.064801468344759,
      4.116461863787113,
      4.168560523657883,
      4.221035051887756,
      4.273821878681638,
      4.326856552712588,
      4.3800740557360385,
      4.433409137186484,
      4.486796665795767,
      4.540171994933728,
      4.593471337919763,
      4.646632149337582,
      4.699593508021405,
      4.752296497305686,
      4.804684577975671,
      4.856703949390639,
      4.908303894298749,
      4.959437103085662,
      5.010059973422298,
      5.060132881664514,
      5.109620422739436,
      5.1584916157781935,
      5.206720073282933,
      5.254284132167775,
      5.3011669456773935,
      5.347356535706949,
      5.392845805773816,
      5.437632515333912,
      5.4817192168029605,
      5.525113157078598,
      5.56782614583573,
      5.609874393216696,
      5.651278319894759,
      5.692062342707249,
      5.732254639193246,
      5.77188689452901,
      5.810994034310513,
      5.849613946656285,
      5.887787196932059,
      5.925556738342275,
      5.962967621345294,
      6.000066704692442,
      6.036902370606723,
      6.073524246335671,
      6.109982934046854,
      6.146329750758461,
      6.182616479643022,
      6.218895133877744,
      6.255217733824203,
      6.291636098172626,
      6.328201649394849,
      6.364965233689235,
      6.401976955335509,
      6.4392860253382755,
      6.476940623976968,
      6.514987776835235,
      6.55347324380362,
      6.5924414203851756,
      6.6319352507097085,
      6.671996151520254,
      6.712663946432773,
      6.75397680976797,
      6.795971219224706,
      6.838681916722877,
      6.88214187676095,
      6.926382281671639,
      6.971432503168118,
      7.017320089695356,
      7.064070759067009,
      7.111708395983185,
      7.160255054026621,
      7.2097309618506245,
      7.260154533248131,
      7.311542380908365,
      7.363909333679253,
      7.417268457198145,
      7.471631077824448,
      7.527006809805559,
      7.583403585680881,
      7.640827689937457,
      7.6992837959311,
      7.758775006194374,
      7.819302896135305,
      7.880867561284921,
      7.94346766814269,
      8.007100508733211,
      8.071762058952991,
      8.137447040811207,
      8.20414898861921,
      8.27186031915983,
      8.34057240591235,
      8.410275657287581,
      8.480959598871518,
      8.552612959622397,
      8.62522376189434,
      8.698779415199143,
      8.77326681349777,
      8.848672435833539,
      8.924982450043583,
      9.002182819269343,
      9.080259410916725,
      9.159198107724919,
      9.238984920518778,
      9.319606102234035,
      9.401048262711043,
      9.483298483832003,
      9.566344434436825,
      9.650174484520768,
      9.73477781818033,
      9.820144544774312,
      9.906265807763326,
      9.99313389067813,
      10.08074231976086,
      10.169085962723589,
      10.258161123206765,
      10.347965630472356,
      10.438498923952766,
      10.529762132278853,
      10.62175814648425,
      10.71449168712757,
      10.807969365085878,
      10.90219973587947,
      10.997193347395351,
      11.092962780927307,
      11.189522685550957,
      11.286889805780632,
      11.385083002606322,
      11.484123267958557,
      11.584033732680354,
      11.684839668074542,
      11.786568481080506,
      11.889249703057825,
      11.99291497208954,
      12.097598008587562,
      12.203334583760439,
      12.310162480325126,
      12.418121444436437,
      12.527253127400995,
      12.63760101511413,
      12.749210342404949,
      12.862127988414684,
      12.976402347787852,
      13.092083170679892,
      13.209221362192935,
      13.327868728817528,
      13.448077655270785,
      13.569900689663239,
      13.693390007609052,
      13.81859671603669,
      13.945569944161518,
      14.074355650964264,
      14.204995053896496,
      14.337522549384474,
      14.471962948675143,
      14.608327786535202,
      14.746610367633362,
      14.886779083473023,
      15.028768343804956,
      15.172466192609368,
      15.317697278419029,
      15.464199256312705,
      15.611589812693172,
      15.759320161264023,
      15.906608798609945,
      16.05234610459849,
      16.194955323049154,
      16.33218738631026,
      16.46081396748511,
      16.57616167989695,
      16.67139475365098,
      16.736394171638302,
      16.755982638820388,
      16.707084633310608,
      16.55416785215813,
      16.242012052610335,
      15.68475343894371,
      14.751406860924021,
      13.25462165391511,
      10.971523200652422,
      7.774101822201285,
      3.960678837109821,
      0.5733965585839051,
      -1.0871086507555638,
      -0.66249303386412,
      1.1058178056779777,
      3.312811647897984,
      5.433994489734362,
      7.281596677639612,
      8.833886978335759,
      10.127519316699196,
      11.210869276348845,
      12.127971335645027,
      12.914673183288983,
      13.598952808981934,
      14.20233038707841,
      14.74133050934201,
      15.228702481689282,
      15.674363796237767,
      16.086107375582912,
      16.470125881269837,
      16.83139995424643,
      17.173986944058584,
      17.501237272110615,
      17.81595816476944,
      18.120538997137725,
      18.417048520692923,
      18.707311414863923,
      18.99296958501551,
      19.275532188308464,
      19.556417332290632,
      19.836987635619696,
      20.118581278428138,
      20.40253973723538,
      20.690233048438422,
      20.983083136854486,
      21.28258545032424,
      21.590328828434924,
      21.90801317633362,
      22.2374640863654,
      22.58064302720375,
      22.939651083463186,
      23.31672347385272,
      23.71421122260675,
      24.134545471590883,
      24.58017913233279,
      25.053500120565396,
      25.556710649375034,
      26.091668474415684,
      26.65968917712913,
      27.261314107154266,
      27.896056782405143,
      28.562151021799487,
      29.256335436328662,
      29.97371831558948,
      30.7077703653591,
      31.450485833524056,
      32.19273251151211,
      32.924778897118316,
      33.636948637796536,
      34.320318869809576,
      34.96736178987958,
      35.57243517537945,
      36.132056988317004,
      36.64494273115682,
      37.11182846380567,
      37.53513519257146,
      37.9185452644617,
      38.266558855389654,
      38.584083954788625,
      38.87609340940812,
      39.14736350843695,
      39.40229379218296,
      39.64479838679691,
      39.87825470004669,
      40.10549447072931,
      40.32882354123157,
      40.55005915561915,
      40.77057627316627,
      40.991356864091614,
      41.213038207941864,
      41.43595779445253,
      41.660193569072575,
      41.88559904601274,
      42.11183331350998,
      42.33838625514608,
      42.56459946914837,
      42.78968343289469,
      43.01273146653606,
      43.23273102249736,
      43.44857278259906,
      43.65905799235459,
      43.86290440892693,
      44.05875118919433,
      44.24516299894199,
      44.42063358450588,
      44.583589014052905,
      44.732390766926144,
      44.8653388257354,
      44.98067490629553,
      45.076585945080794,
      45.151207951514834,
      45.20263032320848,
      45.22890071548113,
      45.228030551999645,
      45.198001260824626,
      45.13677131907734,
      45.04228418991496,
      44.91247723674485,
      44.74529170161334,
      44.53868383670279,
      44.290637279553515,
      43.999176762991034,
      43.662383249283735,
      43.27841057340609,
      42.845503671663955,
      42.362018457700046,
      41.82644338685271,
      41.23742272040154,
      40.59378146189885,
      39.894551887128095,
      39.13900152617566,
      38.326662379733364,
      37.45736106203657,
      36.531249460161284,
      35.54883538583597,
      34.51101257386835,
      33.41908925569448,
      32.274814413097985,
      31.080400703619837,
      29.838542954820912,
      28.552431059657437,
      27.225756080989427,
      25.86270840066551,
      24.467966837564692,
      23.04667781728731,
      21.604423907892077,
      20.147181340873786,
      18.68126650771318,
      17.213271847736245,
      15.749992002990876,
      14.29834158579868,
      12.865266355231997,
      11.457649998348973,
      10.082219029835526,
      8.745448532118782,
      7.453471536220224,
      6.211994779662611,
      5.0262233704956305,
      3.900796546051577,
      2.8397362621572775,
      1.846409812646721,
      0.9235070958957259,
      0.07303255238633177,
      -0.7036887675235803,
      -1.4059920509297275,
      -2.0338419482608394,
      -2.587791955559471,
      -3.068935933457695,
      -3.4788538344110442,
      -3.819553697671285,
      -4.093411870574659,
      -4.303113242507095,
      -4.451593054503933,
      -4.541981592234734,
      -4.577552801626528,
      -4.561677600148695,
      -4.497782405381123,
      -4.389313174962384,
      -4.239705054523979,
      -4.052357565243803,
      -3.830615131176218,
      -3.5777526466196363,
      -3.2969657129120478,
      -2.991365128488077,
      -2.6639751913948295,
      -2.317735365679141,
      -1.9555048679595899,
      -1.5800697440113698,
      -1.1941520242872983,
      -0.8004205685989696,
      -0.40150323159293677,
      -8.881784197001252e-13,
      0.4015032315911604,
      0.8004205685989696,
      1.1941520242868542,
      1.5800697440098155,
      1.9555048679587017,
      2.3177353656809174,
      2.663975191393275,
      2.991365128487633,
      3.2969657129104935,
      3.5777526466198584,
      3.8306151311764403,
      4.05235756524136,
      4.239705054523091,
      4.389313174962606,
      4.497782405379791,
      4.561677600148695,
      4.5775528016258615,
      4.541981592234734,
      4.45159305450149,
      4.303113242505763,
      4.093411870573771,
      3.8195536976723954,
      3.478853834410156,
      3.0689359334568067,
      2.5877919555576945,
      2.0338419482601733,
      1.4059920509290613,
      0.7036887675240244,
      -0.07303255238655382,
      -0.9235070958972802,
      -1.846409812646721,
      -2.8397362621577216,
      -3.900796546052021,
      -5.0262233704958525,
      -6.211994779665497,
      -7.453471536221112,
      -8.745448532118338,
      -10.082219029836192,
      -11.457649998349195,
      -12.86526635523244,
      -14.29834158579979,
      -15.749992002991098,
      -17.21327184773802,
      -18.68126650771318,
      -20.147181340875562,
      -21.604423907891636,
      -23.04667781728842,
      -24.46796683756647,
      -25.862708400664847,
      -27.22575608098854,
      -28.5524310596581,
      -29.838542954822465,
      -31.080400703620725,
      -32.274814413099094,
      -33.4190892556947,
      -34.51101257386679,
      -35.54883538583597,
      -36.531249460161504,
      -37.457361062038345,
      -38.326662379733364,
      -39.13900152617589,
      -39.894551887128316,
      -40.59378146189974,
      -41.23742272040198,
      -41.82644338685204,
      -42.362018457700934,
      -42.845503671663735,
      -43.27841057340498,
      -43.66238324928218,
      -43.99917676299236,
      -44.2906372795524,
      -44.53868383670434,
      -44.74529170161379,
      -44.91247723674707,
      -45.04228418991563,
      -45.13677131907778,
      -45.19800126082529,
      -45.228030552000085,
      -45.22890071548158,
      -45.2026303232087,
      -45.151207951514614,
      -45.076585945079906,
      -44.98067490629598,
      -44.865338825736735,
      -44.73239076692836,
      -44.58358901405224,
      -44.42063358450721,
      -44.245162998941765,
      -44.058751189193224,
      -43.86290440892804,
      -43.65905799235481,
      -43.448572782600166,
      -43.23273102249647,
      -43.01273146653606,
      -42.78968343289469,
      -42.564599469150366,
      -42.338386255145636,
      -42.11183331351065,
      -41.88559904601341,
      -41.6601935690748,
      -41.435957794453635,
      -41.213038207941864,
      -40.99135686409028,
      -40.77057627316627,
      -40.55005915561915,
      -40.32882354123268,
      -40.10549447072931,
      -39.87825470004714,
      -39.64479838679691,
      -39.402293792184295,
      -39.147363508437834,
      -38.87609340940878,
      -38.58408395479018,
      -38.266558855389654,
      -37.91854526445992,
      -37.53513519256968,
      -37.11182846380434,
      -36.64494273115615,
      -36.132056988320116,
      -35.572435175383,
      -34.96736178987581,
      -34.32031886980891,
      -33.636948637796095,
      -32.92477889712231,
      -32.19273251151611,
      -31.450485833522723,
      -30.707770365358876,
      -29.97371831558837,
      -29.256335436328218,
      -28.562151021800375,
      -27.896056782407364,
      -27.261314107155155,
      -26.659689177131128,
      -26.091668474415464,
      -25.556710649374146,
      -25.053500120564955,
      -24.580179132332127,
      -24.13454547159022,
      -23.714211222606973,
      -23.31672347385405,
      -22.939651083464298,
      -22.58064302720264,
      -22.2374640863654,
      -21.90801317633273,
      -21.590328828436256,
      -21.282585450323577,
      -20.98308313685404,
      -20.69023304843931,
      -20.40253973723649,
      -20.11858127842725,
      -19.836987635619696,
      -19.556417332290856,
      -19.275532188310017,
      -18.99296958501595,
      -18.707311414863703,
      -18.41704852069226,
      -18.12053899713817,
      -17.81595816477011,
      -17.501237272111283,
      -17.17398694405814,
      -16.83139995424776,
      -16.470125881270945,
      -16.086107375582692,
      -15.674363796236435,
      -15.228702481689949,
      -14.741330509342898,
      -14.202330387079298,
      -13.598952808981934,
      -12.914673183286984,
      -12.127971335645249,
      -11.210869276348623,
      -10.127519316697864,
      -8.833886978336869,
      -7.28159667763939,
      -5.433994489735028,
      -3.3128116478986502,
      -1.1058178056828627,
      0.6624930338561263,
      1.0871086507473482,
      -0.5733965585845713,
      -3.960678837103826,
      -7.77410182220617,
      -10.971523200653754,
      -13.254621653912668,
      -14.751406860924243,
      -15.684753438943266,
      -16.242012052610555,
      -16.55416785215791,
      -16.707084633311055,
      -16.755982638817947,
      -16.736394171637414,
      -16.671394753651203,
      -16.576161679897172,
      -16.46081396748711,
      -16.33218738630937,
      -16.19495532304893,
      -16.052346104597383,
      -15.906608798609945,
      -15.759320161263801,
      -15.611589812692728,
      -15.464199256311817,
      -15.317697278420695,
      -15.172466192610589,
      -15.028768343805066,
      -14.886779083473689,
      -14.746610367633028,
      -14.608327786536645,
      -14.471962948674477,
      -14.337522549384364,
      -14.204995053894942,
      -14.074355650964264,
      -13.945569944161518,
      -13.818596716036469,
      -13.693390007608386,
      -13.569900689663017,
      -13.448077655271117,
      -13.327868728817638,
      -13.209221362192825,
      -13.092083170680668,
      -12.976402347788518,
      -12.862127988413352,
      -12.749210342405393,
      -12.637601015114353,
      -12.527253127401107,
      -12.418121444436213,
      -12.310162480325237,
      -12.203334583759995,
      -12.097598008588118,
      -11.992914972090318,
      -11.889249703057603,
      -11.78656848108095,
      -11.684839668074876,
      -11.584033732681021,
      -11.484123267958779,
      -11.38508300260721,
      -11.286889805781076,
      -11.189522685552067,
      -11.092962780927307,
      -10.997193347393575,
      -10.902199735880691,
      -10.807969365085658,
      -10.714491687126682,
      -10.62175814648425,
      -10.529762132277964,
      -10.438498923953322,
      -10.3479656304728,
      -10.258161123206655,
      -10.169085962723145,
      -10.080742319759416,
      -9.993133890679351,
      -9.906265807762772,
      -9.820144544775422,
      -9.73477781818055,
      -9.650174484520768,
      -9.56634443443738,
      -9.483298483832892,
      -9.40104826271082,
      -9.319606102232925,
      -9.238984920519444,
      -9.15919810772381,
      -9.080259410917169,
      -9.002182819270011,
      -8.924982450045139,
      -8.84867243583387,
      -8.773266813498214,
      -8.698779415199143,
      -8.625223761893896,
      -8.552612959622508,
      -8.480959598871518,
      -8.410275657286249,
      -8.340572405911573,
      -8.27186031915983,
      -8.204148988618098,
      -8.13744704081154,
      -8.07176205895177,
      -8.007100508732545,
      -7.943467668143689,
      -7.88086756128592,
      -7.819302896135749,
      -7.758775006194374,
      -7.699283795932321,
      -7.640827689937679,
      -7.583403585680992,
      -7.5270068098044485,
      -7.4716310778237816,
      -7.417268457198478,
      -7.363909333679031,
      -7.311542380908698,
      -7.260154533246577,
      -7.209730961850069,
      -7.160255054027953,
      -7.111708395984517,
      -7.064070759067453,
      -7.017320089695134,
      -6.971432503166564,
      -6.926382281671972,
      -6.882141876760839,
      -6.838681916722655,
      -6.795971219224484,
      -6.753976809768192,
      -6.712663946432551,
      -6.671996151519144,
      -6.6319352507101526,
      -6.5924414203850645,
      -6.553473243802066,
      -6.514987776835457,
      -6.476940623974747,
      -6.439286025337609,
      -6.401976955335398,
      -6.364965233688902,
      -6.328201649395293,
      -6.2916360981699615,
      -6.255217733823981,
      -6.218895133878077,
      -6.1826164796425775,
      -6.146329750758239,
      -6.109982934046854,
      -6.073524246336004,
      -6.036902370608055,
      -6.000066704692553,
      -5.962967621345738,
      -5.925556738343385,
      -5.88778719693106,
      -5.849613946655952,
      -5.810994034311512,
      -5.771886894528455,
      -5.732254639193801,
      -5.692062342707249,
      -5.651278319894537,
      -5.609874393215364,
      -5.567826145835619,
      -5.525113157078376,
      -5.481719216800629,
      -5.437632515333135,
      -5.392845805772373,
      -5.347356535707615,
      -5.3011669456771715,
      -5.254284132168552,
      -5.206720073283377,
      -5.15849161577886,
      -5.109620422738326,
      -5.060132881664736,
      -5.01005997342352,
      -4.959437103085329,
      -4.908303894298971,
      -4.856703949389085,
      -4.804684577975227,
      -4.752296497304576,
      -4.6995935080207385,
      -4.646632149337915,
      -4.593471337919985,
      -4.540171994933395,
      -4.486796665795878,
      -4.4334091371859286,
      -4.3800740557360385,
      -4.326856552711922,
      -4.2738218786817495,
      -4.221035051886868,
      -4.168560523657439,
      -4.116461863786891,
      -4.064801468343426,
      -4.0136402919266345,
      -3.9630376058955585,
      -3.9130507836506734,
      -3.8637351135515363,
      -3.8151436396627325,
      -3.76732703007443,
      -3.720333472217452,
      -3.674208594203643,
      -3.6289954110039213,
      -3.5847342939511195,
      -3.541462961951458,
      -3.4992164925031766,
      -3.4580273506458203,
      -3.4179254337451948,
      -3.378938130071618,
      -3.341090389055279,
      -3.304404801145022,
      -3.2689016851803476,
      -3.2345991812789965,
      -3.2015133472806934,
      -3.169658256839236,
      -3.1390460973530487,
      -3.1096872659807095,
      -3.081590462047923,
      -3.054762774253872,
      -3.0292097610988833,
      -3.004935523033936,
      -2.9819427648707375,
      -2.9602328470020867,
      -2.939805824010322,
      -2.920660469261649,
      -2.9027942840248455,
      -2.8862034897162436,
      -2.8708830017639686,
      -2.8568263836077357,
      -2.844025779290771,
      -2.832471823075,
      -2.8221535244771223,
      -2.8130581270991994,
      -2.8051709396631486,
      -2.7984751376497474,
      -2.7929515340492372,
      -2.788578317872492,
      -2.7853307592440313,
      -2.7831808802054603,
      -2.782097090816227,
      -2.7820437905864415,
      -2.7829809360726543,
      -2.7848635763126905,
      -2.787641358916515,
      -2.791258010973907,
      -2.7956508005768654,
      -2.8007499867175323,
      -2.8064782675110145,
      -2.8127502392587544,
      -2.8194718817157183,
      -2.826540088000762,
      -2.833842260795305,
      -2.84125599988283,
      -2.8486489092153233,
      -2.8558785546770604,
      -2.862792606028508,
      -2.8692291980282336,
      -2.875017545963865,
      -2.8799788493988343,
      -2.8839275145781107,
      -2.886672720013417,
      -2.8880203412664507,
      -2.8877752394405043,
      -2.8857439034837284,
      -2.8817374194028966,
      -2.8755747202512394,
      -2.8670860503634543,
      -2.8561165567624336,
      -2.8425299015876204,
      -2.826211773447662,
      -2.8070731644189717,
      -2.7850532747852874,
      -2.7601219107852293,
      -2.732281252335822,
      -2.701566888080986,
      -2.668048043505955,
      -2.631826962588568,
      -2.5930374423928093,
      -2.5518425603475725,
      -2.508431672622158,
      -2.4630167960625338,
      -2.4158285131560264,
      -2.367111557403212,
      -2.317120244518689,
      -2.2661139127750918,
      -2.214352524629315,
      -2.1620925627493515,
      -2.1095833291222554,
      -2.0570637280199477,
      -2.0047595846907074,
      -1.9528815237236374,
      -1.9016234057307457,
      -1.8511612994498439,
      -1.8016529494243594,
      -1.7532376870380562,
      -1.7060367250287811,
      -1.6601537719181936,
      -1.6156759027520229,
      -1.5726746251932822,
      -1.5312070847506298,
      -1.4913173589908846,
      -1.4530377974877329,
      -1.416390371310472,
      -1.381388002845929,
      -1.348035853308227,
      -1.3163325511931223,
      -1.2862713501959888,
      -1.2578412095415326,
      -1.2310277934286518,
      -1.2058143892370587,
      -1.1821827465816614,
      -1.1601138409893519,
      -1.1395885673363138,
      -1.1205883689984208,
      -1.1030958092068666,
      -1.0870950913153266,
      -1.0725725346835135,
      -1.0595170126455056,
      -1.0479203586739594,
      -1.037777746291213,
      -1.029088047555804,
      -1.0218541741053855,
      -1.016083403586887,
      -1.01178769300575,
      -1.0089839787221777,
      -1.007694460751496,
      -1.0079468661651214,
      -1.0097746828515164,
      -1.0132173502637176,
      -1.0183203877852653,
      -1.025135433554536,
      -1.0337201565568943,
      -1.0441379918533222,
      -1.0564576322029673,
      -1.070752188375823,
      -1.0870979040452644,
      -1.1055722786115219,
      -1.1262514119407818,
      -1.1492063388669482,
      -1.1744980693422225,
      -1.2021709958407456,
      -1.2322442793559762,
      -1.2647007914461383,
      -1.2994731923453573,
      -1.3364267952529207,
      -1.375339049991986,
      -1.4158758349945844,
      -1.4575653462975957,
      -1.4997712842925726,
      -1.5416682990219144,
      -1.5822242137936149,
      -1.6201951960754801,
      -1.6541413376010006,
      -1.6824703201886448,
      -1.7035150692074064,
      -1.715646730403808,
      -1.7174167879604463,
      -1.7077127644816725,
      -1.685903341900996,
      -1.6519445645891695,
      -1.6064221656735267,
      -1.5505166607234777,
      -1.4858947671000378,
      -1.4145472755595634,
      -1.3386039443796793,
      -1.260157239828974,
      -1.1811196762847587,
      -1.103127909007684,
      -1.0274950703215158,
      -0.9552042901342928,
      -0.8869320354396582,
      -0.8230893050270582,
      -0.7638704912074634,
      -0.7093025050429191,
      -0.6592895677656752,
      -0.6136513715282454,
      -0.5721539418427346,
      -0.5345335409392415,
      -0.5005144759459013,
      -0.46982187194338776,
      -0.44219046738397383,
      -0.4173703829195574,
      -0.39513066649610185,
      -0.3752612642819453,
      -0.3575739279480794,
      -0.34190245212167847,
      -0.3281025436007168,
      -0.3160515549638365,
      -0.30564826724885363,
      -0.29681287723540284,
      -0.28948733283459815,
      -0.2836361649344865,
      -0.2792479868125586,
      -0.2763378763033786,
      -0.2749509274589945,
      -0.27516736784907736,
      -0.2771098014338058,
      -0.280953380838056,
      -0.28694007642698915,
      -0.29539875250822467,
      -0.3067735707162622,
      -0.32166443608905304,
      -0.34088491628891937,
      -0.36554535307509184,
      -0.39717137157146976,
      -0.43786872325846105,
      -0.49053727221232135,
      -0.5590970613335022,
      -0.6485493858288116,
      -0.7642719573498491,
      -0.9088641742664993,
      -1.0730437412374005,
      -1.218549271915892,
      -1.271007813533842,
      -1.1707724293229527,
      -0.9519774099222555,
      -0.71033949641508,
      -0.5094055228377359,
      -0.3624919797247661,
      -0.2602152859514373,
      -0.18971802322087505,
      -0.1407433526784685,
      -0.10620208788486574,
      -0.08141191926797076,
      -0.06330611997842212,
      -0.0498613953822738,
      -0.03972405643681148,
      -0.031973319748936774,
      -0.025972077033059593,
      -0.0212720898835235,
      -0.01755297030536264,
      -0.014582300634450457,
      -0.012189148598606633,
      -0.010246196417582065,
      -0.008657495609062926,
      -0.007349952948158128,
      -0.006267328424722218,
      -0.0053659488660510665,
      -0.004611609431421845,
      -0.003977308217756933,
      -0.003441572303399844,
      -0.0029872084836533863,
      -0.002600362252837274,
      -0.002269802783886731,
      -0.0019863751806008245,
      -0.001742577646214388,
      -0.0015322327242487787,
      -0.0013502299455344074,
      -0.0011923230829359588,
      -0.0010549694623501402,
      -0.0009352018798130819,
      -0.00083052595791801,
      -0.000738837468832799,
      -0.0006583554175492931,
      -0.0005875676321370673,
      -0.0005251863302512764,
      -0.0004701116818793213,
      -0.000421401811132884,
      -0.00037824800599788825,
      -0.00033995415816271595,
      -0.00030591965242022113,
      -0.00027562508009997856,
      -0.00024862027281748536,
      -0.00022451424950664222,
      -0.00020296674638016943,
      -0.0001836810607578471,
      -0.00016639798885455769,
      -0.00015089067712930346,
      -0.00013696023874797212,
      -0.00012443201260537752,
      -0.00011315236342105089,
      -0.00010298593862073722,
      -9.381331179548883e-05,
      -8.552895410925631e-05,
      -7.80394845537101e-05,
      -7.126215782854678e-05,
      -6.512355515538525e-05,
      -5.955844875965501e-05,
      -5.450881527089847e-05,
      -4.9922977072712656e-05,
      -4.575485378878003e-05,
      -4.196330874736774e-05,
      -3.851157749646517e-05,
      -3.536676732591705e-05,
      -3.24994183382028e-05,
      -2.988311795847705e-05,
      -2.7494161915412696e-05,
      -2.5311255693908296e-05,
      -2.331525128875756e-05,
      -2.148891479337081e-05,
      -1.981672095966534e-05,
      -1.8284671382663524e-05,
      -1.6880133405996903e-05,
      -1.559169722463585e-05,
      -1.4409048989196438e-05,
      -1.3322857998610926e-05,
      -1.232467631076031e-05,
      -1.1406849312903472e-05,
      -1.0562435974983787e-05,
      -9.785137667672105e-06,
      -9.069234564449669e-06,
      -8.409528766395029e-06,
      -7.801293392391913e-06,
      -7.240226968285426e-06,
      -6.722412527387976e-06,
      -6.24428090451657e-06,
      -5.802577765557209e-06,
      -5.394333968223528e-06,
      -5.016838895857031e-06,
      -4.667616447193992e-06,
      -4.344403400702841e-06,
      -4.045129903889186e-06,
      -3.7679018658440627e-06,
      -3.510985055708069e-06,
      -3.27279073145976e-06,
      -3.0518626427253136e-06,
      -2.8468652680514763e-06,
      -2.65657316223424e-06,
      -2.4798613024840202e-06,
      -2.3156963341758205e-06,
      -2.1631286270938863e-06,
      -2.021285062775905e-06,
      -1.8893624814913137e-06,
      -1.766621724952279e-06,
      -1.6523822173763713e-06,
      -1.5460170333200145e-06,
      -1.4469484059682237e-06,
      -1.3546436342728854e-06,
      -1.2686113513497444e-06,
      -1.188398120442935e-06,
      -1.1135853280036845e-06,
      -1.0437863464278832e-06,
      -9.78643941701585e-07,
      -9.178279035819684e-07,
      -8.610328781156225e-07,
      -8.079763842300089e-07,
      -7.583969978458067e-07,
      -7.120526886002421e-07,
      -6.687192955655599e-07,
      -6.281891297463047e-07,
      -5.90269692171823e-07,
      -5.547824975140369e-07,
      -5.215619940293795e-07,
      -4.904545715231253e-07,
      -4.613176497372737e-07,
      -4.340188402979516e-07,
      -4.084351759483597e-07,
      -3.844524013640843e-07,
      -3.6196432036958106e-07,
      -3.40872194819856e-07,
      -3.2108419081403066e-07,
      -3.0251486834994425e-07,
      -2.8508471079491654e-07,
      -2.68719690903282e-07,
      -2.5335087039802825e-07,
      -2.389140303744282e-07,
      -2.2534933001924225e-07,
      -2.1260099137380176e-07,
      -2.0061700803403135e-07,
      -1.8934887587841042e-07,
      -1.7875134407040918e-07,
      -1.6878218472333706e-07,
      -1.5940197975964222e-07,
      -1.5057392361046834e-07,
      -1.4226364051517425e-07,
      -1.344390152865863e-07,
      -1.2707003649563303e-07,
      -1.2012865111686512e-07,
      -1.13588629751008e-07,
      -1.0742544162044833e-07,
      -1.0161613858723598e-07,
      -9.613924750845777e-08,
      -9.097467030313157e-08,
      -8.610359114582383e-08,
      -8.150839025290977e-08,
      -7.717256377101786e-08,
      -7.308064931227224e-08,
      -6.92181567177138e-08,
      -6.557150366467758e-08,
      -6.212795575971262e-08,
      -5.88755707908703e-08,
      -5.580314683491904e-08,
      -5.2900173939183616e-08,
      -5.0156789120352284e-08,
      -4.756373443978695e-08,
      -4.511231793623282e-08,
      -4.279437720903976e-08,
      -4.0602245465918596e-08,
      -3.8528719857064385e-08,
      -3.656703193697349e-08,
      -3.471082010144885e-08,
      -3.2954103862852024e-08,
      -3.1291259834323614e-08,
      -2.971699930291179e-08,
      -2.8226347283823925e-08,
      -2.6814622949670786e-08,
      -2.54774213437796e-08,
      -2.4210596285646424e-08,
      -2.3010244389978764e-08,
      -2.1872690121123475e-08,
      -2.079447181384676e-08,
      -1.9772328594219022e-08,
      -1.8803188140160825e-08,
      -1.7884155225117147e-08,
      -1.701250099199976e-08,
      -1.6185652909368317e-08,
      -1.540118536341557e-08,
      -1.465681084413294e-08,
      -1.3950371686434877e-08,
      -1.3279832329055276e-08,
      -1.2643272057999678e-08,
      -1.2038878201889536e-08,
      -1.1464939750498714e-08,
      -1.091984136840769e-08,
      -1.0402057778364474e-08,
      -9.910148490297843e-09,
      -9.442752854082446e-09,
      -8.998585414525924e-09,
      -8.576431550052514e-09,
      -8.17514337623996e-09,
      -7.793635897914266e-09,
      -7.430883393678899e-09,
      -7.085916018189359e-09,
      -6.757816608728123e-09,
      -6.445717682975777e-09,
      -6.148798615830347e-09,
      -5.866282984630682e-09,
      -5.597436071846897e-09,
      -5.341562515445722e-09,
      -5.098004098116311e-09,
      -4.866137666479212e-09,
      -4.645373172390504e-09,
      -4.435151828850159e-09
    ]
  },
  "spectral_reference": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      4.435151828850159e-09,
      4.645373172390504e-09,
      4.866137666479212e-09,
      5.098004098116311e-09,
      5.341562515445722e-09,
      5.597436071846897e-09,
      5.866282984630682e-09,
      6.148798615830347e-09,
      6.445717682975777e-09,
      6.757816608728123e-09,
      7.085916018189359e-09,
      7.430883393678899e-09,
      7.793635897914266e-09,
      8.17514337623996e-09,
      8.576431550052514e-09,
      8.998585414525924e-09,
      9.442752854082446e-09,
      9.910148490297843e-09,
      1.0402057778364474e-08,
      1.091984136840769e-08,
      1.1464939750498714e-08,
      1.2038878201889536e-08,
      1.2643272057999678e-08,
      1.3279832329055276e-08,
      1.3950371686434877e-08,
      1.465681084413294e-08,
      1.540118536341557e-08,
      1.6185652909368317e-08,
      1.701250099199976e-08,
      1.7884155225117147e-08,
      1.8803188140160825e-08,
      1.9772328594219022e-08,
      2.079447181384676e-08,
      2.1872690121123475e-08,
      2.3010244389978764e-08,
      2.4210596285646424e-08,
      2.54774213437796e-08,
      2.6814622949670786e-08,
      2.8226347283823925e-08,
      2.971699930291179e-08,
      3.1291259834323614e-08,
      3.2954103862852024e-08,
      3.471082010144885e-08,
      3.656703193697349e-08,
      3.8528719857064385e-08,
      4.0602245465918596e-08,
      4.279437720903976e-08,
      4.511231793623282e-08,
      4.756373443978695e-08,
      5.0156789120352284e-08,
      5.2900173939183616e-08,
      5.580314683491904e-08,
      5.88755707908703e-08,
      6.212795575971262e-08,
      6.557150366467758e-08,
      6.92181567177138e-08,
      7.308064931227224e-08,
      7.717256377101786e-08,
      8.150839025290977e-08,
      8.610359114582383e-08,
      9.097467030313157e-08,
      9.613924750845777e-08,
      1.0161613858723598e-07,
      1.0742544162044833e-07,
      1.13588629751008e-07,
      1.2012865111686512e-07,
      1.2707003649563303e-07,
      1.344390152865863e-07,
      1.4226364051517425e-07,
      1.5057392361046834e-07,
      1.5940197975964222e-07,
      1.6878218472333706e-07,
      1.7875134407040918e-07,
      1.8934887587841042e-07,
      2.0061700803403135e-07,
      2.1260099137380176e-07,
      2.2534933001924225e-07,
      2.389140303744282e-07,
      2.5335087039802825e-07,
      2.68719690903282e-07,
      2.8508471079491654e-07,
      3.0251486834994425e-07,
      3.2108419081403066e-07,
      3.40872194819856e-07,
      3.6196432036958106e-07,
      3.844524013640843e-07,
      4.084351759483597e-07,
      4.340188402979516e-07,
      4.613176497372737e-07,
      4.904545715231253e-07,
      5.215619940293795e-07,
      5.547824975140369e-07,
      5.90269692171823e-07,
      6.281891297463047e-07,
      6.687192955655599e-07,
      7.120526886002421e-07,
      7.583969978458067e-07,
      8.079763842300089e-07,
      8.610328781156225e-07,
      9.178279035819684e-07,
      9.78643941701585e-07,
      1.0437863464278832e-06,
      1.1135853280036845e-06,
      1.188398120442935e-06,
      1.2686113513497444e-06,
      1.3546436342728854e-06,
      1.4469484059682237e-06,
      1.5460170333200145e-06,
      1.6523822173763713e-06,
      1.766621724952279e-06,
      1.8893624814913137e-06,
      2.021285062775905e-06,
      2.1631286270938863e-06,
      2.3156963341758205e-06,
      2.4798613024840202e-06,
      2.65657316223424e-06,
      2.8468652680514763e-06,
      3.0518626427253136e-06,
      3.27279073145976e-06,
      3.510985055708069e-06,
      3.7679018658440627e-06,
      4.045129903889186e-06,
      4.344403400702841e-06,
      4.667616447193992e-06,
      5.016838895857031e-06,
      5.394333968223528e-06,
      5.802577765557209e-06,
      6.24428090451657e-06,
      6.722412527387976e-06,
      7.240226968285426e-06,
      7.801293392391913e-06,
      8.409528766395029e-06,
      9.069234564449669e-06,
      9.785137667672105e-06,
      1.0562435974983787e-05,
      1.1406849312903472e-05,
      1.232467631076031e-05,
      1.3322857998610926e-05,
      1.4409048989196438e-05,
      1.559169722463585e-05,
      1.6880133405996903e-05,
      1.8284671382663524e-05,
      1.981672095966534e-05,
      2.148891479337081e-05,
      2.331525128875756e-05,
      2.5311255693908296e-05,
      2.7494161915412696e-05,
      2.988311795847705e-05,
      3.24994183382028e-05,
      3.536676732591705e-05,
      3.851157749646517e-05,
      4.196330874736774e-05,
      4.575485378878003e-05,
      4.9922977072712656e-05,
      5.450881527089847e-05,
      5.955844875965501e-05,
      6.512355515538525e-05,
      7.126215782854678e-05,
      7.80394845537101e-05,
      8.552895410925631e-05,
      9.381331179548883e-05,
      0.00010298593862073722,
      0.00011315236342105089,
      0.00012443201260537752,
      0.00013696023874797212,
      0.00015089067712930346,
      0.00016639798885455769,
      0.0001836810607578471,
      0.00020296674638016943,
      0.00022451424950664222,
      0.00024862027281748536,
      0.00027562508009997856,
      0.00030591965242022113,
      0.00033995415816271595,
      0.00037824800599788825,
      0.000421401811132884,
      0.0004701116818793213,
      0.0005251863302512764,
      0.0005875676321370673,
      0.0006583554175492931,
      0.000738837468832799,
      0.00083052595791801,
      0.0009352018798130819,
      0.0010549694623501402,
      0.0011923230829359588,
      0.0013502299455344074,
      0.0015322327242487787,
      0.001742577646214388,
      0.0019863751806008245,
      0.002269802783886731,
      0.002600362252837274,
      0.0029872084836533863,
      0.003441572303399844,
      0.003977308217756933,
      0.004611609431421845,
      0.0053659488660510665,
      0.006267328424722218,
      0.007349952948158128,
      0.008657495609062926,
      0.010246196417582065,
      0.012189148598606633,
      0.014582300634450457,
      0.01755297030536264,
      0.0212720898835235,
      0.025972077033059593,
      0.031973319748936774,
      0.03972405643681148,
      0.0498613953822738,
      0.06330611997842212,
      0.08141191926797076,
      0.10620208788486574,
      0.1407433526784685,
      0.18971802322087505,
      0.2602152859514373,
      0.3624919797247661,
      0.5094055228377359,
      0.71033949641508,
      0.9519774099222555,
      1.1707724293229527,
      1.271007813533842,
      1.218549271915892,
      1.0730437412374005,
      0.9088641742664993,
      0.7642719573498491,
      0.6485493858288116,
      0.5590970613335022,
      0.49053727221232135,
      0.43786872325846105,
      0.39717137157146976,
      0.36554535307509184,
      0.34088491628891937,
      0.32166443608905304,
      0.3067735707162622,
      0.29539875250822467,
      0.28694007642698915,
      0.280953380838056,
      0.2771098014338058,
      0.27516736784907736,
      0.2749509274589945,
      0.2763378763033786,
      0.2792479868125586,
      0.2836361649344865,
      0.28948733283459815,
      0.29681287723540284,
      0.30564826724885363,
      0.3160515549638365,
      0.3281025436007168,
      0.34190245212167847,
      0.3575739279480794,
      0.3752612642819453,
      0.39513066649610185,
      0.4173703829195574,
      0.44219046738397383,
      0.46982187194338776,
      0.5005144759459013,
      0.5345335409392415,
      0.5721539418427346,
      0.6136513715282454,
      0.6592895677656752,
      0.7093025050429191,
      0.7638704912074634,
      0.8230893050270582,
      0.8869320354396582,
      0.9552042901342928,
      1.0274950703215158,
      1.103127909007684,
      1.1811196762847587,
      1.260157239828974,
      1.3386039443796793,
      1.4145472755595634,
      1.4858947671000378,
      1.5505166607234777,
      1.6064221656735267,
      1.6519445645891695,
      1.685903341900996,
      1.7077127644816725,
      1.7174167879604463,
      1.715646730403808,
      1.7035150692074064,
      1.6824703201886448,
      1.6541413376010006,
      1.6201951960754801,
      1.5822242137936149,
      1.5416682990219144,
      1.4997712842925726,
      1.4575653462975957,
      1.4158758349945844,
      1.375339049991986,
      1.3364267952529207,
      1.2994731923453573,
      1.2647007914461383,
      1.2322442793559762,
      1.2021709958407456,
      1.1744980693422225,
      1.1492063388669482,
      1.1262514119407818,
      1.1055722786115219,
      1.0870979040452644,
      1.070752188375823,
      1.0564576322029673,
      1.0441379918533222,
      1.0337201565568943,
      1.025135433554536,
      1.0183203877852653,
      1.0132173502637176,
      1.0097746828515164,
      1.0079468661651214,
      1.007694460751496,
      1.0089839787221777,
      1.01178769300575,
      1.016083403586887,
      1.0218541741053855,
      1.029088047555804,
      1.037777746291213,
      1.0479203586739594,
      1.0595170126455056,
      1.0725725346835135,
      1.0870950913153266,
      1.1030958092068666,
      1.1205883689984208,
      1.1395885673363138,
      1.1601138409893519,
      1.1821827465816614,
      1.2058143892370587,
      1.2310277934286518,
      1.2578412095415326,
      1.2862713501959888,
      1.3163325511931223,
      1.348035853308227,
      1.381388002845929,
      1.416390371310472,
      1.4530377974877329,
      1.4913173589908846,
      1.5312070847506298,
      1.5726746251932822,
      1.6156759027520229,
      1.6601537719181936,
      1.7060367250287811,
      1.7532376870380562,
      1.8016529494243594,
      1.8511612994498439,
      1.9016234057307457,
      1.9528815237236374,
      2.0047595846907074,
      2.0570637280199477,
      2.1095833291222554,
      2.1620925627493515,
      2.214352524629315,
      2.2661139127750918,
      2.317120244518689,
      2.367111557403212,
      2.4158285131560264,
      2.4630167960625338,
      2.508431672622158,
      2.5518425603475725,
      2.5930374423928093,
      2.631826962588568,
      2.668048043505955,
      2.701566888080986,
      2.732281252335822,
      2.7601219107852293,
      2.7850532747852874,
      2.8070731644189717,
      2.826211773447662,
      2.8425299015876204,
      2.8561165567624336,
      2.8670860503634543,
      2.8755747202512394,
      2.8817374194028966,
      2.8857439034837284,
      2.8877752394405043,
      2.8880203412664507,
      2.886672720013417,
      2.8839275145781107,
      2.8799788493988343,
      2.875017545963865,
      2.8692291980282336,
      2.862792606028508,
      2.8558785546770604,
      2.8486489092153233,
      2.84125599988283,
      2.833842260795305,
      2.826540088000762,
      2.8194718817157183,
      2.8127502392587544,
      2.8064782675110145,
      2.8007499867175323,
      2.7956508005768654,
      2.791258010973907,
      2.787641358916515,
      2.7848635763126905,
      2.7829809360726543,
      2.7820437905864415,
      2.782097090816227,
      2.7831808802054603,
      2.7853307592440313,
      2.788578317872492,
      2.7929515340492372,
      2.7984751376497474,
      2.8051709396631486,
      2.8130581270991994,
      2.8221535244771223,
      2.832471823075,
      2.844025779290771,
      2.8568263836077357,
      2.8708830017639686,
      2.8862034897162436,
      2.9027942840248455,
      2.920660469261649,
      2.939805824010322,
      2.9602328470020867,
      2.9819427648707375,
      3.004935523033936,
      3.0292097610988833,
      3.054762774253872,
      3.081590462047923,
      3.1096872659807095,
      3.1390460973530487,
      3.169658256839236,
      3.2015133472806934,
      3.2345991812789965,
      3.2689016851803476,
      3.304404801145022,
      3.341090389055279,
      3.378938130071618,
      3.4179254337451948,
      3.4580273506458203,
      3.4992164925031766,
      3.541462961951458,
      3.5847342939511195,
      3.6289954110039213,
      3.674208594203643,
      3.720333472217452,
      3.76732703007443,
      3.8151436396627325,
      3.8637351135515363,
      3.9130507836506734,
      3.9630376058955585,
      4.0136402919266345,
      4.064801468343426,
      4.116461863786891,
      4.168560523657439,
      4.221035051886868,
      4.2738218786817495,
      4.326856552711922,
      4.3800740557360385,
      4.4334091371859286,
      4.486796665795878,
      4.540171994933395,
      4.593471337919985,
      4.646632149337915,
      4.6995935080207385,
      4.752296497304576,
      4.804684577975227,
      4.856703949389085,
      4.908303894298971,
      4.959437103085329,
      5.01005997342352,
      5.060132881664736,
      5.109620422738326,
      5.15849161577886,
      5.206720073283377,
      5.254284132168552,
      5.3011669456771715,
      5.347356535707615,
      5.392845805772373,
      5.437632515333135,
      5.481719216800629,
      5.525113157078376,
      5.567826145835619,
      5.609874393215364,
      5.651278319894537,
      5.692062342707249,
      5.732254639193801,
      5.771886894528455,
      5.810994034311512,
      5.849613946655952,
      5.88778719693106,
      5.925556738343385,
      5.962967621345738,
      6.000066704692553,
      6.036902370608055,
      6.073524246336004,
      6.109982934046854,
      6.146329750758239,
      6.1826164796425775,
      6.218895133878077,
      6.255217733823981,
      6.2916360981699615,
      6.328201649395293,
      6.364965233688902,
      6.401976955335398,
      6.439286025337609,
      6.476940623974747,
      6.514987776835457,
      6.553473243802066,
      6.5924414203850645,
      6.6319352507101526,
      6.671996151519144,
      6.712663946432551,
      6.753976809768192,
      6.795971219224484,
      6.838681916722655,
      6.882141876760839,
      6.926382281671972,
      6.971432503166564,
      7.017320089695134,
      7.064070759067453,
      7.111708395984517,
      7.160255054027953,
      7.209730961850069,
      7.260154533246577,
      7.311542380908698,
      7.363909333679031,
      7.417268457198478,
      7.4716310778237816,
      7.5270068098044485,
      7.583403585680992,
      7.640827689937679,
      7.699283795932321,
      7.758775006194374,
      7.819302896135749,
      7.88086756128592,
      7.943467668143689,
      8.007100508732545,
      8.07176205895177,
      8.13744704081154,
      8.204148988618098,
      8.27186031915983,
      8.340572405911573,
      8.410275657286249,
      8.480959598871518,
      8.552612959622508,
      8.625223761893896,
      8.698779415199143,
      8.773266813498214,
      8.84867243583387,
      8.924982450045139,
      9.002182819270011,
      9.080259410917169,
      9.15919810772381,
      9.238984920519444,
      9.319606102232925,
      9.40104826271082,
      9.483298483832892,
      9.56634443443738,
      9.650174484520768,
      9.73477781818055,
      9.820144544775422,
      9.906265807762772,
      9.993133890679351,
      10.080742319759416,
      10.169085962723145,
      10.258161123206655,
      10.3479656304728,
      10.438498923953322,
      10.529762132277964,
      10.62175814648425,
      10.714491687126682,
      10.807969365085658,
      10.902199735880691,
      10.997193347393575,
      11.092962780927307,
      11.189522685552067,
      11.286889805781076,
      11.38508300260721,
      11.484123267958779,
      11.584033732681021,
      11.684839668074876,
      11.78656848108095,
      11.889249703057603,
      11.992914972090318,
      12.097598008588118,
      12.203334583759995,
      12.310162480325237,
      12.418121444436213,
      12.527253127401107,
      12.637601015114353,
      12.749210342405393,
      12.862127988413352,
      12.976402347788518,
      13.092083170680668,
      13.209221362192825,
      13.327868728817638,
      13.448077655271117,
      13.569900689663017,
      13.693390007608386,
      13.818596716036469,
      13.945569944161518,
      14.074355650964264,
      14.204995053894942,
      14.337522549384364,
      14.471962948674477,
      14.608327786536645,
      14.746610367633028,
      14.886779083473689,
      15.028768343805066,
      15.172466192610589,
      15.317697278420695,
      15.464199256311817,
      15.611589812692728,
      15.759320161263801,
      15.906608798609945,
      16.052346104597383,
      16.19495532304893,
      16.33218738630937,
      16.46081396748711,
      16.576161679897172,
      16.671394753651203,
      16.736394171637414,
      16.755982638817947,
      16.707084633311055,
      16.55416785215791,
      16.242012052610555,
      15.684753438943266,
      14.751406860924243,
      13.254621653912668,
      10.971523200653754,
      7.77410182220617,
      3.960678837103826,
      0.5733965585845713,
      -1.0871086507473482,
      -0.6624930338561263,
      1.1058178056828627,
      3.3128116478986502,
      5.433994489735028,
      7.28159667763939,
      8.833886978336869,
      10.127519316697864,
      11.210869276348623,
      12.127971335645249,
      12.914673183286984,
      13.598952808981934,
      14.202330387079298,
      14.741330509342898,
      15.228702481689949,
      15.674363796236435,
      16.086107375582692,
      16.470125881270945,
      16.83139995424776,
      17.17398694405814,
      17.501237272111283,
      17.81595816477011,
      18.12053899713817,
      18.41704852069226,
      18.707311414863703,
      18.99296958501595,
      19.275532188310017,
      19.556417332290856,
      19.836987635619696,
      20.11858127842725,
      20.40253973723649,
      20.69023304843931,
      20.98308313685404,
      21.282585450323577,
      21.590328828436256,
      21.90801317633273,
      22.2374640863654,
      22.58064302720264,
      22.939651083464298,
      23.31672347385405,
      23.714211222606973,
      24.13454547159022,
      24.580179132332127,
      25.053500120564955,
      25.556710649374146,
      26.091668474415464,
      26.659689177131128,
      27.261314107155155,
      27.896056782407364,
      28.562151021800375,
      29.256335436328218,
      29.97371831558837,
      30.707770365358876,
      31.450485833522723,
      32.19273251151611,
      32.92477889712231,
      33.636948637796095,
      34.32031886980891,
      34.96736178987581,
      35.572435175383,
      36.132056988320116,
      36.64494273115615,
      37.11182846380434,
      37.53513519256968,
      37.91854526445992,
      38.266558855389654,
      38.58408395479018,
      38.87609340940878,
      39.147363508437834,
      39.402293792184295,
      39.64479838679691,
      39.87825470004714,
      40.10549447072931,
      40.32882354123268,
      40.55005915561915,
      40.77057627316627,
      40.99135686409028,
      41.213038207941864,
      41.435957794453635,
      41.6601935690748,
      41.88559904601341,
      42.11183331351065,
      42.338386255145636,
      42.564599469150366,
      42.78968343289469,
      43.01273146653606,
      43.23273102249647,
      43.448572782600166,
      43.65905799235481,
      43.86290440892804,
      44.058751189193224,
      44.245162998941765,
      44.42063358450721,
      44.58358901405224,
      44.73239076692836,
      44.865338825736735,
      44.98067490629598,
      45.076585945079906,
      45.151207951514614,
      45.2026303232087,
      45.22890071548158,
      45.228030552000085,
      45.19800126082529,
      45.13677131907778,
      45.04228418991563,
      44.91247723674707,
      44.74529170161379,
      44.53868383670434,
      44.2906372795524,
      43.99917676299236,
      43.66238324928218,
      43.27841057340498,
      42.845503671663735,
      42.362018457700934,
      41.82644338685204,
      41.23742272040198,
      40.59378146189974,
      39.894551887128316,
      39.13900152617589,
      38.326662379733364,
      37.457361062038345,
      36.531249460161504,
      35.54883538583597,
      34.51101257386679,
      33.4190892556947,
      32.274814413099094,
      31.080400703620725,
      29.838542954822465,
      28.5524310596581,
      27.22575608098854,
      25.862708400664847,
      24.46796683756647,
      23.04667781728842,
      21.604423907891636,
      20.147181340875562,
      18.68126650771318,
      17.21327184773802,
      15.749992002991098,
      14.29834158579979,
      12.86526635523244,
      11.457649998349195,
      10.082219029836192,
      8.745448532118338,
      7.453471536221112,
      6.211994779665497,
      5.0262233704958525,
      3.900796546052021,
      2.8397362621577216,
      1.846409812646721,
      0.9235070958972802,
      0.07303255238655382,
      -0.7036887675240244,
      -1.4059920509290613,
      -2.0338419482601733,
      -2.5877919555576945,
      -3.0689359334568067,
      -3.478853834410156,
      -3.8195536976723954,
      -4.093411870573771,
      -4.303113242505763,
      -4.45159305450149,
      -4.541981592234734,
      -4.5775528016258615,
      -4.561677600148695,
      -4.497782405379791,
      -4.389313174962606,
      -4.239705054523091,
      -4.05235756524136,
      -3.8306151311764403,
      -3.5777526466198584,
      -3.2969657129104935,
      -2.991365128487633,
      -2.663975191393275,
      -2.3177353656809174,
      -1.9555048679587017,
      -1.5800697440098155,
      -1.1941520242868542,
      -0.8004205685989696,
      -0.4015032315911604,
      8.881784197001252e-13,
      0.40150323159293677,
      0.8004205685989696,
      1.1941520242872983,
      1.5800697440113698,
      1.9555048679595899,
      2.317735365679141,
      2.6639751913948295,
      2.991365128488077,
      3.2969657129120478,
      3.5777526466196363,
      3.830615131176218,
      4.052357565243803,
      4.239705054523979,
      4.389313174962384,
      4.497782405381123,
      4.561677600148695,
      4.577552801626528,
      4.541981592234734,
      4.451593054503933,
      4.303113242507095,
      4.093411870574659,
      3.819553697671285,
      3.4788538344110442,
      3.068935933457695,
      2.587791955559471,
      2.0338419482608394,
      1.4059920509297275,
      0.7036887675235803,
      -0.07303255238633177,
      -0.9235070958957259,
      -1.846409812646721,
      -2.8397362621572775,
      -3.900796546051577,
      -5.0262233704956305,
      -6.211994779662611,
      -7.453471536220224,
      -8.745448532118782,
      -10.082219029835526,
      -11.457649998348973,
      -12.865266355231997,
      -14.29834158579868,
      -15.749992002990876,
      -17.213271847736245,
      -18.68126650771318,
      -20.147181340873786,
      -21.604423907892077,
      -23.04667781728731,
      -24.467966837564692,
      -25.86270840066551,
      -27.225756080989427,
      -28.552431059657437,
      -29.838542954820912,
      -31.080400703619837,
      -32.274814413097985,
      -33.41908925569448,
      -34.51101257386835,
      -35.54883538583597,
      -36.531249460161284,
      -37.45736106203657,
      -38.326662379733364,
      -39.13900152617566,
      -39.894551887128095,
      -40.59378146189885,
      -41.23742272040154,
      -41.82644338685271,
      -42.362018457700046,
      -42.845503671663955,
      -43.27841057340609,
      -43.662383249283735,
      -43.999176762991034,
      -44.290637279553515,
      -44.53868383670279,
      -44.74529170161334,
      -44.91247723674485,
      -45.04228418991496,
      -45.13677131907734,
      -45.198001260824626,
      -45.228030551999645,
      -45.22890071548113,
      -45.20263032320848,
      -45.151207951514834,
      -45.076585945080794,
      -44.98067490629553,
      -44.8653388257354,
      -44.732390766926144,
      -44.583589014052905,
      -44.42063358450588,
      -44.24516299894199,
      -44.05875118919433,
      -43.86290440892693,
      -43.65905799235459,
      -43.44857278259906,
      -43.23273102249736,
      -43.01273146653606,
      -42.78968343289469,
      -42.56459946914837,
      -42.33838625514608,
      -42.11183331350998,
      -41.88559904601274,
      -41.660193569072575,
      -41.43595779445253,
      -41.213038207941864,
      -40.991356864091614,
      -40.77057627316627,
      -40.55005915561915,
      -40.32882354123157,
      -40.10549447072931,
      -39.87825470004669,
      -39.64479838679691,
      -39.40229379218296,
      -39.14736350843695,
      -38.87609340940812,
      -38.584083954788625,
      -38.266558855389654,
      -37.9185452644617,
      -37.53513519257146,
      -37.11182846380567,
      -36.64494273115682,
      -36.132056988317004,
      -35.57243517537945,
      -34.96736178987958,
      -34.320318869809576,
      -33.636948637796536,
      -32.924778897118316,
      -32.19273251151211,
      -31.450485833524056,
      -30.7077703653591,
      -29.97371831558948,
      -29.256335436328662,
      -28.562151021799487,
      -27.896056782405143,
      -27.261314107154266,
      -26.65968917712913,
      -26.091668474415684,
      -25.556710649375034,
      -25.053500120565396,
      -24.58017913233279,
      -24.134545471590883,
      -23.71421122260675,
      -23.31672347385272,
      -22.939651083463186,
      -22.58064302720375,
      -22.2374640863654,
      -21.90801317633362,
      -21.590328828434924,
      -21.28258545032424,
      -20.983083136854486,
      -20.690233048438422,
      -20.40253973723538,
      -20.118581278428138,
      -19.836987635619696,
      -19.556417332290632,
      -19.275532188308464,
      -18.99296958501551,
      -18.707311414863923,
      -18.417048520692923,
      -18.120538997137725,
      -17.81595816476944,
      -17.501237272110615,
      -17.173986944058584,
      -16.83139995424643,
      -16.470125881269837,
      -16.086107375582912,
      -15.674363796237767,
      -15.228702481689282,
      -14.74133050934201,
      -14.20233038707841,
      -13.598952808981934,
      -12.914673183288983,
      -12.127971335645027,
      -11.210869276348845,
      -10.127519316699196,
      -8.833886978335759,
      -7.281596677639612,
      -5.433994489734362,
      -3.312811647897984,
      -1.1058178056779777,
      0.66249303386412,
      1.0871086507555638,
      -0.5733965585839051,
      -3.960678837109821,
      -7.774101822201285,
      -10.971523200652422,
      -13.25462165391511,
      -14.751406860924021,
      -15.68475343894371,
      -16.242012052610335,
      -16.55416785215813,
      -16.707084633310608,
      -16.755982638820388,
      -16.736394171638302,
      -16.67139475365098,
      -16.57616167989695,
      -16.46081396748511,
      -16.33218738631026,
      -16.194955323049154,
      -16.05234610459849,
      -15.906608798609945,
      -15.759320161264023,
      -15.611589812693172,
      -15.464199256312705,
      -15.317697278419029,
      -15.172466192609368,
      -15.028768343804956,
      -14.886779083473023,
      -14.746610367633362,
      -14.608327786535202,
      -14.471962948675143,
      -14.337522549384474,
      -14.204995053896496,
      -14.074355650964264,
      -13.945569944161518,
      -13.81859671603669,
      -13.693390007609052,
      -13.569900689663239,
      -13.448077655270785,
      -13.327868728817528,
      -13.209221362192935,
      -13.092083170679892,
      -12.976402347787852,
      -12.862127988414684,
      -12.749210342404949,
      -12.63760101511413,
      -12.527253127400995,
      -12.418121444436437,
      -12.310162480325126,
      -12.203334583760439,
      -12.097598008587562,
      -11.99291497208954,
      -11.889249703057825,
      -11.786568481080506,
      -11.684839668074542,
      -11.584033732680354,
      -11.484123267958557,
      -11.385083002606322,
      -11.286889805780632,
      -11.189522685550957,
      -11.092962780927307,
      -10.997193347395351,
      -10.90219973587947,
      -10.807969365085878,
      -10.71449168712757,
      -10.62175814648425,
      -10.529762132278853,
      -10.438498923952766,
      -10.347965630472356,
      -10.258161123206765,
      -10.169085962723589,
      -10.08074231976086,
      -9.99313389067813,
      -9.906265807763326,
      -9.820144544774312,
      -9.73477781818033,
      -9.650174484520768,
      -9.566344434436825,
      -9.483298483832003,
      -9.401048262711043,
      -9.319606102234035,
      -9.238984920518778,
      -9.159198107724919,
      -9.080259410916725,
      -9.002182819269343,
      -8.924982450043583,
      -8.848672435833539,
      -8.77326681349777,
      -8.698779415199143,
      -8.62522376189434,
      -8.552612959622397,
      -8.480959598871518,
      -8.410275657287581,
      -8.34057240591235,
      -8.27186031915983,
      -8.20414898861921,
      -8.137447040811207,
      -8.071762058952991,
      -8.007100508733211,
      -7.94346766814269,
      -7.880867561284921,
      -7.819302896135305,
      -7.758775006194374,
      -7.6992837959311,
      -7.640827689937457,
      -7.583403585680881,
      -7.527006809805559,
      -7.471631077824448,
      -7.417268457198145,
      -7.363909333679253,
      -7.311542380908365,
      -7.260154533248131,
      -7.2097309618506245,
      -7.160255054026621,
      -7.111708395983185,
      -7.064070759067009,
      -7.017320089695356,
      -6.971432503168118,
      -6.926382281671639,
      -6.88214187676095,
      -6.838681916722877,
      -6.795971219224706,
      -6.75397680976797,
      -6.712663946432773,
      -6.671996151520254,
      -6.6319352507097085,
      -6.5924414203851756,
      -6.55347324380362,
      -6.514987776835235,
      -6.476940623976968,
      -6.4392860253382755,
      -6.401976955335509,
      -6.364965233689235,
      -6.328201649394849,
      -6.291636098172626,
      -6.255217733824203,
      -6.218895133877744,
      -6.182616479643022,
      -6.146329750758461,
      -6.109982934046854,
      -6.073524246335671,
      -6.036902370606723,
      -6.000066704692442,
      -5.962967621345294,
      -5.925556738342275,
      -5.887787196932059,
      -5.849613946656285,
      -5.810994034310513,
      -5.77188689452901,
      -5.732254639193246,
      -5.692062342707249,
      -5.651278319894759,
      -5.609874393216696,
      -5.56782614583573,
      -5.525113157078598,
      -5.4817192168029605,
      -5.437632515333912,
      -5.392845805773816,
      -5.347356535706949,
      -5.3011669456773935,
      -5.254284132167775,
      -5.206720073282933,
      -5.1584916157781935,
      -5.109620422739436,
      -5.060132881664514,
      -5.010059973422298,
      -4.959437103085662,
      -4.908303894298749,
      -4.856703949390639,
      -4.804684577975671,
      -4.752296497305686,
      -4.699593508021405,
      -4.646632149337582,
      -4.593471337919763,
      -4.540171994933728,
      -4.486796665795767,
      -4.433409137186484,
      -4.3800740557360385,
      -4.326856552712588,
      -4.273821878681638,
      -4.221035051887756,
      -4.168560523657883,
      -4.116461863787113,
      -4.064801468344759,
      -4.0136402919266345,
      -3.9630376058953365,
      -3.9130507836516726,
      -3.8637351135517584,
      -3.8151436396618443,
      -3.767327030075651,
      -3.720333472217896,
      -3.674208594205086,
      -3.6289954110034772,
      -3.5847342939512306,
      -3.541462961951014,
      -3.4992164925037317,
      -3.4580273506463755,
      -3.417925433745861,
      -3.378938130070841,
      -3.34109038905539,
      -3.3044048011448,
      -3.2689016851799035,
      -3.2345991812797736,
      -3.2015133472809154,
      -3.169658256839236,
      -3.1390460973522716,
      -3.1096872659800434,
      -3.081590462047923,
      -3.054762774255093,
      -3.0292097611001045,
      -3.004935523034935,
      -2.9819427648708485,
      -2.9602328470015316,
      -2.939805824010766,
      -2.9206604692606497,
      -2.9027942840234022,
      -2.8862034897162436,
      -2.8708830017638576,
      -2.8568263836081798,
      -2.84402577929066,
      -2.8324718230756663,
      -2.8221535244774554,
      -2.8130581270984223,
      -2.8051709396625935,
      -2.7984751376490813,
      -2.7929515340492372,
      -2.7885783178733803,
      -2.785330759242921,
      -2.7831808802062374,
      -2.78209709081656,
      -2.7820437905868856,
      -2.7829809360737645,
      -2.7848635763128016,
      -2.7876413589182913,
      -2.791258010973019,
      -2.7956508005771985,
      -2.8007499867184205,
      -2.8064782675124578,
      -2.8127502392578663,
      -2.8194718817167175,
      -2.8265400880002067,
      -2.833842260795083,
      -2.841255999882386,
      -2.8486489092166556,
      -2.8558785546778376,
      -2.862792606028841,
      -2.8692291980277895,
      -2.875017545964198,
      -2.8799788493987233,
      -2.883927514579776,
      -2.8866727200125286,
      -2.8880203412657846,
      -2.8877752394405043,
      -2.885743903485394,
      -2.8817374194017864,
      -2.875574720250129,
      -2.8670860503647866,
      -2.8561165567609903,
      -2.842529901586177,
      -2.8262117734486614,
      -2.807073164420304,
      -2.7850532747855095,
      -2.7601219107852293,
      -2.732281252336932,
      -2.701566888080209,
      -2.6680480435054,
      -2.631826962588457,
      -2.5930374423925873,
      -2.5518425603484607,
      -2.508431672622158,
      -2.463016796063311,
      -2.4158285131554713,
      -2.367111557403656,
      -2.317120244518023,
      -2.266113912775203,
      -2.21435252462876,
      -2.1620925627490184,
      -2.1095833291218113,
      -2.057063728020836,
      -2.0047595846907074,
      -1.9528815237230823,
      -1.9016234057303016,
      -1.851161299449955,
      -1.801652949422694,
      -1.753237687037612,
      -1.7060367250295583,
      -1.6601537719184156,
      -1.6156759027515788,
      -1.5726746251938373,
      -1.5312070847508519,
      -1.4913173589904405,
      -1.453037797488066,
      -1.416390371311027,
      -1.381388002845374,
      -1.348035853308227,
      -1.3163325511931223,
      -1.2862713501959888,
      -1.2578412095418656,
      -1.2310277934283187,
      -1.2058143892373918,
      -1.1821827465814394,
      -1.160113840990018,
      -1.1395885673354256,
      -1.1205883689985319,
      -1.1030958092059784,
      -1.0870950913152155,
      -1.0725725346840131,
      -1.0595170126457831,
      -1.0479203586736263,
      -1.0377777462906579,
      -1.029088047556137,
      -1.0218541741041087,
      -1.0160834035869426,
      -1.0117876930059166,
      -1.0089839787221777,
      -1.007694460752051,
      -1.007946866165621,
      -1.0097746828511278,
      -1.0132173502634956,
      -1.0183203877857094,
      -1.0251354335535368,
      -1.0337201565575604,
      -1.0441379918529892,
      -1.0564576322027452,
      -1.070752188375601,
      -1.0870979040461526,
      -1.1055722786114108,
      -1.1262514119404488,
      -1.14920633886606,
      -1.1744980693417784,
      -1.2021709958419668,
      -1.2322442793555322,
      -1.2647007914459163,
      -1.2994731923452463,
      -1.3364267952513664,
      -1.375339049992652,
      -1.4158758349939182,
      -1.4575653462971516,
      -1.4997712842922395,
      -1.5416682990211372,
      -1.5822242137935039,
      -1.6201951960755911,
      -1.6541413376000014,
      -1.6824703201872016,
      -1.7035150692084056,
      -1.7156467304039191,
      -1.7174167879596691,
      -1.7077127644807844,
      -1.68590334190033,
      -1.6519445645892805,
      -1.6064221656724165,
      -1.5505166607220344,
      -1.485894767100815,
      -1.4145472755605626,
      -1.3386039443786801,
      -1.2601572398280858,
      -1.1811196762854248,
      -1.1031279090070178,
      -1.0274950703216268,
      -0.9552042901342928,
      -0.8869320354397692,
      -0.8230893050266141,
      -0.7638704912064087,
      -0.7093025050428081,
      -0.6592895677655086,
      -0.6136513715286895,
      -0.5721539418430122,
      -0.5345335409392971,
      -0.5005144759461233,
      -0.46982187194383185,
      -0.4421904673838628,
      -0.4173703829205011,
      -0.39513066649554673,
      -0.3752612642815567,
      -0.35757392794794063,
      -0.34190245212151193,
      -0.3281025436010776,
      -0.31605155496375326,
      -0.3056482672488259,
      -0.29681287723531957,
      -0.2894873328343761,
      -0.28363616493484733,
      -0.27924798681269736,
      -0.2763378763034896,
      -0.27495092745880023,
      -0.27516736784907736,
      -0.2771098014337503,
      -0.28095338083813926,
      -0.28694007642673935,
      -0.29539875250786385,
      -0.30677357071648426,
      -0.32166443608905304,
      -0.3408849162900296,
      -0.3655453530759245,
      -0.39717137157202487,
      -0.43786872325701776,
      -0.4905372722114332,
      -0.5590970613336133,
      -0.6485493858295333,
      -0.7642719573506263,
      -0.9088641742662773,
      -1.0730437412371785,
      -1.2185492719187785,
      -1.2710078135357294,
      -1.1707724293257282,
      -0.9519774099201461,
      -0.7103394964166343,
      -0.5094055228380134,
      -0.3624919797252657,
      -0.2602152859525475,
      -0.18971802322131914,
      -0.1407433526782187,
      -0.10620208788496288,
      -0.08141191926842872,
      -0.06330611997845681,
      -0.04986139538228074,
      -0.0397240564368323,
      -0.03197331974903392,
      -0.025972077033170615,
      -0.02127208988352003,
      -0.01755297030538172,
      -0.01458230063446607,
      -0.012189148598611838,
      -0.010246196417575126,
      -0.008657495609069865,
      -0.007349952948150322,
      -0.006267328424723953,
      -0.005365948866058873,
      -0.004611609431408835,
      -0.003977308217752162,
      -0.003441572303394206,
      -0.0029872084836533863,
      -0.00260036225283684,
      -0.0022698027838862975,
      -0.001986375180594536,
      -0.0017425776462091837,
      -0.0015322327242515976,
      -0.0013502299455354916,
      -0.0011923230829324893,
      -0.0010549694623501402,
      -0.0009352018798132987,
      -0.0008305259579177932,
      -0.0007388374688333411,
      -0.0006583554175479921,
      -0.0005875676321377178,
      -0.0005251863302519269,
      -0.0004701116818794297,
      -0.0004214018111310951,
      -0.00037824800599777983,
      -0.00033995415816157754,
      -0.0003059196524206548,
      -0.00027562508009981593,
      -0.0002486202728172143,
      -0.00022451424950672354,
      -0.00020296674638035916,
      -0.00018368106075760315,
      -0.00016639798885444926,
      -0.00015089067712938478,
      -0.00013696023874802633,
      -0.00012443201260540463,
      -0.00011315236342111866,
      -0.00010298593862087275,
      -9.381331179551594e-05,
      -8.55289541092292e-05,
      -7.803948455372366e-05,
      -7.126215782858744e-05,
      -6.512355515554788e-05,
      -5.9558448759641455e-05,
      -5.4508815270884914e-05,
      -4.9922977072658446e-05,
      -4.5754853788786804e-05,
      -4.196330874742195e-05,
      -3.851157749646517e-05,
      -3.536676732592383e-05,
      -3.249941833818247e-05,
      -2.9883117958504155e-05,
      -2.7494161915453353e-05,
      -2.531125569388119e-05,
      -2.331525128875756e-05,
      -2.1488914793357257e-05,
      -1.9816720959661954e-05,
      -1.82846713826703e-05,
      -1.6880133406034173e-05,
      -1.5591697224625684e-05,
      -1.440904898923032e-05,
      -1.3322857998638031e-05,
      -1.2324676310773863e-05,
      -1.1406849312918719e-05,
      -1.0562435974985481e-05,
      -9.785137667677187e-06,
      -9.069234564458139e-06,
      -8.409528766391641e-06,
      -7.801293392390219e-06,
      -7.2402269682803435e-06,
      -6.722412527382894e-06,
      -6.244280904519958e-06,
      -5.8025777655555145e-06,
      -5.3943339682260694e-06,
      -5.016838895856184e-06,
      -4.667616447199921e-06,
      -4.344403400702841e-06,
      -4.045129903892574e-06,
      -3.7679018658415216e-06,
      -3.510985055707222e-06,
      -3.272790731464842e-06,
      -3.0518626427219255e-06,
      -2.8468652680531704e-06,
      -2.656573162231699e-06,
      -2.4798613024844437e-06,
      -2.3156963341783616e-06,
      -2.1631286270917687e-06,
      -2.0212850627788695e-06,
      -1.8893624814904666e-06,
      -1.7666217249527026e-06,
      -1.6523822173789124e-06,
      -1.5460170333200145e-06,
      -1.4469484059699177e-06,
      -1.3546436342764853e-06,
      -1.268611351352709e-06,
      -1.1883981204448408e-06,
      -1.1135853280043198e-06,
      -1.043786346428095e-06,
      -9.78643941702432e-07,
      -9.178279035819684e-07,
      -8.610328781156225e-07,
      -8.079763842291618e-07,
      -7.583969978466537e-07,
      -7.120526886004539e-07,
      -6.687192955655599e-07,
      -6.281891297471517e-07,
      -5.902696921725642e-07,
      -5.547824975142486e-07,
      -5.215619940298031e-07,
      -4.904545715237606e-07,
      -4.6131764973737956e-07,
      -4.340188402979516e-07,
      -4.084351759473009e-07,
      -3.8445240136344903e-07,
      -3.6196432037021634e-07,
      -3.40872194819856e-07,
      -3.2108419081403066e-07,
      -3.025148683496266e-07,
      -2.850847107952342e-07,
      -2.687196909033879e-07,
      -2.533508703985047e-07,
      -2.3891403037426936e-07,
      -2.2534933001934813e-07,
      -2.126009913738547e-07,
      -2.006170080340843e-07,
      -1.8934887587862217e-07,
      -1.7875134407040918e-07,
      -1.6878218472317824e-07,
      -1.5940197975969516e-07,
      -1.5057392361036246e-07,
      -1.4226364051517425e-07,
      -1.3443901528621572e-07,
      -1.2707003649568597e-07,
      -1.2012865111694453e-07,
      -1.13588629751008e-07,
      -1.0742544162058068e-07,
      -1.0161613858723598e-07,
      -9.613924750848424e-08,
      -9.09746703031051e-08,
      -8.610359114587677e-08,
      -8.150839025296271e-08,
      -7.717256377099139e-08,
      -7.30806493122193e-08,
      -6.921815671784614e-08,
      -6.557150366467758e-08,
      -6.212795575973909e-08,
      -5.8875570790804127e-08,
      -5.580314683489257e-08,
      -5.290017393915715e-08,
      -5.015678912033905e-08,
      -4.756373443976048e-08,
      -4.511231793612694e-08,
      -4.279437720917211e-08,
      -4.0602245465918596e-08,
      -3.8528719857037915e-08,
      -3.656703193688085e-08,
      -3.471082010139591e-08,
      -3.295410386289173e-08,
      -3.129125983433023e-08,
      -2.971699930293826e-08,
      -2.8226347283770985e-08,
      -2.681462294968402e-08,
      -2.54774213437796e-08,
      -2.4210596285626572e-08,
      -2.3010244389905972e-08,
      -2.1872690121090388e-08,
      -2.0794471813859996e-08,
      -1.977232859422564e-08,
      -1.8803188140160825e-08,
      -1.7884155225103912e-08,
      -1.7012500992006376e-08,
      -1.6185652909374935e-08,
      -1.5401185363402336e-08,
      -1.4656810844146175e-08,
      -1.3950371686418333e-08,
      -1.3279832329051968e-08,
      -1.2643272057989752e-08,
      -1.2038878201872992e-08,
      -1.1464939750495405e-08,
      -1.0919841368417616e-08,
      -1.0402057778334695e-08,
      -9.9101484902813e-09,
      -9.442752854065902e-09,
      -8.998585414522615e-09,
      -8.576431550032662e-09,
      -8.175143376243268e-09,
      -7.793635897917574e-09,
      -7.430883393682208e-09,
      -7.08591601818605e-09,
      -6.757816608743012e-09,
      -6.445717682962542e-09,
      -6.148798615825384e-09,
      -5.866282984617447e-09,
      -5.597436071835316e-09,
      -5.341562515434142e-09,
      -5.098004098111348e-09,
      -4.86613766648252e-09,
      -4.645373172385541e-09,
      -4.435151828851813e-09
    ]
  },
  "spectral_mirror": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      -1.1580528575742387e-20,
      -6.6174449004242214e-21,
      -1.6543612251060553e-21,
      -6.6174449004242214e-21,
      0.0,
      6.6174449004242214e-21,
      0.0,
      -1.6543612251060553e-21,
      -6.6174449004242214e-21,
      3.3087224502121107e-21,
      3.3087224502121107e-21,
      -1.3234889800848443e-20,
      6.6174449004242214e-21,
      3.3087224502121107e-21,
      -6.6174449004242214e-21,
      1.3234889800848443e-20,
      -3.3087224502121107e-21,
      -6.6174449004242214e-21,
      6.6174449004242214e-21,
      1.3234889800848443e-20,
      -1.9852334701272664e-20,
      3.639594695233322e-20,
      -6.6174449004242214e-21,
      -6.6174449004242214e-21,
      6.6174449004242214e-21,
      6.6174449004242214e-21,
      -6.6174449004242214e-21,
      0.0,
      1.9852334701272664e-20,
      0.0,
      -3.970466940254533e-20,
      -2.6469779601696886e-20,
      -1.3234889800848443e-20,
      3.970466940254533e-20,
      0.0,
      1.3234889800848443e-20,
      -2.6469779601696886e-20,
      0.0,
      1.3234889800848443e-20,
      -6.617444900424221e-20,
      1.3234889800848443e-20,
      1.3234889800848443e-20,
      -5.293955920339377e-20,
      -2.6469779601696886e-20,
      2.6469779601696886e-20,
      0.0,
      1.3234889800848443e-20,
      2.6469779601696886e-20,
      -5.293955920339377e-20,
      1.3234889800848443e-20,
      -2.6469779601696886e-20,
      9.26442286059391e-20,
      6.617444900424221e-20,
      -5.293955920339377e-20,
      2.6469779601696886e-20,
      1.0587911840678754e-19,
      2.6469779601696886e-20,
      2.6469779601696886e-20,
      2.6469779601696886e-20,
      1.3234889800848443e-19,
      0.0,
      0.0,
      7.940933880509066e-20,
      -7.940933880509066e-20,
      1.852884572118782e-19,
      -2.1175823681357508e-19,
      -5.293955920339377e-20,
      2.1175823681357508e-19,
      2.1175823681357508e-19,
      -1.0587911840678754e-19,
      -1.0587911840678754e-19,
      -2.1175823681357508e-19,
      -5.293955920339377e-20,
      1.5881867761018131e-19,
      1.0587911840678754e-19,
      5.293955920339377e-20,
      -1.0587911840678754e-19,
      1.0587911840678754e-19,
      -1.0587911840678754e-19,
      3.1763735522036263e-19,
      3.1763735522036263e-19,
      4.2351647362715017e-19,
      -4.2351647362715017e-19,
      -2.1175823681357508e-19,
      0.0,
      -2.1175823681357508e-19,
      0.0,
      -2.1175823681357508e-19,
      -4.2351647362715017e-19,
      -1.0587911840678754e-19,
      -6.352747104407253e-19,
      -4.2351647362715017e-19,
      -2.1175823681357508e-19,
      -6.352747104407253e-19,
      1.0587911840678754e-18,
      0.0,
      4.2351647362715017e-19,
      1.0587911840678754e-18,
      -6.352747104407253e-19,
      1.6940658945086007e-18,
      -2.1175823681357508e-19,
      1.2705494208814505e-18,
      4.2351647362715017e-19,
      -1.2705494208814505e-18,
      -4.2351647362715017e-19,
      -8.470329472543003e-19,
      -8.470329472543003e-19,
      0.0,
      -8.470329472543003e-19,
      -8.470329472543003e-19,
      -3.3881317890172014e-18,
      0.0,
      2.541098841762901e-18,
      4.2351647362715017e-19,
      4.2351647362715017e-19,
      -4.2351647362715017e-19,
      0.0,
      -3.3881317890172014e-18,
      1.6940658945086007e-18,
      -8.470329472543003e-19,
      0.0,
      4.235164736271502e-18,
      -1.3552527156068805e-17,
      0.0,
      -5.082197683525802e-18,
      -6.776263578034403e-18,
      -1.6940658945086007e-17,
      -3.3881317890172014e-18,
      -1.6940658945086007e-18,
      6.776263578034403e-18,
      -1.6940658945086007e-17,
      1.6940658945086007e-18,
      1.6940658945086007e-18,
      0.0,
      1.3552527156068805e-17,
      -1.1858461261560205e-17,
      -2.710505431213761e-17,
      -2.710505431213761e-17,
      -2.0328790734103208e-17,
      -6.776263578034403e-18,
      -1.3552527156068805e-17,
      -6.776263578034403e-18,
      -6.776263578034403e-18,
      6.776263578034403e-18,
      6.776263578034403e-18,
      -2.0328790734103208e-17,
      0.0,
      -6.776263578034403e-18,
      -6.776263578034403e-18,
      -1.3552527156068805e-17,
      1.3552527156068805e-17,
      -8.131516293641283e-17,
      -5.421010862427522e-17,
      -6.098637220230962e-17,
      -5.421010862427522e-17,
      -6.776263578034403e-17,
      1.4907779871675686e-16,
      -1.3552527156068805e-17,
      -2.710505431213761e-17,
      -2.710505431213761e-17,
      -6.776263578034403e-17,
      0.0,
      1.6263032587282567e-16,
      5.421010862427522e-17,
      2.1684043449710089e-16,
      1.0842021724855044e-16,
      0.0,
      5.421010862427522e-17,
      1.6263032587282567e-16,
      2.710505431213761e-16,
      -5.421010862427522e-17,
      -2.1684043449710089e-16,
      -5.421010862427522e-17,
      -2.1684043449710089e-16,
      -4.3368086899420177e-16,
      2.1684043449710089e-16,
      0.0,
      -2.1684043449710089e-16,
      1.0842021724855044e-15,
      -2.1684043449710089e-16,
      1.951563910473908e-15,
      8.673617379884035e-16,
      1.734723475976807e-15,
      4.3368086899420177e-16,
      -8.673617379884035e-16,
      2.1684043449710089e-16,
      -3.903127820947816e-15,
      -6.505213034913027e-16,
      6.938893903907228e-15,
      3.0357660829594124e-15,
      3.903127820947816e-15,
      8.673617379884035e-16,
      -4.336808689942018e-15,
      8.673617379884035e-16,
      1.734723475976807e-15,
      -1.0408340855860843e-14,
      8.673617379884035e-15,
      1.0408340855860843e-14,
      -5.204170427930421e-15,
      5.204170427930421e-15,
      -6.938893903907228e-15,
      1.734723475976807e-14,
      3.122502256758253e-14,
      6.938893903907228e-15,
      1.1102230246251565e-13,
      -7.632783294297951e-14,
      5.551115123125783e-14,
      -5.551115123125783e-14,
      1.5265566588595902e-13,
      2.7755575615628914e-14,
      -1.5265566588595902e-13,
      -8.326672684688674e-14,
      1.6653345369377348e-13,
      -1.5543122344752192e-12,
      7.771561172376096e-13,
      1.9984014443252818e-12,
      -6.661338147750939e-13,
      -1.7763568394002505e-12,
      6.661338147750939e-13,
      -1.1102230246251565e-13,
      4.440892098500626e-13,
      1.1102230246251565e-13,
      -6.661338147750939e-13,
      -1.1102230246251565e-12,
      -5.551115123125783e-14,
      -1.6653345369377348e-13,
      -1.0547118733938987e-12,
      5.551115123125783e-14,
      1.6653345369377348e-13,
      7.771561172376096e-13,
      -3.3306690738754696e-13,
      8.326672684688674e-14,
      2.7755575615628914e-13,
      2.498001805406602e-13,
      -1.6653345369377348e-13,
      3.0531133177191805e-13,
      2.7755575615628914e-14,
      -1.942890293094024e-13,
      8.326672684688674e-14,
      2.498001805406602e-13,
      2.7755575615628914e-14,
      -1.1102230246251565e-13,
      -3.0531133177191805e-13,
      -1.942890293094024e-13,
      0.0,
      -2.498001805406602e-13,
      -1.1102230246251565e-13,
      -1.1102230246251565e-13,
      5.551115123125783e-14,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      -1.6653345369377348e-13,
      -6.106226635438361e-13,
      -5.551115123125783e-14,
      4.996003610813204e-13,
      -1.1102230246251565e-13,
      5.551115123125783e-14,
      -6.661338147750939e-13,
      5.551115123125783e-13,
      -1.3877787807814457e-12,
      2.220446049250313e-13,
      3.3306690738754696e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      0.0,
      1.1102230246251565e-12,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      7.771561172376096e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      0.0,
      6.661338147750939e-13,
      8.881784197001252e-13,
      -6.661338147750939e-13,
      -7.771561172376096e-13,
      -5.551115123125783e-13,
      -3.3306690738754696e-13,
      -2.220446049250313e-13,
      0.0,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      1.1102230246251565e-12,
      8.881784197001252e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      0.0,
      0.0,
      -1.1102230246251565e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      -1.1102230246251565e-13,
      -1.3322676295501878e-12,
      2.220446049250313e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -6.661338147750939e-13,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      -3.3306690738754696e-13,
      0.0,
      0.0,
      -5.551115123125783e-13,
      -2.220446049250313e-13,
      -5.551115123125783e-14,
      -4.996003610813204e-13,
      4.996003610813204e-13,
      -3.3306690738754696e-13,
      2.7755575615628914e-13,
      -5.551115123125783e-14,
      -2.7755575615628914e-13,
      -5.551115123125783e-14,
      -3.885780586188048e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      3.885780586188048e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      0.0,
      1.1102230246251565e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      0.0,
      3.3306690738754696e-13,
      -1.1102230246251565e-13,
      1.1102230246251565e-13,
      -5.551115123125783e-13,
      0.0,
      -5.551115123125783e-13,
      -3.3306690738754696e-13,
      4.440892098500626e-13,
      5.551115123125783e-13,
      2.220446049250313e-13,
      -3.3306690738754696e-13,
      3.3306690738754696e-13,
      -6.661338147750939e-13,
      -5.551115123125783e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      0.0,
      6.661338147750939e-13,
      1.1102230246251565e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      5.551115123125783e-13,
      6.661338147750939e-13,
      -5.551115123125783e-13,
      1.1102230246251565e-13,
      0.0,
      -6.661338147750939e-13,
      -6.661338147750939e-13,
      -1.4432899320127035e-12,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-13,
      -3.3306690738754696e-13,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      1.1102230246251565e-13,
      -4.440892098500626e-13,
      -1.1102230246251565e-13,
      6.661338147750939e-13,
      -3.3306690738754696e-13,
      -1.1102230246251565e-13,
      0.0,
      1.1102230246251565e-13,
      -3.3306690738754696e-13,
      -6.661338147750939e-13,
      -5.551115123125783e-13,
      -4.440892098500626e-13,
      3.3306690738754696e-13,
      -1.1102230246251565e-13,
      -4.440892098500626e-13,
      0.0,
      8.881784197001252e-13,
      2.220446049250313e-13,
      3.3306690738754696e-13,
      -2.220446049250313e-13,
      0.0,
      3.3306690738754696e-13,
      -7.771561172376096e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      -3.3306690738754696e-13,
      -1.1102230246251565e-12,
      3.3306690738754696e-13,
      -2.220446049250313e-13,
      0.0,
      0.0,
      3.3306690738754696e-13,
      1.1102230246251565e-13,
      5.551115123125783e-13,
      4.440892098500626e-13,
      -7.771561172376096e-13,
      -3.3306690738754696e-13,
      -1.1102230246251565e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      -9.992007221626409e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-13,
      -6.661338147750939e-13,
      0.0,
      -5.551115123125783e-13,
      1.1102230246251565e-12,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      7.771561172376096e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      -6.661338147750939e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -6.661338147750939e-13,
      1.1102230246251565e-13,
      -8.881784197001252e-13,
      -5.551115123125783e-13,
      7.771561172376096e-13,
      4.440892098500626e-13,
      -4.440892098500626e-13,
      5.551115123125783e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      6.661338147750939e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      6.661338147750939e-13,
      1.1102230246251565e-12,
      2.220446049250313e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      3.3306690738754696e-13,
      -2.220446049250313e-13,
      5.551115123125783e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      7.771561172376096e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      0.0,
      -1.1102230246251565e-13,
      4.440892098500626e-13,
      -7.771561172376096e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      -1.1102230246251565e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      1.3322676295501878e-12,
      -1.1102230246251565e-13,
      -8.881784197001252e-13,
      1.1102230246251565e-13,
      0.0,
      -2.220446049250313e-13,
      0.0,
      -3.3306690738754696e-13,
      -6.661338147750939e-13,
      6.661338147750939e-13,
      1.1102230246251565e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      3.3306690738754696e-13,
      2.220446049250313e-13,
      5.551115123125783e-13,
      -1.1102230246251565e-13,
      1.1102230246251565e-13,
      5.551115123125783e-13,
      0.0,
      0.0,
      -1.1102230246251565e-13,
      -8.881784197001252e-13,
      -8.881784197001252e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      6.661338147750939e-13,
      4.440892098500626e-13,
      0.0,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      -1.1102230246251565e-13,
      -1.2212453270876722e-12,
      -7.771561172376096e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      6.661338147750939e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      0.0,
      -4.440892098500626e-13,
      1.1102230246251565e-12,
      0.0,
      3.3306690738754696e-13,
      -1.1102230246251565e-13,
      4.440892098500626e-13,
      -3.3306690738754696e-13,
      -8.881784197001252e-13,
      0.0,
      -8.881784197001252e-13,
      8.881784197001252e-13,
      2.220446049250313e-13,
      1.1102230246251565e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-13,
      0.0,
      1.1102230246251565e-13,
      -1.1102230246251565e-12,
      -8.881784197001252e-13,
      -3.3306690738754696e-13,
      5.551115123125783e-13,
      8.881784197001252e-13,
      -6.661338147750939e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -9.992007221626409e-13,
      0.0,
      -2.220446049250313e-13,
      -1.1102230246251565e-13,
      3.3306690738754696e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -6.661338147750939e-13,
      5.551115123125783e-13,
      -6.661338147750939e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      2.220446049250313e-13,
      8.881784197001252e-13,
      2.220446049250313e-13,
      -5.551115123125783e-13,
      2.220446049250313e-13,
      -5.551115123125783e-13,
      7.771561172376096e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      0.0,
      -4.440892098500626e-13,
      9.992007221626409e-13,
      -3.3306690738754696e-13,
      3.3306690738754696e-13,
      -2.220446049250313e-13,
      7.771561172376096e-13,
      7.771561172376096e-13,
      7.771561172376096e-13,
      -5.551115123125783e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      5.551115123125783e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      3.3306690738754696e-13,
      2.220446049250313e-13,
      -1.1102230246251565e-12,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      0.0,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      -8.881784197001252e-13,
      0.0,
      1.1102230246251565e-12,
      -6.661338147750939e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -8.881784197001252e-13,
      -1.5543122344752192e-12,
      0.0,
      0.0,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      8.881784197001252e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      1.7763568394002505e-12,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -8.881784197001252e-13,
      4.440892098500626e-13,
      1.1102230246251565e-12,
      -1.9984014443252818e-12,
      0.0,
      -1.1102230246251565e-12,
      -1.5543122344752192e-12,
      0.0,
      4.440892098500626e-13,
      -2.220446049250313e-12,
      4.440892098500626e-13,
      -1.1102230246251565e-12,
      -8.881784197001252e-13,
      6.661338147750939e-13,
      1.7763568394002505e-12,
      1.3322676295501878e-12,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      4.440892098500626e-13,
      -1.3322676295501878e-12,
      4.440892098500626e-13,
      8.881784197001252e-13,
      8.881784197001252e-13,
      1.3322676295501878e-12,
      6.661338147750939e-13,
      0.0,
      -6.661338147750939e-13,
      0.0,
      0.0,
      0.0,
      0.0,
      0.0,
      8.881784197001252e-13,
      1.1102230246251565e-12,
      4.440892098500626e-13,
      1.1102230246251565e-12,
      6.661338147750939e-13,
      8.881784197001252e-13,
      0.0,
      4.440892098500626e-13,
      0.0,
      6.661338147750939e-13,
      8.881784197001252e-13,
      1.7763568394002505e-12,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      -1.1102230246251565e-12,
      2.220446049250313e-12,
      6.661338147750939e-13,
      6.661338147750939e-13,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      1.3322676295501878e-12,
      -1.3322676295501878e-12,
      -2.220446049250313e-12,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      1.1102230246251565e-12,
      8.881784197001252e-13,
      -1.7763568394002505e-12,
      2.220446049250313e-13,
      4.6629367034256575e-12,
      -3.552713678800501e-12,
      1.9984014443252818e-12,
      -1.9984014443252818e-12,
      1.3322676295501878e-12,
      1.3322676295501878e-12,
      1.1102230246251565e-12,
      -1.3322676295501878e-12,
      8.881784197001252e-13,
      1.3322676295501878e-12,
      0.0,
      -8.881784197001252e-13,
      -8.881784197001252e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      -1.3322676295501878e-12,
      6.661338147750939e-13,
      -1.1102230246251565e-12,
      1.3322676295501878e-12,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      -8.881784197001252e-13,
      6.661338147750939e-13,
      -6.661338147750939e-13,
      4.440892098500626e-13,
      0.0,
      -1.5543122344752192e-12,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      0.0,
      4.440892098500626e-13,
      -1.3322676295501878e-12,
      1.9984014443252818e-12,
      2.220446049250313e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      8.881784197001252e-13,
      1.1102230246251565e-12,
      -8.881784197001252e-13,
      -8.881784197001252e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      0.0,
      0.0,
      -8.881784197001252e-13,
      -4.440892098500626e-13,
      0.0,
      2.220446049250313e-13,
      8.881784197001252e-13,
      0.0,
      0.0,
      -6.661338147750939e-13,
      1.1102230246251565e-12,
      0.0,
      -4.440892098500626e-13,
      -6.661338147750939e-13,
      4.440892098500626e-13,
      -8.881784197001252e-13,
      -1.7763568394002505e-12,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-12,
      1.1102230246251565e-12,
      -2.220446049250313e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      0.0,
      0.0,
      -1.9984014443252818e-12,
      -1.7763568394002505e-12,
      -8.881784197001252e-13,
      6.661338147750939e-13,
      -6.661338147750939e-13,
      6.661338147750939e-13,
      -6.661338147750939e-13,
      -4.440892098500626e-13,
      0.0,
      -4.440892098500626e-13,
      -4.440892098500626e-13,
      1.3322676295501878e-12,
      2.220446049250313e-12,
      6.661338147750939e-13,
      2.220446049250313e-12,
      -8.881784197001252e-13,
      8.881784197001252e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      1.1102230246251565e-12,
      1.1102230246251565e-12,
      1.5543122344752192e-12,
      6.661338147750939e-13,
      1.3322676295501878e-12,
      -1.1102230246251565e-12,
      1.5543122344752192e-12,
      1.1102230246251565e-12,
      4.440892098500626e-13,
      0.0,
      4.440892098500626e-13,
      -6.661338147750939e-13,
      4.440892098500626e-13,
      1.1102230246251565e-12,
      2.220446049250313e-13,
      2.220446049250313e-13,
      1.3322676295501878e-12,
      1.5543122344752192e-12,
      1.1102230246251565e-12,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      -1.7763568394002505e-12,
      8.881784197001252e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      -6.661338147750939e-13,
      -2.220446049250313e-13,
      0.0,
      -8.881784197001252e-13,
      -8.881784197001252e-13,
      0.0,
      4.440892098500626e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      1.3322676295501878e-12,
      4.440892098500626e-13,
      6.661338147750939e-13,
      1.3322676295501878e-12,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      1.3322676295501878e-12,
      0.0,
      0.0,
      0.0,
      1.3322676295501878e-12,
      -4.440892098500626e-13,
      1.3322676295501878e-12,
      -1.1102230246251565e-12,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      0.0,
      0.0,
      -6.661338147750939e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -8.881784197001252e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      0.0,
      0.0,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      8.881784197001252e-13,
      0.0,
      -1.9984014443252818e-12,
      6.661338147750939e-13,
      0.0,
      4.440892098500626e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      0.0,
      -1.5543122344752192e-12,
      -1.7763568394002505e-12,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      -1.7763568394002505e-12,
      1.3322676295501878e-12,
      0.0,
      1.1102230246251565e-12,
      -8.881784197001252e-13,
      0.0,
      4.440892098500626e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      4.440892098500626e-13,
      6.661338147750939e-13,
      4.440892098500626e-13,
      -6.661338147750939e-13,
      8.881784197001252e-13,
      8.881784197001252e-13,
      -1.3322676295501878e-12,
      0.0,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      1.1102230246251565e-12,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      -6.661338147750939e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-12,
      0.0,
      0.0,
      -4.440892098500626e-13,
      1.5543122344752192e-12,
      4.440892098500626e-13,
      4.440892098500626e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      -2.4424906541753444e-12,
      1.5543122344752192e-12,
      4.440892098500626e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      -1.5543122344752192e-12,
      1.5543122344752192e-12,
      1.1102230246251565e-12,
      1.3322676295501878e-12,
      -1.3322676295501878e-12,
      8.881784197001252e-13,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      6.661338147750939e-13,
      0.0,
      8.881784197001252e-13,
      -4.440892098500626e-13,
      2.6645352591003757e-12,
      1.7763568394002505e-12,
      -1.1102230246251565e-12,
      1.1102230246251565e-12,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      0.0,
      -2.220446049250313e-12,
      2.220446049250313e-12,
      4.440892098500626e-13,
      -4.440892098500626e-13,
      2.4424906541753444e-12,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      0.0,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      8.881784197001252e-13,
      0.0,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      0.0,
      4.440892098500626e-13,
      8.881784197001252e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      1.3322676295501878e-12,
      8.881784197001252e-13,
      4.440892098500626e-13,
      0.0,
      -2.220446049250313e-13,
      -6.661338147750939e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      8.881784197001252e-13,
      0.0,
      8.881784197001252e-13,
      1.1102230246251565e-12,
      0.0,
      6.661338147750939e-13,
      0.0,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      0.0,
      -4.440892098500626e-13,
      -1.3322676295501878e-12,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      1.9984014443252818e-12,
      -7.771561172376096e-12,
      -2.6645352591003757e-12,
      -1.7763568394002505e-12,
      1.7763568394002505e-12,
      -5.10702591327572e-12,
      -8.881784197001252e-13,
      0.0,
      -1.1102230246251565e-12,
      2.6645352591003757e-12,
      4.440892098500626e-13,
      0.0,
      4.440892098500626e-13,
      0.0,
      -1.1102230246251565e-12,
      -1.3322676295501878e-12,
      -4.440892098500626e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      -1.5543122344752192e-12,
      -4.440892098500626e-13,
      8.881784197001252e-13,
      2.220446049250313e-13,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      -4.440892098500626e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      4.440892098500626e-13,
      8.881784197001252e-13,
      8.881784197001252e-13,
      -4.440892098500626e-13,
      -6.661338147750939e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      0.0,
      -8.881784197001252e-13,
      8.881784197001252e-13,
      -8.881784197001252e-13,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      0.0,
      -4.440892098500626e-13,
      -5.551115123125783e-13,
      -2.220446049250313e-13,
      0.0,
      3.3306690738754696e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      3.3306690738754696e-13,
      0.0,
      1.1102230246251565e-13,
      6.661338147750939e-13,
      -1.1102230246251565e-13,
      0.0,
      6.661338147750939e-13,
      -1.1102230246251565e-13,
      -2.220446049250313e-13,
      0.0,
      8.881784197001252e-13,
      2.220446049250313e-13,
      -5.551115123125783e-13,
      1.1102230246251565e-12,
      -1.5543122344752192e-12,
      4.440892098500626e-13,
      -1.2212453270876722e-12,
      -2.220446049250313e-13,
      1.1102230246251565e-13,
      9.992007221626409e-13,
      -2.220446049250313e-13,
      -2.220446049250313e-13,
      -6.661338147750939e-13,
      1.4432899320127035e-12,
      -5.551115123125783e-13,
      -6.661338147750939e-13,
      -3.3306690738754696e-13,
      4.440892098500626e-13,
      6.661338147750939e-13,
      7.771561172376096e-13,
      1.1102230246251565e-13,
      -6.661338147750939e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      -3.3306690738754696e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      -3.3306690738754696e-13,
      6.661338147750939e-13,
      -1.1102230246251565e-13,
      -2.220446049250313e-13,
      0.0,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      1.1102230246251565e-12,
      1.1102230246251565e-13,
      -1.1102230246251565e-12,
      -8.881784197001252e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      7.771561172376096e-13,
      7.771561172376096e-13,
      0.0,
      4.440892098500626e-13,
      -1.1102230246251565e-13,
      6.661338147750939e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -1.1102230246251565e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      -7.771561172376096e-13,
      0.0,
      -5.551115123125783e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      1.1102230246251565e-12,
      0.0,
      -4.440892098500626e-13,
      -8.881784197001252e-13,
      1.1102230246251565e-12,
      2.220446049250313e-13,
      6.661338147750939e-13,
      1.1102230246251565e-13,
      4.440892098500626e-13,
      0.0,
      5.551115123125783e-13,
      4.440892098500626e-13,
      3.3306690738754696e-13,
      -1.1102230246251565e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      9.992007221626409e-13,
      -1.1102230246251565e-13,
      0.0,
      3.3306690738754696e-13,
      2.220446049250313e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      0.0,
      0.0,
      -3.3306690738754696e-13,
      0.0,
      2.220446049250313e-13,
      0.0,
      -2.220446049250313e-13,
      -9.992007221626409e-13,
      4.440892098500626e-13,
      -3.3306690738754696e-13,
      3.3306690738754696e-13,
      1.1102230246251565e-12,
      -1.1102230246251565e-13,
      3.3306690738754696e-13,
      9.992007221626409e-13,
      -2.220446049250313e-13,
      -3.3306690738754696e-13,
      1.1102230246251565e-13,
      -1.1102230246251565e-13,
      1.2212453270876722e-12,
      -6.661338147750939e-13,
      1.1102230246251565e-13,
      -2.220446049250313e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      -2.220446049250313e-13,
      0.0,
      2.220446049250313e-13,
      8.881784197001252e-13,
      1.3322676295501878e-12,
      0.0,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      -3.3306690738754696e-13,
      1.1102230246251565e-13,
      1.1102230246251565e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      5.551115123125783e-13,
      5.551115123125783e-13,
      1.1102230246251565e-12,
      -1.1102230246251565e-12,
      2.220446049250313e-13,
      -6.661338147750939e-13,
      4.440892098500626e-13,
      5.551115123125783e-13,
      -3.3306690738754696e-13,
      1.1102230246251565e-13,
      -6.661338147750939e-13,
      1.1102230246251565e-13,
      -3.3306690738754696e-13,
      -2.220446049250313e-13,
      6.661338147750939e-13,
      9.992007221626409e-13,
      5.551115123125783e-13,
      -3.3306690738754696e-13,
      -4.440892098500626e-13,
      -5.551115123125783e-13,
      -6.661338147750939e-13,
      0.0,
      2.220446049250313e-13,
      5.551115123125783e-13,
      1.1102230246251565e-13,
      -1.1102230246251565e-13,
      0.0,
      -3.3306690738754696e-13,
      6.661338147750939e-13,
      -2.220446049250313e-13,
      3.3306690738754696e-13,
      -4.440892098500626e-13,
      -3.3306690738754696e-13,
      -7.771561172376096e-13,
      3.3306690738754696e-13,
      -1.1102230246251565e-12,
      -3.3306690738754696e-13,
      4.440892098500626e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      4.440892098500626e-13,
      -6.661338147750939e-13,
      0.0,
      -3.3306690738754696e-13,
      -2.220446049250313e-13,
      -1.1102230246251565e-13,
      3.3306690738754696e-13,
      8.881784197001252e-13,
      -6.661338147750939e-13,
      -6.661338147750939e-13,
      1.1102230246251565e-13,
      0.0,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      5.551115123125783e-13,
      9.992007221626409e-13,
      0.0,
      1.1102230246251565e-12,
      -3.3306690738754696e-13,
      5.551115123125783e-13,
      9.992007221626409e-13,
      -7.771561172376096e-13,
      9.992007221626409e-13,
      -2.220446049250313e-13,
      -9.992007221626409e-13,
      1.1102230246251565e-13,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      5.551115123125783e-13,
      -6.661338147750939e-13,
      7.771561172376096e-13,
      0.0,
      2.220446049250313e-13,
      0.0,
      -3.3306690738754696e-13,
      -8.881784197001252e-13,
      2.220446049250313e-13,
      2.220446049250313e-13,
      -7.771561172376096e-13,
      -4.440892098500626e-13,
      1.1102230246251565e-13,
      1.1102230246251565e-12,
      -6.661338147750939e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      -8.881784197001252e-13,
      0.0,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      0.0,
      4.440892098500626e-13,
      2.220446049250313e-13,
      4.440892098500626e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      -5.551115123125783e-13,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      0.0,
      -4.440892098500626e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      5.551115123125783e-13,
      -3.3306690738754696e-13,
      -3.3306690738754696e-13,
      3.3306690738754696e-13,
      -4.440892098500626e-13,
      0.0,
      -4.440892098500626e-13,
      -2.220446049250313e-13,
      -1.1102230246251565e-13,
      6.661338147750939e-13,
      -5.551115123125783e-13,
      1.1102230246251565e-13,
      -4.440892098500626e-13,
      6.661338147750939e-13,
      -1.1102230246251565e-13,
      0.0,
      4.440892098500626e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      2.220446049250313e-13,
      2.7755575615628914e-13,
      -4.996003610813204e-13,
      4.440892098500626e-13,
      -2.7755575615628914e-13,
      0.0,
      -1.1102230246251565e-13,
      -2.220446049250313e-13,
      -2.7755575615628914e-13,
      1.1102230246251565e-13,
      -2.220446049250313e-13,
      5.551115123125783e-14,
      3.3306690738754696e-13,
      0.0,
      -1.1102230246251565e-13,
      -3.3306690738754696e-13,
      -1.1102230246251565e-13,
      0.0,
      -2.220446049250313e-13,
      4.440892098500626e-13,
      2.220446049250313e-13,
      0.0,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      1.1102230246251565e-13,
      8.881784197001252e-13,
      6.661338147750939e-13,
      -4.440892098500626e-13,
      4.440892098500626e-13,
      -7.771561172376096e-13,
      1.1102230246251565e-13,
      -5.551115123125783e-13,
      -1.1102230246251565e-13,
      2.220446049250313e-13,
      1.1102230246251565e-12,
      -3.3306690738754696e-13,
      4.440892098500626e-13,
      0.0,
      1.3322676295501878e-12,
      6.661338147750939e-13,
      1.3322676295501878e-12,
      2.220446049250313e-13,
      -2.220446049250313e-13,
      2.220446049250313e-13,
      -4.440892098500626e-13,
      9.992007221626409e-13,
      7.771561172376096e-13,
      -1.1102230246251565e-13,
      2.220446049250313e-13,
      -5.551115123125783e-13,
      -3.3306690738754696e-13,
      1.6653345369377348e-12,
      -6.661338147750939e-13,
      3.3306690738754696e-13,
      6.661338147750939e-13,
      -5.551115123125783e-13,
      5.551115123125783e-13,
      2.7755575615628914e-13,
      -5.551115123125783e-13,
      -6.661338147750939e-13,
      -5.551115123125783e-14,
      3.3306690738754696e-13,
      2.220446049250313e-13,
      5.551115123125783e-14,
      5.551115123125783e-14,
      -1.6653345369377348e-13,
      1.6653345369377348e-13,
      -5.551115123125783e-14,
      -1.1102230246251565e-13,
      5.551115123125783e-14,
      2.7755575615628914e-14,
      2.7755575615628914e-13,
      -1.1102230246251565e-13,
      -1.6653345369377348e-13,
      -2.498001805406602e-13,
      1.3877787807814457e-13,
      0.0,
      2.498001805406602e-13,
      1.1102230246251565e-13,
      0.0,
      1.6653345369377348e-13,
      -3.0531133177191805e-13,
      -5.551115123125783e-14,
      7.494005416219807e-13,
      1.1102230246251565e-13,
      -3.3306690738754696e-13,
      2.220446049250313e-13,
      2.7755575615628914e-13,
      -1.0547118733938987e-12,
      -2.220446049250313e-13,
      8.881784197001252e-13,
      -2.220446049250313e-13,
      1.1102230246251565e-13,
      -3.219646771412954e-12,
      -5.551115123125783e-13,
      9.992007221626409e-13,
      1.1102230246251565e-13,
      2.886579864025407e-12,
      5.551115123125783e-13,
      6.661338147750939e-13,
      -7.216449660063518e-13,
      -2.7755575615628914e-13,
      8.326672684688674e-14,
      2.7755575615628914e-14,
      -8.326672684688674e-14,
      1.3877787807814457e-14,
      8.326672684688674e-14,
      -1.734723475976807e-13,
      -6.938893903907228e-15,
      -2.42861286636753e-14,
      -3.469446951953614e-15,
      3.469446951953614e-14,
      -1.3877787807814457e-14,
      5.204170427930421e-15,
      -6.938893903907228e-15,
      -3.469446951953614e-15,
      -1.734723475976807e-15,
      8.673617379884035e-16,
      8.673617379884035e-16,
      8.673617379884035e-15,
      -6.938893903907228e-15,
      0.0,
      2.168404344971009e-15,
      -4.3368086899420177e-16,
      -8.673617379884035e-16,
      1.3010426069826053e-15,
      -8.673617379884035e-16,
      -2.1684043449710089e-16,
      1.0842021724855044e-15,
      4.3368086899420177e-16,
      -8.673617379884035e-16,
      -1.3010426069826053e-15,
      -5.421010862427522e-16,
      -2.8189256484623115e-15,
      -5.421010862427522e-16,
      9.75781955236954e-16,
      4.3368086899420177e-16,
      0.0,
      -3.2526065174565133e-16,
      0.0,
      -1.0842021724855044e-16,
      1.6263032587282567e-16,
      -5.421010862427522e-16,
      -5.421010862427522e-16,
      4.3368086899420177e-16,
      -8.131516293641283e-17,
      0.0,
      -8.131516293641283e-17,
      -5.421010862427522e-17,
      1.6263032587282567e-16,
      0.0,
      -1.0842021724855044e-16,
      2.710505431213761e-17,
      6.776263578034403e-17,
      -1.2197274440461925e-16,
      -2.710505431213761e-17,
      5.421010862427522e-17,
      -6.776263578034403e-17,
      -2.710505431213761e-17,
      -1.3552527156068805e-17,
      6.776263578034403e-18,
      1.0164395367051604e-16,
      4.743384504624082e-17,
      -2.710505431213761e-17,
      -4.0657581468206416e-17,
      1.3552527156068805e-17,
      1.3552527156068805e-17,
      -1.3552527156068805e-17,
      3.3881317890172014e-17,
      -1.3552527156068805e-17,
      -2.0328790734103208e-17,
      0.0,
      0.0,
      1.0164395367051604e-17,
      -2.0328790734103208e-17,
      1.3552527156068805e-17,
      2.0328790734103208e-17,
      -3.3881317890172014e-18,
      1.6940658945086007e-17,
      -2.710505431213761e-17,
      -1.6940658945086007e-18,
      1.3552527156068805e-17,
      -3.3881317890172014e-18,
      5.082197683525802e-18,
      3.3881317890172014e-18,
      0.0,
      -1.1858461261560205e-17,
      6.776263578034403e-18,
      5.082197683525802e-18,
      -1.6940658945086007e-18,
      -4.235164736271502e-18,
      0.0,
      8.470329472543003e-19,
      3.3881317890172014e-18,
      0.0,
      -8.470329472543003e-19,
      4.235164736271502e-18,
      0.0,
      -4.2351647362715017e-19,
      -8.470329472543003e-19,
      -4.2351647362715017e-19,
      0.0,
      8.470329472543003e-19,
      8.470329472543003e-19,
      1.6940658945086007e-18,
      0.0,
      -4.2351647362715017e-19,
      8.470329472543003e-19,
      -8.470329472543003e-19,
      -1.6940658945086007e-18,
      8.470329472543003e-19,
      8.470329472543003e-19,
      -4.2351647362715017e-19,
      0.0,
      -4.2351647362715017e-19,
      -1.4823076576950256e-18,
      -4.2351647362715017e-19,
      -8.470329472543003e-19,
      -2.1175823681357508e-19,
      0.0,
      8.470329472543003e-19,
      -6.352747104407253e-19,
      0.0,
      3.1763735522036263e-19,
      1.0587911840678754e-19,
      3.1763735522036263e-19,
      -3.1763735522036263e-19,
      0.0,
      -3.1763735522036263e-19,
      -1.0587911840678754e-19,
      -1.0587911840678754e-19,
      1.0587911840678754e-19,
      3.1763735522036263e-19,
      -2.1175823681357508e-19,
      -2.1175823681357508e-19,
      -2.1175823681357508e-19,
      0.0,
      1.5881867761018131e-19,
      -1.0587911840678754e-19,
      5.293955920339377e-20,
      1.5881867761018131e-19,
      5.293955920339377e-20,
      -1.5881867761018131e-19,
      2.6469779601696886e-19,
      0.0,
      4.2351647362715017e-19,
      -2.3822801641527197e-19,
      5.293955920339377e-20,
      5.293955920339377e-20,
      -7.940933880509066e-20,
      -5.293955920339377e-20,
      2.1175823681357508e-19,
      0.0,
      0.0,
      -5.293955920339377e-20,
      -1.0587911840678754e-19,
      1.0587911840678754e-19,
      -1.0587911840678754e-19,
      5.293955920339377e-20,
      -5.293955920339377e-20,
      0.0,
      2.6469779601696886e-20,
      -2.6469779601696886e-20,
      2.6469779601696886e-20,
      -5.293955920339377e-20,
      0.0,
      2.6469779601696886e-20,
      0.0,
      1.3234889800848443e-20,
      0.0,
      7.940933880509066e-20,
      5.293955920339377e-20,
      0.0,
      3.970466940254533e-20,
      5.955700410381799e-20,
      5.293955920339377e-20,
      6.6174449004242214e-21,
      -3.308722450212111e-20,
      0.0,
      -2.6469779601696886e-20,
      -1.3234889800848443e-20,
      -1.9852334701272664e-20,
      -2.6469779601696886e-20,
      1.3234889800848443e-20,
      0.0,
      -3.970466940254533e-20,
      -1.9852334701272664e-20,
      -6.6174449004242214e-21,
      -6.6174449004242214e-21,
      1.9852334701272664e-20,
      2.3161057151484775e-20,
      -1.9852334701272664e-20,
      -9.926167350636332e-21,
      1.3234889800848443e-20,
      -6.6174449004242214e-21,
      6.6174449004242214e-21,
      6.6174449004242214e-21,
      9.926167350636332e-21,
      -6.6174449004242214e-21,
      -6.6174449004242214e-21,
      -3.3087224502121107e-21,
      0.0,
      6.6174449004242214e-21,
      -6.6174449004242214e-21,
      3.3087224502121107e-21,
      3.3087224502121107e-21,
      -6.6174449004242214e-21,
      -4.963083675318166e-21,
      3.3087224502121107e-21,
      -1.6543612251060553e-21,
      1.6543612251060553e-21,
      1.6543612251060553e-21,
      6.6174449004242214e-21,
      0.0
    ]
  },
  "spectral_plus": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      4.435151828850159e-09,
      4.645373172390504e-09,
      4.866137666479212e-09,
      5.098004098116311e-09,
      5.341562515445722e-09,
      5.597436071846897e-09,
      5.866282984630682e-09,
      6.148798615830347e-09,
      6.445717682975777e-09,
      6.757816608728123e-09,
      7.085916018189359e-09,
      7.430883393678899e-09,
      7.793635897914266e-09,
      8.17514337623996e-09,
      8.576431550052514e-09,
      8.998585414525924e-09,
      9.442752854082446e-09,
      9.910148490297843e-09,
      1.0402057778364474e-08,
      1.091984136840769e-08,
      1.1464939750498714e-08,
      1.2038878201889536e-08,
      1.2643272057999678e-08,
      1.3279832329055276e-08,
      1.3950371686434877e-08,
      1.465681084413294e-08,
      1.540118536341557e-08,
      1.6185652909368317e-08,
      1.701250099199976e-08,
      1.7884155225117147e-08,
      1.8803188140160825e-08,
      1.9772328594219022e-08,
      2.079447181384676e-08,
      2.1872690121123475e-08,
      2.3010244389978764e-08,
      2.4210596285646424e-08,
      2.54774213437796e-08,
      2.6814622949670786e-08,
      2.8226347283823925e-08,
      2.971699930291179e-08,
      3.1291259834323614e-08,
      3.2954103862852024e-08,
      3.471082010144885e-08,
      3.656703193697349e-08,
      3.8528719857064385e-08,
      4.0602245465918596e-08,
      4.279437720903976e-08,
      4.511231793623282e-08,
      4.756373443978695e-08,
      5.0156789120352284e-08,
      5.2900173939183616e-08,
      5.580314683491904e-08,
      5.88755707908703e-08,
      6.212795575971262e-08,
      6.557150366467758e-08,
      6.92181567177138e-08,
      7.308064931227224e-08,
      7.717256377101786e-08,
      8.150839025290977e-08,
      8.610359114582383e-08,
      9.097467030313157e-08,
      9.613924750845777e-08,
      1.0161613858723598e-07,
      1.0742544162044833e-07,
      1.13588629751008e-07,
      1.2012865111686512e-07,
      1.2707003649563303e-07,
      1.344390152865863e-07,
      1.4226364051517425e-07,
      1.5057392361046834e-07,
      1.5940197975964222e-07,
      1.6878218472333706e-07,
      1.7875134407040918e-07,
      1.8934887587841042e-07,
      2.0061700803403135e-07,
      2.1260099137380176e-07,
      2.2534933001924225e-07,
      2.389140303744282e-07,
      2.5335087039802825e-07,
      2.68719690903282e-07,
      2.8508471079491654e-07,
      3.0251486834994425e-07,
      3.2108419081403066e-07,
      3.40872194819856e-07,
      3.6196432036958106e-07,
      3.844524013640843e-07,
      4.084351759483597e-07,
      4.340188402979516e-07,
      4.613176497372737e-07,
      4.904545715231253e-07,
      5.215619940293795e-07,
      5.547824975140369e-07,
      5.90269692171823e-07,
      6.281891297463047e-07,
      6.687192955655599e-07,
      7.120526886002421e-07,
      7.583969978458067e-07,
      8.079763842300089e-07,
      8.610328781156225e-07,
      9.178279035819684e-07,
      9.78643941701585e-07,
      1.0437863464278832e-06,
      1.1135853280036845e-06,
      1.188398120442935e-06,
      1.2686113513497444e-06,
      1.3546436342728854e-06,
      1.4469484059682237e-06,
      1.5460170333200145e-06,
      1.6523822173763713e-06,
      1.766621724952279e-06,
      1.8893624814913137e-06,
      2.021285062775905e-06,
      2.1631286270938863e-06,
      2.3156963341758205e-06,
      2.4798613024840202e-06,
      2.65657316223424e-06,
      2.8468652680514763e-06,
      3.0518626427253136e-06,
      3.27279073145976e-06,
      3.510985055708069e-06,
      3.7679018658440627e-06,
      4.045129903889186e-06,
      4.344403400702841e-06,
      4.667616447193992e-06,
      5.016838895857031e-06,
      5.394333968223528e-06,
      5.802577765557209e-06,
      6.24428090451657e-06,
      6.722412527387976e-06,
      7.240226968285426e-06,
      7.801293392391913e-06,
      8.409528766395029e-06,
      9.069234564449669e-06,
      9.785137667672105e-06,
      1.0562435974983787e-05,
      1.1406849312903472e-05,
      1.232467631076031e-05,
      1.3322857998610926e-05,
      1.4409048989196438e-05,
      1.559169722463585e-05,
      1.6880133405996903e-05,
      1.8284671382663524e-05,
      1.981672095966534e-05,
      2.148891479337081e-05,
      2.331525128875756e-05,
      2.5311255693908296e-05,
      2.7494161915412696e-05,
      2.988311795847705e-05,
      3.24994183382028e-05,
      3.536676732591705e-05,
      3.851157749646517e-05,
      4.196330874736774e-05,
      4.575485378878003e-05,
      4.9922977072712656e-05,
      5.450881527089847e-05,
      5.955844875965501e-05,
      6.512355515538525e-05,
      7.126215782854678e-05,
      7.80394845537101e-05,
      8.552895410925631e-05,
      9.381331179548883e-05,
      0.00010298593862073722,
      0.00011315236342105089,
      0.00012443201260537752,
      0.00013696023874797212,
      0.00015089067712930346,
      0.00016639798885455769,
      0.0001836810607578471,
      0.00020296674638016943,
      0.00022451424950664222,
      0.00024862027281748536,
      0.00027562508009997856,
      0.00030591965242022113,
      0.00033995415816271595,
      0.00037824800599788825,
      0.000421401811132884,
      0.0004701116818793213,
      0.0005251863302512764,
      0.0005875676321370673,
      0.0006583554175492931,
      0.000738837468832799,
      0.00083052595791801,
      0.0009352018798130819,
      0.0010549694623501402,
      0.0011923230829359588,
      0.0013502299455344074,
      0.0015322327242487787,
      0.001742577646214388,
      0.0019863751806008245,
      0.002269802783886731,
      0.002600362252837274,
      0.0029872084836533863,
      0.003441572303399844,
      0.003977308217756933,
      0.004611609431421845,
      0.0053659488660510665,
      0.006267328424722218,
      0.007349952948158128,
      0.008657495609062926,
      0.010246196417582065,
      0.012189148598606633,
      0.014582300634450457,
      0.01755297030536264,
      0.0212720898835235,
      0.025972077033059593,
      0.031973319748936774,
      0.03972405643681148,
      0.0498613953822738,
      0.06330611997842212,
      0.08141191926797076,
      0.10620208788486574,
      0.1407433526784685,
      0.18971802322087505,
      0.2602152859514373,
      0.3624919797247661,
      0.5094055228377359,
      0.71033949641508,
      0.9519774099222555,
      1.1707724293229527,
      1.271007813533842,
      1.218549271915892,
      1.0730437412374005,
      0.9088641742664993,
      0.7642719573498491,
      0.6485493858288116,
      0.5590970613335022,
      0.49053727221232135,
      0.43786872325846105,
      0.39717137157146976,
      0.36554535307509184,
      0.34088491628891937,
      0.32166443608905304,
      0.3067735707162622,
      0.29539875250822467,
      0.28694007642698915,
      0.280953380838056,
      0.2771098014338058,
      0.27516736784907736,
      0.2749509274589945,
      0.2763378763033786,
      0.2792479868125586,
      0.2836361649344865,
      0.28948733283459815,
      0.29681287723540284,
      0.30564826724885363,
      0.3160515549638365,
      0.3281025436007168,
      0.34190245212167847,
      0.3575739279480794,
      0.3752612642819453,
      0.39513066649610185,
      0.4173703829195574,
      0.44219046738397383,
      0.46982187194338776,
      0.5005144759459013,
      0.5345335409392415,
      0.5721539418427346,
      0.6136513715282454,
      0.6592895677656752,
      0.7093025050429191,
      0.7638704912074634,
      0.8230893050270582,
      0.8869320354396582,
      0.9552042901342928,
      1.0274950703215158,
      1.103127909007684,
      1.1811196762847587,
      1.260157239828974,
      1.3386039443796793,
      1.4145472755595634,
      1.4858947671000378,
      1.5505166607234777,
      1.6064221656735267,
      1.6519445645891695,
      1.685903341900996,
      1.7077127644816725,
      1.7174167879604463,
      1.715646730403808,
      1.7035150692074064,
      1.6824703201886448,
      1.6541413376010006,
      1.6201951960754801,
      1.5822242137936149,
      1.5416682990219144,
      1.4997712842925726,
      1.4575653462975957,
      1.4158758349945844,
      1.375339049991986,
      1.3364267952529207,
      1.2994731923453573,
      1.2647007914461383,
      1.2322442793559762,
      1.2021709958407456,
      1.1744980693422225,
      1.1492063388669482,
      1.1262514119407818,
      1.1055722786115219,
      1.0870979040452644,
      1.070752188375823,
      1.0564576322029673,
      1.0441379918533222,
      1.0337201565568943,
      1.025135433554536,
      1.0183203877852653,
      1.0132173502637176,
      1.0097746828515164,
      1.0079468661651214,
      1.007694460751496,
      1.0089839787221777,
      1.01178769300575,
      1.016083403586887,
      1.0218541741053855,
      1.029088047555804,
      1.037777746291213,
      1.0479203586739594,
      1.0595170126455056,
      1.0725725346835135,
      1.0870950913153266,
      1.1030958092068666,
      1.1205883689984208,
      1.1395885673363138,
      1.1601138409893519,
      1.1821827465816614,
      1.2058143892370587,
      1.2310277934286518,
      1.2578412095415326,
      1.2862713501959888,
      1.3163325511931223,
      1.348035853308227,
      1.381388002845929,
      1.416390371310472,
      1.4530377974877329,
      1.4913173589908846,
      1.5312070847506298,
      1.5726746251932822,
      1.6156759027520229,
      1.6601537719181936,
      1.7060367250287811,
      1.7532376870380562,
      1.8016529494243594,
      1.8511612994498439,
      1.9016234057307457,
      1.9528815237236374,
      2.0047595846907074,
      2.0570637280199477,
      2.1095833291222554,
      2.1620925627493515,
      2.214352524629315,
      2.2661139127750918,
      2.317120244518689,
      2.367111557403212,
      2.4158285131560264,
      2.4630167960625338,
      2.508431672622158,
      2.5518425603475725,
      2.5930374423928093,
      2.631826962588568,
      2.668048043505955,
      2.701566888080986,
      2.732281252335822,
      2.7601219107852293,
      2.7850532747852874,
      2.8070731644189717,
      2.826211773447662,
      2.8425299015876204,
      2.8561165567624336,
      2.8670860503634543,
      2.8755747202512394,
      2.8817374194028966,
      2.8857439034837284,
      2.8877752394405043,
      2.8880203412664507,
      2.886672720013417,
      2.8839275145781107,
      2.8799788493988343,
      2.875017545963865,
      2.8692291980282336,
      2.862792606028508,
      2.8558785546770604,
      2.8486489092153233,
      2.84125599988283,
      2.833842260795305,
      2.826540088000762,
      2.8194718817157183,
      2.8127502392587544,
      2.8064782675110145,
      2.8007499867175323,
      2.7956508005768654,
      2.791258010973907,
      2.787641358916515,
      2.7848635763126905,
      2.7829809360726543,
      2.7820437905864415,
      2.782097090816227,
      2.7831808802054603,
      2.7853307592440313,
      2.788578317872492,
      2.7929515340492372,
      2.7984751376497474,
      2.8051709396631486,
      2.8130581270991994,
      2.8221535244771223,
      2.832471823075,
      2.844025779290771,
      2.8568263836077357,
      2.8708830017639686,
      2.8862034897162436,
      2.9027942840248455,
      2.920660469261649,
      2.939805824010322,
      2.9602328470020867,
      2.9819427648707375,
      3.004935523033936,
      3.0292097610988833,
      3.054762774253872,
      3.081590462047923,
      3.1096872659807095,
      3.1390460973530487,
      3.169658256839236,
      3.2015133472806934,
      3.2345991812789965,
      3.2689016851803476,
      3.304404801145022,
      3.341090389055279,
      3.378938130071618,
      3.4179254337451948,
      3.4580273506458203,
      3.4992164925031766,
      3.541462961951458,
      3.5847342939511195,
      3.6289954110039213,
      3.674208594203643,
      3.720333472217452,
      3.76732703007443,
      3.8151436396627325,
      3.8637351135515363,
      3.9130507836506734,
      3.9630376058955585,
      4.0136402919266345,
      4.064801468343426,
      4.116461863786891,
      4.168560523657439,
      4.221035051886868,
      4.2738218786817495,
      4.326856552711922,
      4.3800740557360385,
      4.4334091371859286,
      4.486796665795878,
      4.540171994933395,
      4.593471337919985,
      4.646632149337915,
      4.6995935080207385,
      4.752296497304576,
      4.804684577975227,
      4.856703949389085,
      4.908303894298971,
      4.959437103085329,
      5.01005997342352,
      5.060132881664736,
      5.109620422738326,
      5.15849161577886,
      5.206720073283377,
      5.254284132168552,
      5.3011669456771715,
      5.347356535707615,
      5.392845805772373,
      5.437632515333135,
      5.481719216800629,
      5.525113157078376,
      5.567826145835619,
      5.609874393215364,
      5.651278319894537,
      5.692062342707249,
      5.732254639193801,
      5.771886894528455,
      5.810994034311512,
      5.849613946655952,
      5.88778719693106,
      5.925556738343385,
      5.962967621345738,
      6.000066704692553,
      6.036902370608055,
      6.073524246336004,
      6.109982934046854,
      6.146329750758239,
      6.1826164796425775,
      6.218895133878077,
      6.255217733823981,
      6.2916360981699615,
      6.328201649395293,
      6.364965233688902,
      6.401976955335398,
      6.439286025337609,
      6.476940623974747,
      6.514987776835457,
      6.553473243802066,
      6.5924414203850645,
      6.6319352507101526,
      6.671996151519144,
      6.712663946432551,
      6.753976809768192,
      6.795971219224484,
      6.838681916722655,
      6.882141876760839,
      6.926382281671972,
      6.971432503166564,
      7.017320089695134,
      7.064070759067453,
      7.111708395984517,
      7.160255054027953,
      7.209730961850069,
      7.260154533246577,
      7.311542380908698,
      7.363909333679031,
      7.417268457198478,
      7.4716310778237816,
      7.5270068098044485,
      7.583403585680992,
      7.640827689937679,
      7.699283795932321,
      7.758775006194374,
      7.819302896135749,
      7.88086756128592,
      7.943467668143689,
      8.007100508732545,
      8.07176205895177,
      8.13744704081154,
      8.204148988618098,
      8.27186031915983,
      8.340572405911573,
      8.410275657286249,
      8.480959598871518,
      8.552612959622508,
      8.625223761893896,
      8.698779415199143,
      8.773266813498214,
      8.84867243583387,
      8.924982450045139,
      9.002182819270011,
      9.080259410917169,
      9.15919810772381,
      9.238984920519444,
      9.319606102232925,
      9.40104826271082,
      9.483298483832892,
      9.56634443443738,
      9.650174484520768,
      9.73477781818055,
      9.820144544775422,
      9.906265807762772,
      9.993133890679351,
      10.080742319759416,
      10.169085962723145,
      10.258161123206655,
      10.3479656304728,
      10.438498923953322,
      10.529762132277964,
      10.62175814648425,
      10.714491687126682,
      10.807969365085658,
      10.902199735880691,
      10.997193347393575,
      11.092962780927307,
      11.189522685552067,
      11.286889805781076,
      11.38508300260721,
      11.484123267958779,
      11.584033732681021,
      11.684839668074876,
      11.78656848108095,
      11.889249703057603,
      11.992914972090318,
      12.097598008588118,
      12.203334583759995,
      12.310162480325237,
      12.418121444436213,
      12.527253127401107,
      12.637601015114353,
      12.749210342405393,
      12.862127988413352,
      12.976402347788518,
      13.092083170680668,
      13.209221362192825,
      13.327868728817638,
      13.448077655271117,
      13.569900689663017,
      13.693390007608386,
      13.818596716036469,
      13.945569944161518,
      14.074355650964264,
      14.204995053894942,
      14.337522549384364,
      14.471962948674477,
      14.608327786536645,
      14.746610367633028,
      14.886779083473689,
      15.028768343805066,
      15.172466192610589,
      15.317697278420695,
      15.464199256311817,
      15.611589812692728,
      15.759320161263801,
      15.906608798609945,
      16.052346104597383,
      16.19495532304893,
      16.33218738630937,
      16.46081396748711,
      16.576161679897172,
      16.671394753651203,
      16.736394171637414,
      16.755982638817947,
      16.707084633311055,
      16.55416785215791,
      16.242012052610555,
      15.684753438943266,
      14.751406860924243,
      13.254621653912668,
      10.971523200653754,
      7.77410182220617,
      3.960678837103826,
      0.5733965585845713,
      -1.0871086507473482,
      -0.6624930338561263,
      1.1058178056828627,
      3.3128116478986502,
      5.433994489735028,
      7.28159667763939,
      8.833886978336869,
      10.127519316697864,
      11.210869276348623,
      12.127971335645249,
      12.914673183286984,
      13.598952808981934,
      14.202330387079298,
      14.741330509342898,
      15.228702481689949,
      15.674363796236435,
      16.086107375582692,
      16.470125881270945,
      16.83139995424776,
      17.17398694405814,
      17.501237272111283,
      17.81595816477011,
      18.12053899713817,
      18.41704852069226,
      18.707311414863703,
      18.99296958501595,
      19.275532188310017,
      19.556417332290856,
      19.836987635619696,
      20.11858127842725,
      20.40253973723649,
      20.69023304843931,
      20.98308313685404,
      21.282585450323577,
      21.590328828436256,
      21.90801317633273,
      22.2374640863654,
      22.58064302720264,
      22.939651083464298,
      23.31672347385405,
      23.714211222606973,
      24.13454547159022,
      24.580179132332127,
      25.053500120564955,
      25.556710649374146,
      26.091668474415464,
      26.659689177131128,
      27.261314107155155,
      27.896056782407364,
      28.562151021800375,
      29.256335436328218,
      29.97371831558837,
      30.707770365358876,
      31.450485833522723,
      32.19273251151611,
      32.92477889712231,
      33.636948637796095,
      34.32031886980891,
      34.96736178987581,
      35.572435175383,
      36.132056988320116,
      36.64494273115615,
      37.11182846380434,
      37.53513519256968,
      37.91854526445992,
      38.266558855389654,
      38.58408395479018,
      38.87609340940878,
      39.147363508437834,
      39.402293792184295,
      39.64479838679691,
      39.87825470004714,
      40.10549447072931,
      40.32882354123268,
      40.55005915561915,
      40.77057627316627,
      40.99135686409028,
      41.213038207941864,
      41.435957794453635,
      41.6601935690748,
      41.88559904601341,
      42.11183331351065,
      42.338386255145636,
      42.564599469150366,
      42.78968343289469,
      43.01273146653606,
      43.23273102249647,
      43.448572782600166,
      43.65905799235481,
      43.86290440892804,
      44.058751189193224,
      44.245162998941765,
      44.42063358450721,
      44.58358901405224,
      44.73239076692836,
      44.865338825736735,
      44.98067490629598,
      45.076585945079906,
      45.151207951514614,
      45.2026303232087,
      45.22890071548158,
      45.228030552000085,
      45.19800126082529,
      45.13677131907778,
      45.04228418991563,
      44.91247723674707,
      44.74529170161379,
      44.53868383670434,
      44.2906372795524,
      43.99917676299236,
      43.66238324928218,
      43.27841057340498,
      42.845503671663735,
      42.362018457700934,
      41.82644338685204,
      41.23742272040198,
      40.59378146189974,
      39.894551887128316,
      39.13900152617589,
      38.326662379733364,
      37.457361062038345,
      36.531249460161504,
      35.54883538583597,
      34.51101257386679,
      33.4190892556947,
      32.274814413099094,
      31.080400703620725,
      29.838542954822465,
      28.5524310596581,
      27.22575608098854,
      25.862708400664847,
      24.46796683756647,
      23.04667781728842,
      21.604423907891636,
      20.147181340875562,
      18.68126650771318,
      17.21327184773802,
      15.749992002991098,
      14.29834158579979,
      12.86526635523244,
      11.457649998349195,
      10.082219029836192,
      8.745448532118338,
      7.453471536221112,
      6.211994779665497,
      5.0262233704958525,
      3.900796546052021,
      2.8397362621577216,
      1.846409812646721,
      0.9235070958972802,
      0.07303255238655382,
      -0.7036887675240244,
      -1.4059920509290613,
      -2.0338419482601733,
      -2.5877919555576945,
      -3.0689359334568067,
      -3.478853834410156,
      -3.8195536976723954,
      -4.093411870573771,
      -4.303113242505763,
      -4.45159305450149,
      -4.541981592234734,
      -4.5775528016258615,
      -4.561677600148695,
      -4.497782405379791,
      -4.389313174962606,
      -4.239705054523091,
      -4.05235756524136,
      -3.8306151311764403,
      -3.5777526466198584,
      -3.2969657129104935,
      -2.991365128487633,
      -2.663975191393275,
      -2.3177353656809174,
      -1.9555048679587017,
      -1.5800697440098155,
      -1.1941520242868542,
      -0.8004205685989696,
      -0.4015032315911604,
      8.881784197001252e-13,
      0.40150323159293677,
      0.8004205685989696,
      1.1941520242872983,
      1.5800697440113698,
      1.9555048679595899,
      2.317735365679141,
      2.6639751913948295,
      2.991365128488077,
      3.2969657129120478,
      3.5777526466196363,
      3.830615131176218,
      4.052357565243803,
      4.239705054523979,
      4.389313174962384,
      4.497782405381123,
      4.561677600148695,
      4.577552801626528,
      4.541981592234734,
      4.451593054503933,
      4.303113242507095,
      4.093411870574659,
      3.819553697671285,
      3.4788538344110442,
      3.068935933457695,
      2.587791955559471,
      2.0338419482608394,
      1.4059920509297275,
      0.7036887675235803,
      -0.07303255238633177,
      -0.9235070958957259,
      -1.846409812646721,
      -2.8397362621572775,
      -3.900796546051577,
      -5.0262233704956305,
      -6.211994779662611,
      -7.453471536220224,
      -8.745448532118782,
      -10.082219029835526,
      -11.457649998348973,
      -12.865266355231997,
      -14.29834158579868,
      -15.749992002990876,
      -17.213271847736245,
      -18.68126650771318,
      -20.147181340873786,
      -21.604423907892077,
      -23.04667781728731,
      -24.467966837564692,
      -25.86270840066551,
      -27.225756080989427,
      -28.552431059657437,
      -29.838542954820912,
      -31.080400703619837,
      -32.274814413097985,
      -33.41908925569448,
      -34.51101257386835,
      -35.54883538583597,
      -36.531249460161284,
      -37.45736106203657,
      -38.326662379733364,
      -39.13900152617566,
      -39.894551887128095,
      -40.59378146189885,
      -41.23742272040154,
      -41.82644338685271,
      -42.362018457700046,
      -42.845503671663955,
      -43.27841057340609,
      -43.662383249283735,
      -43.999176762991034,
      -44.290637279553515,
      -44.53868383670279,
      -44.74529170161334,
      -44.91247723674485,
      -45.04228418991496,
      -45.13677131907734,
      -45.198001260824626,
      -45.228030551999645,
      -45.22890071548113,
      -45.20263032320848,
      -45.151207951514834,
      -45.076585945080794,
      -44.98067490629553,
      -44.8653388257354,
      -44.732390766926144,
      -44.583589014052905,
      -44.42063358450588,
      -44.24516299894199,
      -44.05875118919433,
      -43.86290440892693,
      -43.65905799235459,
      -43.44857278259906,
      -43.23273102249736,
      -43.01273146653606,
      -42.78968343289469,
      -42.56459946914837,
      -42.33838625514608,
      -42.11183331350998,
      -41.88559904601274,
      -41.660193569072575,
      -41.43595779445253,
      -41.213038207941864,
      -40.991356864091614,
      -40.77057627316627,
      -40.55005915561915,
      -40.32882354123157,
      -40.10549447072931,
      -39.87825470004669,
      -39.64479838679691,
      -39.40229379218296,
      -39.14736350843695,
      -38.87609340940812,
      -38.584083954788625,
      -38.266558855389654,
      -37.9185452644617,
      -37.53513519257146,
      -37.11182846380567,
      -36.64494273115682,
      -36.132056988317004,
      -35.57243517537945,
      -34.96736178987958,
      -34.320318869809576,
      -33.636948637796536,
      -32.924778897118316,
      -32.19273251151211,
      -31.450485833524056,
      -30.7077703653591,
      -29.97371831558948,
      -29.256335436328662,
      -28.562151021799487,
      -27.896056782405143,
      -27.261314107154266,
      -26.65968917712913,
      -26.091668474415684,
      -25.556710649375034,
      -25.053500120565396,
      -24.58017913233279,
      -24.134545471590883,
      -23.71421122260675,
      -23.31672347385272,
      -22.939651083463186,
      -22.58064302720375,
      -22.2374640863654,
      -21.90801317633362,
      -21.590328828434924,
      -21.28258545032424,
      -20.983083136854486,
      -20.690233048438422,
      -20.40253973723538,
      -20.118581278428138,
      -19.836987635619696,
      -19.556417332290632,
      -19.275532188308464,
      -18.99296958501551,
      -18.707311414863923,
      -18.417048520692923,
      -18.120538997137725,
      -17.81595816476944,
      -17.501237272110615,
      -17.173986944058584,
      -16.83139995424643,
      -16.470125881269837,
      -16.086107375582912,
      -15.674363796237767,
      -15.228702481689282,
      -14.74133050934201,
      -14.20233038707841,
      -13.598952808981934,
      -12.914673183288983,
      -12.127971335645027,
      -11.210869276348845,
      -10.127519316699196,
      -8.833886978335759,
      -7.281596677639612,
      -5.433994489734362,
      -3.312811647897984,
      -1.1058178056779777,
      0.66249303386412,
      1.0871086507555638,
      -0.5733965585839051,
      -3.960678837109821,
      -7.774101822201285,
      -10.971523200652422,
      -13.25462165391511,
      -14.751406860924021,
      -15.68475343894371,
      -16.242012052610335,
      -16.55416785215813,
      -16.707084633310608,
      -16.755982638820388,
      -16.736394171638302,
      -16.67139475365098,
      -16.57616167989695,
      -16.46081396748511,
      -16.33218738631026,
      -16.194955323049154,
      -16.05234610459849,
      -15.906608798609945,
      -15.759320161264023,
      -15.611589812693172,
      -15.464199256312705,
      -15.317697278419029,
      -15.172466192609368,
      -15.028768343804956,
      -14.886779083473023,
      -14.746610367633362,
      -14.608327786535202,
      -14.471962948675143,
      -14.337522549384474,
      -14.204995053896496,
      -14.074355650964264,
      -13.945569944161518,
      -13.81859671603669,
      -13.693390007609052,
      -13.569900689663239,
      -13.448077655270785,
      -13.327868728817528,
      -13.209221362192935,
      -13.092083170679892,
      -12.976402347787852,
      -12.862127988414684,
      -12.749210342404949,
      -12.63760101511413,
      -12.527253127400995,
      -12.418121444436437,
      -12.310162480325126,
      -12.203334583760439,
      -12.097598008587562,
      -11.99291497208954,
      -11.889249703057825,
      -11.786568481080506,
      -11.684839668074542,
      -11.584033732680354,
      -11.484123267958557,
      -11.385083002606322,
      -11.286889805780632,
      -11.189522685550957,
      -11.092962780927307,
      -10.997193347395351,
      -10.90219973587947,
      -10.807969365085878,
      -10.71449168712757,
      -10.62175814648425,
      -10.529762132278853,
      -10.438498923952766,
      -10.347965630472356,
      -10.258161123206765,
      -10.169085962723589,
      -10.08074231976086,
      -9.99313389067813,
      -9.906265807763326,
      -9.820144544774312,
      -9.73477781818033,
      -9.650174484520768,
      -9.566344434436825,
      -9.483298483832003,
      -9.401048262711043,
      -9.319606102234035,
      -9.238984920518778,
      -9.159198107724919,
      -9.080259410916725,
      -9.002182819269343,
      -8.924982450043583,
      -8.848672435833539,
      -8.77326681349777,
      -8.698779415199143,
      -8.62522376189434,
      -8.552612959622397,
      -8.480959598871518,
      -8.410275657287581,
      -8.34057240591235,
      -8.27186031915983,
      -8.20414898861921,
      -8.137447040811207,
      -8.071762058952991,
      -8.007100508733211,
      -7.94346766814269,
      -7.880867561284921,
      -7.819302896135305,
      -7.758775006194374,
      -7.6992837959311,
      -7.640827689937457,
      -7.583403585680881,
      -7.527006809805559,
      -7.471631077824448,
      -7.417268457198145,
      -7.363909333679253,
      -7.311542380908365,
      -7.260154533248131,
      -7.2097309618506245,
      -7.160255054026621,
      -7.111708395983185,
      -7.064070759067009,
      -7.017320089695356,
      -6.971432503168118,
      -6.926382281671639,
      -6.88214187676095,
      -6.838681916722877,
      -6.795971219224706,
      -6.75397680976797,
      -6.712663946432773,
      -6.671996151520254,
      -6.6319352507097085,
      -6.5924414203851756,
      -6.55347324380362,
      -6.514987776835235,
      -6.476940623976968,
      -6.4392860253382755,
      -6.401976955335509,
      -6.364965233689235,
      -6.328201649394849,
      -6.291636098172626,
      -6.255217733824203,
      -6.218895133877744,
      -6.182616479643022,
      -6.146329750758461,
      -6.109982934046854,
      -6.073524246335671,
      -6.036902370606723,
      -6.000066704692442,
      -5.962967621345294,
      -5.925556738342275,
      -5.887787196932059,
      -5.849613946656285,
      -5.810994034310513,
      -5.77188689452901,
      -5.732254639193246,
      -5.692062342707249,
      -5.651278319894759,
      -5.609874393216696,
      -5.56782614583573,
      -5.525113157078598,
      -5.4817192168029605,
      -5.437632515333912,
      -5.392845805773816,
      -5.347356535706949,
      -5.3011669456773935,
      -5.254284132167775,
      -5.206720073282933,
      -5.1584916157781935,
      -5.109620422739436,
      -5.060132881664514,
      -5.010059973422298,
      -4.959437103085662,
      -4.908303894298749,
      -4.856703949390639,
      -4.804684577975671,
      -4.752296497305686,
      -4.699593508021405,
      -4.646632149337582,
      -4.593471337919763,
      -4.540171994933728,
      -4.486796665795767,
      -4.433409137186484,
      -4.3800740557360385,
      -4.326856552712588,
      -4.273821878681638,
      -4.221035051887756,
      -4.168560523657883,
      -4.116461863787113,
      -4.064801468344759,
      -4.0136402919266345,
      -3.9630376058953365,
      -3.9130507836516726,
      -3.8637351135517584,
      -3.8151436396618443,
      -3.767327030075651,
      -3.720333472217896,
      -3.674208594205086,
      -3.6289954110034772,
      -3.5847342939512306,
      -3.541462961951014,
      -3.4992164925037317,
      -3.4580273506463755,
      -3.417925433745861,
      -3.378938130070841,
      -3.34109038905539,
      -3.3044048011448,
      -3.2689016851799035,
      -3.2345991812797736,
      -3.2015133472809154,
      -3.169658256839236,
      -3.1390460973522716,
      -3.1096872659800434,
      -3.081590462047923,
      -3.054762774255093,
      -3.0292097611001045,
      -3.004935523034935,
      -2.9819427648708485,
      -2.9602328470015316,
      -2.939805824010766,
      -2.9206604692606497,
      -2.9027942840234022,
      -2.8862034897162436,
      -2.8708830017638576,
      -2.8568263836081798,
      -2.84402577929066,
      -2.8324718230756663,
      -2.8221535244774554,
      -2.8130581270984223,
      -2.8051709396625935,
      -2.7984751376490813,
      -2.7929515340492372,
      -2.7885783178733803,
      -2.785330759242921,
      -2.7831808802062374,
      -2.78209709081656,
      -2.7820437905868856,
      -2.7829809360737645,
      -2.7848635763128016,
      -2.7876413589182913,
      -2.791258010973019,
      -2.7956508005771985,
      -2.8007499867184205,
      -2.8064782675124578,
      -2.8127502392578663,
      -2.8194718817167175,
      -2.8265400880002067,
      -2.833842260795083,
      -2.841255999882386,
      -2.8486489092166556,
      -2.8558785546778376,
      -2.862792606028841,
      -2.8692291980277895,
      -2.875017545964198,
      -2.8799788493987233,
      -2.883927514579776,
      -2.8866727200125286,
      -2.8880203412657846,
      -2.8877752394405043,
      -2.885743903485394,
      -2.8817374194017864,
      -2.875574720250129,
      -2.8670860503647866,
      -2.8561165567609903,
      -2.842529901586177,
      -2.8262117734486614,
      -2.807073164420304,
      -2.7850532747855095,
      -2.7601219107852293,
      -2.732281252336932,
      -2.701566888080209,
      -2.6680480435054,
      -2.631826962588457,
      -2.5930374423925873,
      -2.5518425603484607,
      -2.508431672622158,
      -2.463016796063311,
      -2.4158285131554713,
      -2.367111557403656,
      -2.317120244518023,
      -2.266113912775203,
      -2.21435252462876,
      -2.1620925627490184,
      -2.1095833291218113,
      -2.057063728020836,
      -2.0047595846907074,
      -1.9528815237230823,
      -1.9016234057303016,
      -1.851161299449955,
      -1.801652949422694,
      -1.753237687037612,
      -1.7060367250295583,
      -1.6601537719184156,
      -1.6156759027515788,
      -1.5726746251938373,
      -1.5312070847508519,
      -1.4913173589904405,
      -1.453037797488066,
      -1.416390371311027,
      -1.381388002845374,
      -1.348035853308227,
      -1.3163325511931223,
      -1.2862713501959888,
      -1.2578412095418656,
      -1.2310277934283187,
      -1.2058143892373918,
      -1.1821827465814394,
      -1.160113840990018,
      -1.1395885673354256,
      -1.1205883689985319,
      -1.1030958092059784,
      -1.0870950913152155,
      -1.0725725346840131,
      -1.0595170126457831,
      -1.0479203586736263,
      -1.0377777462906579,
      -1.029088047556137,
      -1.0218541741041087,
      -1.0160834035869426,
      -1.0117876930059166,
      -1.0089839787221777,
      -1.007694460752051,
      -1.007946866165621,
      -1.0097746828511278,
      -1.0132173502634956,
      -1.0183203877857094,
      -1.0251354335535368,
      -1.0337201565575604,
      -1.0441379918529892,
      -1.0564576322027452,
      -1.070752188375601,
      -1.0870979040461526,
      -1.1055722786114108,
      -1.1262514119404488,
      -1.14920633886606,
      -1.1744980693417784,
      -1.2021709958419668,
      -1.2322442793555322,
      -1.2647007914459163,
      -1.2994731923452463,
      -1.3364267952513664,
      -1.375339049992652,
      -1.4158758349939182,
      -1.4575653462971516,
      -1.4997712842922395,
      -1.5416682990211372,
      -1.5822242137935039,
      -1.6201951960755911,
      -1.6541413376000014,
      -1.6824703201872016,
      -1.7035150692084056,
      -1.7156467304039191,
      -1.7174167879596691,
      -1.7077127644807844,
      -1.68590334190033,
      -1.6519445645892805,
      -1.6064221656724165,
      -1.5505166607220344,
      -1.485894767100815,
      -1.4145472755605626,
      -1.3386039443786801,
      -1.2601572398280858,
      -1.1811196762854248,
      -1.1031279090070178,
      -1.0274950703216268,
      -0.9552042901342928,
      -0.8869320354397692,
      -0.8230893050266141,
      -0.7638704912064087,
      -0.7093025050428081,
      -0.6592895677655086,
      -0.6136513715286895,
      -0.5721539418430122,
      -0.5345335409392971,
      -0.5005144759461233,
      -0.46982187194383185,
      -0.4421904673838628,
      -0.4173703829205011,
      -0.39513066649554673,
      -0.3752612642815567,
      -0.35757392794794063,
      -0.34190245212151193,
      -0.3281025436010776,
      -0.31605155496375326,
      -0.3056482672488259,
      -0.29681287723531957,
      -0.2894873328343761,
      -0.28363616493484733,
      -0.27924798681269736,
      -0.2763378763034896,
      -0.27495092745880023,
      -0.27516736784907736,
      -0.2771098014337503,
      -0.28095338083813926,
      -0.28694007642673935,
      -0.29539875250786385,
      -0.30677357071648426,
      -0.32166443608905304,
      -0.3408849162900296,
      -0.3655453530759245,
      -0.39717137157202487,
      -0.43786872325701776,
      -0.4905372722114332,
      -0.5590970613336133,
      -0.6485493858295333,
      -0.7642719573506263,
      -0.9088641742662773,
      -1.0730437412371785,
      -1.2185492719187785,
      -1.2710078135357294,
      -1.1707724293257282,
      -0.9519774099201461,
      -0.7103394964166343,
      -0.5094055228380134,
      -0.3624919797252657,
      -0.2602152859525475,
      -0.18971802322131914,
      -0.1407433526782187,
      -0.10620208788496288,
      -0.08141191926842872,
      -0.06330611997845681,
      -0.04986139538228074,
      -0.0397240564368323,
      -0.03197331974903392,
      -0.025972077033170615,
      -0.02127208988352003,
      -0.01755297030538172,
      -0.01458230063446607,
      -0.012189148598611838,
      -0.010246196417575126,
      -0.008657495609069865,
      -0.007349952948150322,
      -0.006267328424723953,
      -0.005365948866058873,
      -0.004611609431408835,
      -0.003977308217752162,
      -0.003441572303394206,
      -0.0029872084836533863,
      -0.00260036225283684,
      -0.0022698027838862975,
      -0.001986375180594536,
      -0.0017425776462091837,
      -0.0015322327242515976,
      -0.0013502299455354916,
      -0.0011923230829324893,
      -0.0010549694623501402,
      -0.0009352018798132987,
      -0.0008305259579177932,
      -0.0007388374688333411,
      -0.0006583554175479921,
      -0.0005875676321377178,
      -0.0005251863302519269,
      -0.0004701116818794297,
      -0.0004214018111310951,
      -0.00037824800599777983,
      -0.00033995415816157754,
      -0.0003059196524206548,
      -0.00027562508009981593,
      -0.0002486202728172143,
      -0.00022451424950672354,
      -0.00020296674638035916,
      -0.00018368106075760315,
      -0.00016639798885444926,
      -0.00015089067712938478,
      -0.00013696023874802633,
      -0.00012443201260540463,
      -0.00011315236342111866,
      -0.00010298593862087275,
      -9.381331179551594e-05,
      -8.55289541092292e-05,
      -7.803948455372366e-05,
      -7.126215782858744e-05,
      -6.512355515554788e-05,
      -5.9558448759641455e-05,
      -5.4508815270884914e-05,
      -4.9922977072658446e-05,
      -4.5754853788786804e-05,
      -4.196330874742195e-05,
      -3.851157749646517e-05,
      -3.536676732592383e-05,
      -3.249941833818247e-05,
      -2.9883117958504155e-05,
      -2.7494161915453353e-05,
      -2.531125569388119e-05,
      -2.331525128875756e-05,
      -2.1488914793357257e-05,
      -1.9816720959661954e-05,
      -1.82846713826703e-05,
      -1.6880133406034173e-05,
      -1.5591697224625684e-05,
      -1.440904898923032e-05,
      -1.3322857998638031e-05,
      -1.2324676310773863e-05,
      -1.1406849312918719e-05,
      -1.0562435974985481e-05,
      -9.785137667677187e-06,
      -9.069234564458139e-06,
      -8.409528766391641e-06,
      -7.801293392390219e-06,
      -7.2402269682803435e-06,
      -6.722412527382894e-06,
      -6.244280904519958e-06,
      -5.8025777655555145e-06,
      -5.3943339682260694e-06,
      -5.016838895856184e-06,
      -4.667616447199921e-06,
      -4.344403400702841e-06,
      -4.045129903892574e-06,
      -3.7679018658415216e-06,
      -3.510985055707222e-06,
      -3.272790731464842e-06,
      -3.0518626427219255e-06,
      -2.8468652680531704e-06,
      -2.656573162231699e-06,
      -2.4798613024844437e-06,
      -2.3156963341783616e-06,
      -2.1631286270917687e-06,
      -2.0212850627788695e-06,
      -1.8893624814904666e-06,
      -1.7666217249527026e-06,
      -1.6523822173789124e-06,
      -1.5460170333200145e-06,
      -1.4469484059699177e-06,
      -1.3546436342764853e-06,
      -1.268611351352709e-06,
      -1.1883981204448408e-06,
      -1.1135853280043198e-06,
      -1.043786346428095e-06,
      -9.78643941702432e-07,
      -9.178279035819684e-07,
      -8.610328781156225e-07,
      -8.079763842291618e-07,
      -7.583969978466537e-07,
      -7.120526886004539e-07,
      -6.687192955655599e-07,
      -6.281891297471517e-07,
      -5.902696921725642e-07,
      -5.547824975142486e-07,
      -5.215619940298031e-07,
      -4.904545715237606e-07,
      -4.6131764973737956e-07,
      -4.340188402979516e-07,
      -4.084351759473009e-07,
      -3.8445240136344903e-07,
      -3.6196432037021634e-07,
      -3.40872194819856e-07,
      -3.2108419081403066e-07,
      -3.025148683496266e-07,
      -2.850847107952342e-07,
      -2.687196909033879e-07,
      -2.533508703985047e-07,
      -2.3891403037426936e-07,
      -2.2534933001934813e-07,
      -2.126009913738547e-07,
      -2.006170080340843e-07,
      -1.8934887587862217e-07,
      -1.7875134407040918e-07,
      -1.6878218472317824e-07,
      -1.5940197975969516e-07,
      -1.5057392361036246e-07,
      -1.4226364051517425e-07,
      -1.3443901528621572e-07,
      -1.2707003649568597e-07,
      -1.2012865111694453e-07,
      -1.13588629751008e-07,
      -1.0742544162058068e-07,
      -1.0161613858723598e-07,
      -9.613924750848424e-08,
      -9.09746703031051e-08,
      -8.610359114587677e-08,
      -8.150839025296271e-08,
      -7.717256377099139e-08,
      -7.30806493122193e-08,
      -6.921815671784614e-08,
      -6.557150366467758e-08,
      -6.212795575973909e-08,
      -5.8875570790804127e-08,
      -5.580314683489257e-08,
      -5.290017393915715e-08,
      -5.015678912033905e-08,
      -4.756373443976048e-08,
      -4.511231793612694e-08,
      -4.279437720917211e-08,
      -4.0602245465918596e-08,
      -3.8528719857037915e-08,
      -3.656703193688085e-08,
      -3.471082010139591e-08,
      -3.295410386289173e-08,
      -3.129125983433023e-08,
      -2.971699930293826e-08,
      -2.8226347283770985e-08,
      -2.681462294968402e-08,
      -2.54774213437796e-08,
      -2.4210596285626572e-08,
      -2.3010244389905972e-08,
      -2.1872690121090388e-08,
      -2.0794471813859996e-08,
      -1.977232859422564e-08,
      -1.8803188140160825e-08,
      -1.7884155225103912e-08,
      -1.7012500992006376e-08,
      -1.6185652909374935e-08,
      -1.5401185363402336e-08,
      -1.4656810844146175e-08,
      -1.3950371686418333e-08,
      -1.3279832329051968e-08,
      -1.2643272057989752e-08,
      -1.2038878201872992e-08,
      -1.1464939750495405e-08,
      -1.0919841368417616e-08,
      -1.0402057778334695e-08,
      -9.9101484902813e-09,
      -9.442752854065902e-09,
      -8.998585414522615e-09,
      -8.576431550032662e-09,
      -8.175143376243268e-09,
      -7.793635897917574e-09,
      -7.430883393682208e-09,
      -7.08591601818605e-09,
      -6.757816608743012e-09,
      -6.445717682962542e-09,
      -6.148798615825384e-09,
      -5.866282984617447e-09,
      -5.597436071835316e-09,
      -5.341562515434142e-09,
      -5.098004098111348e-09,
      -4.86613766648252e-09,
      -4.645373172385541e-09,
      -4.435151828851813e-09
    ]
  },
  "spectral_minus": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      -4.435151828851813e-09,
      -4.645373172385541e-09,
      -4.86613766648252e-09,
      -5.09800409811962e-09,
      -5.341562515445722e-09,
      -5.5974360718369706e-09,
      -5.866282984624064e-09,
      -6.148798615825384e-09,
      -6.445717682962542e-09,
      -6.757816608743012e-09,
      -7.08591601818605e-09,
      -7.430883393682208e-09,
      -7.7936358979275e-09,
      -8.175143376249886e-09,
      -8.57643155003597e-09,
      -8.998585414522615e-09,
      -9.442752854065902e-09,
      -9.9101484902813e-09,
      -1.0402057778334695e-08,
      -1.091984136840769e-08,
      -1.1464939750505331e-08,
      -1.2038878201889536e-08,
      -1.2643272057986443e-08,
      -1.3279832329051968e-08,
      -1.3950371686418333e-08,
      -1.4656810844146175e-08,
      -1.5401185363402336e-08,
      -1.6185652909374935e-08,
      -1.7012500992006376e-08,
      -1.7884155225103912e-08,
      -1.8803188140160825e-08,
      -1.9772328594258727e-08,
      -2.0794471813859996e-08,
      -2.1872690121090388e-08,
      -2.3010244389905972e-08,
      -2.4210596285626572e-08,
      -2.5477421343772983e-08,
      -2.6814622949743578e-08,
      -2.822634728378422e-08,
      -2.971699930288532e-08,
      -3.129125983433023e-08,
      -3.295410386289173e-08,
      -3.471082010139591e-08,
      -3.656703193688085e-08,
      -3.8528719857090855e-08,
      -4.060224546587889e-08,
      -4.279437720906623e-08,
      -4.5112317936219586e-08,
      -4.756373443976048e-08,
      -5.015678912033905e-08,
      -5.290017393915715e-08,
      -5.580314683489257e-08,
      -5.8875570790804127e-08,
      -6.212795575968615e-08,
      -6.557150366462464e-08,
      -6.921815671770056e-08,
      -7.30806493122193e-08,
      -7.717256377099139e-08,
      -8.150839025296271e-08,
      -8.610359114587677e-08,
      -9.09746703031051e-08,
      -9.613924750859011e-08,
      -1.0161613858723598e-07,
      -1.074254416204748e-07,
      -1.1358862975095506e-07,
      -1.2012865111694453e-07,
      -1.2707003649568597e-07,
      -1.3443901528621572e-07,
      -1.4226364051517425e-07,
      -1.5057392361062716e-07,
      -1.5940197975964222e-07,
      -1.6878218472328412e-07,
      -1.7875134407040918e-07,
      -1.8934887587862217e-07,
      -2.006170080340843e-07,
      -2.126009913738547e-07,
      -2.2534933001934813e-07,
      -2.3891403037426936e-07,
      -2.5335087039813413e-07,
      -2.687196909029114e-07,
      -2.850847107950224e-07,
      -3.025148683496266e-07,
      -3.2108419081403066e-07,
      -3.40872194819856e-07,
      -3.6196432037021634e-07,
      -3.8445240136344903e-07,
      -4.0843517594751264e-07,
      -4.34018840297634e-07,
      -4.6131764973685016e-07,
      -4.904545715227018e-07,
      -5.215619940298031e-07,
      -5.547824975142486e-07,
      -5.902696921725642e-07,
      -6.281891297471517e-07,
      -6.687192955668305e-07,
      -7.120526886000303e-07,
      -7.583969978468655e-07,
      -8.079763842293736e-07,
      -8.610328781156225e-07,
      -9.178279035819684e-07,
      -9.78643941702432e-07,
      -1.043786346428095e-06,
      -1.1135853280043198e-06,
      -1.1883981204427232e-06,
      -1.2686113513508031e-06,
      -1.3546436342760618e-06,
      -1.4469484059699177e-06,
      -1.5460170333200145e-06,
      -1.6523822173789124e-06,
      -1.7666217249527026e-06,
      -1.8893624814904666e-06,
      -2.021285062777599e-06,
      -2.163128627087957e-06,
      -2.3156963341758205e-06,
      -2.4798613024844437e-06,
      -2.656573162231699e-06,
      -2.8468652680531704e-06,
      -3.0518626427219255e-06,
      -3.272790731464842e-06,
      -3.510985055707222e-06,
      -3.7679018658432156e-06,
      -4.045129903890033e-06,
      -4.344403400706229e-06,
      -4.667616447199921e-06,
      -5.016838895856184e-06,
      -5.3943339682260694e-06,
      -5.8025777655555145e-06,
      -6.244280904519958e-06,
      -6.722412527384588e-06,
      -7.240226968285426e-06,
      -7.801293392395301e-06,
      -8.409528766391641e-06,
      -9.069234564458139e-06,
      -9.785137667677187e-06,
      -1.0562435974985481e-05,
      -1.1406849312918719e-05,
      -1.2324676310765392e-05,
      -1.3322857998607538e-05,
      -1.4409048989189662e-05,
      -1.5591697224625684e-05,
      -1.6880133406034173e-05,
      -1.82846713826703e-05,
      -1.9816720959661954e-05,
      -2.1488914793357257e-05,
      -2.331525128875756e-05,
      -2.531125569389813e-05,
      -2.7494161915433025e-05,
      -2.988311795847705e-05,
      -3.249941833818247e-05,
      -3.536676732592383e-05,
      -3.851157749646517e-05,
      -4.196330874742195e-05,
      -4.5754853788786804e-05,
      -4.9922977072658446e-05,
      -5.4508815270939124e-05,
      -5.955844875968211e-05,
      -6.512355515554788e-05,
      -7.126215782858744e-05,
      -7.803948455372366e-05,
      -8.55289541092292e-05,
      -9.381331179551594e-05,
      -0.00010298593862083209,
      -0.000113152363421078,
      -0.000124432012605242,
      -0.00013696023874802633,
      -0.00015089067712938478,
      -0.00016639798885444926,
      -0.00018368106075760315,
      -0.00020296674638035916,
      -0.00022451424950672354,
      -0.00024862027281732273,
      -0.00027562508010041224,
      -0.00030591965242081744,
      -0.00033995415816157754,
      -0.00037824800599777983,
      -0.0004214018111310951,
      -0.0004701116818794297,
      -0.0005251863302519269,
      -0.0005875676321372841,
      -0.0006583554175486426,
      -0.0007388374688335579,
      -0.0008305259579177932,
      -0.0009352018798132987,
      -0.0010549694623501402,
      -0.0011923230829324893,
      -0.0013502299455354916,
      -0.0015322327242494292,
      -0.00174257764621287,
      -0.001986375180601258,
      -0.0022698027838862975,
      -0.00260036225283684,
      -0.0029872084836533863,
      -0.003441572303394206,
      -0.003977308217752162,
      -0.004611609431408835,
      -0.005365948866061475,
      -0.006267328424710075,
      -0.007349952948172873,
      -0.008657495609069865,
      -0.010246196417575126,
      -0.012189148598611838,
      -0.01458230063446607,
      -0.01755297030538172,
      -0.0212720898835235,
      -0.025972077033163676,
      -0.03197331974894024,
      -0.0397240564368323,
      -0.04986139538228074,
      -0.06330611997845681,
      -0.08141191926842872,
      -0.10620208788496288,
      -0.1407433526782187,
      -0.18971802322145792,
      -0.2602152859511597,
      -0.3624919797252657,
      -0.5094055228380134,
      -0.7103394964166343,
      -0.9519774099201461,
      -1.1707724293257282,
      -1.2710078135357294,
      -1.2185492719186675,
      -1.0730437412379557,
      -0.9088641742670545,
      -0.7642719573506263,
      -0.6485493858295333,
      -0.5590970613336133,
      -0.4905372722114332,
      -0.43786872325701776,
      -0.39717137157135873,
      -0.3655453530759245,
      -0.3408849162884753,
      -0.32166443608905304,
      -0.30677357071648426,
      -0.29539875250786385,
      -0.28694007642673935,
      -0.28095338083813926,
      -0.2771098014337503,
      -0.27516736784913287,
      -0.2749509274589945,
      -0.2763378763034896,
      -0.27924798681269736,
      -0.28363616493484733,
      -0.2894873328343761,
      -0.29681287723531957,
      -0.3056482672488259,
      -0.3160515549639198,
      -0.3281025436014384,
      -0.3419024521215397,
      -0.35757392794794063,
      -0.3752612642815567,
      -0.39513066649554673,
      -0.4173703829205011,
      -0.4421904673838628,
      -0.4698218719434988,
      -0.5005144759456237,
      -0.5345335409398522,
      -0.5721539418430122,
      -0.6136513715286895,
      -0.6592895677655086,
      -0.7093025050428081,
      -0.7638704912064087,
      -0.8230893050266141,
      -0.8869320354395471,
      -0.9552042901346258,
      -1.0274950703216268,
      -1.1031279090070178,
      -1.1811196762854248,
      -1.2601572398280858,
      -1.3386039443786801,
      -1.4145472755605626,
      -1.4858947670988165,
      -1.5505166607228116,
      -1.6064221656727495,
      -1.6519445645892805,
      -1.68590334190033,
      -1.7077127644807844,
      -1.7174167879596691,
      -1.7156467304039191,
      -1.7035150692081835,
      -1.6824703201875346,
      -1.6541413375998903,
      -1.6201951960755911,
      -1.5822242137935039,
      -1.5416682990211372,
      -1.4997712842922395,
      -1.4575653462971516,
      -1.4158758349939182,
      -1.375339049992319,
      -1.3364267952521436,
      -1.2994731923452463,
      -1.2647007914459163,
      -1.2322442793555322,
      -1.2021709958419668,
      -1.1744980693417784,
      -1.14920633886606,
      -1.126251411941226,
      -1.1055722786111888,
      -1.0870979040465967,
      -1.070752188375601,
      -1.0564576322027452,
      -1.0441379918529892,
      -1.0337201565575604,
      -1.0251354335535368,
      -1.0183203877850433,
      -1.0132173502636066,
      -1.0097746828510168,
      -1.007946866165621,
      -1.007694460752051,
      -1.0089839787221777,
      -1.0117876930059166,
      -1.0160834035869426,
      -1.0218541741041087,
      -1.029088047555915,
      -1.0377777462906024,
      -1.0479203586736263,
      -1.0595170126457831,
      -1.0725725346840131,
      -1.0870950913152155,
      -1.1030958092059784,
      -1.1205883689985319,
      -1.1395885673360917,
      -1.1601138409891298,
      -1.1821827465817725,
      -1.2058143892373918,
      -1.2310277934283187,
      -1.2578412095418656,
      -1.2862713501959888,
      -1.3163325511931223,
      -1.348035853308005,
      -1.381388002845374,
      -1.41639037131025,
      -1.453037797488066,
      -1.4913173589904405,
      -1.5312070847508519,
      -1.5726746251938373,
      -1.6156759027515788,
      -1.6601537719184156,
      -1.706036725028559,
      -1.753237687037168,
      -1.801652949422694,
      -1.851161299449955,
      -1.9016234057303016,
      -1.9528815237230823,
      -2.0047595846907074,
      -2.057063728020836,
      -2.1095833291220334,
      -2.1620925627502396,
      -2.214352524628982,
      -2.266113912775203,
      -2.317120244518023,
      -2.367111557403656,
      -2.4158285131554713,
      -2.463016796063311,
      -2.508431672622824,
      -2.5518425603474615,
      -2.5930374423933644,
      -2.631826962588457,
      -2.6680480435054,
      -2.701566888080209,
      -2.732281252336932,
      -2.7601219107852293,
      -2.7850532747855095,
      -2.8070731644187497,
      -2.8262117734481063,
      -2.842529901586177,
      -2.8561165567609903,
      -2.8670860503647866,
      -2.875574720250129,
      -2.8817374194017864,
      -2.885743903485394,
      -2.8877752394409484,
      -2.8880203412657846,
      -2.8866727200133058,
      -2.883927514579776,
      -2.8799788493987233,
      -2.875017545964198,
      -2.8692291980277895,
      -2.862792606028841,
      -2.8558785546786147,
      -2.8486489092154343,
      -2.841255999881609,
      -2.833842260795083,
      -2.8265400880002067,
      -2.8194718817167175,
      -2.8127502392578663,
      -2.8064782675124578,
      -2.8007499867184205,
      -2.7956508005770875,
      -2.7912580109743512,
      -2.7876413589182913,
      -2.7848635763128016,
      -2.7829809360737645,
      -2.7820437905868856,
      -2.78209709081656,
      -2.7831808802062374,
      -2.785330759243365,
      -2.7885783178743795,
      -2.792951534048793,
      -2.7984751376490813,
      -2.8051709396625935,
      -2.8130581270984223,
      -2.8221535244774554,
      -2.8324718230757773,
      -2.844025779291104,
      -2.8568263836081798,
      -2.8708830017631914,
      -2.8862034897162436,
      -2.9027942840234022,
      -2.9206604692606497,
      -2.939805824010766,
      -2.9602328470015316,
      -2.9819427648710706,
      -3.00493552303438,
      -3.0292097611003266,
      -3.054762774253428,
      -3.081590462047923,
      -3.1096872659800434,
      -3.1390460973522716,
      -3.169658256839236,
      -3.2015133472814705,
      -3.2345991812789965,
      -3.2689016851793484,
      -3.3044048011459104,
      -3.34109038905539,
      -3.378938130070841,
      -3.417925433745861,
      -3.4580273506463755,
      -3.4992164925028435,
      -3.541462961951347,
      -3.584734293952674,
      -3.6289954110040323,
      -3.674208594205086,
      -3.720333472217896,
      -3.767327030075651,
      -3.8151436396618443,
      -3.8637351135520914,
      -3.9130507836500072,
      -3.9630376058956696,
      -4.013640291927079,
      -4.0648014683440925,
      -4.116461863787113,
      -4.168560523657883,
      -4.221035051887756,
      -4.273821878681638,
      -4.326856552711811,
      -4.3800740557361495,
      -4.433409137186484,
      -4.486796665795545,
      -4.540171994933728,
      -4.593471337919763,
      -4.646632149337582,
      -4.699593508021405,
      -4.7522964973042425,
      -4.804684577975005,
      -4.856703949389862,
      -4.908303894299082,
      -4.959437103085662,
      -5.010059973422298,
      -5.060132881664514,
      -5.109620422739436,
      -5.1584916157783045,
      -5.2067200732838215,
      -5.254284132169662,
      -5.301166945676505,
      -5.347356535705727,
      -5.392845805773816,
      -5.437632515333912,
      -5.4817192168029605,
      -5.525113157078598,
      -5.567826145835397,
      -5.60987439321603,
      -5.651278319894759,
      -5.692062342707138,
      -5.732254639193246,
      -5.77188689452901,
      -5.810994034310513,
      -5.849613946656285,
      -5.887787196931726,
      -5.925556738343385,
      -5.962967621344961,
      -6.00006670469333,
      -6.036902370606723,
      -6.073524246335671,
      -6.109982934046854,
      -6.146329750758461,
      -6.182616479644243,
      -6.218895133877855,
      -6.255217733824314,
      -6.291636098170739,
      -6.32820164939496,
      -6.364965233689235,
      -6.401976955335509,
      -6.4392860253382755,
      -6.476940623976968,
      -6.514987776835124,
      -6.553473243803176,
      -6.592441420386397,
      -6.63193525070882,
      -6.671996151520254,
      -6.712663946432773,
      -6.75397680976797,
      -6.795971219224706,
      -6.8386819167221,
      -6.882141876761061,
      -6.92638228167064,
      -6.971432503167896,
      -7.017320089695356,
      -7.064070759067009,
      -7.111708395983185,
      -7.160255054026621,
      -7.2097309618509575,
      -7.260154533247798,
      -7.311542380907476,
      -7.363909333678809,
      -7.417268457198922,
      -7.471631077824448,
      -7.527006809805559,
      -7.583403585680881,
      -7.640827689937457,
      -7.699283795932099,
      -7.75877500619504,
      -7.819302896133973,
      -7.880867561286031,
      -7.94346766814269,
      -8.007100508733211,
      -8.071762058952991,
      -8.137447040811207,
      -8.204148988619098,
      -8.271860319159273,
      -8.34057240591235,
      -8.410275657286359,
      -8.480959598871518,
      -8.552612959622397,
      -8.62522376189434,
      -8.698779415199143,
      -8.77326681349655,
      -8.848672435833315,
      -8.924982450044583,
      -9.002182819269011,
      -9.080259410916725,
      -9.159198107724919,
      -9.238984920518778,
      -9.319606102234035,
      -9.401048262711043,
      -9.483298483833114,
      -9.566344434437601,
      -9.650174484520214,
      -9.734777818179552,
      -9.820144544774312,
      -9.906265807763326,
      -9.99313389067813,
      -10.08074231976086,
      -10.169085962722146,
      -10.258161123206545,
      -10.347965630473354,
      -10.438498923952766,
      -10.529762132278853,
      -10.62175814648425,
      -10.71449168712757,
      -10.807969365085878,
      -10.902199735880913,
      -10.997193347394019,
      -11.092962780926419,
      -11.189522685551623,
      -11.286889805782074,
      -11.385083002606322,
      -11.484123267958557,
      -11.584033732680354,
      -11.684839668074542,
      -11.786568481080174,
      -11.889249703056493,
      -11.992914972090096,
      -12.097598008588562,
      -12.203334583760439,
      -12.310162480325126,
      -12.418121444436437,
      -12.527253127400995,
      -12.637601015113242,
      -12.749210342405615,
      -12.862127988414684,
      -12.976402347789184,
      -13.092083170679892,
      -13.209221362192935,
      -13.327868728817528,
      -13.448077655270785,
      -13.56990068966435,
      -13.69339000760883,
      -13.818596716036469,
      -13.945569944161518,
      -14.07435565096371,
      -14.204995053896496,
      -14.337522549384474,
      -14.471962948675143,
      -14.608327786535202,
      -14.746610367633473,
      -14.886779083473133,
      -15.028768343805066,
      -15.172466192610479,
      -15.317697278419029,
      -15.464199256312705,
      -15.611589812693172,
      -15.759320161264023,
      -15.906608798610833,
      -16.052346104596715,
      -16.194955323048266,
      -16.33218738630915,
      -16.46081396748511,
      -16.57616167989695,
      -16.67139475365098,
      -16.736394171638302,
      -16.755982638818836,
      -16.707084633312164,
      -16.554167852157462,
      -16.242012052611,
      -15.68475343894371,
      -14.751406860924021,
      -13.25462165391511,
      -10.971523200652422,
      -7.774101822201285,
      -3.960678837109599,
      -0.5733965585870138,
      1.0871086507489025,
      0.6624930338623436,
      -1.1058178056779777,
      -3.312811647897984,
      -5.433994489734362,
      -7.281596677639612,
      -8.833886978336203,
      -10.127519316698086,
      -11.210869276347069,
      -12.127971335646137,
      -12.914673183288983,
      -13.598952808981934,
      -14.20233038707841,
      -14.74133050934201,
      -15.228702481689727,
      -15.674363796237767,
      -16.086107375582472,
      -16.470125881270725,
      -16.83139995424643,
      -17.173986944058584,
      -17.501237272110615,
      -17.81595816476944,
      -18.120538997137725,
      -18.417048520691814,
      -18.707311414865035,
      -18.99296958501551,
      -19.275532188309352,
      -19.556417332290632,
      -19.836987635619696,
      -20.118581278428138,
      -20.40253973723538,
      -20.690233048438643,
      -20.983083136855374,
      -21.28258545032491,
      -21.590328828435148,
      -21.90801317633362,
      -22.2374640863654,
      -22.58064302720375,
      -22.939651083463186,
      -23.31672347385294,
      -23.71421122260542,
      -24.134545471588442,
      -24.58017913233124,
      -25.053500120565396,
      -25.556710649375034,
      -26.091668474415684,
      -26.65968917712913,
      -27.261314107154266,
      -27.89605678240448,
      -28.562151021801483,
      -29.256335436328218,
      -29.97371831558859,
      -30.7077703653591,
      -31.450485833524056,
      -32.19273251151211,
      -32.924778897118316,
      -33.63694863779587,
      -34.320318869809796,
      -34.96736178987581,
      -35.57243517538167,
      -36.132056988317004,
      -36.64494273115682,
      -37.11182846380567,
      -37.53513519257146,
      -37.91854526446103,
      -38.26655885539054,
      -38.58408395478996,
      -38.876093409406785,
      -39.14736350843695,
      -39.40229379218296,
      -39.64479838679691,
      -39.87825470004669,
      -40.10549447072931,
      -40.32882354123157,
      -40.55005915562049,
      -40.77057627316716,
      -40.99135686409072,
      -41.213038207941864,
      -41.43595779445253,
      -41.660193569072575,
      -41.88559904601274,
      -42.11183331351265,
      -42.33838625514608,
      -42.56459946914681,
      -42.78968343289513,
      -43.01273146653606,
      -43.23273102249736,
      -43.44857278259906,
      -43.65905799235459,
      -43.86290440892671,
      -44.05875118919367,
      -44.245162998941765,
      -44.42063358450632,
      -44.583589014052905,
      -44.732390766926144,
      -44.8653388257354,
      -44.98067490629553,
      -45.076585945080794,
      -45.151207951514834,
      -45.20263032320892,
      -45.22890071548069,
      -45.228030551999865,
      -45.198001260824626,
      -45.13677131907734,
      -45.04228418991496,
      -44.91247723674485,
      -44.74529170161334,
      -44.53868383670434,
      -44.290637279553515,
      -43.999176762991695,
      -43.662383249283735,
      -43.27841057340609,
      -42.845503671663955,
      -42.362018457700046,
      -41.82644338685182,
      -41.23742272040243,
      -40.59378146189885,
      -39.894551887128756,
      -39.13900152617566,
      -38.326662379733364,
      -37.45736106203657,
      -36.531249460161284,
      -35.54883538583597,
      -34.5110125738688,
      -33.419089255693365,
      -32.274814413097545,
      -31.080400703619393,
      -29.838542954820912,
      -28.552431059657437,
      -27.225756080989427,
      -25.86270840066551,
      -24.467966837567356,
      -23.046677817286422,
      -21.6044239078903,
      -20.147181340874454,
      -18.68126650771318,
      -17.213271847736245,
      -15.749992002990876,
      -14.29834158579868,
      -12.865266355232885,
      -11.457649998348085,
      -10.082219029833306,
      -8.745448532117006,
      -7.453471536220224,
      -6.211994779662611,
      -5.0262233704956305,
      -3.900796546051577,
      -2.8397362621572775,
      -1.8464098126473871,
      -0.9235070958959479,
      -0.0730325523854436,
      0.7036887675238024,
      1.4059920509297275,
      2.0338419482608394,
      2.587791955559471,
      3.068935933457695,
      3.4788538344106,
      3.8195536976726174,
      4.093411870575769,
      4.303113242507095,
      4.451593054503933,
      4.541981592234734,
      4.577552801626528,
      4.561677600148695,
      4.497782405381123,
      4.389313174963716,
      4.239705054522425,
      4.052357565243803,
      3.830615131176218,
      3.5777526466196363,
      3.2969657129120478,
      2.991365128488077,
      2.6639751913950516,
      2.3177353656802513,
      1.9555048679595899,
      1.5800697440109257,
      1.1941520242870762,
      0.8004205685989696,
      0.40150323159293677,
      8.881784197001252e-13,
      -0.4015032315911604,
      -0.8004205685989696,
      -1.1941520242868542,
      -1.5800697440095934,
      -1.9555048679584797,
      -2.3177353656809174,
      -2.663975191393053,
      -2.991365128487633,
      -3.2969657129104935,
      -3.5777526466198584,
      -3.8306151311764403,
      -4.052357565241138,
      -4.239705054522647,
      -4.389313174961718,
      -4.497782405379125,
      -4.561677600148695,
      -4.5775528016258615,
      -4.541981592234734,
      -4.45159305450149,
      -4.303113242503764,
      -4.093411870573105,
      -3.8195536976719513,
      -3.4788538344106,
      -3.0689359334568067,
      -2.5877919555576945,
      -2.0338419482601733,
      -1.4059920509290613,
      -0.7036887675253567,
      0.0730325523849995,
      0.9235070958952818,
      1.846409812646721,
      2.8397362621577216,
      3.900796546052021,
      5.0262233704958525,
      6.211994779665497,
      7.453471536221112,
      8.745448532118116,
      10.082219029834638,
      11.457649998348751,
      12.865266355231775,
      14.29834158579979,
      15.749992002991098,
      17.21327184773802,
      18.68126650771318,
      20.14718134087512,
      21.6044239078923,
      23.046677817287087,
      24.467966837566024,
      25.862708400664847,
      27.22575608098854,
      28.5524310596581,
      29.838542954822465,
      31.080400703619393,
      32.27481441309887,
      33.419089255696036,
      34.5110125738679,
      35.54883538583597,
      36.531249460161504,
      37.457361062038345,
      38.326662379733364,
      39.13900152617589,
      39.89455188712965,
      40.59378146189885,
      41.23742272040043,
      41.82644338685271,
      42.362018457700934,
      42.845503671663735,
      43.27841057340498,
      43.66238324928218,
      43.999176762990814,
      44.290637279553515,
      44.53868383670434,
      44.745291701614896,
      44.91247723674707,
      45.04228418991563,
      45.13677131907778,
      45.19800126082529,
      45.228030551999865,
      45.228900715479355,
      45.20263032320892,
      45.151207951513506,
      45.076585945079906,
      44.98067490629598,
      44.865338825736735,
      44.73239076692836,
      44.58358901405224,
      44.42063358450654,
      44.245162998941325,
      44.058751189193444,
      43.86290440892671,
      43.65905799235481,
      43.448572782600166,
      43.23273102249647,
      43.01273146653606,
      42.78968343289469,
      42.56459946914903,
      42.338386255145636,
      42.11183331351043,
      41.88559904601341,
      41.6601935690748,
      41.435957794453635,
      41.213038207941864,
      40.991356864092054,
      40.77057627316716,
      40.5500591556196,
      40.32882354123224,
      40.10549447072931,
      39.87825470004714,
      39.64479838679691,
      39.402293792184295,
      39.147363508437834,
      38.876093409407005,
      38.58408395478996,
      38.26655885538677,
      37.91854526446103,
      37.53513519256968,
      37.11182846380434,
      36.64494273115615,
      36.132056988320116,
      35.572435175380114,
      34.967361789874474,
      34.32031886981113,
      33.63694863779587,
      32.92477889712231,
      32.19273251151611,
      31.450485833522723,
      30.707770365358876,
      29.97371831558837,
      29.256335436328662,
      28.562151021801483,
      27.89605678240825,
      27.261314107155155,
      26.659689177131128,
      26.091668474415464,
      25.556710649374146,
      25.053500120564955,
      24.580179132332347,
      24.134545471588442,
      23.71421122260653,
      23.316723473853607,
      22.939651083464298,
      22.58064302720264,
      22.2374640863654,
      21.90801317633273,
      21.590328828437144,
      21.28258545032402,
      20.98308313685515,
      20.6902330484402,
      20.40253973723649,
      20.11858127842725,
      19.836987635619696,
      19.556417332290856,
      19.27553218830913,
      18.99296958501573,
      18.707311414865035,
      18.417048520691814,
      18.12053899713817,
      17.81595816477011,
      17.501237272111283,
      17.17398694405814,
      16.83139995424776,
      16.470125881269617,
      16.08610737558358,
      15.6743637962371,
      15.228702481689282,
      14.741330509342898,
      14.202330387079298,
      13.598952808981934,
      12.914673183286984,
      12.12797133564436,
      11.210869276347957,
      10.127519316699862,
      8.833886978335759,
      7.28159667763939,
      5.433994489735028,
      3.3128116478986502,
      1.1058178056828627,
      -0.6624930338596791,
      -1.087108650746682,
      0.5733965585872358,
      3.9606788371053803,
      7.77410182220617,
      10.971523200653754,
      13.254621653912668,
      14.751406860924243,
      15.684753438943266,
      16.242012052611887,
      16.554167852157242,
      16.707084633310387,
      16.755982638819056,
      16.736394171637414,
      16.671394753651203,
      16.576161679897172,
      16.46081396748711,
      16.33218738630937,
      16.19495532304871,
      16.052346104597603,
      15.9066087986095,
      15.759320161263801,
      15.611589812692728,
      15.464199256311817,
      15.317697278420695,
      15.172466192610479,
      15.02876834380562,
      14.886779083473911,
      14.746610367632918,
      14.608327786536645,
      14.471962948674477,
      14.337522549384364,
      14.204995053894942,
      14.074355650964154,
      13.945569944161186,
      13.818596716037469,
      13.693390007607498,
      13.569900689662795,
      13.448077655271117,
      13.327868728817638,
      13.209221362192825,
      13.092083170680668,
      12.97640234778874,
      12.862127988414462,
      12.74921034240517,
      12.637601015114353,
      12.527253127401107,
      12.418121444436213,
      12.310162480325237,
      12.203334583759995,
      12.09759800858723,
      11.992914972089208,
      11.889249703056715,
      11.78656848107984,
      11.684839668074876,
      11.584033732681021,
      11.484123267958779,
      11.38508300260721,
      11.28688980578163,
      11.1895226855514,
      11.092962780927529,
      10.997193347394019,
      10.902199735882023,
      10.807969365085658,
      10.714491687126682,
      10.62175814648425,
      10.529762132277964,
      10.438498923953098,
      10.347965630473244,
      10.258161123206877,
      10.169085962722146,
      10.080742319759416,
      9.993133890679351,
      9.906265807762772,
      9.820144544775422,
      9.734777818179552,
      9.650174484522545,
      9.566344434438268,
      9.48329848383256,
      9.40104826271082,
      9.319606102232925,
      9.238984920519444,
      9.15919810772381,
      9.080259410917503,
      9.002182819269233,
      8.92498245004536,
      8.848672435833427,
      8.773266813497106,
      8.698779415199143,
      8.625223761893896,
      8.552612959622508,
      8.480959598871518,
      8.410275657287691,
      8.340572405911683,
      8.27186031915983,
      8.204148988617877,
      8.13744704081154,
      8.07176205895177,
      8.007100508732545,
      7.943467668143689,
      7.880867561284699,
      7.819302896134861,
      7.758775006194374,
      7.699283795932321,
      7.640827689937679,
      7.583403585680992,
      7.5270068098044485,
      7.4716310778237816,
      7.417268457198256,
      7.363909333679697,
      7.311542380908143,
      7.260154533247687,
      7.2097309618508465,
      7.160255054027953,
      7.111708395984517,
      7.064070759067453,
      7.017320089695134,
      6.971432503168784,
      6.926382281670973,
      6.882141876760728,
      6.838681916721878,
      6.795971219224484,
      6.753976809768192,
      6.712663946432551,
      6.671996151519144,
      6.6319352507098195,
      6.5924414203847315,
      6.553473243803287,
      6.514987776836123,
      6.476940623974747,
      6.439286025337609,
      6.401976955335398,
      6.364965233688902,
      6.328201649395293,
      6.291636098170295,
      6.255217733824314,
      6.218895133878521,
      6.182616479643355,
      6.146329750758239,
      6.109982934046854,
      6.073524246336004,
      6.036902370608055,
      6.000066704692442,
      5.962967621345516,
      5.925556738341831,
      5.887787196932726,
      5.849613946655952,
      5.810994034311512,
      5.771886894528455,
      5.732254639193801,
      5.692062342707471,
      5.651278319895869,
      5.609874393216363,
      5.567826145835841,
      5.525113157078376,
      5.481719216800629,
      5.437632515333135,
      5.392845805772373,
      5.347356535706949,
      5.301166945676616,
      5.254284132168996,
      5.206720073283266,
      5.158491615779637,
      5.109620422738326,
      5.060132881664736,
      5.01005997342352,
      4.959437103085329,
      4.908303894299637,
      4.856703949390528,
      4.804684577975005,
      4.752296497303465,
      4.6995935080207385,
      4.646632149337915,
      4.593471337919985,
      4.540171994933395,
      4.486796665795989,
      4.433409137184596,
      4.38007405573515,
      4.326856552711034,
      4.2738218786817495,
      4.221035051886868,
      4.168560523657439,
      4.116461863786891,
      4.064801468344426,
      4.0136402919264125,
      3.9630376058952255,
      3.9130507836511175,
      3.8637351135517584,
      3.8151436396627325,
      3.76732703007443,
      3.720333472217452,
      3.674208594203643,
      3.628995411003144,
      3.5847342939518967,
      3.541462961951014,
      3.4992164925030655,
      3.4580273506458203,
      3.4179254337451948,
      3.378938130071618,
      3.341090389055279,
      3.3044048011460214,
      3.2689016851807917,
      3.2345991812791075,
      3.2015133472809154,
      3.169658256839236,
      3.1390460973530487,
      3.1096872659807095,
      3.081590462047923,
      3.054762774253872,
      3.0292097610994384,
      3.0049355230332697,
      2.9819427648707375,
      2.9602328470020867,
      2.939805824010322,
      2.920660469261649,
      2.9027942840248455,
      2.8862034897162436,
      2.8708830017646347,
      2.8568263836079577,
      2.844025779291881,
      2.8324718230755552,
      2.8221535244771223,
      2.8130581270991994,
      2.8051709396631486,
      2.7984751376497474,
      2.792951534049015,
      2.7885783178742685,
      2.785330759243587,
      2.7831808802054603,
      2.782097090816227,
      2.7820437905864415,
      2.7829809360726543,
      2.7848635763126905,
      2.787641358916515,
      2.79125801097424,
      2.7956508005769765,
      2.8007499867175323,
      2.8064782675110145,
      2.8127502392587544,
      2.8194718817157183,
      2.826540088000762,
      2.833842260795305,
      2.841255999882386,
      2.8486489092167666,
      2.8558785546781706,
      2.862792606028508,
      2.8692291980282336,
      2.875017545963865,
      2.8799788493988343,
      2.8839275145781107,
      2.886672720013528,
      2.8880203412660066,
      2.8877752394409484,
      2.8857439034837284,
      2.8817374194028966,
      2.8755747202512394,
      2.8670860503634543,
      2.8561165567624336,
      2.8425299015876204,
      2.826211773447662,
      2.8070731644179725,
      2.7850532747852874,
      2.7601219107852293,
      2.732281252335822,
      2.701566888080986,
      2.668048043505955,
      2.631826962588568,
      2.5930374423924762,
      2.5518425603475725,
      2.508431672622491,
      2.4630167960625338,
      2.4158285131560264,
      2.367111557403212,
      2.317120244518689,
      2.2661139127750918,
      2.21435252462876,
      2.1620925627483523,
      2.1095833291221444,
      2.0570637280199477,
      2.0047595846907074,
      1.9528815237236374,
      1.9016234057307457,
      1.8511612994498439,
      1.8016529494243594,
      1.753237687037279,
      1.7060367250291142,
      1.6601537719181936,
      1.6156759027520229,
      1.5726746251932822,
      1.5312070847506298,
      1.4913173589908846,
      1.4530377974877329,
      1.416390371310139,
      1.3813880028463732,
      1.34803585330745,
      1.3163325511931223,
      1.2862713501959888,
      1.2578412095415326,
      1.2310277934286518,
      1.2058143892370587,
      1.1821827465811063,
      1.160113840989907,
      1.1395885673362027,
      1.1205883689984208,
      1.1030958092068666,
      1.0870950913153266,
      1.0725725346835135,
      1.0595170126455056,
      1.0479203586739594,
      1.0377777462908244,
      1.0290880475559705,
      1.0218541741053855,
      1.016083403586887,
      1.01178769300575,
      1.0089839787221777,
      1.007694460751496,
      1.0079468661651214,
      1.0097746828506837,
      1.0132173502634956,
      1.0183203877851543,
      1.025135433554536,
      1.0337201565568943,
      1.0441379918533222,
      1.0564576322029673,
      1.070752188375823,
      1.0870979040465967,
      1.1055722786110778,
      1.126251411941337,
      1.1492063388669482,
      1.1744980693422225,
      1.2021709958407456,
      1.2322442793559762,
      1.2647007914461383,
      1.2994731923453573,
      1.3364267952519215,
      1.3753390499909868,
      1.4158758349945844,
      1.4575653462975957,
      1.4997712842925726,
      1.5416682990219144,
      1.5822242137936149,
      1.6201951960754801,
      1.6541413375995573,
      1.6824703201882008,
      1.7035150692081835,
      1.715646730403808,
      1.7174167879604463,
      1.7077127644816725,
      1.685903341900996,
      1.6519445645891695,
      1.6064221656724165,
      1.5505166607232557,
      1.4858947671003708,
      1.4145472755595634,
      1.3386039443796793,
      1.260157239828974,
      1.1811196762847587,
      1.103127909007684,
      1.0274950703215158,
      0.9552042901348479,
      0.886932035439103,
      0.8230893050270582,
      0.7638704912074634,
      0.7093025050429191,
      0.6592895677656752,
      0.6136513715282454,
      0.5721539418427346,
      0.5345335409396301,
      0.5005144759458457,
      0.4698218719430547,
      0.44219046738397383,
      0.4173703829195574,
      0.39513066649610185,
      0.3752612642819453,
      0.3575739279480794,
      0.3419024521215952,
      0.3281025436007723,
      0.31605155496394755,
      0.30564826724885363,
      0.29681287723540284,
      0.28948733283459815,
      0.2836361649344865,
      0.2792479868125586,
      0.2763378763033786,
      0.2749509274587725,
      0.2751673678491606,
      0.2771098014338058,
      0.280953380838056,
      0.28694007642698915,
      0.29539875250822467,
      0.3067735707162622,
      0.32166443608905304,
      0.3408849162886973,
      0.3655453530754804,
      0.3971713715716363,
      0.43786872325846105,
      0.49053727221232135,
      0.5590970613335022,
      0.6485493858288116,
      0.7642719573498491,
      0.9088641742673875,
      1.0730437412372895,
      1.2185492719188895,
      1.271007813533842,
      1.1707724293229527,
      0.9519774099222555,
      0.71033949641508,
      0.5094055228377359,
      0.3624919797247661,
      0.26021528595313037,
      0.18971802322162445,
      0.1407433526784685,
      0.10620208788486574,
      0.08141191926797076,
      0.06330611997842212,
      0.0498613953822738,
      0.03972405643681148,
      0.03197331974895412,
      0.025972077033038776,
      0.021272089883537376,
      0.01755297030536264,
      0.014582300634450457,
      0.012189148598606633,
      0.010246196417582065,
      0.008657495609062926,
      0.007349952948157261,
      0.006267328424726555,
      0.00536594886606321,
      0.004611609431421845,
      0.003977308217756933,
      0.003441572303399844,
      0.0029872084836533863,
      0.002600362252837274,
      0.002269802783886731,
      0.001986375180593452,
      0.001742577646208967,
      0.0015322327242505134,
      0.0013502299455344074,
      0.0011923230829359588,
      0.0010549694623501402,
      0.0009352018798130819,
      0.00083052595791801,
      0.0007388374688336663,
      0.0006583554175489678,
      0.000587567632137501,
      0.0005251863302512764,
      0.0004701116818793213,
      0.000421401811132884,
      0.00037824800599788825,
      0.00033995415816271595,
      0.00030591965242027534,
      0.0002756250800996533,
      0.00024862027281743115,
      0.00022451424950664222,
      0.00020296674638016943,
      0.0001836810607578471,
      0.00016639798885455769,
      0.00015089067712930346,
      0.00013696023874797212,
      0.0001244320126052962,
      0.00011315236342102379,
      0.00010298593862087275,
      9.381331179548883e-05,
      8.552895410925631e-05,
      7.80394845537101e-05,
      7.126215782854678e-05,
      6.512355515538525e-05,
      5.955844875973632e-05,
      5.450881527087136e-05,
      4.992297707268555e-05,
      4.575485378878003e-05,
      4.196330874736774e-05,
      3.851157749646517e-05,
      3.536676732591705e-05,
      3.24994183382028e-05,
      2.988311795849738e-05,
      2.74941619154398e-05,
      2.5311255693908296e-05,
      2.331525128875756e-05,
      2.148891479337081e-05,
      1.981672095966534e-05,
      1.8284671382663524e-05,
      1.6880133405996903e-05,
      1.559169722463585e-05,
      1.440904898920999e-05,
      1.3322857998614314e-05,
      1.2324676310756922e-05,
      1.1406849312903472e-05,
      1.0562435974983787e-05,
      9.785137667672105e-06,
      9.069234564449669e-06,
      8.409528766395029e-06,
      7.801293392396995e-06,
      7.240226968268485e-06,
      6.7224125273930585e-06,
      6.24428090451657e-06,
      5.802577765557209e-06,
      5.394333968223528e-06,
      5.016838895857031e-06,
      4.667616447193992e-06,
      4.34440340070877e-06,
      4.045129903888339e-06,
      3.7679018658457567e-06,
      3.510985055708069e-06,
      3.27279073145976e-06,
      3.0518626427253136e-06,
      2.8468652680514763e-06,
      2.65657316223424e-06,
      2.4798613024840202e-06,
      2.315696334173703e-06,
      2.163128627092192e-06,
      2.0212850627771754e-06,
      1.8893624814913137e-06,
      1.766621724952279e-06,
      1.6523822173763713e-06,
      1.5460170333200145e-06,
      1.4469484059682237e-06,
      1.3546436342769088e-06,
      1.2686113513522855e-06,
      1.188398120443782e-06,
      1.1135853280036845e-06,
      1.0437863464278832e-06,
      9.78643941701585e-07,
      9.178279035819684e-07,
      8.610328781156225e-07,
      8.079763842293736e-07,
      7.583969978458067e-07,
      7.120526885993951e-07,
      6.687192955653482e-07,
      6.281891297463047e-07,
      5.90269692171823e-07,
      5.547824975140369e-07,
      5.215619940293795e-07,
      4.904545715234429e-07,
      4.6131764973695604e-07,
      4.340188402974222e-07,
      4.0843517594708913e-07,
      3.844524013640843e-07,
      3.6196432036958106e-07,
      3.40872194819856e-07,
      3.2108419081403066e-07,
      3.0251486834994425e-07,
      2.8508471079491654e-07,
      2.6871969090322906e-07,
      2.5335087039818707e-07,
      2.389140303744282e-07,
      2.2534933001924225e-07,
      2.1260099137380176e-07,
      2.0061700803403135e-07,
      1.8934887587841042e-07,
      1.7875134407051506e-07,
      1.6878218472333706e-07,
      1.5940197975980104e-07,
      1.5057392361036246e-07,
      1.4226364051517425e-07,
      1.344390152865863e-07,
      1.2707003649563303e-07,
      1.2012865111686512e-07,
      1.1358862975084918e-07,
      1.0742544162050127e-07,
      1.0161613858723598e-07,
      9.613924750856364e-08,
      9.097467030313157e-08,
      8.610359114582383e-08,
      8.150839025290977e-08,
      7.717256377101786e-08,
      7.308064931227224e-08,
      6.921815671763439e-08,
      6.557150366470405e-08,
      6.212795575963321e-08,
      5.88755707908703e-08,
      5.580314683491904e-08,
      5.2900173939183616e-08,
      5.0156789120352284e-08,
      4.756373443978695e-08,
      4.511231793614018e-08,
      4.279437720914564e-08,
      4.0602245465918596e-08,
      3.852871985705115e-08,
      3.656703193697349e-08,
      3.471082010144885e-08,
      3.2954103862852024e-08,
      3.1291259834323614e-08,
      2.9716999302905173e-08,
      2.8226347283751133e-08,
      2.6814622949670786e-08,
      2.5477421343739895e-08,
      2.4210596285646424e-08,
      2.3010244389978764e-08,
      2.1872690121123475e-08,
      2.079447181384676e-08,
      1.977232859422564e-08,
      1.8803188140154207e-08,
      1.7884155225097295e-08,
      1.701250099201961e-08,
      1.6185652909368317e-08,
      1.540118536341557e-08,
      1.465681084413294e-08,
      1.3950371686434877e-08,
      1.3279832329055276e-08,
      1.2643272057986443e-08,
      1.20388782018763e-08,
      1.1464939750495405e-08,
      1.091984136840769e-08,
      1.0402057778364474e-08,
      9.910148490297843e-09,
      9.442752854082446e-09,
      8.998585414525924e-09,
      8.57643155003597e-09,
      8.175143376249886e-09,
      7.793635897920883e-09,
      7.43088339367559e-09,
      7.085916018189359e-09,
      6.757816608728123e-09,
      6.445717682975777e-09,
      6.148798615830347e-09,
      5.8662829846207556e-09,
      5.597436071833662e-09,
      5.341562515435796e-09,
      5.0980040981130025e-09,
      4.866137666479212e-09,
      4.645373172390504e-09,
      4.435151828850159e-09
    ]
  },
  "spectral_reverse": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      -4.435151828848505e-09,
      -4.645373172387195e-09,
      -4.866137666465977e-09,
      -5.098004098114657e-09,
      -5.341562515427524e-09,
      -5.597436071828699e-09,
      -5.866282984625719e-09,
      -6.148798615810495e-09,
      -6.445717682977432e-09,
      -6.757816608759556e-09,
      -7.08591601818605e-09,
      -7.430883393665664e-09,
      -7.793635897947353e-09,
      -8.175143376226725e-09,
      -8.576431550055823e-09,
      -8.998585414529232e-09,
      -9.442752854049359e-09,
      -9.910148490284608e-09,
      -1.0402057778341313e-08,
      -1.0919841368427542e-08,
      -1.1464939750498714e-08,
      -1.2038878201899462e-08,
      -1.2643272057986443e-08,
      -1.3279832329058585e-08,
      -1.3950371686421642e-08,
      -1.4656810844142867e-08,
      -1.540118536342219e-08,
      -1.618565290938817e-08,
      -1.7012500991960054e-08,
      -1.7884155225090677e-08,
      -1.8803188140213764e-08,
      -1.9772328594245492e-08,
      -2.0794471813859996e-08,
      -2.1872690121123475e-08,
      -2.3010244389978764e-08,
      -2.421059628563319e-08,
      -2.5477421343772983e-08,
      -2.6814622949697256e-08,
      -2.8226347283724663e-08,
      -2.9716999302931643e-08,
      -3.129125983428391e-08,
      -3.295410386289173e-08,
      -3.471082010144885e-08,
      -3.656703193698673e-08,
      -3.8528719857037915e-08,
      -4.060224546590536e-08,
      -4.2794377209026526e-08,
      -4.511231793610047e-08,
      -4.756373443974724e-08,
      -5.015678912025964e-08,
      -5.2900173939236556e-08,
      -5.5803146835011684e-08,
      -5.887557079089677e-08,
      -6.212795575975232e-08,
      -6.55715036646114e-08,
      -6.921815671777997e-08,
      -7.308064931213989e-08,
      -7.717256377104433e-08,
      -8.150839025285683e-08,
      -8.610359114587677e-08,
      -9.09746703031051e-08,
      -9.613924750827248e-08,
      -1.0161613858720951e-07,
      -1.074254416204748e-07,
      -1.1358862975087565e-07,
      -1.2012865111667983e-07,
      -1.2707003649584479e-07,
      -1.344390152865863e-07,
      -1.4226364051520072e-07,
      -1.5057392361052128e-07,
      -1.5940197975969516e-07,
      -1.6878218472317824e-07,
      -1.7875134407040918e-07,
      -1.89348875878781e-07,
      -2.0061700803413723e-07,
      -2.1260099137406646e-07,
      -2.253493300190305e-07,
      -2.3891403037411054e-07,
      -2.533508703987694e-07,
      -2.6871969090307024e-07,
      -2.8508471079491654e-07,
      -3.0251486835057953e-07,
      -3.21084190813713e-07,
      -3.408721948204913e-07,
      -3.6196432037127513e-07,
      -3.8445240136291964e-07,
      -4.084351759466656e-07,
      -4.3401884029721046e-07,
      -4.61317649736109e-07,
      -4.904545715231253e-07,
      -5.215619940295913e-07,
      -5.54782497513931e-07,
      -5.902696921723524e-07,
      -6.281891297465164e-07,
      -6.687192955651364e-07,
      -7.120526885993951e-07,
      -7.58396997846442e-07,
      -8.079763842278913e-07,
      -8.610328781158342e-07,
      -9.178279035800626e-07,
      -9.786439417009497e-07,
      -1.0437863464295773e-06,
      -1.113585328004108e-06,
      -1.1883981204442056e-06,
      -1.2686113513539795e-06,
      -1.3546436342764853e-06,
      -1.4469484059716118e-06,
      -1.546017033320438e-06,
      -1.652382217381877e-06,
      -1.7666217249548202e-06,
      -1.8893624814913137e-06,
      -2.021285062774211e-06,
      -2.1631286270930392e-06,
      -2.315696334176244e-06,
      -2.4798613024899495e-06,
      -2.6565731622321226e-06,
      -2.8468652680557115e-06,
      -3.0518626427193844e-06,
      -3.2727907314538307e-06,
      -3.510985055703834e-06,
      -3.767901865847451e-06,
      -4.04512990389088e-06,
      -4.344403400707076e-06,
      -4.667616447208391e-06,
      -5.016838895850254e-06,
      -5.394333968212517e-06,
      -5.802577765557209e-06,
      -6.24428090452504e-06,
      -6.722412527391364e-06,
      -7.240226968278649e-06,
      -7.801293392403771e-06,
      -8.409528766388253e-06,
      -9.069234564458139e-06,
      -9.785137667683963e-06,
      -1.0562435975007504e-05,
      -1.1406849312925495e-05,
      -1.2324676310758616e-05,
      -1.3322857998624479e-05,
      -1.4409048989233708e-05,
      -1.559169722463246e-05,
      -1.6880133406007067e-05,
      -1.8284671382656748e-05,
      -1.9816720959655177e-05,
      -2.148891479335048e-05,
      -2.3315251288760948e-05,
      -2.5311255693874414e-05,
      -2.7494161915453353e-05,
      -2.9883117958504155e-05,
      -3.249941833814181e-05,
      -3.536676732588995e-05,
      -3.851157749649905e-05,
      -4.196330874739484e-05,
      -4.575485378895621e-05,
      -4.992297707269233e-05,
      -5.450881527076972e-05,
      -5.9558448759749875e-05,
      -6.512355515566985e-05,
      -7.126215782857388e-05,
      -7.803948455364234e-05,
      -8.552895410903947e-05,
      -9.381331179535331e-05,
      -0.00010298593862081854,
      -0.00011315236342105089,
      -0.00012443201260497094,
      -0.00013696023874778238,
      -0.00015089067712927636,
      -0.0001663979888546119,
      -0.00018368106075776578,
      -0.00020296674638041337,
      -0.00022451424950691327,
      -0.00024862027281688905,
      -0.00027562508010057487,
      -0.0003059196524206548,
      -0.00033995415816054754,
      -0.00037824800599848456,
      -0.0004214018111312577,
      -0.0004701116818804055,
      -0.0005251863302507343,
      -0.0005875676321373926,
      -0.0006583554175478836,
      -0.0007388374688343169,
      -0.0008305259579162753,
      -0.0009352018798126482,
      -0.0010549694623492728,
      -0.0011923230829348746,
      -0.0013502299455346242,
      -0.0015322327242507303,
      -0.0017425776462052806,
      -0.001986375180585212,
      -0.0022698027838997416,
      -0.0026003622528299013,
      -0.0029872084836516516,
      -0.0034415723034033133,
      -0.003977308217733514,
      -0.004611609431437458,
      -0.005365948866072751,
      -0.006267328424709208,
      -0.007349952948183282,
      -0.008657495609052518,
      -0.01024619641758033,
      -0.012189148598670818,
      -0.014582300634507703,
      -0.017552970305374782,
      -0.021272089883547785,
      -0.025972077033184493,
      -0.031973319748992285,
      -0.03972405643663801,
      -0.04986139538233625,
      -0.06330611997841518,
      -0.08141191926826219,
      -0.106202087884949,
      -0.14074335267849625,
      -0.18971802322237385,
      -0.2602152859554896,
      -0.36249197972249014,
      -0.50940552283818,
      -0.7103394964188547,
      -0.9519774099198131,
      -1.170772429329503,
      -1.2710078135351743,
      -1.2185492719199997,
      -1.0730437412374005,
      -0.9088641742667214,
      -0.7642719573472956,
      -0.6485493858299218,
      -0.5590970613336688,
      -0.4905372722101009,
      -0.43786872325690673,
      -0.39717137157085913,
      -0.3655453530748698,
      -0.3408849162894745,
      -0.32166443608966366,
      -0.306773570717761,
      -0.2953987525072532,
      -0.28694007642729447,
      -0.28095338083808374,
      -0.27710980143333397,
      -0.2751673678492994,
      -0.2749509274589945,
      -0.2763378763036839,
      -0.27924798681269736,
      -0.2836361649343755,
      -0.28948733283429284,
      -0.296812877234931,
      -0.30564826724890914,
      -0.316051554963781,
      -0.32810254360135516,
      -0.3419024521214564,
      -0.3575739279480794,
      -0.3752612642820008,
      -0.3951306664957688,
      -0.41737038292027906,
      -0.4421904673844179,
      -0.46982187194377634,
      -0.5005144759459013,
      -0.5345335409396856,
      -0.5721539418425126,
      -0.6136513715280789,
      -0.6592895677666744,
      -0.7093025050428081,
      -0.7638704912059646,
      -0.823089305025948,
      -0.8869320354397692,
      -0.9552042901345148,
      -1.0274950703212937,
      -1.1031279090070178,
      -1.1811196762850917,
      -1.260157239828974,
      -1.3386039443743503,
      -1.4145472755603405,
      -1.4858947670998157,
      -1.5505166607211462,
      -1.6064221656723054,
      -1.6519445645897246,
      -1.6859033419022174,
      -1.7077127644804513,
      -1.717416787959447,
      -1.7156467304048073,
      -1.7035150692079615,
      -1.6824703201874236,
      -1.6541413375992242,
      -1.6201951960759242,
      -1.5822242137936149,
      -1.5416682990238018,
      -1.4997712842910182,
      -1.4575653462980398,
      -1.4158758349943623,
      -1.3753390499913198,
      -1.3364267952522546,
      -1.2994731923449132,
      -1.2647007914470265,
      -1.232244279355199,
      -1.202170995842633,
      -1.1744980693420004,
      -1.149206338866282,
      -1.1262514119407818,
      -1.1055722786110778,
      -1.0870979040473738,
      -1.0707521883770443,
      -1.0564576322020791,
      -1.0441379918538773,
      -1.0337201565572274,
      -1.0251354335532037,
      -1.0183203877853764,
      -1.0132173502637176,
      -1.0097746828505727,
      -1.0079468661660096,
      -1.0076944607519955,
      -1.0089839787218446,
      -1.0117876930054726,
      -1.0160834035874977,
      -1.0218541741037201,
      -1.0290880475553599,
      -1.0377777462906579,
      -1.0479203586744035,
      -1.059517012645672,
      -1.072572534683569,
      -1.0870950913148825,
      -1.1030958092057563,
      -1.1205883689978657,
      -1.1395885673366468,
      -1.1601138409891298,
      -1.1821827465809953,
      -1.205814389237947,
      -1.2310277934282077,
      -1.2578412095427538,
      -1.2862713501955447,
      -1.3163325511924562,
      -1.348035853308227,
      -1.381388002845818,
      -1.416390371310361,
      -1.453037797488288,
      -1.4913173589916617,
      -1.5312070847508519,
      -1.5726746251931711,
      -1.6156759027499135,
      -1.6601537719187487,
      -1.7060367250311126,
      -1.7532376870378341,
      -1.8016529494215838,
      -1.851161299450288,
      -1.9016234057306347,
      -1.9528815237240815,
      -2.004759584689708,
      -2.0570637280199477,
      -2.1095833291218113,
      -2.1620925627499066,
      -2.214352524629759,
      -2.2661139127745367,
      -2.3171202445172456,
      -2.3671115574066537,
      -2.415828513157803,
      -2.463016796063644,
      -2.5084316726204925,
      -2.5518425603477946,
      -2.5930374423934754,
      -2.6318269625893453,
      -2.668048043506177,
      -2.701566888079987,
      -2.732281252335489,
      -2.7601219107864505,
      -2.7850532747860646,
      -2.8070731644188607,
      -2.8262117734483283,
      -2.8425299015871763,
      -2.8561165567621005,
      -2.8670860503645645,
      -2.8755747202506843,
      -2.8817374194020084,
      -2.88574390348173,
      -2.8877752394411704,
      -2.8880203412664507,
      -2.8866727200115294,
      -2.883927514579554,
      -2.8799788494001666,
      -2.875017545963643,
      -2.8692291980274565,
      -2.862792606028175,
      -2.855878554679059,
      -2.8486489092170997,
      -2.841255999881831,
      -2.833842260795638,
      -2.8265400880000957,
      -2.819471881715052,
      -2.8127502392576442,
      -2.8064782675121247,
      -2.8007499867178653,
      -2.7956508005765324,
      -2.7912580109744622,
      -2.7876413589185134,
      -2.7848635763135787,
      -2.782980936072321,
      -2.7820437905863304,
      -2.7820970908158937,
      -2.783180880205127,
      -2.7853307592439203,
      -2.7885783178741574,
      -2.7929515340492372,
      -2.7984751376490813,
      -2.8051709396622604,
      -2.813058127097978,
      -2.822153524476345,
      -2.8324718230756663,
      -2.84402577929066,
      -2.8568263836081798,
      -2.8708830017641906,
      -2.8862034897161326,
      -2.9027942840234022,
      -2.9206604692607607,
      -2.939805824010433,
      -2.9602328470014205,
      -2.9819427648716257,
      -3.004935523033603,
      -3.0292097610986612,
      -3.054762774254538,
      -3.081590462048256,
      -3.1096872659799324,
      -3.1390460973524936,
      -3.1696582568394582,
      -3.201513347279583,
      -3.2345991812793295,
      -3.2689016851797925,
      -3.3044048011456884,
      -3.341090389055501,
      -3.3789381300721733,
      -3.417925433745861,
      -3.4580273506477077,
      -3.4992164925029545,
      -3.54146296195057,
      -3.5847342939511195,
      -3.6289954110034772,
      -3.674208594204864,
      -3.720333472218451,
      -3.7673270300760953,
      -3.8151436396625105,
      -3.8637351135522024,
      -3.9130507836513395,
      -3.9630376058958916,
      -4.0136402919263015,
      -4.0648014683438705,
      -4.116461863787779,
      -4.168560523658105,
      -4.221035051887312,
      -4.2738218786820825,
      -4.326856552712144,
      -4.380074055734595,
      -4.433409137184263,
      -4.486796665794546,
      -4.54017199493284,
      -4.593471337919985,
      -4.64663214933736,
      -4.699593508022848,
      -4.75229649730613,
      -4.804684577976115,
      -4.856703949390528,
      -4.908303894297639,
      -4.959437103085551,
      -5.010059973423853,
      -5.0601328816662905,
      -5.109620422739547,
      -5.15849161577997,
      -5.206720073282378,
      -5.254284132169218,
      -5.301166945676505,
      -5.3473565357063935,
      -5.392845805773483,
      -5.437632515332247,
      -5.481719216802183,
      -5.525113157078598,
      -5.567826145836174,
      -5.609874393215586,
      -5.651278319895869,
      -5.692062342707915,
      -5.732254639193357,
      -5.771886894529121,
      -5.810994034311401,
      -5.84961394665684,
      -5.887787196933059,
      -5.925556738342386,
      -5.962967621345627,
      -6.000066704693108,
      -6.036902370607278,
      -6.073524246335005,
      -6.109982934047853,
      -6.146329750756685,
      -6.1826164796418,
      -6.218895133879299,
      -6.255217733824647,
      -6.291636098172071,
      -6.328201649394183,
      -6.364965233688569,
      -6.401976955336286,
      -6.43928602533983,
      -6.476940623976635,
      -6.514987776836345,
      -6.553473243803176,
      -6.592441420385398,
      -6.631935250709264,
      -6.67199615151981,
      -6.712663946432551,
      -6.75397680976908,
      -6.795971219224706,
      -6.838681916722211,
      -6.882141876761616,
      -6.926382281670751,
      -6.971432503168451,
      -7.017320089695356,
      -7.06407075906923,
      -7.11170839598263,
      -7.160255054027842,
      -7.2097309618508465,
      -7.26015453324802,
      -7.311542380909031,
      -7.363909333679475,
      -7.417268457198811,
      -7.471631077824892,
      -7.527006809805226,
      -7.5834035856823245,
      -7.640827689937346,
      -7.699283795931544,
      -7.758775006195151,
      -7.819302896134639,
      -7.880867561284033,
      -7.943467668144244,
      -8.007100508732767,
      -8.07176205895166,
      -8.137447040812207,
      -8.20414898861921,
      -8.27186031915983,
      -8.340572405910574,
      -8.410275657286581,
      -8.480959598871628,
      -8.552612959622174,
      -8.625223761894564,
      -8.69877941519892,
      -8.773266813496772,
      -8.848672435833649,
      -8.924982450044471,
      -9.002182819269787,
      -9.08025941091628,
      -9.15919810772392,
      -9.238984920518668,
      -9.31960610223359,
      -9.401048262711154,
      -9.483298483832892,
      -9.566344434438045,
      -9.650174484520768,
      -9.73477781818055,
      -9.820144544776198,
      -9.906265807763326,
      -9.993133890677797,
      -10.080742319760416,
      -10.169085962723813,
      -10.258161123206321,
      -10.347965630473244,
      -10.438498923952988,
      -10.529762132277853,
      -10.621758146483916,
      -10.714491687126571,
      -10.80796936508721,
      -10.902199735880025,
      -10.997193347395463,
      -11.092962780926863,
      -11.189522685552289,
      -11.286889805779854,
      -11.385083002604102,
      -11.484123267959223,
      -11.584033732680021,
      -11.684839668074876,
      -11.78656848107984,
      -11.889249703057159,
      -11.992914972090873,
      -12.097598008588562,
      -12.203334583759107,
      -12.310162480324237,
      -12.418121444434881,
      -12.527253127398552,
      -12.637601015113574,
      -12.74921034240306,
      -12.862127988414574,
      -12.97640234778985,
      -13.092083170680336,
      -13.209221362191826,
      -13.327868728817416,
      -13.448077655272229,
      -13.569900689664793,
      -13.693390007609828,
      -13.8185967160368,
      -13.945569944161186,
      -14.074355650964709,
      -14.204995053895718,
      -14.337522549383364,
      -14.4719629486747,
      -14.608327786535202,
      -14.746610367631696,
      -14.886779083473689,
      -15.028768343804177,
      -15.172466192611589,
      -15.31769727842014,
      -15.464199256312705,
      -15.611589812694726,
      -15.759320161264245,
      -15.9066087986095,
      -16.05234610459716,
      -16.194955323049598,
      -16.33218738630959,
      -16.460813967486665,
      -16.576161679899393,
      -16.671394753651647,
      -16.736394171637414,
      -16.755982638819276,
      -16.707084633310167,
      -16.554167852156798,
      -16.242012052611223,
      -15.684753438945487,
      -14.751406860927574,
      -13.254621653912668,
      -10.971523200650646,
      -7.774101822201063,
      -3.9606788371173707,
      -0.5733965585905665,
      1.0871086507635574,
      0.6624930338716695,
      -1.1058178056781998,
      -3.3128116479046454,
      -5.433994489737248,
      -7.281596677638724,
      -8.833886978334204,
      -10.127519316698308,
      -11.210869276346846,
      -12.127971335643917,
      -12.914673183288095,
      -13.598952808982379,
      -14.202330387079298,
      -14.74133050934312,
      -15.228702481689504,
      -15.674363796236879,
      -16.086107375582692,
      -16.470125881269837,
      -16.831399954246873,
      -17.173986944058363,
      -17.501237272111283,
      -17.81595816476944,
      -18.120538997138613,
      -18.41704852069359,
      -18.70731141486526,
      -18.99296958501484,
      -19.275532188309352,
      -19.556417332290632,
      -19.836987635621472,
      -20.118581278427694,
      -20.402539737237603,
      -20.690233048438643,
      -20.983083136854486,
      -21.282585450324465,
      -21.59032882843759,
      -21.908013176333174,
      -22.237464086364955,
      -22.58064302720353,
      -22.939651083462742,
      -23.31672347385183,
      -23.714211222604753,
      -24.13454547159022,
      -24.580179132332347,
      -25.053500120565843,
      -25.55671064937681,
      -26.091668474415908,
      -26.65968917713002,
      -27.261314107157595,
      -27.896056782407584,
      -28.562151021799266,
      -29.25633543632977,
      -29.973718315591704,
      -30.70777036536132,
      -31.450485833524276,
      -32.19273251151278,
      -32.92477889712164,
      -33.63694863779543,
      -34.320318869810464,
      -34.96736178987803,
      -35.572435175379226,
      -36.13205698831678,
      -36.64494273115615,
      -37.111828463808116,
      -37.535135192573236,
      -37.9185452644617,
      -38.266558855388325,
      -38.584083954788184,
      -38.87609340940856,
      -39.14736350843895,
      -39.40229379218096,
      -39.64479838679691,
      -39.87825470004624,
      -40.10549447073153,
      -40.32882354123157,
      -40.5500591556216,
      -40.77057627316516,
      -40.991356864091614,
      -41.21303820794431,
      -41.43595779445253,
      -41.66019356907302,
      -41.88559904601274,
      -42.11183331351198,
      -42.33838625514652,
      -42.56459946914859,
      -42.789683432893355,
      -43.012731466534945,
      -43.232731022496694,
      -43.448572782599726,
      -43.65905799235503,
      -43.86290440892826,
      -44.05875118919389,
      -44.245162998941765,
      -44.42063358450721,
      -44.583589014052684,
      -44.7323907669277,
      -44.86533882573518,
      -44.98067490629709,
      -45.07658594508035,
      -45.151207951514614,
      -45.20263032320937,
      -45.2289007154798,
      -45.228030552000085,
      -45.198001260824405,
      -45.13677131907734,
      -45.042284189916074,
      -44.912477236745744,
      -44.74529170161334,
      -44.53868383670212,
      -44.29063727955263,
      -43.99917676299192,
      -43.662383249283735,
      -43.278410573405644,
      -42.845503671664844,
      -42.362018457700714,
      -41.8264433868536,
      -41.2374227204011,
      -40.59378146189907,
      -39.89455188713053,
      -39.13900152617611,
      -38.32666237973381,
      -37.45736106203612,
      -36.53124946016062,
      -35.548835385833534,
      -34.51101257386724,
      -33.419089255692924,
      -32.2748144131002,
      -31.08040070362028,
      -29.83854295482269,
      -28.552431059658325,
      -27.225756080988095,
      -25.862708400665735,
      -24.46796683756758,
      -23.046677817287975,
      -21.6044239078923,
      -20.147181340872677,
      -18.681266507712955,
      -17.2132718477358,
      -15.749992002990654,
      -14.298341585800012,
      -12.865266355231997,
      -11.45764999834964,
      -10.082219029833972,
      -8.745448532117894,
      -7.4534715362215564,
      -6.211994779663499,
      -5.026223370497851,
      -3.9007965460537974,
      -2.8397362621574995,
      -1.846409812646943,
      -0.9235070958957259,
      -0.07303255238522155,
      0.7036887675235803,
      1.405992050927729,
      2.0338419482603953,
      2.5877919555568063,
      3.0689359334561406,
      3.4788538344110442,
      3.819553697670841,
      4.093411870573327,
      4.303113242505319,
      4.4515930545021565,
      4.541981592235178,
      4.5775528016256395,
      4.561677600146918,
      4.497782405380457,
      4.38931317496416,
      4.239705054523757,
      4.05235756524136,
      3.83061513117422,
      3.577752646618748,
      3.2969657129113816,
      2.991365128487855,
      2.6639751913952736,
      2.317735365679585,
      1.9555048679560372,
      1.5800697440102596,
      1.19415202428641,
      0.800420568600968,
      0.40150323159027224,
      -2.220446049250313e-13,
      -0.40150323159093837,
      -0.8004205685996357,
      -1.1941520242870762,
      -1.5800697440115918,
      -1.955504867960256,
      -2.317735365679363,
      -2.6639751913948295,
      -2.9913651284891873,
      -3.2969657129120478,
      -3.5777526466191922,
      -3.8306151311777725,
      -4.05235756524247,
      -4.239705054523979,
      -4.38931317496416,
      -4.497782405381345,
      -4.561677600149361,
      -4.57755280162675,
      -4.54198159223429,
      -4.451593054503267,
      -4.303113242505985,
      -4.093411870575103,
      -3.8195536976721733,
      -3.4788538344119324,
      -3.0689359334565847,
      -2.5877919555588047,
      -2.0338419482603953,
      -1.4059920509303936,
      -0.7036887675251347,
      0.07303255238433337,
      0.92350709589617,
      1.846409812646721,
      2.8397362621572775,
      3.9007965460535754,
      5.026223370494742,
      6.211994779663277,
      7.453471536220224,
      8.745448532117228,
      10.082219029833972,
      11.45764999834853,
      12.865266355233329,
      14.298341585799346,
      15.74999200299354,
      17.21327184773669,
      18.681266507712955,
      20.147181340872677,
      21.6044239078923,
      23.046677817287087,
      24.467966837565804,
      25.862708400662182,
      27.225756080988095,
      28.552431059657877,
      29.838542954822245,
      31.08040070362117,
      32.274814413097545,
      33.4190892556947,
      34.51101257386657,
      35.54883538583597,
      36.53124946015929,
      37.4573610620359,
      38.32666237973426,
      39.13900152617544,
      39.89455188713053,
      40.59378146189974,
      41.23742272040176,
      41.82644338685182,
      42.362018457701154,
      42.845503671663735,
      43.27841057340387,
      43.66238324928351,
      43.99917676299281,
      44.290637279553735,
      44.538683836703896,
      44.74529170161401,
      44.912477236745296,
      45.04228418991518,
      45.13677131907778,
      45.19800126082529,
      45.228030551999865,
      45.228900715479355,
      45.20263032321048,
      45.151207951513726,
      45.076585945079906,
      44.98067490629598,
      44.86533882573629,
      44.73239076692836,
      44.58358901405157,
      44.42063358450565,
      44.24516299894243,
      44.05875118919389,
      43.862904408925594,
      43.65905799235548,
      43.448572782599946,
      43.23273102249647,
      43.01273146653406,
      42.789683432893575,
      42.56459946914792,
      42.33838625514519,
      42.11183331351043,
      41.88559904601297,
      41.66019356907569,
      41.43595779445208,
      41.21303820794475,
      40.991356864090946,
      40.77057627316405,
      40.55005915561938,
      40.3288235412318,
      40.105494470729084,
      39.87825470004513,
      39.64479838679624,
      39.40229379218274,
      39.14736350843873,
      38.87609340940812,
      38.584083954787964,
      38.26655885538766,
      37.91854526446126,
      37.5351351925719,
      37.11182846380501,
      36.64494273115437,
      36.13205698831745,
      35.57243517538189,
      34.96736178987625,
      34.32031886980869,
      33.636948637792315,
      32.92477889712298,
      32.19273251151633,
      31.450485833521835,
      30.707770365358655,
      29.973718315590816,
      29.25633543632955,
      28.56215102180282,
      27.89605678240603,
      27.261314107156707,
      26.65968917713224,
      26.091668474412355,
      25.556710649377035,
      25.05350012056673,
      24.580179132332347,
      24.134545471588886,
      23.714211222606085,
      23.31672347385405,
      22.939651083462962,
      22.58064302720264,
      22.237464086366288,
      21.908013176331842,
      21.590328828436036,
      21.28258545032269,
      20.98308313685493,
      20.69023304843909,
      20.402539737237603,
      20.11858127842747,
      19.836987635619472,
      19.556417332289968,
      19.275532188309796,
      18.99296958501484,
      18.707311414864147,
      18.41704852069226,
      18.120538997136173,
      17.81595816477033,
      17.50123727211017,
      17.173986944057475,
      16.83139995424643,
      16.470125881271393,
      16.086107375581804,
      15.674363796236213,
      15.228702481690615,
      14.741330509342454,
      14.202330387079742,
      13.598952808981934,
      12.914673183288095,
      12.127971335644805,
      11.210869276347513,
      10.127519316699196,
      8.833886978336647,
      7.281596677640723,
      5.4339944897334735,
      3.312811647901981,
      1.1058178056821966,
      -0.6624930338610113,
      -1.0871086507553418,
      0.5733965585856815,
      3.960678837108489,
      7.7741018222048375,
      10.971523200649314,
      13.25462165390845,
      14.751406860927574,
      15.684753438943266,
      16.24201205261255,
      16.554167852159686,
      16.70708463330972,
      16.755982638820164,
      16.736394171636082,
      16.67139475365298,
      16.576161679897837,
      16.460813967487553,
      16.332187386309815,
      16.194955323049154,
      16.052346104596936,
      15.9066087986095,
      15.759320161263357,
      15.611589812693838,
      15.464199256311595,
      15.317697278420251,
      15.172466192610923,
      15.028768343805288,
      14.886779083474245,
      14.746610367632918,
      14.608327786535646,
      14.471962948674587,
      14.337522549384252,
      14.20499505389472,
      14.074355650965265,
      13.945569944160518,
      13.818596716038577,
      13.693390007607942,
      13.569900689664571,
      13.44807765527134,
      13.327868728817304,
      13.20922136219238,
      13.092083170681,
      12.976402347790184,
      12.862127988412686,
      12.749210342404727,
      12.637601015113908,
      12.527253127399218,
      12.41812144443677,
      12.310162480324017,
      12.203334583760439,
      12.097598008588006,
      11.992914972089764,
      11.889249703056493,
      11.786568481078952,
      11.684839668073877,
      11.584033732681021,
      11.484123267960001,
      11.3850830026071,
      11.286889805780964,
      11.189522685550513,
      11.092962780927863,
      10.99719334739413,
      10.902199735879803,
      10.807969365085102,
      10.714491687125127,
      10.62175814648425,
      10.529762132277188,
      10.438498923953098,
      10.347965630472245,
      10.258161123205545,
      10.169085962723035,
      10.080742319759416,
      9.993133890678463,
      9.906265807764214,
      9.82014454477631,
      9.734777818180884,
      9.650174484519326,
      9.566344434439934,
      9.483298483832115,
      9.401048262711264,
      9.31960610223237,
      9.238984920519,
      9.159198107724254,
      9.080259410917169,
      9.002182819269787,
      8.924982450043583,
      8.848672435834427,
      8.77326681349766,
      8.698779415199143,
      8.625223761894452,
      8.552612959620731,
      8.480959598871628,
      8.410275657286581,
      8.340572405911795,
      8.271860319159718,
      8.204148988618432,
      8.13744704081043,
      8.071762058951325,
      8.007100508733211,
      7.943467668144799,
      7.880867561284699,
      7.81930289613475,
      7.758775006195151,
      7.699283795933098,
      7.64082768993668,
      7.5834035856823245,
      7.5270068098044485,
      7.4716310778235595,
      7.417268457199366,
      7.3639093336783645,
      7.311542380908254,
      7.260154533247798,
      7.20973096185018,
      7.160255054027953,
      7.111708395983296,
      7.064070759067564,
      7.0173200896939125,
      6.971432503168007,
      6.926382281670973,
      6.882141876760839,
      6.838681916722655,
      6.79597121922404,
      6.753976809769968,
      6.71266394643355,
      6.671996151518367,
      6.6319352507097085,
      6.592441420384176,
      6.553473243804175,
      6.514987776835901,
      6.476940623976635,
      6.439286025339275,
      6.401976955336397,
      6.364965233689124,
      6.328201649393628,
      6.291636098170517,
      6.255217733823315,
      6.218895133877633,
      6.1826164796428,
      6.146329750758794,
      6.109982934048075,
      6.073524246336226,
      6.036902370608388,
      6.00006670469333,
      5.962967621345516,
      5.925556738342497,
      5.8877871969326145,
      5.849613946655952,
      5.810994034310735,
      5.771886894528899,
      5.732254639193801,
      5.692062342708359,
      5.651278319894648,
      5.609874393215586,
      5.567826145835841,
      5.52511315707771,
      5.481719216801073,
      5.437632515332025,
      5.392845805771596,
      5.347356535705616,
      5.3011669456769495,
      5.254284132168441,
      5.206720073282933,
      5.1584916157785266,
      5.109620422738659,
      5.0601328816662905,
      5.01005997342252,
      4.95943710308433,
      4.908303894298305,
      4.856703949390639,
      4.80468457797556,
      4.752296497304465,
      4.699593508021738,
      4.646632149337249,
      4.593471337919763,
      4.540171994934061,
      4.486796665795101,
      4.433409137184263,
      4.3800740557361495,
      4.326856552710701,
      4.2738218786821935,
      4.221035051886979,
      4.168560523657661,
      4.116461863787446,
      4.064801468343537,
      4.013640291925968,
      3.9630376058957806,
      3.9130507836502293,
      3.8637351135515363,
      3.8151436396623994,
      3.767327030075318,
      3.720333472217563,
      3.674208594204198,
      3.6289954110050315,
      3.5847342939520077,
      3.541462961951458,
      3.4992164925031766,
      3.4580273506471526,
      3.4179254337451948,
      3.378938130070064,
      3.341090389054946,
      3.3044048011459104,
      3.2689016851803476,
      3.2345991812791075,
      3.2015133472805823,
      3.169658256837682,
      3.1390460973526046,
      3.1096872659804875,
      3.081590462048145,
      3.0547627742529837,
      3.0292097610993274,
      3.004935523033936,
      2.9819427648705155,
      2.9602328470021977,
      2.939805824010655,
      2.9206604692596505,
      2.9027942840235132,
      2.8862034897165767,
      2.8708830017643017,
      2.8568263836075136,
      2.844025779291104,
      2.8324718230759993,
      2.8221535244774554,
      2.8130581270986443,
      2.8051709396632596,
      2.7984751376491923,
      2.792951534048238,
      2.7885783178738244,
      2.785330759243587,
      2.783180880204239,
      2.782097090817115,
      2.7820437905869966,
      2.782980936072321,
      2.7848635763133567,
      2.787641358916737,
      2.7912580109743512,
      2.7956508005769765,
      2.8007499867197527,
      2.8064782675112365,
      2.8127502392589765,
      2.8194718817163844,
      2.8265400879994296,
      2.833842260795194,
      2.841255999882608,
      2.8486489092149903,
      2.8558785546779486,
      2.862792606028952,
      2.869229198029677,
      2.875017545963643,
      2.8799788494008327,
      2.883927514578999,
      2.886672720013639,
      2.8880203412664507,
      2.887775239438284,
      2.885743903482507,
      2.8817374194010092,
      2.875574720250129,
      2.8670860503647866,
      2.8561165567618785,
      2.842529901586177,
      2.8262117734487724,
      2.8070731644183056,
      2.7850532747855095,
      2.760121910784785,
      2.7322812523356,
      2.701566888079321,
      2.668048043506177,
      2.6318269625889013,
      2.593037442392254,
      2.5518425603467954,
      2.50843167262238,
      2.4630167960607574,
      2.4158285131571366,
      2.3671115574045443,
      2.3171202445161354,
      2.2661139127745367,
      2.214352524629426,
      2.1620925627496845,
      2.1095833291220334,
      2.057063728020836,
      2.00475958468993,
      1.9528815237244146,
      1.9016234057298576,
      1.851161299450066,
      1.801652949422028,
      1.7532376870381672,
      1.7060367250291142,
      1.6601537719178605,
      1.6156759027499135,
      1.5726746251935042,
      1.5312070847499637,
      1.4913173589912176,
      1.453037797487844,
      1.4163903713098058,
      1.381388002845818,
      1.3480358533072279,
      1.3163325511930113,
      1.2862713501952117,
      1.257841209543309,
      1.2310277934284297,
      1.2058143892375028,
      1.1821827465816614,
      1.160113840989463,
      1.1395885673365358,
      1.1205883689984208,
      1.1030958092060894,
      1.0870950913148825,
      1.0725725346838466,
      1.059517012645006,
      1.047920358674015,
      1.0377777462909354,
      1.0290880475551933,
      1.0218541741042753,
      1.0160834035873312,
      1.0117876930059722,
      1.0089839787214006,
      1.0076944607512184,
      1.007946866165177,
      1.0097746828508503,
      1.0132173502636066,
      1.0183203877848213,
      1.0251354335536478,
      1.0337201565564502,
      1.0441379918533222,
      1.0564576322021901,
      1.0707521883762672,
      1.0870979040454865,
      1.1055722786112998,
      1.1262514119408928,
      1.1492063388665041,
      1.1744980693418894,
      1.2021709958414117,
      1.232244279354533,
      1.2647007914462494,
      1.2994731923453573,
      1.33642679525392,
      1.3753390499908758,
      1.4158758349946954,
      1.4575653462963745,
      1.4997712842919064,
      1.5416682990228026,
      1.5822242137928377,
      1.6201951960738148,
      1.6541413375996683,
      1.6824703201879787,
      1.7035150692078505,
      1.715646730403253,
      1.7174167879603353,
      1.7077127644813395,
      1.6859033419013292,
      1.6519445645899467,
      1.6064221656733046,
      1.5505166607233667,
      1.4858947670995937,
      1.4145472755597854,
      1.3386039443750164,
      1.2601572398303063,
      1.1811196762845366,
      1.1031279090059076,
      1.027495070322182,
      0.9552042901341817,
      0.8869320354392141,
      0.823089305025948,
      0.7638704912071859,
      0.7093025050432522,
      0.6592895677660082,
      0.6136513715281344,
      0.5721539418424015,
      0.5345335409400187,
      0.5005144759461233,
      0.4698218719434988,
      0.44219046738402934,
      0.4173703829195574,
      0.3951306664963239,
      0.37526126428166773,
      0.35757392794844023,
      0.34190245212142867,
      0.3281025436012719,
      0.31605155496369775,
      0.305648267249492,
      0.2968128772350975,
      0.28948733283434835,
      0.28363616493409793,
      0.27924798681244756,
      0.27633787630351736,
      0.2749509274593276,
      0.27516736784921614,
      0.277109801433445,
      0.2809533808379727,
      0.28694007642718344,
      0.2953987525077528,
      0.3067735707175112,
      0.3216644360895804,
      0.3408849162881422,
      0.3655453530745367,
      0.39717137157052607,
      0.43786872325807247,
      0.4905372722110446,
      0.5590970613335022,
      0.6485493858294777,
      0.7642719573475176,
      0.9088641742667214,
      1.0730437412376226,
      1.2185492719172242,
      1.2710078135342862,
      1.1707724293258392,
      0.9519774099211453,
      0.7103394964167453,
      0.50940552283818,
      0.3624919797218795,
      0.26021528595476795,
      0.18971802322187425,
      0.14074335267888483,
      0.10620208788496288,
      0.08141191926779034,
      0.06330611997831803,
      0.04986139538230849,
      0.03972405643662413,
      0.031973319748863915,
      0.02597207703307347,
      0.021272089883547785,
      0.017552970305364374,
      0.01458230063448862,
      0.012189148598665614,
      0.010246196417582065,
      0.008657495609054253,
      0.007349952948182414,
      0.006267328424712677,
      0.00536594886605974,
      0.004611609431452203,
      0.003977308217740453,
      0.003441572303411987,
      0.0029872084836520853,
      0.002600362252831636,
      0.0022698027838997416,
      0.0019863751805923677,
      0.00174257764620875,
      0.0015322327242500797,
      0.001350229945535058,
      0.001192323082937043,
      0.0010549694623492728,
      0.0009352018798125398,
      0.0008305259579158416,
      0.0007388374688339916,
      0.0006583554175479921,
      0.0005875676321368505,
      0.0005251863302507343,
      0.00047011168188018865,
      0.00042140181113299244,
      0.000378248005998593,
      0.0003399541581614149,
      0.00030591965242027534,
      0.00027562508010057487,
      0.0002486202728171601,
      0.0002245142495070488,
      0.00020296674638044048,
      0.00018368106075819946,
      0.0001663979888546932,
      0.00015089067712935767,
      0.00013696023874775528,
      0.00012443201260494384,
      0.00011315236342098313,
      0.00010298593862077788,
      9.381331179538041e-05,
      8.552895410902591e-05,
      7.803948455361524e-05,
      7.126215782853323e-05,
      6.512355515550722e-05,
      5.9558448759695665e-05,
      5.4508815270864585e-05,
      4.992297707270588e-05,
      4.575485378892233e-05,
      4.196330874734741e-05,
      3.8511577496438065e-05,
      3.5366767325896724e-05,
      3.249941833816214e-05,
      2.9883117958490603e-05,
      2.7494161915433025e-05,
      2.531125569392185e-05,
      2.3315251288767724e-05,
      2.1488914793380974e-05,
      1.9816720959638237e-05,
      1.8284671382639807e-05,
      1.6880133405979962e-05,
      1.5591697224639237e-05,
      1.4409048989199826e-05,
      1.3322857998624479e-05,
      1.2324676310756922e-05,
      1.1406849312901778e-05,
      1.0562435975015975e-05,
      9.785137667673799e-06,
      9.06923456444628e-06,
      8.409528766388253e-06,
      7.801293392405465e-06,
      7.2402269682803435e-06,
      6.722412527391364e-06,
      6.24428090452504e-06,
      5.802577765562291e-06,
      5.394333968215905e-06,
      5.0168388958544895e-06,
      4.667616447204156e-06,
      4.344403400707076e-06,
      4.04512990389088e-06,
      3.7679018658440627e-06,
      3.510985055708069e-06,
      3.2727907314495955e-06,
      3.0518626427261607e-06,
      2.8468652680506293e-06,
      2.6565731622295815e-06,
      2.479861302486985e-06,
      2.315696334173703e-06,
      2.1631286270947333e-06,
      2.021285062775905e-06,
      1.8893624814904666e-06,
      1.7666217249543967e-06,
      1.652382217380183e-06,
      1.546017033319591e-06,
      1.4469484059703413e-06,
      1.354643634273309e-06,
      1.268611351351015e-06,
      1.1883981204427232e-06,
      1.1135853280047433e-06,
      1.043786346428942e-06,
      9.78643941700738e-07,
      9.178279035809096e-07,
      8.610328781154107e-07,
      8.079763842278913e-07,
      7.583969978466537e-07,
      7.120526886006656e-07,
      6.687192955661952e-07,
      6.281891297461988e-07,
      5.902696921725642e-07,
      5.547824975137192e-07,
      5.215619940298031e-07,
      4.904545715227018e-07,
      4.613176497370619e-07,
      4.3401884029721046e-07,
      4.0843517594740677e-07,
      3.844524013632373e-07,
      3.6196432037106337e-07,
      3.4087219482027954e-07,
      3.210841908139248e-07,
      3.025148683502619e-07,
      2.8508471079491654e-07,
      2.687196909027526e-07,
      2.5335087039866353e-07,
      2.3891403037426936e-07,
      2.25349330019454e-07,
      2.1260099137417234e-07,
      2.0061700803413723e-07,
      1.8934887587835748e-07,
      1.787513440703033e-07,
      1.6878218472317824e-07,
      1.5940197975964222e-07,
      1.5057392361036246e-07,
      1.4226364051512131e-07,
      1.3443901528671865e-07,
      1.2707003649589773e-07,
      1.2012865111691806e-07,
      1.1358862975084918e-07,
      1.074254416204748e-07,
      1.016161385871301e-07,
      9.613924750821954e-08,
      9.097467030318451e-08,
      8.610359114592971e-08,
      8.15083902528833e-08,
      7.717256377101786e-08,
      7.308064931208695e-08,
      6.921815671756821e-08,
      6.557150366463787e-08,
      6.212795575968615e-08,
      5.887557079089677e-08,
      5.5803146834985214e-08,
      5.2900173939210086e-08,
      5.015678912025964e-08,
      4.756373443978695e-08,
      4.511231793617988e-08,
      4.279437720892065e-08,
      4.0602245465918596e-08,
      3.8528719857090855e-08,
      3.65670319370132e-08,
      3.471082010150179e-08,
      3.295410386293143e-08,
      3.1291259834323614e-08,
      2.9716999302918408e-08,
      2.8226347283817307e-08,
      2.6814622949703873e-08,
      2.5477421343759748e-08,
      2.421059628565304e-08,
      2.3010244390005234e-08,
      2.1872690121130093e-08,
      2.0794471813840143e-08,
      1.9772328594232257e-08,
      1.880318814017406e-08,
      1.788415522511053e-08,
      1.701250099196667e-08,
      1.6185652909374935e-08,
      1.5401185363408954e-08,
      1.4656810844119706e-08,
      1.3950371686434877e-08,
      1.3279832329078438e-08,
      1.2643272058006295e-08,
      1.2038878201896153e-08,
      1.1464939750521875e-08,
      1.0919841368414307e-08,
      1.0402057778357856e-08,
      9.910148490287917e-09,
      9.442752854055976e-09,
      8.998585414522615e-09,
      8.576431550075675e-09,
      8.175143376233342e-09,
      7.7936358979275e-09,
      7.430883393662355e-09,
      7.085916018172815e-09,
      6.757816608757902e-09,
      6.445717682975777e-09,
      6.148798615820421e-09,
      5.8662829846339905e-09,
      5.597436071846897e-09,
      5.341562515440759e-09,
      5.098004098104731e-09,
      4.866137666465977e-09,
      4.645373172392158e-09,
      4.43515182884685e-09
    ]
  },
  "spectral_polarization": {
    "figure": "spectral",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      0.02314985866798128,
      0.023246240168046182,
      0.02334311029037705,
      0.023440471934198813,
      0.02353832801827993,
      0.02363668148106753,
      0.023735535280882396,
      0.02383489239614639,
      0.02393475582518194,
      0.024035128586830372,
      0.02413601372050466,
      0.02423741428583528,
      0.024339333363487203,
      0.024441774055145995,
      0.02454473948335183,
      0.024648232791975578,
      0.024752257146387548,
      0.024856815733339945,
      0.024961911761527632,
      0.025067548461285605,
      0.025173729085323594,
      0.0252804569083854,
      0.025387735227631155,
      0.025495567362792758,
      0.02560395665643289,
      0.025712906473855743,
      0.025822420203699376,
      0.02593250125765501,
      0.026043153071016498,
      0.026154379102582725,
      0.02626618283493657,
      0.026378567774875697,
      0.02649153745314876,
      0.026605095424946237,
      0.026719245269992496,
      0.026833990592730908,
      0.026949335022604957,
      0.027065282214043914,
      0.027181835847010033,
      0.027298999626619122,
      0.027416777284142033,
      0.027535172576283583,
      0.02765418928631022,
      0.027773831223396928,
      0.027894102223438674,
      0.028015006149061408,
      0.0281365468896726,
      0.02825872836199804,
      0.028381554509849853,
      0.02850502930487552,
      0.028629156746253645,
      0.028753940861359,
      0.02887938570560752,
      0.029005495362924155,
      0.02913227394580433,
      0.029259725595683492,
      0.029387854483096845,
      0.029516664807786266,
      0.02964616079920316,
      0.029776346716472113,
      0.029907226848791473,
      0.030038805515620527,
      0.030171087066785313,
      0.03030407588296553,
      0.030437776375898586,
      0.030572192988258654,
      0.03070733019437259,
      0.030843192500409507,
      0.03097978444419174,
      0.031117110595902126,
      0.03125517555822069,
      0.0313939839665435,
      0.031533540489148346,
      0.0316738498276722,
      0.03181491671728586,
      0.03195674592680004,
      0.032099342259185544,
      0.032242710551640116,
      0.03238685567595437,
      0.032531782538970294,
      0.03267749608233669,
      0.0328240012833722,
      0.03297130315509313,
      0.033119406746272194,
      0.033268317142185526,
      0.03341803946490057,
      0.033568578872630525,
      0.03371994056126823,
      0.03387212976418267,
      0.03402515175229114,
      0.03417901183465793,
      0.03433371535874924,
      0.034489267710566394,
      0.03464567431528997,
      0.03480294063716813,
      0.034961072180272404,
      0.03512007448843982,
      0.035279953145966395,
      0.03544071377739517,
      0.03560236204860147,
      0.03576490366635795,
      0.03592834437921088,
      0.03609268997756188,
      0.03625794629402978,
      0.03642411920388419,
      0.03659121462531864,
      0.036759238519887105,
      0.03692819689270061,
      0.03709809579274633,
      0.037268941313750664,
      0.03744073959384933,
      0.037613496816311445,
      0.03778721920999486,
      0.03796191304947221,
      0.038137584655538403,
      0.03831424039575674,
      0.03849188668427205,
      0.03867052998302174,
      0.038850176801378526,
      0.039030833696963085,
      0.03921250727592615,
      0.03939520419343907,
      0.03957893115382959,
      0.039763694911333476,
      0.039949502270368746,
      0.04013636008571629,
      0.040324275263235974,
      0.04051325476038,
      0.0407033055862784,
      0.04089443480234794,
      0.041086649522649885,
      0.04127995691464461,
      0.041474364199058096,
      0.041669878650862746,
      0.04186650759945993,
      0.04206425842919848,
      0.0422631385798048,
      0.042463155546839576,
      0.04266431688228625,
      0.04286663019496386,
      0.04307010315068384,
      0.04327474347338202,
      0.043480558945047786,
      0.043687557406394094,
      0.043895746757468525,
      0.04410513495793801,
      0.0443157300277334,
      0.0445275400476991,
      0.044740573159700085,
      0.044954837567341276,
      0.045170341536750924,
      0.04538709339673981,
      0.04560510153946894,
      0.04582437442120333,
      0.04604492056222908,
      0.04626674854805474,
      0.04648986702981281,
      0.04671428472479579,
      0.04694001041656629,
      0.04716705295620393,
      0.04739542126247252,
      0.0476251243226114,
      0.047856171192904605,
      0.04808857099905344,
      0.04832233293672902,
      0.04855746627273848,
      0.048793980345110705,
      0.04903188456373944,
      0.049271188411188625,
      0.04951190144332096,
      0.04975403328987006,
      0.04999759365461771,
      0.050242592317153605,
      0.05048903913267516,
      0.05073694403202113,
      0.0509863170245625,
      0.05123716819600975,
      0.05148950771166209,
      0.05174334581526362,
      0.05199869283064049,
      0.052255559161779104,
      0.052513955294616214,
      0.05277389179616421,
      0.05303537931666102,
      0.053298428589406525,
      0.05356305043185992,
      0.05382925574641552,
      0.05409705552115299,
      0.054366460829852484,
      0.05463748283355802,
      0.054910132782348214,
      0.05518442201308476,
      0.05546036195319533,
      0.05573796412025783,
      0.05601724012178717,
      0.05629820165857516,
      0.05658086052331379,
      0.05686522860152331,
      0.05715131787409549,
      0.057439140416134384,
      0.05772870839891807,
      0.05802003409095049,
      0.05831312985779235,
      0.05860800816362449,
      0.05890468157211425,
      0.05920316274748929,
      0.05950346445479383,
      0.05980559956074781,
      0.060109581036105926,
      0.060415421954605274,
      0.06072313549564435,
      0.06103273494366378,
      0.0613442336899886,
      0.06165764523398917,
      0.06197298318460317,
      0.06229026125745434,
      0.06260949328180536,
      0.062930693197763,
      0.06325387505690211,
      0.06357905302630125,
      0.06390624138633949,
      0.06423545453402076,
      0.06456670698245809,
      0.06490001336325874,
      0.06523538842632734,
      0.06557284704245717,
      0.06591240420293965,
      0.06625407502123852,
      0.06659787473444187,
      0.06694381870418961,
      0.06729192241762563,
      0.06764220148865148,
      0.06799467165906088,
      0.06834934880031435,
      0.06870624891304766,
      0.06906538813053568,
      0.06942678271831858,
      0.06979044907573594,
      0.07015640373780588,
      0.07052466337559384,
      0.07089524479810193,
      0.07126816495329545,
      0.0716434409293679,
      0.0720210899561163,
      0.0724011294063369,
      0.07278357679720786,
      0.07316844979116159,
      0.0735557661981858,
      0.07394554397585908,
      0.07433780123214895,
      0.07473255622581428,
      0.07512982736827249,
      0.07552963322521383,
      0.07593199251732503,
      0.07633692412262978,
      0.0767444470772626,
      0.07715458057752178,
      0.07756734398098653,
      0.07798275680817128,
      0.07840083874429848,
      0.07882160964053062,
      0.07924508951553765,
      0.07967129855749186,
      0.08010025712539144,
      0.08053198575070272,
      0.08096650513913718,
      0.08140383617190025,
      0.08184399990827308,
      0.08228701758646133,
      0.08273291062514979,
      0.08318170062677757,
      0.08363340937743494,
      0.08408805884965469,
      0.08454567120401364,
      0.08500626879106966,
      0.08546987415301037,
      0.08593651002546296,
      0.08640619933974808,
      0.08687896522438,
      0.08735483100729988,
      0.08783382021752649,
      0.08831595658725497,
      0.0888012640541213,
      0.08928976676274751,
      0.08978148906721323,
      0.09027645553251265,
      0.09077469093744063,
      0.09127622027604539,
      0.09178106876017261,
      0.09228926182121025,
      0.0928008251126705,
      0.0933157845122405,
      0.09383416612371832,
      0.09435599628010188,
      0.09488130154469653,
      0.09541010871426407,
      0.09594244482134655,
      0.09647833713596572,
      0.09701781316900149,
      0.09756090067347971,
      0.09810762764783491,
      0.09865802233823454,
      0.09921211324093519,
      0.09976992910452293,
      0.10033149893332469,
      0.10089685198911352,
      0.10146601779405139,
      0.10203902613366249,
      0.10261590705903191,
      0.10319669088961672,
      0.10378140821619669,
      0.10437008990373514,
      0.1049627670933315,
      0.10555947120652838,
      0.10616023394679688,
      0.10676508730338924,
      0.10737406355361022,
      0.10798719526641039,
      0.1086045153049516,
      0.10922605682966725,
      0.1098518533018001,
      0.11048193848607994,
      0.11111634645405077,
      0.11175511158724313,
      0.11239826858055293,
      0.11304585244514882,
      0.11369789851253771,
      0.11435444243682329,
      0.11501552019926091,
      0.11568116811089224,
      0.11635142281650182,
      0.11702632129783007,
      0.11770590087751888,
      0.11839019922225849,
      0.11907925434683295,
      0.1197731046178098,
      0.12047178875687432,
      0.12117534584535701,
      0.12188381532760059,
      0.12259723701482249,
      0.12331565108912394,
      0.12403909810797392,
      0.12476761900751848,
      0.12550125510732452,
      0.1262400481139064,
      0.1269840401256241,
      0.12773327363645226,
      0.12848779154044337,
      0.12924763713625587,
      0.13001285413140626,
      0.1307834866466734,
      0.13155957922122094,
      0.13234117681634144,
      0.13312832482083048,
      0.13392106905531512,
      0.1347194557773861,
      0.13552353168609638,
      0.13633334392726332,
      0.13714894009811063,
      0.1379703682524413,
      0.13879767690598244,
      0.13963091504135916,
      0.14047013211320142,
      0.14131537805392128,
      0.14216670327881295,
      0.1430241586914201,
      0.1438877956894672,
      0.14475766617038013,
      0.1456338225365971,
      0.14651631770184378,
      0.14740520509694374,
      0.1483005386754564,
      0.1492023729200409,
      0.15011076284827693,
      0.1510257640192707,
      0.15194743253958143,
      0.15287582506956734,
      0.15381099883029106,
      0.1547530116095203,
      0.15570192176892228,
      0.1566577882504003,
      0.1576206705830007,
      0.15859062889012338,
      0.1595677238962666,
      0.1605520169344592,
      0.16154356995298014,
      0.16254244552354166,
      0.16354870684805925,
      0.1645624177662904,
      0.16558364276389423,
      0.1666124469801549,
      0.16764889621542237,
      0.16869305693963954,
      0.16974499630043827,
      0.1708047821312004,
      0.17187248295959934,
      0.17294816801599408,
      0.1740319072426337,
      0.17512377130144482,
      0.17622383158375246,
      0.17733216021930012,
      0.17844883008501175,
      0.17957391481465015,
      0.1807074888084468,
      0.1818496272422896,
      0.1830004060779054,
      0.18415990207267346,
      0.1853281927896654,
      0.18650535660798864,
      0.18769147273319733,
      0.18888662120813626,
      0.1900908829230403,
      0.191304339627292,
      0.19252707393994728,
      0.19375916936130153,
      0.1950007102844315,
      0.19625178200664264,
      0.19751247074149944,
      0.19878286363102854,
      0.20006304875760864,
      0.20135311515688836,
      0.20265315283026397,
      0.20396325275772378,
      0.20528350691121114,
      0.20661400826770698,
      0.2079548508228958,
      0.20930612960537862,
      0.21066794069020905,
      0.21204038121342345,
      0.21342354938647834,
      0.21481754451165466,
      0.2162224669961535,
      0.21763841836862177,
      0.21906550129371083,
      0.22050381958882376,
      0.22195347823976908,
      0.22341458341782258,
      0.22488724249604536,
      0.22637156406677955,
      0.2278676579588917,
      0.22937563525586774,
      0.23089560831355227,
      0.23242769077892517,
      0.2339719976088562,
      0.23552864508929267,
      0.2370977508548829,
      0.238679433908844,
      0.24027381464347086,
      0.24188101486092065,
      0.2435011577940899,
      0.24513436812866088,
      0.2467807720248288,
      0.24844049714009758,
      0.2501136726519015,
      0.25180042928127777,
      0.2535008993170579,
      0.2552152166396404,
      0.2569435167467388,
      0.2586859367782462,
      0.2604426155428721,
      0.2622136935444513,
      0.2639993130090172,
      0.2657996179129785,
      0.26761475401158996,
      0.2694448688675928,
      0.27129011188132685,
      0.27315063432149356,
      0.2750265893553711,
      0.2769181320817294,
      0.2788254195626584,
      0.2807486108574724,
      0.2826878670567662,
      0.28464335131739915,
      0.28661522889844654,
      0.2886036671979753,
      0.29060883579089125,
      0.2926309064673223,
      0.29467005327251616,
      0.2967264525475847,
      0.29880028297058236,
      0.3008917256001673,
      0.303000963919241,
      0.30512818387973556,
      0.3072735739493131,
      0.30943732515915956,
      0.3116196311522467,
      0.31382068823449305,
      0.3160406954257234,
      0.3182798545132648,
      0.3205383701067675,
      0.3228164496940191,
      0.325114303699511,
      0.3274321455438334,
      0.3297701917053623,
      0.33212866178341727,
      0.3345077785635962,
      0.3369077680857019,
      0.3393288597124144,
      0.34177128620159414,
      0.3442352837802406,
      0.34672109222068465,
      0.34922895491985406,
      0.35175911898071627,
      0.35431183529651156,
      0.35688735863854565,
      0.35948594774556586,
      0.3621078654182663,
      0.3647533786148688,
      0.3674227585523232,
      0.3701162808092368,
      0.3728342254341343,
      0.3755768770568608,
      0.3783445250042246,
      0.38113746341997046,
      0.3839559913900729,
      0.3868004130717907,
      0.3896710378286004,
      0.392568180369986,
      0.3954921608972162,
      0.39844330525439414,
      0.40142194508657375,
      0.404428418003527,
      0.4074630677506668,
      0.4105262443873795,
      0.4136183044727085,
      0.41673961125883363,
      0.41989053489308703,
      0.4230714526288055,
      0.42628274904549973,
      0.42952481627825456,
      0.43279805425824097,
      0.4361028709630636,
      0.4394396826790808,
      0.4428089142751497,
      0.44621099948942666,
      0.4496463812284179,
      0.4531155118805118,
      0.45661885364359206,
      0.4601568788675544,
      0.4637300704128871,
      0.46733892202518496,
      0.4709839387273953,
      0.4746656372290076,
      0.47838454635440875,
      0.4821412074896466,
      0.4859361750491866,
      0.48977001696247036,
      0.49364331518069593,
      0.49755666620456124,
      0.5015106816327258,
      0.5055059887303803,
      0.5095432310177773,
      0.5136230688791151,
      0.5177461801873128,
      0.5219132609465309,
      0.5261250259472965,
      0.5303822094314292,
      0.5346855657625893,
      0.5390358700957741,
      0.5434339190390503,
      0.5478805312964545,
      0.5523765482810062,
      0.5569228346822487,
      0.5615202789678905,
      0.5661697937969359,
      0.5708723163135659,
      0.5756288082839816,
      0.5804402560312905,
      0.5853076701089128,
      0.5902320846432444,
      0.595214556254797,
      0.6002561624492626,
      0.6053579993404566,
      0.6105211785344876,
      0.6157468229628751,
      0.6210360613974372,
      0.6263900213157503,
      0.6318098196970151,
      0.6372965512248583,
      0.6428512732327363,
      0.6484749865543948,
      0.6541686112133123,
      0.6599329555973428,
      0.6657686773848895,
      0.6716762339988289,
      0.6776558197227874,
      0.6837072857704112,
      0.6898300384834282,
      0.6960229093538277,
      0.7022839885842322,
      0.7086104112434779,
      0.7149980814691601,
      0.7214413152705519,
      0.7279323757600956,
      0.7344608653577702,
      0.7410129266016404,
      0.7475701850975822,
      0.7541083425907316,
      0.7605952917805977,
      0.7669885723795526,
      0.7732319126578554,
      0.7792504913283159,
      0.7849443947640752,
      0.7901795100331466,
      0.7947747499925901,
      0.7984840035399259,
      0.8009704782264745,
      0.801770085199607,
      0.8002391770421368,
      0.795480427587768,
      0.7862396186860302,
      0.7707677338506557,
      0.7466529221639632,
      0.7106597818281942,
      0.6586985911974782,
      0.5862296094962265,
      0.4896939568319358,
      0.36969025297258173,
      0.23563011629887073,
      0.10838042381670843,
      0.014621095631960263,
      -0.0272386424267638,
      -0.017149916604442664,
      0.030439494751806653,
      0.09771142094646397,
      0.17096413500719113,
      0.24216927508369498,
      0.3076026509119116,
      0.36608129839671133,
      0.4176954738811574,
      0.46307394671599944,
      0.5030080350538167,
      0.5382781786660576,
      0.5695844929654998,
      0.5975270601754467,
      0.6226081854202765,
      0.6452430941034415,
      0.6657728084208469,
      0.6844765108441705,
      0.7015824004236078,
      0.7172768206961022,
      0.7317117638577738,
      0.7450109716119409,
      0.7572748745022096,
      0.7685845941385603,
      0.7790052024988817,
      0.788588400979966,
      0.7973747537265434,
      0.8053955864081419,
      0.8126746430264202,
      0.8192295789243746,
      0.8250733571164488,
      0.8302156064981164,
      0.8346639935248448,
      0.8384256526610517,
      0.8415087142877661,
      0.8439239607671906,
      0.8456866308067895,
      0.8468183779241287,
      0.847349369484374,
      0.8473204874757783,
      0.8467855604438134,
      0.8458135182516343,
      0.8444903194642285,
      0.842920458975424,
      0.8412278271816873,
      0.8395556700782625,
      0.8380654023608274,
      0.8369340633984791,
      0.836350286832146,
      0.8365087808889893,
      0.8376034815823405,
      0.8398197269333589,
      0.8433259787436668,
      0.8482657542925082,
      0.8547504898310863,
      0.8628540177098512,
      0.8726091951165058,
      0.8840069930876273,
      0.8969980779080615,
      0.9114966422073352,
      0.9273860172990688,
      0.9445254556225562,
      0.9627574263733512,
      0.9819148116807436,
      1.0018275024439685,
      1.0223280420264622,
      1.043256122747592,
      1.0644618811336775,
      1.0858080488485677,
      1.1071710916672763,
      1.1284415102955492,
      1.1495234900923332,
      1.1703340794629904,
      1.1908020564696087,
      1.2108666164884718,
      1.2304759853863734,
      1.2495860358744713,
      1.268158961266722,
      1.2861620415772952,
      1.3035665218163563,
      1.3203466111229754,
      1.3364786034454066,
      1.3519401152204586,
      1.3667094323065987,
      1.3807649567668678,
      1.3940847435346138,
      1.4066461171753257,
      1.418425359627096,
      1.4293974607469453,
      1.4395359245864898,
      1.4488126254598144,
      1.4571977089931212,
      1.4646595344112243,
      1.4711646553071607,
      1.47667783703098,
      1.4811621096279246,
      1.4845788559462398,
      1.486887935118099,
      1.48804784209842,
      1.4880159043182257,
      1.4867485167728565,
      1.4842014170123807,
      1.4803300015320726,
      1.4750896849562247,
      1.4684363031753618,
      1.4603265612096057,
      1.4507185260349675,
      1.439572163907292,
      1.4268499208498742,
      1.4125173439357879,
      1.3965437397899472,
      1.3789028653836708,
      1.3595736446945395,
      1.338540903207644,
      1.3157961105553255,
      1.2913381199008933,
      1.2651738910135855,
      1.237319182439911,
      1.2077991968227135,
      1.1766491623490556,
      1.1439148326119548,
      1.1096528869323918,
      1.0739312135088293,
      1.0368290586871383,
      0.9984370272552658,
      0.9588569209631453,
      0.9182014054623988,
      0.8765934994951047,
      0.8341658843615605,
      0.7910600363379405,
      0.747425189636008,
      0.7034171425096661,
      0.6591969240067052,
      0.6149293434136829,
      0.5707814484335622,
      0.5269209213604863,
      0.4835144448192605,
      0.4407260698709343,
      0.39871561940316114,
      0.35763715868669216,
      0.31763756285375006,
      0.2788552079288468,
      0.24141880808256994,
      0.20544641716983408,
      0.17104460757668202,
      0.13830783416798986,
      0.10731798592310154,
      0.07814412288085165,
      0.050842391475165935,
      0.025456107368994434,
      0.002015991594440759,
      -0.019459456750269312,
      -0.03896346979997536,
      -0.05650042182623482,
      -0.0720851617150786,
      -0.08574228672444115,
      -0.09750537642965493,
      -0.10741620453126803,
      -0.11552394463445056,
      -0.12188438431300665,
      -0.126559159834938,
      -0.12961502193921853,
      -0.13112314107771783,
      -0.1311584586418534,
      -0.12979908890988529,
      -0.127125774823184,
      -0.12322139923895571,
      -0.11817055202634123,
      -0.11205915227226088,
      -0.10497412393757355,
      -0.0970031225429085,
      -0.08823430985020804,
      -0.07875617302593639,
      -0.06865738440746438,
      -0.058026697723177166,
      -0.04695287642939774,
      -0.035524649695367456,
      -0.02383069149035489,
      -0.011959618177923743,
      2.646053354999986e-14,
      0.011959618177976658,
      0.02383069149035488,
      0.03552464969538069,
      0.046952876429443915,
      0.05802669772320353,
      0.06865738440741177,
      0.07875617302598235,
      0.08823430985022113,
      0.0970031225429542,
      0.10497412393756715,
      0.11205915227225434,
      0.1181705520264123,
      0.1232213992389815,
      0.12712577482317763,
      0.12979908890992375,
      0.13115845864185346,
      0.13112314107773693,
      0.1296150219392186,
      0.12655915983500746,
      0.12188438431304445,
      0.11552394463447557,
      0.1074162045312368,
      0.09750537642967978,
      0.08574228672446597,
      0.07208516171512809,
      0.056500421826253304,
      0.038963469799993836,
      0.019459456750257034,
      -0.002015991594434629,
      -0.025456107368951587,
      -0.05084239147516595,
      -0.07814412288083938,
      -0.10731798592308935,
      -0.13830783416798376,
      -0.17104460757660267,
      -0.20544641716980955,
      -0.24141880808258223,
      -0.2788552079288283,
      -0.3176375628537439,
      -0.35763715868668006,
      -0.39871561940313033,
      -0.44072606987092816,
      -0.48351444481921063,
      -0.5269209213604864,
      -0.5707814484335114,
      -0.6149293434136953,
      -0.6591969240066741,
      -0.7034171425096157,
      -0.7474251896360279,
      -0.7910600363379663,
      -0.8341658843615414,
      -0.8765934994950588,
      -0.9182014054623726,
      -0.9588569209631128,
      -0.9984370272552594,
      -1.0368290586871853,
      -1.0739312135088295,
      -1.1096528869323856,
      -1.1439148326119009,
      -1.1766491623490556,
      -1.2077991968227055,
      -1.2373191824399046,
      -1.2651738910135584,
      -1.2913381199008804,
      -1.3157961105553475,
      -1.3385409032076163,
      -1.3595736446945463,
      -1.3789028653837059,
      -1.3965437397899974,
      -1.412517343935745,
      -1.426849920849911,
      -1.4395721639072414,
      -1.4507185260349542,
      -1.4603265612095335,
      -1.4684363031753398,
      -1.4750896849562098,
      -1.4803300015320504,
      -1.4842014170123656,
      -1.4867485167728423,
      -1.4880159043182182,
      -1.4880478420984267,
      -1.486887935118128,
      -1.484578855946224,
      -1.4811621096278806,
      -1.4766778370309077,
      -1.4711646553071833,
      -1.4646595344111806,
      -1.4571977089931283,
      -1.4488126254598506,
      -1.439535924586453,
      -1.4293974607469369,
      -1.4184253596270597,
      -1.406646117175355,
      -1.394084743534613,
      -1.3807649567668667,
      -1.3667094323065334,
      -1.3519401152204715,
      -1.3364786034453848,
      -1.3203466111229547,
      -1.3035665218162875,
      -1.2861620415772599,
      -1.2681589612667226,
      -1.2495860358745132,
      -1.230475985386372,
      -1.2108666164884705,
      -1.190802056469575,
      -1.1703340794629897,
      -1.1495234900923201,
      -1.1284415102955494,
      -1.1071710916672388,
      -1.0858080488485424,
      -1.0644618811336575,
      -1.0432561227475488,
      -1.0223280420264613,
      -1.0018275024440144,
      -0.9819148116807905,
      -0.9627574263733855,
      -0.9445254556225741,
      -0.9273860172989894,
      -0.9114966422072439,
      -0.8969980779081584,
      -0.8840069930876451,
      -0.8726091951165179,
      -0.8628540177097463,
      -0.8547504898309795,
      -0.8482657542925437,
      -0.843325978743673,
      -0.8398197269333871,
      -0.8376034815823546,
      -0.8365087808889657,
      -0.836350286832081,
      -0.8369340633984523,
      -0.8380654023607651,
      -0.8395556700782701,
      -0.8412278271817161,
      -0.8429204589754387,
      -0.8444903194642532,
      -0.8458135182516591,
      -0.8467855604438066,
      -0.8473204874757316,
      -0.8473493694843328,
      -0.8468183779241707,
      -0.8456866308067902,
      -0.8439239607672248,
      -0.8415087142877145,
      -0.8384256526610789,
      -0.8346639935248632,
      -0.830215606498082,
      -0.8250733571164037,
      -0.8192295789244106,
      -0.8126746430264206,
      -0.805395586408133,
      -0.7973747537264793,
      -0.7885884009799475,
      -0.7790052024988916,
      -0.7685845941385882,
      -0.7572748745021918,
      -0.745010971611913,
      -0.7317117638577461,
      -0.7172768206961209,
      -0.701582400423552,
      -0.6844765108441244,
      -0.6657728084208555,
      -0.6452430941034967,
      -0.6226081854202485,
      -0.5975270601754109,
      -0.5695844929654644,
      -0.538278178666058,
      -0.5030080350538944,
      -0.46307394671599,
      -0.4176954738811647,
      -0.3660812983967586,
      -0.30760265091187183,
      -0.24216927508370237,
      -0.17096413500717017,
      -0.09771142094644422,
      -0.030439494751672215,
      0.017149916604649696,
      0.027238642426969602,
      -0.01462109563194335,
      -0.10838042381687313,
      -0.2356301162987229,
      -0.3696902529725367,
      -0.4896939568320261,
      -0.586229609496217,
      -0.6586985911974964,
      -0.7106597818281867,
      -0.746652922163975,
      -0.7707677338506358,
      -0.786239618686146,
      -0.7954804275878106,
      -0.8002391770421262,
      -0.8017700851995961,
      -0.8009704782263773,
      -0.7984840035399703,
      -0.7947747499926008,
      -0.7901795100332015,
      -0.7849443947640752,
      -0.7792504913283266,
      -0.7732319126578773,
      -0.7669885723795966,
      -0.7605952917805148,
      -0.754108342590671,
      -0.7475701850975768,
      -0.7410129266016066,
      -0.7344608653577867,
      -0.727932375760024,
      -0.7214413152705853,
      -0.7149980814691659,
      -0.7086104112435557,
      -0.702283988584232,
      -0.696022909353828,
      -0.68983003848344,
      -0.6837072857704447,
      -0.6776558197227993,
      -0.6716762339988123,
      -0.665768677384884,
      -0.6599329555973484,
      -0.6541686112132739,
      -0.6484749865543612,
      -0.642851273232803,
      -0.6372965512248366,
      -0.631809819697004,
      -0.6263900213157444,
      -0.6210360613974483,
      -0.6157468229628694,
      -0.61052117853451,
      -0.6053579993404289,
      -0.6002561624492234,
      -0.5952145562548077,
      -0.5902320846432219,
      -0.5853076701088965,
      -0.5804402560312569,
      -0.5756288082839703,
      -0.5708723163135212,
      -0.5661697937969136,
      -0.561520278967835,
      -0.5569228346822485,
      -0.5523765482810957,
      -0.5478805312963934,
      -0.5434339190390612,
      -0.5390358700958184,
      -0.5346855657625895,
      -0.5303822094314736,
      -0.5261250259472683,
      -0.5219132609465087,
      -0.5177461801873184,
      -0.5136230688791376,
      -0.5095432310178506,
      -0.5055059887303187,
      -0.5015106816327536,
      -0.4975566662045044,
      -0.49364331518068433,
      -0.48977001696247063,
      -0.4859361750491581,
      -0.4821412074896016,
      -0.47838454635442,
      -0.47466563722906424,
      -0.4709839387273614,
      -0.4673389220252414,
      -0.46373007041286424,
      -0.4601568788675203,
      -0.45661885364351223,
      -0.4531155118804947,
      -0.4496463812283952,
      -0.44621099948942644,
      -0.4428089142751724,
      -0.4394396826790752,
      -0.4361028709630636,
      -0.43279805425830964,
      -0.4295248162782947,
      -0.42628274904549984,
      -0.42307145262886275,
      -0.4198905348930701,
      -0.4167396112588969,
      -0.4136183044727429,
      -0.41052624438732765,
      -0.40746306775061514,
      -0.404428418003504,
      -0.40142194508657375,
      -0.39844330525433086,
      -0.395492160897205,
      -0.39256818036998015,
      -0.3896710378286577,
      -0.38680041307182517,
      -0.38395599139005576,
      -0.3811374634199819,
      -0.37834452500420745,
      -0.3755768770569414,
      -0.3728342254341632,
      -0.37011628080916764,
      -0.3674227585522545,
      -0.3647533786148457,
      -0.36210786541827783,
      -0.3594859477456459,
      -0.35688735863852833,
      -0.35431183529651716,
      -0.3517591189807276,
      -0.34922895491986533,
      -0.34672109222067343,
      -0.34423528378025214,
      -0.34177128620165104,
      -0.33932885971239174,
      -0.3369077680857075,
      -0.33450777856367536,
      -0.3321286617834062,
      -0.3297701917054752,
      -0.3274321455438671,
      -0.3251143036995165,
      -0.32281644969403606,
      -0.3205383701067448,
      -0.3182798545133993,
      -0.31604069542573454,
      -0.31382068823447634,
      -0.311619631152269,
      -0.3094373251591709,
      -0.30727357394931315,
      -0.30512818387971896,
      -0.30300096391917425,
      -0.3008917256001617,
      -0.29880028297055977,
      -0.29672645254752916,
      -0.2946700532725661,
      -0.29263090646733914,
      -0.29060883579084124,
      -0.2886036671980032,
      -0.286615228898419,
      -0.28464335131739915,
      -0.28268786705677745,
      -0.28074861085753916,
      -0.27882541956266393,
      -0.27691813208174054,
      -0.27502658935548807,
      -0.27315063432153286,
      -0.2712901118813995,
      -0.2694448688675591,
      -0.26761475401160106,
      -0.2657996179129394,
      -0.2639993130089947,
      -0.2622136935444175,
      -0.26044261554292886,
      -0.25868593677823465,
      -0.2569435167466761,
      -0.25521521663965746,
      -0.25350089931704667,
      -0.2518004292813582,
      -0.25011367265192463,
      -0.24844049714015556,
      -0.2467807720248637,
      -0.24513436812864325,
      -0.24350115779407813,
      -0.24188101486093844,
      -0.2402738146434648,
      -0.23867943390887406,
      -0.23709775085488302,
      -0.2355286450893289,
      -0.23397199760885018,
      -0.23242769077897396,
      -0.23089560831357686,
      -0.22937563525588012,
      -0.22786765795896644,
      -0.22637156406677972,
      -0.22488724249603292,
      -0.22341458341787973,
      -0.22195347823978195,
      -0.2205038195887725,
      -0.21906550129378186,
      -0.21763841836864775,
      -0.21622246699623834,
      -0.2148175445116282,
      -0.21342354938648503,
      -0.2120403812133968,
      -0.2106679406902427,
      -0.20930612960541217,
      -0.2079548508229363,
      -0.2066140082676594,
      -0.20528350691121783,
      -0.20396325275770982,
      -0.20265315283023663,
      -0.2013531151569368,
      -0.20006304875762257,
      -0.19878286363102857,
      -0.19751247074145065,
      -0.19625178200660054,
      -0.19500071028443156,
      -0.19375916936137907,
      -0.19252707394002494,
      -0.19130433962735563,
      -0.19009088292304732,
      -0.18888662120810076,
      -0.1876914727332257,
      -0.18650535660792472,
      -0.1853281927895733,
      -0.1841599020726735,
      -0.1830004060778982,
      -0.18184962724231796,
      -0.18070748880843965,
      -0.17957391481469226,
      -0.17844883008503273,
      -0.1773321602192512,
      -0.17622383158371757,
      -0.17512377130140308,
      -0.17403190724263357,
      -0.17294816801604915,
      -0.17187248295953067,
      -0.17080478213124808,
      -0.1697449963004585,
      -0.1686930569396666,
      -0.16764889621548937,
      -0.16661244698016167,
      -0.16558364276399987,
      -0.16456241776623798,
      -0.16354870684807865,
      -0.16254244552359323,
      -0.16154356995306315,
      -0.16055201693440851,
      -0.15956772389632315,
      -0.15859062889009232,
      -0.1576206705829884,
      -0.15665778825037568,
      -0.15570192176899508,
      -0.15475301160956226,
      -0.15381099883030916,
      -0.15287582506954367,
      -0.15194743253959903,
      -0.15102576401926487,
      -0.15011076284836367,
      -0.14920237291999486,
      -0.14830053867542214,
      -0.14740520509694374,
      -0.14651631770192824,
      -0.14563382253654103,
      -0.14475766617032426,
      -0.1438877956895341,
      -0.14302415869134777,
      -0.1421667032787407,
      -0.1413153780539713,
      -0.14047013211326806,
      -0.1396309150413703,
      -0.13879767690598255,
      -0.1379703682524973,
      -0.13714894009807116,
      -0.1363333439272349,
      -0.13552353168609071,
      -0.1347194557773748,
      -0.13392106905536186,
      -0.13312832482083053,
      -0.13234117681638305,
      -0.13155957922119066,
      -0.13078348664669784,
      -0.13001285413136887,
      -0.12924763713626236,
      -0.12848779154041157,
      -0.12773327363643286,
      -0.12698404012559755,
      -0.12624004811396086,
      -0.12550125510732446,
      -0.12476761900748305,
      -0.12403909810794488,
      -0.12331565108913133,
      -0.12259723701470918,
      -0.12188381532756998,
      -0.12117534584541241,
      -0.12047178875689044,
      -0.1197731046177769,
      -0.11907925434687494,
      -0.11839019922227563,
      -0.11770590087748387,
      -0.11702632129785678,
      -0.11635142281654778,
      -0.11568116811084588,
      -0.11501552019926103,
      -0.11435444243682329,
      -0.11369789851253771,
      -0.11304585244517867,
      -0.11239826858052243,
      -0.11175511158727405,
      -0.11111634645403011,
      -0.11048193848614359,
      -0.10985185330171453,
      -0.10922605682967805,
      -0.10860451530486423,
      -0.10798719526639941,
      -0.10737406355366036,
      -0.10676508730341723,
      -0.10616023394676312,
      -0.10555947120647195,
      -0.10496276709336545,
      -0.10437008990360476,
      -0.1037814082162023,
      -0.10319669088963376,
      -0.1026159070590319,
      -0.10203902613371874,
      -0.1014660177941017,
      -0.10089685198907454,
      -0.10033149893330262,
      -0.09976992910456625,
      -0.09921211324083845,
      -0.09865802233829815,
      -0.09810762764780362,
      -0.09756090067345914,
      -0.09701781316898136,
      -0.09647833713604424,
      -0.09594244482133676,
      -0.09541010871423554,
      -0.09488130154462324,
      -0.0943559962800662,
      -0.09383416612381358,
      -0.09331578451220693,
      -0.09280082511265425,
      -0.09228926182120245,
      -0.09178106876006552,
      -0.09127622027608934,
      -0.09077469093739794,
      -0.09027645553248514,
      -0.08978148906719326,
      -0.08928976676270248,
      -0.08880126405411508,
      -0.08831595658726103,
      -0.08783382021747305,
      -0.08735483100722473,
      -0.08687896522443085,
      -0.0864061993397536,
      -0.08593651002542407,
      -0.0854698741529659,
      -0.08500626879103611,
      -0.08454567120401932,
      -0.08408805884959689,
      -0.08363340937735737,
      -0.08318170062682143,
      -0.08273291062520818,
      -0.08228701758639992,
      -0.08184399990821534,
      -0.08140383617194617,
      -0.0809665051390883,
      -0.0805319857507114,
      -0.08010025712539186,
      -0.07967129855750239,
      -0.07924508951549496,
      -0.07882160964042176,
      -0.07840083874428622,
      -0.0779827568081516,
      -0.07756734398104265,
      -0.07715458057755924,
      -0.07674444707727142,
      -0.07633692412266409,
      -0.07593199251739724,
      -0.07552963322519483,
      -0.07512982736844233,
      -0.07473255622570928,
      -0.07433780123207194,
      -0.07394554397583032,
      -0.07355576619815038,
      -0.07316844979124236,
      -0.07278357679718872,
      -0.07240112940633027,
      -0.0720210899560961,
      -0.07164344092931292,
      -0.07126816495338616,
      -0.07089524479813718,
      -0.07052466337562215,
      -0.0701564037377563,
      -0.06979044907573577,
      -0.06942678271830467,
      -0.06906538813055617,
      -0.06870624891298785,
      -0.06834934880023084,
      -0.06799467165911015,
      -0.06764220148865148,
      -0.06729192241784385,
      -0.06694381870434142,
      -0.06659787473453432,
      -0.06625407502102024,
      -0.06591240420282055,
      -0.0655728470424701,
      -0.06523538842639995,
      -0.06490001336332465,
      -0.06456670698244028,
      -0.0642354545340065,
      -0.06390624138649022,
      -0.0635790530263956,
      -0.06325387505705188,
      -0.06293069319762355,
      -0.06260949328194247,
      -0.06229026125748839,
      -0.061972983184688524,
      -0.061657645234254155,
      -0.061344233690133934,
      -0.06103273494355554,
      -0.06072313549569994,
      -0.06041542195494522,
      -0.0601095810361389,
      -0.05980559956075624,
      -0.05950346445482509,
      -0.05920316274767014,
      -0.05890468157236677,
      -0.058608008163615964,
      -0.05831312985785572,
      -0.058020034091012515,
      -0.057728708398942764,
      -0.05743914041609553,
      -0.057151317874141266,
      -0.0568652286014635,
      -0.05658086052333023,
      -0.05629820165865778,
      -0.05601724012162906,
      -0.055737964120190976,
      -0.0554603619531045,
      -0.05518442201308476,
      -0.054910132782339076,
      -0.05463748283354759,
      -0.05436646082968106,
      -0.054097055520991894,
      -0.05382925574651516,
      -0.05356305043190289,
      -0.05329842858925141,
      -0.05303537931666098,
      -0.05277389179617643,
      -0.0525139552946025,
      -0.052255559161817976,
      -0.051998692830538214,
      -0.05174334581532154,
      -0.051489507711725876,
      -0.05123716819602154,
      -0.05098631702434602,
      -0.05073694403200659,
      -0.05048903913250617,
      -0.050242592317225325,
      -0.049997593654588696,
      -0.04975403328981621,
      -0.04951190144333889,
      -0.04927118841123467,
      -0.049031884563674334,
      -0.04879398034507891,
      -0.04855746627276465,
      -0.048322332936748154,
      -0.04808857099906418,
      -0.04785617119293355,
      -0.04762512432267442,
      -0.04739542126248621,
      -0.04716705295618899,
      -0.04694001041657443,
      -0.04671428472482242,
      -0.046489867029928876,
      -0.04626674854804452,
      -0.04604492056221803,
      -0.045824374421153925,
      -0.04560510153947571,
      -0.04538709339679842,
      -0.04517034153675088,
      -0.044954837567349894,
      -0.04474057315967211,
      -0.044527540047739816,
      -0.044315730027799226,
      -0.04410513495789108,
      -0.043895746757468525,
      -0.043687557406366546,
      -0.04348055894504035,
      -0.043274743473398075,
      -0.043070103150778964,
      -0.04286663019493591,
      -0.04266431688238685,
      -0.042463155546926236,
      -0.04226313857985152,
      -0.04206425842925469,
      -0.04186650759946664,
      -0.04166987865088438,
      -0.04147436419909682,
      -0.04127995691462798,
      -0.04108664952264126,
      -0.04089443480231949,
      -0.04070330558624787,
      -0.04051325476040198,
      -0.04032427526322421,
      -0.04013636008573521,
      -0.039949502270362,
      -0.03976369491138398,
      -0.039578931153829794,
      -0.03939520419347232,
      -0.03921250727589999,
      -0.03903083369695368,
      -0.03885017680143885,
      -0.038670529982978805,
      -0.03849188668429498,
      -0.03831424039572012,
      -0.038137584655544926,
      -0.03796191304951407,
      -0.037787219209958096,
      -0.03761349681636687,
      -0.03744073959383253,
      -0.03726894131375961,
      -0.0370980957928034,
      -0.03692819689270062,
      -0.036759238519930126,
      -0.03659121462541612,
      -0.036424119203969506,
      -0.036257946294088225,
      -0.03609268997758247,
      -0.03592834437921816,
      -0.03576490366638889,
      -0.035602362048601476,
      -0.03544071377739517,
      -0.03527995314592967,
      -0.035120074488479223,
      -0.034961072180283,
      -0.034802940637168364,
      -0.03464567431533667,
      -0.0344892677106097,
      -0.03433371535876233,
      -0.03417901183468568,
      -0.034025151752334996,
      -0.03387212976419065,
      -0.03371994056126841,
      -0.03356857887254364,
      -0.03341803946484534,
      -0.03326831714224391,
      -0.03311940674627221,
      -0.03297130315509313,
      -0.03282400128333773,
      -0.03267749608237325,
      -0.03253178253898327,
      -0.03238685567601541,
      -0.03224271055161868,
      -0.03209934225920063,
      -0.03195674592680799,
      -0.03181491671729426,
      -0.031673849827707594,
      -0.03153354048914848,
      -0.03139398396651415,
      -0.03125517555823124,
      -0.031117110595880352,
      -0.03097978444419174,
      -0.030843192500324475,
      -0.030707330194385388,
      -0.030572192988278863,
      -0.03043777637589844,
      -0.03030407588300304,
      -0.030171087066785434,
      -0.030038805515628934,
      -0.029907226848782772,
      -0.029776346716490407,
      -0.029646160799222422,
      -0.02951666480777615,
      -0.029387854483075543,
      -0.029259725595739583,
      -0.029132273945804484,
      -0.029005495362936694,
      -0.028879385705575068,
      -0.02875394086134537,
      -0.028629156746239316,
      -0.028505029304868004,
      -0.028381554509834067,
      -0.028258728361931853,
      -0.02813654688975983,
      -0.028015006149061515,
      -0.027894102223419644,
      -0.02777383122332655,
      -0.027654189286268043,
      -0.02753517257631674,
      -0.027416777284147837,
      -0.027298999626643585,
      -0.027181835846959157,
      -0.027065282214057393,
      -0.02694933502260508,
      -0.026833990592708922,
      -0.026719245269907987,
      -0.026605095424905995,
      -0.026491537453165636,
      -0.026378567774884433,
      -0.026266182834936678,
      -0.02615437910256346,
      -0.02604315307102676,
      -0.025932501257665608,
      -0.025822420203677185,
      -0.02571290647387896,
      -0.025603956656402527,
      -0.02549556736278641,
      -0.02538773522761131,
      -0.02528045690835075,
      -0.025173729085316426,
      -0.0250675484613085,
      -0.02496191176145617,
      -0.024856815733298458,
      -0.024752257146344176,
      -0.02464823279196652,
      -0.02454473948329511,
      -0.024441774055155994,
      -0.02433933336349764,
      -0.024237414285846165,
      -0.024136013720493385,
      -0.024035128586883323,
      -0.023934755825132808,
      -0.02383489239612716,
      -0.023735535280828775,
      -0.023636681481018718,
      -0.023538328018229016,
      -0.02344047193417608,
      -0.02334311029039292,
      -0.023246240168021348,
      -0.023149858667989923
    ]
  },
  "charge_reference": {
    "figure": "charge_controls",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      1.915844019810128e-08,
      1.9983331234682592e-08,
      2.0846140921011824e-08,
      2.1748726358527385e-08,
      2.269304137191669e-08,
      2.3681141857118655e-08,
      2.471519144274633e-08,
      2.57974674843696e-08,
      2.6930367412372714e-08,
      2.8116415455463593e-08,
      2.935826976336836e-08,
      3.0658729953803786e-08,
      3.2020745110488256e-08,
      3.3447422260737074e-08,
      3.494203536309572e-08,
      3.6508034837513716e-08,
      3.8149057672748693e-08,
      3.986893814804107e-08,
      4.1671719208608734e-08,
      4.356166453720963e-08,
      4.554327136690618e-08,
      4.7621284083264726e-08,
      4.980070866754261e-08,
      5.208682803597989e-08,
      5.4485218334135484e-08,
      5.7001766249317744e-08,
      5.964268740855345e-08,
      6.241454593428576e-08,
      6.532427523506369e-08,
      6.837920011395377e-08,
      7.158706028327329e-08,
      7.495603538055316e-08,
      7.849477158742687e-08,
      8.221240996044154e-08,
      8.611861659064453e-08,
      9.022361471724172e-08,
      9.453821892974085e-08,
      9.907387160277582e-08,
      1.0384268171838285e-07,
      1.0885746624185777e-07,
      1.1413179422959604e-07,
      1.1968003386053167e-07,
      1.255174025970521e-07,
      1.3166002069663724e-07,
      1.3812496831208184e-07,
      1.4493034643606137e-07,
      1.5209534196517645e-07,
      1.596402971794699e-07,
      1.67586783956037e-07,
      1.759576830597169e-07,
      1.8477726888028593e-07,
      1.9407130001407956e-07,
      2.0386711611888063e-07,
      2.1419374150433147e-07,
      2.2508199595631384e-07,
      2.3656461333296005e-07,
      2.486763685123948e-07,
      2.6145421331837034e-07,
      2.7493742209986457e-07,
      2.891677476948231e-07,
      3.0418958856697803e-07,
      3.2005016796844414e-07,
      3.3679972604998697e-07,
      3.5449172591609737e-07,
      3.7318307470367775e-07,
      3.9293436085203605e-07,
      4.13810108828412e-07,
      4.3587905267848436e-07,
      4.592144298855721e-07,
      4.838942971469135e-07,
      5.100018698110193e-07,
      5.376258868680314e-07,
      5.668610035461225e-07,
      5.978082137428831e-07,
      6.305753047124307e-07,
      6.652773466384359e-07,
      7.020372199519331e-07,
      7.40986183502724e-07,
      7.822644869663241e-07,
      8.26022031167148e-07,
      8.7241908032548e-07,
      9.216270305935875e-07,
      9.738292396381434e-07,
      1.0292219224555508e-06,
      1.0880151190773522e-06,
      1.150433740339196e-06,
      1.21671869845336e-06,
      1.2871281297467027e-06,
      1.3619387176093184e-06,
      1.441447124449929e-06,
      1.5259715422799596e-06,
      1.6158533724567097e-06,
      1.7114590461164924e-06,
      1.8131819979300264e-06,
      1.9214448070270097e-06,
      2.036701520275555e-06,
      2.159440174580045e-06,
      2.290185536491808e-06,
      2.4295020792295877e-06,
      2.5779972191986135e-06,
      2.736324836300736e-06,
      2.9051891047666716e-06,
      3.085348663942695e-06,
      3.277621161457278e-06,
      3.482888204512746e-06,
      3.7021007587312064e-06,
      3.9362850380739265e-06,
      4.186548933900444e-06,
      4.4540890362881e-06,
      4.74019830635884e-06,
      5.0462744646254085e-06,
      5.373829167351852e-06,
      5.724498050710571e-06,
      6.100051731212782e-06,
      6.502407860598195e-06,
      6.933644344227826e-06,
      7.396013844171265e-06,
      7.891959701781255e-06,
      8.424133429795952e-06,
      8.99541394110998e-06,
      9.608928700555962e-06,
      1.0268077007614207e-05,
      1.0976555642237153e-05,
      1.1738387133293352e-05,
      1.2557950939924747e-05,
      1.3440017870836426e-05,
      1.4389788105745509e-05,
      1.54129332275302e-05,
      1.651564272375506e-05,
      1.7704675473029722e-05,
      1.898741679603562e-05,
      2.0371941724124322e-05,
      2.1867085221418863e-05,
      2.3482520190803362e-05,
      2.5228844201755298e-05,
      2.711767600064363e-05,
      2.9161763004155084e-05,
      3.1375101136595847e-05,
      3.377306855504562e-05,
      3.637257501632965e-05,
      3.919222888076341e-05,
      4.225252402457404e-05,
      4.557604925159861e-05,
      4.918772316216905e-05,
      5.3115057861023056e-05,
      5.738845537610762e-05,
      6.204154122747492e-05,
      6.711154024333131e-05,
      7.263970048438391e-05,
      7.867177202662223e-05,
      8.52585483887295e-05,
      9.245647959995163e-05,
      0.00010032836731912873,
      0.00010894415407362957,
      0.00011838182063367999,
      0.0001287284078279132,
      0.00014008118180596884,
      0.0001525489649437382,
      0.00016625365836341622,
      0.00018133198652176254,
      0.0001979374996499288,
      0.000216242876182565,
      0.00023644257490834834,
      0.00025875589567389475,
      0.00028343051840502273,
      0.00031074660337872224,
      0.00034102155158824063,
      0.00037461554331869344,
      0.00041193799647438426,
      0.0004534551147538865,
      0.0004996987306918584,
      0.0005512766914423735,
      0.0006088850879531058,
      0.0006733226934055607,
      0.000745508057716618,
      0.0008264998056829149,
      0.0009175208123932436,
      0.0010199870878398875,
      0.001135542402369625,
      0.001266099937730269,
      0.0014138925708275674,
      0.0015815338099340547,
      0.0017720919340670183,
      0.001989180573313487,
      0.0022370698620802158,
      0.0025208234681333144,
      0.002846468343287116,
      0.003221206088625298,
      0.0036536775620128487,
      0.00415429603666264,
      0.0047356692127198865,
      0.005413137212790034,
      0.006205463113104618,
      0.007135725677342043,
      0.008232482395412088,
      0.009531297107131916,
      0.01107676406253985,
      0.012925214808617224,
      0.01514837440518067,
      0.01783835263437187,
      0.021114535448077128,
      0.025133216246635903,
      0.03010123165772253,
      0.03629553460362467,
      0.04409170262853079,
      0.05400610079787116,
      0.06675923293002675,
      0.08337245299518628,
      0.10531785264049026,
      0.13475353913631813,
      0.1748955929531728,
      0.23060305720918708,
      0.30926789986429826,
      0.422032474584339,
      0.5849193650158593,
      0.8177932032301033,
      1.134555574851631,
      1.512739430551983,
      1.8509102063229261,
      1.9990983712954238,
      1.9067766238187298,
      1.6704851690106575,
      1.4076359423339115,
      1.1776144837938038,
      0.9941680450960166,
      0.8526350258537617,
      0.7442260347566623,
      0.6608932705167148,
      0.5963724415458981,
      0.5460479550626749,
      0.5065762784622603,
      0.4755380945769774,
      0.451172956984758,
      0.43218956389949703,
      0.41763315705115983,
      0.406793313471352,
      0.3991396267894308,
      0.39427653997536016,
      0.39191137631079714,
      0.3918315424374073,
      0.39388817629138767,
      0.39798438071243075,
      0.4040667632365662,
      0.41211939088433136,
      0.4221595294922317,
      0.43423471182850826,
      0.44842079412259195,
      0.4648207337008356,
      0.48356386162338083,
      0.5048054395771604,
      0.5287262826955396,
      0.5555322001123271,
      0.5854529520426146,
      0.6187403443103259,
      0.6556649769407276,
      0.6965110327801293,
      0.7415683392483193,
      0.791120773296898,
      0.8454299318853944,
      0.9047129041007886,
      0.9691130321889239,
      1.038662849722284,
      1.1132390854651832,
      1.1925108912434403,
      1.275884433673672,
      1.3624497032594032,
      1.4509385943318343,
      1.5397063208558954,
      1.6267498612076563,
      1.709775789188249,
      1.7863241024212764,
      1.853944102321651,
      1.9104046254007723,
      1.9539079187187842,
      1.9832694292754427,
      1.998028874389684,
      1.9984716477915803,
      1.9855597671388217,
      1.9607911590656992,
      1.9260186308963814,
      1.8832624306951535,
      1.8345441284721287,
      1.781758661486287,
      1.7265901288759018,
      1.6704682667601969,
      1.614557569523385,
      1.5597693810605935,
      1.5067879079924293,
      1.4561028906135907,
      1.4080437601319158,
      1.362812011542625,
      1.3205100142455954,
      1.2811655343701878,
      1.244751913652259,
      1.2112042311367135,
      1.1804319553955231,
      1.1523286494003742,
      1.1267792711987052,
      1.1036655572833949,
      1.0828699047569859,
      1.064278096297811,
      1.0477811454733368,
      1.0332764821418623,
      1.0206686492865327,
      1.0098696431686438,
      1.0007989971386502,
      0.993383684585889,
      0.9875578971436885,
      0.9832627393155906,
      0.9804458692265612,
      0.9790611064654176,
      0.9790680213535161,
      0.9804315149587783,
      0.9831213953893235,
      0.9871119530493252,
      0.9923815353934258,
      0.9989121201024441,
      1.0066888843935642,
      1.0156997672789883,
      1.0259350209317948,
      1.0373867468630498,
      1.050048412334401,
      1.0639143423155313,
      1.0789791823488302,
      1.0952373279188068,
      1.112682316365257,
      1.1313061780593499,
      1.151098744520003,
      1.1720469124278148,
      1.194133864140901,
      1.2173382473751657,
      1.241633319216944,
      1.2669860626127005,
      1.2933562869305049,
      1.320695728084318,
      1.3489471679869758,
      1.3780435976331118,
      1.4079074527305342,
      1.4384499552509786,
      1.4695705982399363,
      1.5011568143219336,
      1.5330838701160299,
      1.5652150287535398,
      1.597402020383225,
      1.6294858555217429,
      1.6612980080294066,
      1.6926619832064946,
      1.7233952720965835,
      1.7533116759311442,
      1.7822239654678567,
      1.8099468198139075,
      1.8362999695322424,
      1.8611114509587776,
      1.8842208643413092,
      1.9054825191796763,
      1.9247683472516481,
      1.9419704680398118,
      1.9570033028232727,
      1.969805152083857,
      1.980339174957211,
      1.9885937375269305,
      1.9945821267162396,
      1.9983416561157787,
      1.9999322171216731,
      1.9994343513846125,
      1.9969469374223767,
      1.9925845945621985,
      1.9864749110189996,
      1.9787556003199254,
      1.969571682354268,
      1.959072773272359,
      1.947410553637062,
      1.9347364680053813,
      1.9211996927182455,
      1.906945393126005,
      1.8921132775408624,
      1.8768364433830977,
      1.8612405015243414,
      1.8454429577649452,
      1.8295528255861941,
      1.813670441549573,
      1.7978874536655685,
      1.7822869533855488,
      1.7669437232485867,
      1.7519245743309346,
      1.7372887502287373,
      1.723088377129092,
      1.7093689424118121,
      1.6961697870397228,
      1.6835245996438268,
      1.671461902629876,
      1.6600055227901,
      1.6491750407854018,
      1.6389862154711676,
      1.6294513803879411,
      1.620579810846601,
      1.6123780609312999,
      1.60485027044801,
      1.597998442388877,
      1.59182269188714,
      1.5863214679279802,
      1.5814917492777445,
      1.577329216216385,
      1.5738283997214357,
      1.5709828097702987,
      1.568785044412306,
      1.5672268812226484,
      1.5662993526944469,
      1.565992807059434,
      1.5662969559566746,
      1.567200910296433,
      1.5686932055957672,
      1.570761817995499,
      1.5733941721068017,
      1.5765771417804102,
      1.5802970448430984,
      1.5845396328046868,
      1.5892900765042692,
      1.59453294863616,
      1.60025220407371,
      1.606431158891529,
      1.6130524689730728,
      1.620098109079548,
      1.6275493532465624,
      1.6353867573652479,
      1.6435901447935264,
      1.6521385958287569,
      1.661010441854006,
      1.6701832649446595,
      1.6796339036887153,
      1.6893384659310424,
      1.6992723490982116,
      1.7094102686944699,
      1.7197262954806414,
      1.7301939017550256,
      1.7407860170488834,
      1.7514750934287109,
      1.7622331804638711,
      1.773032009772487,
      1.78384308890239,
      1.7946378041394815,
      1.8053875316660875,
      1.8160637563196924,
      1.8266381970318224,
      1.8370829378615674,
      1.8473705633829014,
      1.8574742970435936,
      1.867368140990973,
      1.8770270157597744,
      1.8864268981440855,
      1.895544955531935,
      1.9043596749701022,
      1.912850985250089,
      1.9210003703644782,
      1.9287909727762318,
      1.9362076850702103,
      1.9432372287142936,
      1.949868218843513,
      1.956091214190141,
      1.9618987515110478,
      1.9672853641048977,
      1.9722475842600153,
      1.9767839297228706,
      1.980894874520852,
      1.9845828047055316,
      1.9878519597984534,
      1.990708360916027,
      1.9931597267191918,
      1.9952153784742772,
      1.9968861356216492,
      1.9981842033274844,
      1.9991230535407842,
      1.999717301093804,
      1.999982576370655,
      1.9999353960284492,
      1.9995930331907856,
      1.9989733884480072,
      1.9980948628960027,
      1.9969762343292028,
      1.9956365375774452,
      1.9940949498443823,
      1.9923706817701987,
      1.9904828748070833,
      1.9884505053645576,
      1.9862922960560316,
      1.984026634259753,
      1.9816714980980463,
      1.979244389839693,
      1.976762276642221,
      1.9742415384739882,
      1.9716979229905789,
      1.9691465070858485,
      1.9666016647945708,
      1.9640770411904476,
      1.9615855318996567,
      1.959139267835031,
      1.9567496047488264,
      1.9544271172015266,
      1.9521815965498226,
      1.9500220525673677,
      1.9479567183265998,
      1.9459930579880234,
      1.9441377771637978,
      1.942396835544996,
      1.9407754615054857,
      1.9392781684197429,
      1.9379087724563826,
      1.9366704116334386,
      1.9355655659451392,
      1.9345960783925769,
      1.933763176772449,
      1.9330674960981207,
      1.9325091015462843,
      1.932087511839484,
      1.9318017229904463,
      1.931650232347874,
      1.9316310628954816,
      1.931741787766349,
      1.9319795549433003,
      1.9323411121229803,
      1.9328228317266154,
      1.9334207360442106,
      1.9341305225013299,
      1.9349475890384484,
      1.9358670595925895,
      1.936883809669454,
      1.9379924919916345,
      1.939187562205067,
      1.9404633046215352,
      1.9418138579700566,
      1.943233241124514,
      1.9447153787689295,
      1.9462541269556692,
      1.947843298505597,
      1.9494766881929515,
      1.951148097651751,
      1.9528513599347483,
      1.9545803636508223,
      1.9563290766019565,
      1.958091568837117,
      1.9598620350372227,
      1.961634816143264,
      1.9634044201385024,
      1.9651655418956828,
      1.9669130820013,
      1.9686421644713055,
      1.9703481532762412,
      1.9720266675984823,
      1.9736735957504086,
      1.9752851076893876,
      1.976857666073932,
      1.9783880358147106,
      1.9798732920846498,
      1.981310826763687,
      1.9826983533060545,
      1.9840339100309166,
      1.9853158618510018,
      1.9865429004680697,
      1.9877140430789821,
      1.9888286296514766,
      1.989886318844497,
      1.9908870826643164,
      1.9918311999644216,
      1.9927192489145917,
      1.9935520985828616,
      1.9943308997933031,
      1.995057075443171,
      1.9957323104854647,
      1.9963585418076932,
      1.9969379482657466,
      1.9974729411637744,
      1.9979661555084882,
      1.9984204424107004,
      1.9988388630601197,
      1.9992246847642197,
      1.9995813796212287,
      1.99991262649543,
      2.000222317085025,
      2.000514567025653,
      2.0007937331652106,
      2.001064438389104,
      2.0013316056846975,
      2.001600503529394,
      2.0018768051944,
      2.0021666652112877,
      2.00247681709782,
      2.0028146975468424,
      2.0031886037343725,
      2.0036078923189864,
      2.004083231249146,
      2.0046269188972046,
      2.0052532896205792,
      2.0059792310684705,
      2.0068248470584726,
      2.007814311583459,
      2.008976975846555,
      2.010348813181109,
      2.011974319298171,
      2.013909032037403,
      2.0162229025570397,
      2.019004849273551,
      2.0223689733451886,
      2.0264631360786867,
      2.031480935759017,
      2.0376786407972727,
      2.0453994461884957,
      2.0551086981301716,
      2.067445766047807,
      2.0833014968440327,
      2.1039353818407847,
      2.1311547066046703,
      2.1675900403672355,
      2.2171168639078402,
      2.285483499689187,
      2.3811730658827184,
      2.5163189681941844,
      2.7067153819220375,
      2.967761014101571,
      3.299281918761854,
      3.6544227247183265,
      3.9217071895158346,
      3.991052981697762,
      3.8629519264513994,
      3.6328388979492834,
      3.3904037172008152,
      3.1784411914852564,
      3.0068210243115407,
      2.871850080663523,
      2.7664672740870184,
      2.683981507431497,
      2.619013965621189,
      2.567488446164731,
      2.526380103812194,
      2.4934545379098907,
      2.4670565555666264,
      2.445952822064198,
      2.429218373583029,
      2.4161556573236282,
      2.4062368277558868,
      2.399062454258423,
      2.394331790533973,
      2.391821224773021,
      2.3913685628310493,
      2.392861510036181,
      2.3962292064069186,
      2.4014360051582013,
      2.4084769141181503,
      2.4173742770542352,
      2.4281753789473157,
      2.4409507305096008,
      2.4557928321927025,
      2.472815242579325,
      2.4921517840060323,
      2.513955711476304,
      2.5383986502292095,
      2.565669072923365,
      2.5959700393405933,
      2.6295158604021847,
      2.6665272761977974,
      2.7072246595785456,
      2.7518186823637483,
      2.800497827357612,
      2.853412123452259,
      2.910652563539932,
      2.9722258908056007,
      3.0380248754959984,
      3.1077949210900124,
      3.1810988858424265,
      3.257283375043556,
      3.3354513320094137,
      3.414447244827042,
      3.492862205044712,
      3.5690657595099378,
      3.6412693477207183,
      3.707621777063704,
      3.7663309813227435,
      3.815799454061742,
      3.8547552359112007,
      3.882358300123413,
      3.8982649630002677,
      3.9026402872136368,
      3.896118370810851,
      3.8797199708082735,
      3.854743411702608,
      3.8226468066329287,
      3.784937543834367,
      3.743080232792749,
      3.6984287092581303,
      3.6521827693824798,
      3.605366855582918,
      3.558826100927981,
      3.5132346714552867,
      3.4691117705514647,
      3.4268415467429416,
      3.386694146363522,
      3.3488460746580686,
      3.3133987787956856,
      3.2803949217793686,
      3.2498321950724165,
      3.221674754421948,
      3.1958624950744015,
      3.1723184422300337,
      3.1509545461444315,
      3.131676157729929,
      3.114385432850492,
      3.0989838801448824,
      3.0853742332392216,
      3.0734617964404407,
      3.063155384786888,
      3.054367955120079,
      3.0470170045619227,
      3.041024796095365,
      3.0363184573981945,
      3.0328299881899703,
      3.0304962026662983,
      3.029258626706801,
      3.0290633641044957,
      3.029860941783805,
      3.0316061406133885,
      3.034257815786564,
      3.037778708683863,
      3.0421352505301735,
      3.0472973569208506,
      3.053238211347974,
      3.0599340351578204,
      3.067363840877247,
      3.0755091655352444,
      3.0843537804614254,
      3.0938833740586706,
      3.1040852042218696,
      3.114947717413128,
      3.126460131914622,
      3.138611983474488,
      3.151392632452065,
      3.164790732669111,
      3.178793663495432,
      3.193386928248261,
      3.208553523767259,
      3.224273288033805,
      3.2405222349159164,
      3.2572718875028337,
      3.2744886239922404,
      3.2921330526297505,
      3.3101594346706933,
      3.3285151766064116,
      3.3471404148106174,
      3.365967717131346,
      3.384921926575454,
      3.403920171893666,
      3.4228720683669613,
      3.441680129238346,
      3.460240403893779,
      3.478443353010868,
      3.4961749635005877,
      3.513318097321246,
      3.5297540584346194,
      3.5453643517283355,
      3.56003259720036,
      3.573646552744985,
      3.586100190206501,
      3.5972957626875264,
      3.607145797055698,
      3.6155749446891408,
      3.622521626039685,
      3.627939410624832,
      3.63179808336288,
      3.634084360247417,
      3.634802230492033,
      3.633972917563539,
      3.6316344669754637,
      3.6278409833473315,
      3.6226615521585654,
      3.616178892117765,
      3.608487791633872,
      3.5996933872727306,
      3.589909343321049,
      3.579255989894185,
      3.567858472829925,
      3.555844962442843,
      3.543344960671529,
      3.5304877378344885,
      3.5174009216775635,
      3.504209253125493,
      3.4910335155201215,
      3.477989637408744,
      3.4651879633010636,
      3.4527326823121354,
      3.4407214012407783,
      3.429244846328597,
      3.418386676591583,
      3.408223391078254,
      3.3988243125391238,
      3.390251630647939,
      3.382560488961241,
      3.3757991011217943,
      3.3700088833034334,
      3.3652245914810783,
      3.3614744537300134,
      3.3587802893714924,
      3.357157608361571,
      3.356615685854641,
      3.3571576083615704,
      3.3587802893714938,
      3.3614744537300116,
      3.3652245914810788,
      3.3700088833034334,
      3.3757991011217934,
      3.3825604889612406,
      3.3902516306479393,
      3.3988243125391246,
      3.4082233910782502,
      3.4183866765915845,
      3.4292448463286016,
      3.440721401240779,
      3.452732682312133,
      3.465187963301063,
      3.4779896374087422,
      3.491033515520121,
      3.5042092531254916,
      3.517400921677563,
      3.5304877378344868,
      3.5433449606715306,
      3.555844962442843,
      3.5678584728299265,
      3.579255989894185,
      3.589909343321049,
      3.599693387272732,
      3.60848779163387,
      3.616178892117764,
      3.6226615521585668,
      3.627840983347332,
      3.6316344669754628,
      3.633972917563541,
      3.6348022304920327,
      3.6340843602474164,
      3.6317980833628773,
      3.627939410624833,
      3.6225216260396844,
      3.6155749446891425,
      3.6071457970556975,
      3.5972957626875237,
      3.5861001902064995,
      3.5736465527449846,
      3.56003259720036,
      3.545364351728335,
      3.529754058434622,
      3.513318097321247,
      3.496174963500584,
      3.478443353010865,
      3.460240403893776,
      3.441680129238346,
      3.42287206836696,
      3.4039201718936662,
      3.384921926575454,
      3.365967717131344,
      3.3471404148106165,
      3.3285151766064107,
      3.3101594346706924,
      3.292133052629749,
      3.2744886239922395,
      3.2572718875028337,
      3.2405222349159195,
      3.224273288033804,
      3.2085535237672573,
      3.1933869282482585,
      3.17879366349543,
      3.1647907326691103,
      3.1513926324520654,
      3.1386119834744886,
      3.126460131914621,
      3.114947717413128,
      3.1040852042218674,
      3.093883374058671,
      3.084353780461423,
      3.075509165535244,
      3.0673638408772472,
      3.059934035157821,
      3.053238211347975,
      3.0472973569208515,
      3.042135250530173,
      3.0377787086838635,
      3.034257815786565,
      3.0316061406133894,
      3.029860941783807,
      3.0290633641044957,
      3.0292586267067994,
      3.030496202666297,
      3.03282998818997,
      3.036318457398195,
      3.041024796095366,
      3.0470170045619236,
      3.0543679551200817,
      3.0631553847868878,
      3.07346179644044,
      3.0853742332392233,
      3.0989838801448846,
      3.1143854328504945,
      3.131676157729932,
      3.1509545461444333,
      3.172318442230033,
      3.1958624950744,
      3.22167475442195,
      3.2498321950724147,
      3.2803949217793655,
      3.3133987787956887,
      3.348846074658072,
      3.386694146363525,
      3.4268415467429434,
      3.4691117705514656,
      3.513234671455286,
      3.558826100927982,
      3.6053668555829197,
      3.6521827693824864,
      3.6984287092581343,
      3.7430802327927526,
      3.7849375438343706,
      3.822646806632927,
      3.854743411702609,
      3.879719970808271,
      3.8961183708108496,
      3.9026402872136376,
      3.8982649630002673,
      3.8823583001234105,
      3.854755235911198,
      3.8157994540617426,
      3.7663309813227466,
      3.707621777063706,
      3.641269347720718,
      3.56906575950995,
      3.4928622050447062,
      3.4144472448270324,
      3.335451332009407,
      3.257283375043554,
      3.1810988858424247,
      3.1077949210900107,
      3.038024875496,
      2.9722258908056016,
      2.910652563539925,
      2.8534121234522543,
      2.800497827357608,
      2.7518186823637425,
      2.707224659578546,
      2.6665272761977965,
      2.629515860402183,
      2.5959700393405933,
      2.565669072923364,
      2.5383986502292064,
      2.5139557114763016,
      2.4921517840060288,
      2.4728152425793253,
      2.455792832192703,
      2.4409507305096,
      2.428175378947315,
      2.417374277054235,
      2.4084769141181503,
      2.4014360051581995,
      2.396229206406918,
      2.392861510036179,
      2.3913685628310493,
      2.391821224773021,
      2.3943317905339727,
      2.3990624542584236,
      2.4062368277558868,
      2.41615565732363,
      2.4292183735830277,
      2.445952822064201,
      2.4670565555666255,
      2.49345453790989,
      2.5263801038121922,
      2.567488446164732,
      2.6190139656211944,
      2.683981507431503,
      2.766467274087025,
      2.8718500806635334,
      3.0068210243115407,
      3.1784411914852564,
      3.3904037172008183,
      3.63283889794928,
      3.8629519264513763,
      3.9910529816977687,
      3.9217071895158147,
      3.6544227247183043,
      3.2992819187618503,
      2.967761014101572,
      2.706715381922037,
      2.516318968194187,
      2.38117306588272,
      2.28548349968918,
      2.217116863907835,
      2.1675900403672337,
      2.131154706604667,
      2.1039353818407838,
      2.083301496844032,
      2.0674457660478076,
      2.055108698130171,
      2.045399446188493,
      2.037678640797273,
      2.0314809357590162,
      2.0264631360786867,
      2.0223689733451895,
      2.0190048492735513,
      2.0162229025570397,
      2.0139090320374033,
      2.0119743192981705,
      2.010348813181109,
      2.008976975846557,
      2.0078143115834592,
      2.0068248470584718,
      2.00597923106847,
      2.005253289620579,
      2.0046269188972037,
      2.0040832312491466,
      2.0036078923189855,
      2.0031886037343702,
      2.0028146975468415,
      2.002476817097818,
      2.0021666652112877,
      2.0018768051944,
      2.0016005035293936,
      2.001331605684696,
      2.001064438389105,
      2.00079373316521,
      2.0005145670256512,
      2.000222317085025,
      1.999912626495431,
      1.9995813796212287,
      1.9992246847642199,
      1.9988388630601188,
      1.9984204424107002,
      1.997966155508489,
      1.997472941163776,
      1.9969379482657479,
      1.996358541807692,
      1.9957323104854652,
      1.9950570754431711,
      1.9943308997933036,
      1.9935520985828616,
      1.992719248914591,
      1.9918311999644225,
      1.9908870826643155,
      1.9898863188444964,
      1.988828629651477,
      1.9877140430789835,
      1.986542900468069,
      1.9853158618510032,
      1.9840339100309174,
      1.9826983533060538,
      1.9813108267636865,
      1.9798732920846498,
      1.978388035814709,
      1.9768576660739314,
      1.975285107689389,
      1.973673595750411,
      1.9720266675984837,
      1.9703481532762401,
      1.9686421644713068,
      1.9669130820012997,
      1.9651655418956828,
      1.9634044201385021,
      1.9616348161432637,
      1.9598620350372236,
      1.9580915688371179,
      1.9563290766019565,
      1.9545803636508237,
      1.9528513599347486,
      1.9511480976517506,
      1.9494766881929524,
      1.9478432985055973,
      1.9462541269556688,
      1.9447153787689295,
      1.9432332411245135,
      1.9418138579700561,
      1.9404633046215347,
      1.939187562205067,
      1.9379924919916331,
      1.9368838096694532,
      1.9358670595925893,
      1.9349475890384495,
      1.93413052250133,
      1.933420736044211,
      1.9328228317266154,
      1.9323411121229808,
      1.931979554943299,
      1.9317417877663492,
      1.9316310628954825,
      1.9316502323478741,
      1.9318017229904458,
      1.9320875118394842,
      1.9325091015462839,
      1.9330674960981198,
      1.9337631767724477,
      1.9345960783925786,
      1.9355655659451387,
      1.9366704116334392,
      1.9379087724563822,
      1.9392781684197433,
      1.9407754615054866,
      1.9423968355449968,
      1.9441377771637982,
      1.945993057988024,
      1.9479567183265987,
      1.950022052567367,
      1.9521815965498224,
      1.9544271172015262,
      1.9567496047488269,
      1.9591392678350323,
      1.961585531899655,
      1.9640770411904485,
      1.9666016647945717,
      1.9691465070858492,
      1.9716979229905784,
      1.9742415384739895,
      1.9767622766422226,
      1.9792443898396932,
      1.9816714980980454,
      1.984026634259754,
      1.986292296056031,
      1.9884505053645571,
      1.9904828748070826,
      1.9923706817701978,
      1.9940949498443825,
      1.9956365375774474,
      1.9969762343292021,
      1.9980948628960031,
      1.998973388448006,
      1.9995930331907859,
      1.9999353960284485,
      1.9999825763706536,
      1.999717301093804,
      1.9991230535407831,
      1.9981842033274835,
      1.9968861356216494,
      1.995215378474277,
      1.9931597267191918,
      1.9907083609160252,
      1.9878519597984532,
      1.9845828047055327,
      1.9808948745208528,
      1.976783929722869,
      1.972247584260015,
      1.9672853641048973,
      1.9618987515110464,
      1.9560912141901423,
      1.9498682188435135,
      1.9432372287142945,
      1.9362076850702084,
      1.9287909727762331,
      1.9210003703644782,
      1.9128509852500895,
      1.9043596749701028,
      1.8955449555319355,
      1.8864268981440855,
      1.877027015759774,
      1.8673681409909737,
      1.8574742970435922,
      1.8473705633829005,
      1.8370829378615676,
      1.826638197031822,
      1.8160637563196933,
      1.8053875316660875,
      1.7946378041394815,
      1.7838430889023895,
      1.7730320097724857,
      1.7622331804638698,
      1.7514750934287102,
      1.7407860170488825,
      1.7301939017550252,
      1.7197262954806414,
      1.7094102686944699,
      1.6992723490982122,
      1.6893384659310438,
      1.6796339036887147,
      1.67018326494466,
      1.6610104418540041,
      1.6521385958287573,
      1.6435901447935266,
      1.635386757365248,
      1.6275493532465635,
      1.62009810907955,
      1.6130524689730714,
      1.6064311588915285,
      1.6002522040737095,
      1.5945329486361597,
      1.5892900765042683,
      1.5845396328046872,
      1.580297044843098,
      1.5765771417804095,
      1.5733941721068012,
      1.570761817995499,
      1.5686932055957676,
      1.5672009102964335,
      1.5662969559566746,
      1.5659928070594349,
      1.5662993526944464,
      1.567226881222648,
      1.5687850444123073,
      1.5709828097702978,
      1.5738283997214366,
      1.577329216216386,
      1.5814917492777452,
      1.5863214679279798,
      1.5918226918871403,
      1.5979984423888776,
      1.6048502704480114,
      1.6123780609313,
      1.6205798108466025,
      1.6294513803879411,
      1.6389862154711685,
      1.6491750407854004,
      1.660005522790099,
      1.6714619026298747,
      1.6835245996438257,
      1.6961697870397237,
      1.709368942411813,
      1.7230883771290917,
      1.7372887502287377,
      1.7519245743309346,
      1.766943723248587,
      1.7822869533855479,
      1.797887453665568,
      1.8136704415495744,
      1.8295528255861946,
      1.8454429577649472,
      1.861240501524339,
      1.8768364433830977,
      1.8921132775408624,
      1.9069453931260052,
      1.9211996927182449,
      1.9347364680053831,
      1.9474105536370627,
      1.959072773272359,
      1.9695716823542688,
      1.978755600319925,
      1.9864749110189996,
      1.9925845945621976,
      1.9969469374223774,
      1.9994343513846136,
      1.9999322171216725,
      1.9983416561157792,
      1.9945821267162398,
      1.9885937375269287,
      1.9803391749572117,
      1.9698051520838575,
      1.9570033028232738,
      1.9419704680398107,
      1.9247683472516448,
      1.9054825191796745,
      1.8842208643413083,
      1.8611114509587798,
      1.836299969532243,
      1.8099468198139093,
      1.782223965467857,
      1.7533116759311422,
      1.723395272096578,
      1.6926619832064909,
      1.6612980080294042,
      1.6294858555217435,
      1.597402020383226,
      1.5652150287535394,
      1.5330838701160308,
      1.5011568143219338,
      1.469570598239936,
      1.4384499552509755,
      1.407907452730532,
      1.3780435976331118,
      1.3489471679869753,
      1.3206957280843183,
      1.293356286930505,
      1.2669860626127,
      1.241633319216945,
      1.217338247375162,
      1.1941338641408996,
      1.1720469124278134,
      1.151098744520003,
      1.1313061780593499,
      1.112682316365258,
      1.0952373279188077,
      1.0789791823488297,
      1.0639143423155293,
      1.050048412334399,
      1.0373867468630493,
      1.025935020931795,
      1.0156997672789876,
      1.0066888843935637,
      0.9989121201024429,
      0.9923815353934256,
      0.9871119530493254,
      0.9831213953893232,
      0.9804315149587783,
      0.9790680213535159,
      0.9790611064654182,
      0.9804458692265606,
      0.9832627393155908,
      0.987557897143688,
      0.9933836845858888,
      1.0007989971386517,
      1.0098696431686445,
      1.0206686492865344,
      1.0332764821418627,
      1.0477811454733363,
      1.064278096297811,
      1.0828699047569865,
      1.1036655572833949,
      1.1267792711987088,
      1.152328649400376,
      1.1804319553955271,
      1.211204231136713,
      1.244751913652259,
      1.2811655343701887,
      1.3205100142455948,
      1.3628120115426243,
      1.4080437601319145,
      1.4561028906135962,
      1.5067879079924338,
      1.559769381060593,
      1.614557569523385,
      1.6704682667601976,
      1.7265901288759022,
      1.7817586614862868,
      1.8345441284721282,
      1.883262430695162,
      1.9260186308963863,
      1.9607911590657017,
      1.9855597671388234,
      1.9984716477915805,
      1.9980288743896844,
      1.983269429275442,
      1.9539079187187844,
      1.9104046254007652,
      1.8539441023216447,
      1.786324102421269,
      1.70977578918825,
      1.626749861207656,
      1.5397063208558968,
      1.450938594331834,
      1.362449703259403,
      1.2758844336736725,
      1.1925108912434341,
      1.1132390854651755,
      1.0386628497222832,
      0.9691130321889242,
      0.9047129041007886,
      0.8454299318853942,
      0.7911207732968981,
      0.741568339248319,
      0.6965110327801216,
      0.6556649769407238,
      0.6187403443103223,
      0.5854529520426148,
      0.5555322001123273,
      0.5287262826955397,
      0.5048054395771606,
      0.4835638616233812,
      0.46482073370083304,
      0.44842079412259006,
      0.43423471182850804,
      0.42215952949223196,
      0.4121193908843313,
      0.4040667632365663,
      0.3979843807124305,
      0.3938881762913876,
      0.3918315424374074,
      0.3919113763107971,
      0.39427653997536105,
      0.39913962678943077,
      0.40679331347135195,
      0.4176331570511599,
      0.43218956389949714,
      0.4511729569847577,
      0.4755380945769774,
      0.5065762784622674,
      0.5460479550626804,
      0.5963724415459037,
      0.6608932705167138,
      0.7442260347566596,
      0.8526350258537627,
      0.9941680450960164,
      1.1776144837938052,
      1.4076359423339557,
      1.6704851690106821,
      1.9067766238187493,
      1.9990983712954256,
      1.8509102063229317,
      1.5127394305519832,
      1.1345555748516287,
      0.8177932032301019,
      0.5849193650158598,
      0.4220324745843259,
      0.3092678998642895,
      0.23060305720918675,
      0.1748955929531727,
      0.13475353913631793,
      0.1053178526404902,
      0.08337245299518613,
      0.06675923293002665,
      0.05400610079787027,
      0.04409170262853025,
      0.03629553460362403,
      0.03010123165772254,
      0.02513321624663594,
      0.02111453544807711,
      0.017838352634371855,
      0.015148374405180678,
      0.01292521480861709,
      0.011076764062539697,
      0.009531297107131794,
      0.008232482395412098,
      0.007135725677342043,
      0.0062054631131046156,
      0.005413137212790034,
      0.004735669212719885,
      0.004154296036662639,
      0.0036536775620128028,
      0.00322120608862527,
      0.002846468343287084,
      0.002520823468133316,
      0.0022370698620802166,
      0.0019891805733134884,
      0.001772091934067019,
      0.0015815338099340547,
      0.001413892570827553,
      0.0012660999377302573,
      0.001135542402369611,
      0.0010199870878398873,
      0.000917520812393244,
      0.0008264998056829154,
      0.0007455080577166179,
      0.0006733226934055596,
      0.0006088850879530999,
      0.0005512766914423681,
      0.0004996987306918545,
      0.0004534551147538865,
      0.00041193799647438437,
      0.0003746155433186934,
      0.00034102155158824063,
      0.0003107466033787222,
      0.00028343051840502273,
      0.0002587558956738933,
      0.00023644257490834696,
      0.00021624287618256344,
      0.00019793749964992882,
      0.00018133198652176252,
      0.00016625365836341624,
      0.00015254896494373827,
      0.00014008118180596895,
      0.00012872840782791233,
      0.00011838182063367896,
      0.00010894415407362873,
      0.00010032836731912869,
      9.245647959995168e-05,
      8.525854838872958e-05,
      7.867177202662222e-05,
      7.26397004843839e-05,
      6.711154024333083e-05,
      6.20415412274745e-05,
      5.7388455376107224e-05,
      5.3115057861023056e-05,
      4.918772316216905e-05,
      4.557604925159861e-05,
      4.225252402457402e-05,
      3.919222888076338e-05,
      3.637257501632966e-05,
      3.37730685550454e-05,
      3.137510113659565e-05,
      2.9161763004154915e-05,
      2.7117676000643644e-05,
      2.5228844201755298e-05,
      2.3482520190803366e-05,
      2.1867085221418866e-05,
      2.0371941724124326e-05,
      1.8987416796035483e-05,
      1.770467547302961e-05,
      1.6515642723754962e-05,
      1.54129332275302e-05,
      1.4389788105745504e-05,
      1.3440017870836423e-05,
      1.2557950939924747e-05,
      1.1738387133293354e-05,
      1.0976555642237099e-05,
      1.0268077007614143e-05,
      9.608928700555892e-06,
      8.995413941109977e-06,
      8.424133429795952e-06,
      7.891959701781257e-06,
      7.39601384417126e-06,
      6.93364434422782e-06,
      6.502407860598193e-06,
      6.100051731212748e-06,
      5.7244980507105365e-06,
      5.373829167351815e-06,
      5.04627446462541e-06,
      4.740198306358839e-06,
      4.454089036288099e-06,
      4.1865489339004435e-06,
      3.936285038073928e-06,
      3.702100758731182e-06,
      3.482888204512727e-06,
      3.2776211614572514e-06,
      3.085348663942695e-06,
      2.9051891047666724e-06,
      2.7363248363007368e-06,
      2.577997219198613e-06,
      2.4295020792295877e-06,
      2.290185536491791e-06,
      2.159440174580034e-06,
      2.036701520275543e-06,
      1.921444807026997e-06,
      1.8131819979300272e-06,
      1.7114590461164924e-06,
      1.6158533724567103e-06,
      1.52597154227996e-06,
      1.4414471244499381e-06,
      1.3619387176093102e-06,
      1.287128129746696e-06,
      1.216718698453355e-06,
      1.1504337403391965e-06,
      1.0880151190773524e-06,
      1.0292219224555503e-06,
      9.738292396381434e-07,
      9.216270305935878e-07,
      8.724190803254761e-07,
      8.260220311671439e-07,
      7.822644869663208e-07,
      7.409861835027239e-07,
      7.020372199519331e-07,
      6.65277346638436e-07,
      6.305753047124307e-07,
      5.978082137428835e-07,
      5.668610035461202e-07,
      5.376258868680282e-07,
      5.100018698110166e-07,
      4.838942971469118e-07,
      4.592144298855721e-07,
      4.3587905267848457e-07,
      4.138101088284119e-07,
      3.9293436085203605e-07,
      3.7318307470367955e-07,
      3.5449172591609536e-07,
      3.367997260499856e-07,
      3.200501679684427e-07,
      3.0418958856697803e-07,
      2.8916774769482327e-07,
      2.749374220998645e-07,
      2.614542133183703e-07,
      2.486763685123949e-07,
      2.3656461333295888e-07,
      2.2508199595631268e-07,
      2.1419374150433015e-07,
      2.038671161188806e-07,
      1.940713000140795e-07,
      1.8477726888028596e-07,
      1.7595768305971684e-07,
      1.6758678395603694e-07,
      1.5964029717946914e-07,
      1.520953419651753e-07,
      1.4493034643606082e-07,
      1.3812496831208118e-07,
      1.316600206966373e-07,
      1.255174025970521e-07,
      1.1968003386053175e-07,
      1.1413179422959601e-07,
      1.0885746624185718e-07,
      1.0384268171838245e-07,
      9.907387160277537e-08,
      9.453821892974043e-08,
      9.022361471724167e-08,
      8.611861659064448e-08,
      8.221240996044152e-08,
      7.849477158742683e-08,
      7.495603538055342e-08,
      7.1587060283273e-08,
      6.837920011395353e-08,
      6.532427523506336e-08,
      6.241454593428577e-08,
      5.964268740855345e-08,
      5.7001766249317744e-08,
      5.448521833413549e-08,
      5.208682803597988e-08,
      4.980070866754244e-08,
      4.762128408326457e-08,
      4.554327136690601e-08,
      4.356166453720944e-08,
      4.167171920860874e-08,
      3.9868938148041055e-08,
      3.8149057672748707e-08,
      3.650803483751371e-08,
      3.494203536309558e-08,
      3.344742226073693e-08,
      3.202074511048812e-08,
      3.065872995380367e-08,
      2.9358269763368367e-08,
      2.81164154554636e-08,
      2.69303674123727e-08,
      2.5797467484369593e-08,
      2.4715191442746403e-08,
      2.3681141857118566e-08,
      2.2693041371916576e-08,
      2.1748726358527302e-08,
      2.0846140921011824e-08,
      1.9983331234682592e-08,
      1.9158440198101273e-08
    ]
  },
  "charge_zero_soc": {
    "figure": "charge_controls",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      1.9422966808083494e-08,
      2.0258363609121375e-08,
      2.1132110490501072e-08,
      2.204608269742348e-08,
      2.3002252966953537e-08,
      2.400269690778364e-08,
      2.504959869460072e-08,
      2.614525709652529e-08,
      2.7292091860364958e-08,
      2.8492650470785935e-08,
      2.9749615310959107e-08,
      3.106581124879749e-08,
      3.244421367556321e-08,
      3.388795702540716e-08,
      3.540034380630823e-08,
      3.698485417492182e-08,
      3.864515609003294e-08,
      4.0385116081650004e-08,
      4.2208810675281575e-08,
      4.4120538513627445e-08,
      4.612483322079342e-08,
      4.8226477057229286e-08,
      5.043051541689598e-08,
      5.274227222172288e-08,
      5.516736627222294e-08,
      5.771172861722681e-08,
      6.038162101007733e-08,
      6.318365552334681e-08,
      6.612481539919396e-08,
      6.921247721791685e-08,
      7.245443447310216e-08,
      7.585892264804242e-08,
      7.943464589485434e-08,
      8.319080542498432e-08,
      8.713712972760284e-08,
      9.128390674078639e-08,
      9.564201810944309e-08,
      1.0022297567366306e-07,
      1.050389603416837e-07,
      1.1010286351293534e-07,
      1.154283312288331e-07,
      1.2102981124209016e-07,
      1.2692260320949565e-07,
      1.3312291222834673e-07,
      1.396479059532174e-07,
      1.4651577554749678e-07,
      1.5374580074335304e-07,
      1.6135841930446485e-07,
      1.693753012082809e-07,
      1.7781942788874548e-07,
      1.867151769065953e-07,
      1.9608841244258765e-07,
      2.0596658203964016e-07,
      2.1637882005294548e-07,
      2.273560583029542e-07,
      2.3893114446493644e-07,
      2.5113896877082537e-07,
      2.6401659964461177e-07,
      2.7760342894191704e-07,
      2.919413275178726e-07,
      3.0707481190552803e-07,
      3.2305122294999384e-07,
      3.399209173119202e-07,
      3.577374728282178e-07,
      3.7655790879857177e-07,
      3.964429223540283e-07,
      4.174571421592774e-07,
      4.3966940080395673e-07,
      4.6315302735111044e-07,
      4.87986161633825e-07,
      5.142520920247576e-07,
      5.42039618549063e-07,
      5.714434433699623e-07,
      6.025645908494557e-07,
      6.355108595754976e-07,
      6.703973089531912e-07,
      7.073467831825051e-07,
      7.464904756909839e-07,
      7.879685373584647e-07,
      8.319307321645174e-07,
      8.785371442106787e-07,
      9.279589404208772e-07,
      9.803791936085034e-07,
      1.0359937710200381e-06,
      1.0950122939271154e-06,
      1.1576591743454921e-06,
      1.2241747355149924e-06,
      1.2948164233843554e-06,
      1.3698601170146334e-06,
      1.4496015465505102e-06,
      1.534357828217799e-06,
      1.6244691266948375e-06,
      1.7203004561847737e-06,
      1.8222436325932636e-06,
      1.93071939040405e-06,
      2.046179679153743e-06,
      2.1691101558513183e-06,
      2.3000328912810756e-06,
      2.439509309887808e-06,
      2.588143384887416e-06,
      2.7465851123959857e-06,
      2.915534290748937e-06,
      3.095744633815079e-06,
      3.2880282500272727e-06,
      3.4932605220848242e-06,
      3.712385425869505e-06,
      3.946421331097935e-06,
      4.196467330655314e-06,
      4.463710150471114e-06,
      4.749431697264167e-06,
      5.055017307571381e-06,
      5.381964768253691e-06,
      5.731894186231048e-06,
      6.106558793630895e-06,
      6.507856783948703e-06,
      6.937844285340391e-06,
      7.398749588931498e-06,
      7.892988763195159e-06,
      8.423182800202815e-06,
      8.992176456087736e-06,
      9.60305896661918e-06,
      1.025918683962483e-05,
      1.0964208949428664e-05,
      1.1722094184829685e-05,
      1.2537161931834338e-05,
      1.3414115705822789e-05,
      1.4358080285587794e-05,
      1.537464274434247e-05,
      1.646989782101703e-05,
      1.7650498129749928e-05,
      1.8923709767328215e-05,
      2.0297473948479413e-05,
      2.1780475378578913e-05,
      2.3382218163895295e-05,
      2.5113110162557036e-05,
      2.6984556796869297e-05,
      2.9009065481590046e-05,
      3.120036197581696e-05,
      3.3573520141175545e-05,
      3.6145106789449476e-05,
      3.893334353264607e-05,
      4.195828781244533e-05,
      4.524203558945755e-05,
      4.8808948522203595e-05,
      5.268590886874472e-05,
      5.6902605809329864e-05,
      6.14918574268148e-05,
      6.648997320533749e-05,
      7.193716263148807e-05,
      7.787799632348504e-05,
      8.436192709334231e-05,
      9.144387948944026e-05,
      9.918491770179175e-05,
      0.000107653003274944,
      0.0001169238559062161,
      0.00012708193276079305,
      0.00013822154427136534,
      0.00015044812738272798,
      0.00016387970074068994,
      0.00017864853051879025,
      0.00019490304055836408,
      0.00021281000642931405,
      0.00023255708009880215,
      0.0002543557003664168,
      0.00027844445438685137,
      0.000305092967825233,
      0.000334606415934856,
      0.0003673307656829631,
      0.00040365888068982564,
      0.0004440376470815308,
      0.0004889763105090275,
      0.0005390562539699271,
      0.0005949424944780512,
      0.0006573972363388233,
      0.0007272958927202122,
      0.0008056460790978551,
      0.000893610196819563,
      0.0009925323687244264,
      0.0011039706695958993,
      0.0012297358228693686,
      0.001371937825458108,
      0.0015330423333415203,
      0.0017159391163520609,
      0.001924025504454949,
      0.0021613085442975595,
      0.002432530624397079,
      0.0027433246927039945,
      0.0031004069952626605,
      0.0035118176672514112,
      0.003987222728797171,
      0.004538295389376496,
      0.005179200490074242,
      0.005927214049990394,
      0.006803521156568575,
      0.007834251205199701,
      0.00905183175951758,
      0.010496774079338307,
      0.012220049209458099,
      0.014286280438609888,
      0.016778076800354896,
      0.019801980219857122,
      0.023496723229210988,
      0.028044839038067152,
      0.033689203460590116,
      0.040756938551919385,
      0.049694471136702244,
      0.061119752483876424,
      0.07590127237206229,
      0.09527946762850747,
      0.1210558637878292,
      0.1558906621866431,
      0.20377150117886716,
      0.2707386529523603,
      0.3659371963981919,
      0.502860925785299,
      0.6997426767796465,
      0.9751507376847022,
      1.3290941607030393,
      1.7023865431687866,
      1.957632743129605,
      1.9788194889920572,
      1.7987432838299746,
      1.5395639290761467,
      1.2905539130245338,
      1.08427382316885,
      0.9228652672231514,
      0.7988023523721708,
      0.7035300753641012,
      0.6299434843609983,
      0.5726795899487537,
      0.5278207501077374,
      0.4925281143571696,
      0.46473921043957167,
      0.44294514675964053,
      0.42603303855834174,
      0.41317602090279704,
      0.4037565373369287,
      0.39731257087853955,
      0.39349967822838894,
      0.3920639732731639,
      0.3928227693433778,
      0.39565064097123037,
      0.4004693695920293,
      0.40724070927849565,
      0.4159612256944589,
      0.42665867491895965,
      0.43938953170284634,
      0.45423737035283346,
      0.4713118592349541,
      0.4907481600169519,
      0.5127065297507912,
      0.5373719096743159,
      0.5649532492844473,
      0.5956822566876857,
      0.6298111848459323,
      0.6676091570067934,
      0.7093564043842882,
      0.7553356408216736,
      0.8058196471866197,
      0.861054011386796,
      0.9212339184480158,
      0.9864739887133686,
      1.056770535361757,
      1.1319564014015007,
      1.2116498974797594,
      1.295201407606511,
      1.3816439298665724,
      1.4696568600592783,
      1.5575549690524795,
      1.643315556725115,
      1.7246546943276926,
      1.799157084117563,
      1.8644533282257654,
      1.9184252534129058,
      1.9594083970909875,
      1.986355677483493,
      1.9989310153950126,
      1.997515934480644,
      1.9831314941578957,
      1.9572956483288013,
      1.921846632890538,
      1.8787641082643218,
      1.8300131709331606,
      1.7774258708689235,
      1.7226244679614366,
      1.6669828819563617,
      1.6116184667052211,
      1.5574049366809388,
      1.5049979913128912,
      1.454866902654782,
      1.4073272955774678,
      1.3625721145695098,
      1.3206991507005352,
      1.2817344724108768,
      1.2456517222586112,
      1.2123875935160113,
      1.1818539678883493,
      1.1539472457420183,
      1.1285553823006371,
      1.105563090639543,
      1.0848556060175483,
      1.066321338426679,
      1.0498536777122385,
      1.0353521610881717,
      1.0227231670948171,
      1.01188026262161,
      1.0027442996110456,
      0.9952433343526202,
      0.9893124237560924,
      0.9848933386558696,
      0.9819342231770654,
      0.9803892207699694,
      0.9802180811101118,
      0.9813857572011269,
      0.9838619983419603,
      0.9876209418449934,
      0.9926407042991915,
      0.9989029715967801,
      1.0063925857591038,
      1.0150971257159929,
      1.025006478548402,
      1.0361123972524988,
      1.0484080407985146,
      1.061887492127337,
      1.0765452497526264,
      1.0923756888264924,
      1.1093724879027955,
      1.1275280182214256,
      1.1468326931734882,
      1.1672742767297581,
      1.188837151063686,
      1.2115015454151417,
      1.2352427304563738,
      1.2600301850612101,
      1.2858267454489964,
      1.3125877501582282,
      1.340260198149736,
      1.3687819414513047,
      1.3980809379889985,
      1.4280745944002795,
      1.4586692324216126,
      1.4897597155578661,
      1.5212292747848355,
      1.5529495725846851,
      1.5847810432292078,
      1.6165735434972464,
      1.648167341606331,
      1.679394462853082,
      1.7100803982836128,
      1.7400461678924155,
      1.769110712900643,
      1.7970935734190263,
      1.8238177893656946,
      1.8491129452146566,
      1.872818264447576,
      1.894785648901135,
      1.9148825527983908,
      1.9329945820383476,
      1.9490277167256158,
      1.9629100688106418,
      1.9745931063381355,
      1.9840522998719448,
      1.9912871734518791,
      1.9963207699640209,
      1.9991985670528343,
      1.9999869028280683,
      1.9987709891383023,
      1.9956526031024096,
      1.9907475544689852,
      1.9841830273146719,
      1.976094890171381,
      1.9666250598232866,
      1.9559189918908129,
      1.9441233571525482,
      1.9313839475338521,
      1.9178438408570742,
      1.903641839642411,
      1.8889111870758288,
      1.8737785530927784,
      1.858363275523348,
      1.842776835390298,
      1.8271225415980292,
      1.8114953981606825,
      1.7959821265046676,
      1.7806613159412965,
      1.7656036768439305,
      1.7508723731114226,
      1.7365234129222888,
      1.722606079388836,
      1.7091633853558612,
      1.696232539140894,
      1.6838454104030194,
      1.6720289875045375,
      1.660805819666423,
      1.6501944389056522,
      1.6402097581831674,
      1.6308634433991505,
      1.6221642578655469,
      1.614118378687124,
      1.6067296851148658,
      1.6000000194228008,
      1.5939294212236894,
      1.5885163364009407,
      1.583757802012506,
      1.5796496086334817,
      1.57618644166228,
      1.5733620031324835,
      1.5711691155592145,
      1.5695998093136942,
      1.5686453949692523,
      1.5682965220024432,
      1.5685432251683031,
      1.5693749598026943,
      1.5707806272399658,
      1.5727485914724637,
      1.5752666881215038,
      1.5783222267378232,
      1.5819019874040583,
      1.5859922125724064,
      1.590578595037337,
      1.5956462629155785,
      1.6011797624831527,
      1.6071630397011305,
      1.613579421247235,
      1.62041159585834,
      1.6276415967782094,
      1.6352507860942254,
      1.6432198417351047,
      1.6515287478871972,
      1.6601567895687697,
      1.6690825520778916,
      1.6782839259992315,
      1.6877381184165094,
      1.6974216709297298,
      1.7073104850181873,
      1.7173798552211212,
      1.727604510526942,
      1.7379586642690035,
      1.7484160727209828,
      1.7589501024684118,
      1.769533806505953,
      1.780140008873448,
      1.790741397500034,
      1.8013106247763186,
      1.8118204152228978,
      1.8222436794722174,
      1.832553633633351,
      1.8427239229692982,
      1.8527287486877446,
      1.8625429965325218,
      1.8721423657679337,
      1.8815034970751354,
      1.8906040978317342,
      1.8994230632252085,
      1.9079405916594898,
      1.9161382929528983,
      1.923999287895095,
      1.931508297829655,
      1.9386517230562106,
      1.945417708998745,
      1.9517961992619022,
      1.9577789748905592,
      1.9633596793551935,
      1.9685338290016043,
      1.9732988089230803,
      1.9776538544309945,
      1.981600018510571,
      1.9851401258478776,
      1.9882787141968492,
      1.9910219640182318,
      1.993377617462178,
      1.995354887880762,
      1.9969643611443613,
      1.9982178900960177,
      1.9991284835107375,
      1.999710190933051,
      1.9999779847476369,
      1.9999476407965315,
      1.9996356187949094,
      1.999058943718653,
      1.998235089243821,
      1.997181864214159,
      1.9959173030008128,
      1.9944595605017739,
      1.9928268124099784,
      1.99103716126109,
      1.9891085486571263,
      1.9870586739522227,
      1.98490491958359,
      1.9826642831353631,
      1.9803533161366216,
      1.977988069517759,
      1.975584045582254,
      1.9731561562934925,
      1.9707186876286689,
      1.968285269713464,
      1.9658688524217989,
      1.963481686103684,
      1.9611353070905833,
      1.9588405276206908,
      1.9566074298256748,
      1.9544453634246655,
      1.952362946779946,
      1.9503680709812095,
      1.948467906640456,
      1.94666891309735,
      1.9449768497540905,
      1.943396789279318,
      1.941933132441806,
      1.940589624355884,
      1.9393693719419651,
      1.9382748624261819,
      1.937307982723253,
      1.9364700395658159,
      1.935761780261449,
      1.9351834139753197,
      1.9347346334518634,
      1.9344146371027204,
      1.9342221514007485,
      1.9341554535308205,
      1.9342123942576266,
      1.9343904209786373,
      1.934686600936995,
      1.9350976445740906,
      1.9356199290054936,
      1.9362495216062707,
      1.936982203693053,
      1.9378134942903797,
      1.9387386739679187,
      1.9397528087333982,
      1.9408507739634415,
      1.9420272783511034,
      1.94327688784504,
      1.9445940495507053,
      1.9459731155592448,
      1.9474083666647095,
      1.9488940359250237,
      1.9504243320170676,
      1.9519934623311974,
      1.9535956557458087,
      1.95522518501819,
      1.9568763887240594,
      1.9585436926749042,
      1.96022163073971,
      1.9619048649958875,
      1.9635882051333227,
      1.9652666270355779,
      1.9669352904632753,
      1.9685895557669122,
      1.9702249995594774,
      1.971837429283652,
      1.9734228966137626,
      1.9749777096392203,
      1.9764984437839246,
      1.9779819514246955,
      1.9794253701818025,
      1.9808261298653664,
      1.9821819580732913,
      1.9834908844492658,
      1.9847512436231307,
      1.9859616768707662,
      1.9871211325464793,
      1.988228865357834,
      1.9892844345710352,
      1.9902877012545974,
      1.9912388246902508,
      1.9921382581034046,
      1.9929867438911923,
      1.993785308555146,
      1.9945352575783837,
      1.9952381705251443,
      1.9958958966848335,
      1.9965105516351729,
      1.997084515162064,
      1.9976204310499077,
      1.9981212093495955,
      1.9985900318466432,
      1.9990303615954006,
      1.9994459575653467,
      1.999840895672307,
      2.0002195977558284,
      2.0005868704316576,
      2.0009479562209807,
      2.001308599967931,
      2.001675134349394,
      2.002054589316211,
      2.0024548316656388,
      2.0028847427450716,
      2.0033544446847222,
      2.0038755887730604,
      2.0044617239353126,
      2.005128769195851,
      2.0058956221375173,
      2.006784946639617,
      2.0078241989374126,
      2.0090469733073957,
      2.0104947804539943,
      2.0122194175153596,
      2.014286155517938,
      2.0167780689681836,
      2.0198019801980194,
      2.0234967153958143,
      2.0280447141149462,
      2.033688571762812,
      2.040754944921665,
      2.0496896126784336,
      2.0611097002087027,
      2.0758826978464775,
      2.0952478757061392,
      2.1210054324824474,
      2.155814090720151,
      2.2036598672094128,
      2.2705812799548117,
      2.365721532131664,
      2.502572432740566,
      2.699364735452451,
      2.9746645634694273,
      3.3284787351447633,
      3.7016185602502687,
      3.9566865712033414,
      3.977667148896402,
      3.7973544436519138,
      3.5379059159429205,
      3.2885917422206887,
      3.081970244786587,
      2.9201808304599846,
      2.79569548749408,
      2.6999571932528923,
      2.6258590934630806,
      2.568036430339285,
      2.5225699442802867,
      2.4866193342445815,
      2.458120860068295,
      2.435564559837533,
      2.417836690196265,
      2.4041097525736976,
      2.393765794083585,
      2.386342649693578,
      2.381495986448359,
      2.3789722957532606,
      2.378589543111385,
      2.380223235999335,
      2.383796374273677,
      2.389272219155092,
      2.3966491339437375,
      2.405956963093608,
      2.4172545591945958,
      2.4306281610537184,
      2.4461903838739083,
      2.464079612665773,
      2.4844595970189296,
      2.507519031145991,
      2.5334708677941045,
      2.562551057079883,
      2.5950163199228653,
      2.6311404594296417,
      2.671208583363094,
      2.715508462500985,
      2.764318097710281,
      2.817888441703497,
      2.8764201699991157,
      2.9400334992246897,
      3.008730424040831,
      3.082349532920198,
      3.1605149241983526,
      3.2425827895687744,
      3.3275919321651513,
      3.4142275272363065,
      3.5008100762614545,
      3.585322537436251,
      3.6654865444098204,
      3.73889224217558,
      3.803175532112713,
      3.8562233728713116,
      3.8963762425082344,
      3.922591784772039,
      3.934538407029836,
      3.9326018567448653,
      3.9178071306630784,
      3.891675809890315,
      3.856049423851239,
      3.812910569372786,
      3.7642268988969976,
      3.7118326147202785,
      3.657351702392326,
      3.602159357806918,
      3.5473737388200086,
      3.4938688693883626,
      3.442300241832296,
      3.393136382796118,
      3.346691612171269,
      3.3031569891516837,
      3.262627819078629,
      3.2251270648573493,
      3.1906246252134713,
      3.1590527938372306,
      3.130318380864309,
      3.104312028277266,
      3.080915232904003,
      3.0600055380832325,
      3.041460288796161,
      3.0251592774262255,
      3.010986544799368,
      2.9988315466478452,
      2.988589849877756,
      2.980163485608468,
      2.973461055954515,
      2.968397667817098,
      2.964894748432224,
      2.9628797830778097,
      2.9622860043073747,
      2.9630520536327034,
      2.9651216301390746,
      2.9684431356181245,
      2.972969322080362,
      2.9786569446768003,
      2.985466420899673,
      2.9933614952794834,
      3.002308907526277,
      3.012278061086529,
      3.023240688339028,
      3.035170508091823,
      3.048042870642519,
      3.061834385415982,
      3.0765225260997022,
      3.092085208270708,
      3.1085003347719704,
      3.125745304581481,
      3.143796481660815,
      3.1626286213134764,
      3.182214252970833,
      3.2025230200970127,
      3.2235209801009215,
      3.245169869789442,
      3.267426344999237,
      3.290241206588122,
      3.313558628899603,
      3.337315411040777,
      3.3614402756869475,
      3.3858532444392115,
      3.410465122741707,
      3.4351771306790884,
      3.4598807182294893,
      3.4844576043148434,
      3.508780077824711,
      3.5327115952775676,
      3.556107703584309,
      3.5788173072866507,
      3.6006842876450884,
      3.621549466280975,
      3.6412528892569505,
      3.6596363893334365,
      3.676546365773103,
      3.6918367038098396,
      3.7053717412042975,
      3.7170291786069383,
      3.7267028249980525,
      3.734305070186653,
      3.7397689836628674,
      3.743049952873478,
      3.744126793488558,
      3.7430022881578653,
      3.7397031368955473,
      3.7342793296064007,
      3.7268029773619498,
      3.717366662010158,
      3.706081382077435,
      3.6930741857047984,
      3.6784855881115455,
      3.6624668719043876,
      3.6451773640240526,
      3.6267817741793023,
      3.607447667413709,
      3.587343129215144,
      3.5666346664976247,
      3.5454853729036477,
      3.5240533730308083,
      3.5024905479834185,
      3.4809415344585446,
      3.4595429815544474,
      3.4384230436208756,
      3.4177010836055604,
      3.3974875592507425,
      3.3778840638699315,
      3.358983493983537,
      3.340870317516026,
      3.32362091828667,
      3.3073039949260696,
      3.2919809949278025,
      3.277706567146681,
      3.2645290185680444,
      3.252490763517054,
      3.2416287556027195,
      3.231974894570997,
      3.223556401866886,
      3.216396160081277,
      3.210513012600198,
      3.205922020702822,
      3.202634676096106,
      3.2006590674563866,
      3.200000000000001,
      3.2006590674563866,
      3.202634676096106,
      3.205922020702819,
      3.210513012600199,
      3.216396160081277,
      3.223556401866887,
      3.231974894570997,
      3.2416287556027195,
      3.252490763517054,
      3.2645290185680444,
      3.277706567146681,
      3.2919809949278047,
      3.30730399492607,
      3.3236209182866725,
      3.340870317516025,
      3.358983493983537,
      3.3778840638699315,
      3.3974875592507425,
      3.4177010836055604,
      3.4384230436208743,
      3.4595429815544483,
      3.4809415344585486,
      3.5024905479834194,
      3.5240533730308083,
      3.5454853729036477,
      3.5666346664976247,
      3.587343129215144,
      3.607447667413708,
      3.626781774179303,
      3.645177364024055,
      3.6624668719043925,
      3.6784855881115455,
      3.6930741857047984,
      3.706081382077435,
      3.717366662010158,
      3.7268029773619498,
      3.7342793296064016,
      3.739703136895547,
      3.7430022881578675,
      3.7441267934885576,
      3.743049952873478,
      3.7397689836628674,
      3.734305070186653,
      3.7267028249980525,
      3.7170291786069365,
      3.7053717412042984,
      3.6918367038098383,
      3.6765463657730986,
      3.6596363893334365,
      3.6412528892569505,
      3.621549466280975,
      3.6006842876450884,
      3.578817307286652,
      3.556107703584306,
      3.532711595277566,
      3.5087800778247082,
      3.4844576043148434,
      3.4598807182294893,
      3.4351771306790884,
      3.410465122741707,
      3.3858532444392115,
      3.361440275686945,
      3.3373154110407746,
      3.3135586288996017,
      3.290241206588123,
      3.267426344999237,
      3.245169869789442,
      3.2235209801009215,
      3.2025230200970127,
      3.1822142529708337,
      3.1626286213134756,
      3.143796481660815,
      3.125745304581483,
      3.1085003347719704,
      3.092085208270708,
      3.0765225260997022,
      3.061834385415982,
      3.0480428706425196,
      3.0351705080918228,
      3.023240688339026,
      3.0122780610865316,
      3.002308907526277,
      2.9933614952794834,
      2.985466420899673,
      2.9786569446768003,
      2.972969322080362,
      2.9684431356181267,
      2.9651216301390733,
      2.963052053632701,
      2.962286004307373,
      2.9628797830778097,
      2.964894748432224,
      2.968397667817098,
      2.973461055954515,
      2.9801634856084718,
      2.9885898498777586,
      2.9988315466478492,
      3.0109865447993682,
      3.0251592774262255,
      3.041460288796161,
      3.0600055380832325,
      3.080915232904003,
      3.104312028277265,
      3.1303183808643116,
      3.1590527938372315,
      3.190624625213475,
      3.2251270648573493,
      3.262627819078629,
      3.3031569891516837,
      3.346691612171269,
      3.393136382796118,
      3.4423002418323003,
      3.4938688693883684,
      3.5473737388200117,
      3.602159357806924,
      3.657351702392326,
      3.7118326147202785,
      3.7642268988969976,
      3.812910569372786,
      3.856049423851244,
      3.8916758098903124,
      3.917807130663081,
      3.932601856744867,
      3.934538407029836,
      3.922591784772039,
      3.8963762425082344,
      3.8562233728713116,
      3.8031755321127196,
      3.7388922421755746,
      3.665486544409811,
      3.585322537436243,
      3.5008100762614545,
      3.4142275272363065,
      3.3275919321651513,
      3.2425827895687744,
      3.1605149241983526,
      3.082349532920191,
      3.008730424040826,
      2.940033499224682,
      2.876420169999111,
      2.817888441703497,
      2.764318097710281,
      2.715508462500985,
      2.671208583363094,
      2.6311404594296386,
      2.5950163199228613,
      2.5625510570798786,
      2.5334708677941,
      2.507519031145991,
      2.4844595970189296,
      2.464079612665773,
      2.4461903838739083,
      2.4306281610537197,
      2.4172545591945944,
      2.4059569630936077,
      2.396649133943736,
      2.389272219155092,
      2.383796374273677,
      2.380223235999335,
      2.378589543111385,
      2.3789722957532606,
      2.3814959864483605,
      2.3863426496935802,
      2.3937657940835866,
      2.404109752573698,
      2.417836690196265,
      2.435564559837533,
      2.458120860068295,
      2.4866193342445815,
      2.5225699442802902,
      2.5680364303392906,
      2.6258590934630854,
      2.699957193252898,
      2.79569548749408,
      2.9201808304599846,
      3.081970244786587,
      3.2885917422206887,
      3.5379059159428956,
      3.7973544436519218,
      3.977667148896405,
      3.9566865712033366,
      3.7016185602502687,
      3.3284787351447633,
      2.9746645634694273,
      2.699364735452451,
      2.502572432740566,
      2.36572153213165,
      2.2705812799548033,
      2.20365986720941,
      2.1558140907201446,
      2.1210054324824474,
      2.0952478757061392,
      2.0758826978464775,
      2.0611097002087027,
      2.0496896126784323,
      2.0407549449216664,
      2.033688571762813,
      2.028044714114946,
      2.0234967153958143,
      2.0198019801980194,
      2.0167780689681836,
      2.014286155517938,
      2.012219417515359,
      2.010494780453995,
      2.009046973307395,
      2.0078241989374144,
      2.006784946639617,
      2.0058956221375173,
      2.005128769195851,
      2.0044617239353126,
      2.0038755887730595,
      2.003354444684722,
      2.00288474274507,
      2.002454831665638,
      2.0020545893162107,
      2.001675134349394,
      2.001308599967931,
      2.0009479562209807,
      2.0005868704316576,
      2.0002195977558275,
      1.9998408956723095,
      1.9994459575653463,
      1.9990303615953993,
      1.9985900318466432,
      1.9981212093495955,
      1.9976204310499077,
      1.997084515162064,
      1.9965105516351733,
      1.9958958966848335,
      1.9952381705251447,
      1.9945352575783826,
      1.993785308555146,
      1.9929867438911923,
      1.9921382581034046,
      1.9912388246902508,
      1.9902877012545968,
      1.9892844345710348,
      1.9882288653578337,
      1.9871211325464802,
      1.9859616768707655,
      1.9847512436231307,
      1.9834908844492658,
      1.9821819580732913,
      1.9808261298653664,
      1.9794253701818012,
      1.9779819514246944,
      1.9764984437839255,
      1.9749777096392216,
      1.9734228966137626,
      1.971837429283652,
      1.9702249995594774,
      1.9685895557669122,
      1.966935290463275,
      1.965266627035576,
      1.9635882051333224,
      1.961904864995887,
      1.96022163073971,
      1.9585436926749042,
      1.9568763887240594,
      1.95522518501819,
      1.9535956557458094,
      1.9519934623311976,
      1.950424332017067,
      1.948894035925023,
      1.9474083666647082,
      1.9459731155592448,
      1.9445940495507053,
      1.94327688784504,
      1.9420272783511034,
      1.9408507739634397,
      1.9397528087333995,
      1.9387386739679182,
      1.9378134942903797,
      1.936982203693053,
      1.9362495216062707,
      1.9356199290054936,
      1.9350976445740906,
      1.934686600936995,
      1.934390420978637,
      1.9342123942576266,
      1.934155453530821,
      1.9342221514007485,
      1.9344146371027204,
      1.9347346334518634,
      1.9351834139753197,
      1.935761780261449,
      1.936470039565818,
      1.937307982723253,
      1.9382748624261814,
      1.939369371941966,
      1.940589624355884,
      1.941933132441806,
      1.943396789279318,
      1.9449768497540905,
      1.9466689130973513,
      1.9484679066404582,
      1.9503680709812112,
      1.9523629467799455,
      1.9544453634246655,
      1.9566074298256748,
      1.9588405276206908,
      1.9611353070905833,
      1.9634816861036826,
      1.9658688524217989,
      1.9682852697134647,
      1.9707186876286682,
      1.9731561562934925,
      1.975584045582254,
      1.977988069517759,
      1.9803533161366216,
      1.9826642831353627,
      1.9849049195835895,
      1.9870586739522242,
      1.9891085486571278,
      1.9910371612610909,
      1.9928268124099784,
      1.9944595605017739,
      1.9959173030008128,
      1.997181864214159,
      1.998235089243819,
      1.9990589437186523,
      1.99963561879491,
      1.9999476407965306,
      1.9999779847476369,
      1.999710190933051,
      1.9991284835107375,
      1.9982178900960177,
      1.9969643611443613,
      1.9953548878807617,
      1.993377617462176,
      1.9910219640182314,
      1.9882787141968492,
      1.9851401258478776,
      1.981600018510571,
      1.9776538544309945,
      1.973298808923082,
      1.9685338290016023,
      1.9633596793551935,
      1.9577789748905587,
      1.9517961992619024,
      1.945417708998745,
      1.9386517230562106,
      1.931508297829655,
      1.923999287895095,
      1.9161382929528976,
      1.9079405916594874,
      1.8994230632252078,
      1.8906040978317324,
      1.8815034970751354,
      1.8721423657679337,
      1.8625429965325218,
      1.8527287486877446,
      1.8427239229692987,
      1.8325536336333492,
      1.8222436794722172,
      1.8118204152228965,
      1.8013106247763186,
      1.790741397500034,
      1.780140008873448,
      1.769533806505953,
      1.7589501024684115,
      1.74841607272098,
      1.7379586642690033,
      1.7276045105269409,
      1.7173798552211201,
      1.7073104850181873,
      1.6974216709297298,
      1.6877381184165094,
      1.6782839259992315,
      1.6690825520778927,
      1.6601567895687692,
      1.6515287478871974,
      1.6432198417351047,
      1.6352507860942254,
      1.6276415967782094,
      1.62041159585834,
      1.613579421247235,
      1.6071630397011316,
      1.6011797624831527,
      1.5956462629155777,
      1.590578595037338,
      1.5859922125724064,
      1.5819019874040583,
      1.5783222267378232,
      1.5752666881215038,
      1.5727485914724628,
      1.5707806272399658,
      1.5693749598026945,
      1.5685432251683025,
      1.5682965220024432,
      1.5686453949692523,
      1.5695998093136942,
      1.5711691155592145,
      1.5733620031324835,
      1.5761864416622815,
      1.5796496086334808,
      1.5837578020125078,
      1.588516336400942,
      1.5939294212236894,
      1.6000000194228008,
      1.6067296851148658,
      1.614118378687124,
      1.6221642578655482,
      1.6308634433991527,
      1.6402097581831674,
      1.6501944389056522,
      1.660805819666423,
      1.6720289875045375,
      1.6838454104030194,
      1.696232539140894,
      1.7091633853558612,
      1.7226060793888374,
      1.7365234129222908,
      1.7508723731114226,
      1.7656036768439305,
      1.7806613159412965,
      1.7959821265046676,
      1.8114953981606825,
      1.8271225415980292,
      1.8427768353902994,
      1.858363275523348,
      1.873778553092779,
      1.8889111870758288,
      1.903641839642411,
      1.9178438408570742,
      1.9313839475338521,
      1.9441233571525482,
      1.9559189918908155,
      1.966625059823288,
      1.9760948901713804,
      1.9841830273146719,
      1.9907475544689852,
      1.9956526031024096,
      1.9987709891383023,
      1.9999869028280683,
      1.9991985670528343,
      1.9963207699640215,
      1.9912871734518776,
      1.9840522998719448,
      1.9745931063381355,
      1.9629100688106418,
      1.9490277167256158,
      1.9329945820383476,
      1.9148825527983908,
      1.894785648901132,
      1.872818264447573,
      1.849112945214654,
      1.8238177893656946,
      1.7970935734190263,
      1.769110712900643,
      1.7400461678924155,
      1.7100803982836128,
      1.6793944628530761,
      1.6481673416063307,
      1.616573543497243,
      1.5847810432292078,
      1.5529495725846851,
      1.5212292747848355,
      1.4897597155578661,
      1.4586692324216126,
      1.4280745944002795,
      1.398080937988996,
      1.368781941451301,
      1.340260198149736,
      1.3125877501582282,
      1.2858267454489964,
      1.2600301850612101,
      1.2352427304563738,
      1.2115015454151417,
      1.1888371510636833,
      1.1672742767297553,
      1.1468326931734873,
      1.1275280182214256,
      1.1093724879027955,
      1.0923756888264924,
      1.0765452497526264,
      1.061887492127337,
      1.0484080407985121,
      1.0361123972524993,
      1.0250064785484,
      1.0150971257159929,
      1.0063925857591038,
      0.9989029715967801,
      0.9926407042991915,
      0.9876209418449934,
      0.9838619983419603,
      0.9813857572011268,
      0.9802180811101121,
      0.9803892207699694,
      0.9819342231770654,
      0.9848933386558696,
      0.9893124237560924,
      0.9952433343526202,
      1.0027442996110456,
      1.0118802626216117,
      1.022723167094818,
      1.0353521610881735,
      1.0498536777122385,
      1.066321338426679,
      1.0848556060175483,
      1.105563090639543,
      1.1285553823006371,
      1.1539472457420232,
      1.181853967888352,
      1.212387593516012,
      1.2456517222586112,
      1.2817344724108768,
      1.3206991507005352,
      1.3625721145695098,
      1.4073272955774678,
      1.454866902654782,
      1.5049979913128966,
      1.5574049366809413,
      1.6116184667052211,
      1.6669828819563617,
      1.7226244679614366,
      1.7774258708689235,
      1.8300131709331606,
      1.8787641082643218,
      1.9218466328905461,
      1.9572956483288033,
      1.9831314941578992,
      1.997515934480644,
      1.9989310153950126,
      1.986355677483493,
      1.9594083970909875,
      1.9184252534129058,
      1.8644533282257552,
      1.7991570841175566,
      1.724654694327687,
      1.643315556725115,
      1.5575549690524795,
      1.4696568600592783,
      1.3816439298665724,
      1.295201407606511,
      1.2116498974797594,
      1.131956401401495,
      1.0567705353617494,
      0.9864739887133686,
      0.9212339184480158,
      0.861054011386796,
      0.8058196471866197,
      0.7553356408216736,
      0.7093564043842882,
      0.6676091570067868,
      0.6298111848459288,
      0.5956822566876827,
      0.5649532492844473,
      0.5373719096743159,
      0.5127065297507912,
      0.4907481600169519,
      0.4713118592349541,
      0.4542373703528305,
      0.43938953170284545,
      0.42665867491895837,
      0.4159612256944589,
      0.40724070927849565,
      0.4004693695920293,
      0.39565064097123037,
      0.3928227693433778,
      0.3920639732731639,
      0.39349967822838916,
      0.39731257087854027,
      0.4037565373369287,
      0.41317602090279704,
      0.42603303855834174,
      0.44294514675964053,
      0.46473921043957167,
      0.4925281143571696,
      0.5278207501077458,
      0.5726795899487599,
      0.6299434843610037,
      0.7035300753641012,
      0.7988023523721708,
      0.9228652672231514,
      1.08427382316885,
      1.2905539130245338,
      1.539563929076196,
      1.7987432838299948,
      1.9788194889920672,
      1.957632743129605,
      1.7023865431687866,
      1.3290941607030393,
      0.9751507376847022,
      0.6997426767796465,
      0.502860925785299,
      0.36593719639818006,
      0.270738652952354,
      0.20377150117886716,
      0.1558906621866431,
      0.1210558637878292,
      0.09527946762850747,
      0.07590127237206229,
      0.061119752483876424,
      0.04969447113670127,
      0.040756938551918906,
      0.03368920346058958,
      0.028044839038067152,
      0.023496723229210988,
      0.019801980219857122,
      0.016778076800354896,
      0.014286280438609888,
      0.012220049209457944,
      0.010496774079338182,
      0.009051831759517459,
      0.007834251205199701,
      0.006803521156568575,
      0.005927214049990394,
      0.005179200490074242,
      0.004538295389376496,
      0.003987222728797171,
      0.0035118176672513744,
      0.0031004069952626214,
      0.0027433246927039607,
      0.002432530624397079,
      0.0021613085442975595,
      0.001924025504454949,
      0.0017159391163520609,
      0.0015330423333415203,
      0.0013719378254580935,
      0.0012297358228693545,
      0.0011039706695958888,
      0.0009925323687244264,
      0.000893610196819563,
      0.0008056460790978551,
      0.0007272958927202122,
      0.0006573972363388233,
      0.0005949424944780449,
      0.0005390562539699218,
      0.0004889763105090238,
      0.0004440376470815308,
      0.00040365888068982564,
      0.0003673307656829631,
      0.000334606415934856,
      0.000305092967825233,
      0.00027844445438685137,
      0.00025435570036641455,
      0.0002325570800988003,
      0.00021281000642931248,
      0.00019490304055836408,
      0.00017864853051879025,
      0.00016387970074068994,
      0.00015044812738272798,
      0.00013822154427136534,
      0.00012708193276079227,
      0.00011692385590621532,
      0.00010765300327494316,
      9.918491770179175e-05,
      9.144387948944026e-05,
      8.436192709334231e-05,
      7.787799632348504e-05,
      7.193716263148807e-05,
      6.648997320533696e-05,
      6.149185742681446e-05,
      5.69026058093294e-05,
      5.268590886874472e-05,
      4.8808948522203595e-05,
      4.524203558945755e-05,
      4.195828781244533e-05,
      3.893334353264607e-05,
      3.6145106789449476e-05,
      3.357352014117537e-05,
      3.1200361975816664e-05,
      2.900906548158989e-05,
      2.6984556796869297e-05,
      2.5113110162557036e-05,
      2.3382218163895295e-05,
      2.1780475378578913e-05,
      2.0297473948479413e-05,
      1.8923709767328107e-05,
      1.765049812974979e-05,
      1.646989782101692e-05,
      1.537464274434247e-05,
      1.4358080285587794e-05,
      1.3414115705822789e-05,
      1.2537161931834338e-05,
      1.1722094184829685e-05,
      1.096420894942859e-05,
      1.0259186839624772e-05,
      9.603058966619135e-06,
      8.992176456087736e-06,
      8.423182800202815e-06,
      7.892988763195159e-06,
      7.398749588931498e-06,
      6.937844285340391e-06,
      6.507856783948703e-06,
      6.106558793630859e-06,
      5.731894186231024e-06,
      5.381964768253662e-06,
      5.055017307571381e-06,
      4.749431697264167e-06,
      4.463710150471114e-06,
      4.196467330655314e-06,
      3.946421331097935e-06,
      3.712385425869489e-06,
      3.4932605220848018e-06,
      3.2880282500272604e-06,
      3.095744633815079e-06,
      2.915534290748937e-06,
      2.7465851123959857e-06,
      2.588143384887416e-06,
      2.439509309887808e-06,
      2.3000328912810633e-06,
      2.169110155851307e-06,
      2.0461796791537294e-06,
      1.93071939040404e-06,
      1.8222436325932636e-06,
      1.7203004561847737e-06,
      1.6244691266948375e-06,
      1.534357828217799e-06,
      1.4496015465505172e-06,
      1.3698601170146264e-06,
      1.2948164233843476e-06,
      1.2241747355149884e-06,
      1.1576591743454921e-06,
      1.0950122939271154e-06,
      1.0359937710200381e-06,
      9.803791936085034e-07,
      9.279589404208772e-07,
      8.785371442106737e-07,
      8.319307321645143e-07,
      7.87968537358461e-07,
      7.464904756909839e-07,
      7.073467831825051e-07,
      6.703973089531912e-07,
      6.355108595754976e-07,
      6.025645908494557e-07,
      5.714434433699599e-07,
      5.420396185490606e-07,
      5.142520920247551e-07,
      4.879861616338223e-07,
      4.6315302735111044e-07,
      4.3966940080395673e-07,
      4.174571421592774e-07,
      3.964429223540283e-07,
      3.7655790879857325e-07,
      3.5773747282821665e-07,
      3.3992091731191854e-07,
      3.230512229499928e-07,
      3.0707481190552803e-07,
      2.919413275178726e-07,
      2.7760342894191704e-07,
      2.6401659964461177e-07,
      2.5113896877082537e-07,
      2.389311444649354e-07,
      2.2735605830295307e-07,
      2.1637882005294442e-07,
      2.0596658203964016e-07,
      1.9608841244258765e-07,
      1.867151769065953e-07,
      1.7781942788874548e-07,
      1.693753012082809e-07,
      1.6135841930446419e-07,
      1.5374580074335222e-07,
      1.4651577554749628e-07,
      1.396479059532167e-07,
      1.3312291222834673e-07,
      1.2692260320949565e-07,
      1.2102981124209016e-07,
      1.154283312288331e-07,
      1.1010286351293484e-07,
      1.0503896034168342e-07,
      1.0022297567366282e-07,
      9.564201810944273e-08,
      9.128390674078639e-08,
      8.713712972760284e-08,
      8.319080542498432e-08,
      7.943464589485434e-08,
      7.585892264804261e-08,
      7.245443447310188e-08,
      6.921247721791653e-08,
      6.612481539919361e-08,
      6.318365552334681e-08,
      6.038162101007733e-08,
      5.771172861722681e-08,
      5.516736627222294e-08,
      5.274227222172288e-08,
      5.043051541689578e-08,
      4.8226477057229114e-08,
      4.612483322079322e-08,
      4.412053851362728e-08,
      4.2208810675281575e-08,
      4.0385116081650004e-08,
      3.864515609003294e-08,
      3.698485417492182e-08,
      3.5400343806308066e-08,
      3.388795702540703e-08,
      3.244421367556312e-08,
      3.106581124879738e-08,
      2.9749615310959107e-08,
      2.8492650470785935e-08,
      2.7292091860364958e-08,
      2.614525709652529e-08,
      2.5049598694600786e-08,
      2.4002696907783536e-08,
      2.3002252966953457e-08,
      2.204608269742342e-08,
      2.1132110490501072e-08,
      2.0258363609121375e-08,
      1.9422966808083494e-08
    ]
  },
  "charge_zero_rung": {
    "figure": "charge_controls",
    "x": [
      -4.0,
      -3.995,
      -3.99,
      -3.985,
      -3.98,
      -3.975,
      -3.97,
      -3.965,
      -3.96,
      -3.955,
      -3.95,
      -3.945,
      -3.94,
      -3.935,
      -3.93,
      -3.925,
      -3.92,
      -3.915,
      -3.91,
      -3.905,
      -3.9,
      -3.895,
      -3.89,
      -3.885,
      -3.88,
      -3.875,
      -3.87,
      -3.865,
      -3.86,
      -3.855,
      -3.85,
      -3.845,
      -3.84,
      -3.835,
      -3.83,
      -3.825,
      -3.82,
      -3.815,
      -3.81,
      -3.805,
      -3.8,
      -3.795,
      -3.79,
      -3.785,
      -3.78,
      -3.775,
      -3.77,
      -3.765,
      -3.76,
      -3.755,
      -3.75,
      -3.745,
      -3.74,
      -3.735,
      -3.73,
      -3.725,
      -3.7199999999999998,
      -3.715,
      -3.71,
      -3.705,
      -3.7,
      -3.695,
      -3.69,
      -3.685,
      -3.68,
      -3.675,
      -3.67,
      -3.665,
      -3.66,
      -3.655,
      -3.65,
      -3.645,
      -3.64,
      -3.635,
      -3.63,
      -3.625,
      -3.62,
      -3.615,
      -3.61,
      -3.605,
      -3.6,
      -3.5949999999999998,
      -3.59,
      -3.585,
      -3.58,
      -3.575,
      -3.57,
      -3.565,
      -3.56,
      -3.555,
      -3.55,
      -3.545,
      -3.54,
      -3.535,
      -3.53,
      -3.525,
      -3.52,
      -3.515,
      -3.51,
      -3.505,
      -3.5,
      -3.495,
      -3.49,
      -3.485,
      -3.48,
      -3.475,
      -3.4699999999999998,
      -3.465,
      -3.46,
      -3.455,
      -3.45,
      -3.445,
      -3.44,
      -3.435,
      -3.4299999999999997,
      -3.425,
      -3.42,
      -3.415,
      -3.41,
      -3.4050000000000002,
      -3.4,
      -3.395,
      -3.39,
      -3.385,
      -3.38,
      -3.375,
      -3.37,
      -3.365,
      -3.36,
      -3.355,
      -3.35,
      -3.3449999999999998,
      -3.34,
      -3.335,
      -3.33,
      -3.325,
      -3.32,
      -3.315,
      -3.31,
      -3.3049999999999997,
      -3.3,
      -3.295,
      -3.29,
      -3.285,
      -3.2800000000000002,
      -3.275,
      -3.27,
      -3.265,
      -3.26,
      -3.255,
      -3.25,
      -3.245,
      -3.24,
      -3.235,
      -3.23,
      -3.225,
      -3.2199999999999998,
      -3.215,
      -3.21,
      -3.205,
      -3.2,
      -3.195,
      -3.19,
      -3.185,
      -3.1799999999999997,
      -3.175,
      -3.17,
      -3.165,
      -3.16,
      -3.1550000000000002,
      -3.15,
      -3.145,
      -3.14,
      -3.135,
      -3.13,
      -3.125,
      -3.12,
      -3.115,
      -3.11,
      -3.105,
      -3.1,
      -3.0949999999999998,
      -3.09,
      -3.085,
      -3.08,
      -3.075,
      -3.07,
      -3.065,
      -3.06,
      -3.0549999999999997,
      -3.05,
      -3.045,
      -3.04,
      -3.035,
      -3.0300000000000002,
      -3.025,
      -3.02,
      -3.015,
      -3.01,
      -3.005,
      -3.0,
      -2.995,
      -2.99,
      -2.985,
      -2.98,
      -2.975,
      -2.9699999999999998,
      -2.965,
      -2.96,
      -2.955,
      -2.95,
      -2.9450000000000003,
      -2.94,
      -2.935,
      -2.9299999999999997,
      -2.925,
      -2.92,
      -2.915,
      -2.91,
      -2.9050000000000002,
      -2.9,
      -2.895,
      -2.8899999999999997,
      -2.885,
      -2.88,
      -2.875,
      -2.87,
      -2.865,
      -2.86,
      -2.855,
      -2.8499999999999996,
      -2.8449999999999998,
      -2.84,
      -2.835,
      -2.83,
      -2.825,
      -2.8200000000000003,
      -2.815,
      -2.81,
      -2.8049999999999997,
      -2.8,
      -2.795,
      -2.79,
      -2.785,
      -2.7800000000000002,
      -2.775,
      -2.77,
      -2.7649999999999997,
      -2.76,
      -2.755,
      -2.75,
      -2.745,
      -2.74,
      -2.735,
      -2.73,
      -2.7249999999999996,
      -2.7199999999999998,
      -2.715,
      -2.71,
      -2.705,
      -2.7,
      -2.6950000000000003,
      -2.69,
      -2.685,
      -2.6799999999999997,
      -2.675,
      -2.67,
      -2.665,
      -2.66,
      -2.6550000000000002,
      -2.65,
      -2.645,
      -2.6399999999999997,
      -2.635,
      -2.63,
      -2.625,
      -2.62,
      -2.615,
      -2.61,
      -2.605,
      -2.5999999999999996,
      -2.5949999999999998,
      -2.59,
      -2.585,
      -2.58,
      -2.575,
      -2.5700000000000003,
      -2.565,
      -2.56,
      -2.5549999999999997,
      -2.55,
      -2.545,
      -2.54,
      -2.535,
      -2.5300000000000002,
      -2.525,
      -2.52,
      -2.5149999999999997,
      -2.51,
      -2.505,
      -2.5,
      -2.495,
      -2.49,
      -2.485,
      -2.48,
      -2.4749999999999996,
      -2.4699999999999998,
      -2.465,
      -2.46,
      -2.455,
      -2.45,
      -2.4450000000000003,
      -2.44,
      -2.435,
      -2.4299999999999997,
      -2.425,
      -2.42,
      -2.415,
      -2.41,
      -2.4050000000000002,
      -2.4,
      -2.395,
      -2.3899999999999997,
      -2.385,
      -2.38,
      -2.375,
      -2.37,
      -2.365,
      -2.36,
      -2.355,
      -2.3499999999999996,
      -2.3449999999999998,
      -2.34,
      -2.335,
      -2.33,
      -2.325,
      -2.3200000000000003,
      -2.315,
      -2.31,
      -2.3049999999999997,
      -2.3,
      -2.295,
      -2.29,
      -2.285,
      -2.2800000000000002,
      -2.275,
      -2.27,
      -2.2649999999999997,
      -2.26,
      -2.255,
      -2.25,
      -2.245,
      -2.24,
      -2.235,
      -2.23,
      -2.2249999999999996,
      -2.2199999999999998,
      -2.215,
      -2.21,
      -2.205,
      -2.2,
      -2.1950000000000003,
      -2.19,
      -2.185,
      -2.1799999999999997,
      -2.175,
      -2.17,
      -2.165,
      -2.16,
      -2.1550000000000002,
      -2.15,
      -2.145,
      -2.1399999999999997,
      -2.135,
      -2.13,
      -2.125,
      -2.12,
      -2.115,
      -2.11,
      -2.105,
      -2.0999999999999996,
      -2.0949999999999998,
      -2.09,
      -2.085,
      -2.08,
      -2.075,
      -2.0700000000000003,
      -2.065,
      -2.06,
      -2.0549999999999997,
      -2.05,
      -2.045,
      -2.04,
      -2.035,
      -2.0300000000000002,
      -2.025,
      -2.02,
      -2.0149999999999997,
      -2.01,
      -2.005,
      -2.0,
      -1.995,
      -1.9899999999999998,
      -1.9849999999999999,
      -1.98,
      -1.975,
      -1.9699999999999998,
      -1.9649999999999999,
      -1.96,
      -1.955,
      -1.9500000000000002,
      -1.9449999999999998,
      -1.94,
      -1.935,
      -1.9300000000000002,
      -1.9249999999999998,
      -1.92,
      -1.915,
      -1.9100000000000001,
      -1.9049999999999998,
      -1.9,
      -1.895,
      -1.8900000000000001,
      -1.8849999999999998,
      -1.88,
      -1.875,
      -1.87,
      -1.8649999999999998,
      -1.8599999999999999,
      -1.855,
      -1.85,
      -1.8449999999999998,
      -1.8399999999999999,
      -1.835,
      -1.83,
      -1.8249999999999997,
      -1.8199999999999998,
      -1.815,
      -1.81,
      -1.8050000000000002,
      -1.7999999999999998,
      -1.795,
      -1.79,
      -1.7850000000000001,
      -1.7799999999999998,
      -1.775,
      -1.77,
      -1.7650000000000001,
      -1.7599999999999998,
      -1.755,
      -1.75,
      -1.745,
      -1.7399999999999998,
      -1.7349999999999999,
      -1.73,
      -1.725,
      -1.7199999999999998,
      -1.7149999999999999,
      -1.71,
      -1.705,
      -1.6999999999999997,
      -1.6949999999999998,
      -1.69,
      -1.685,
      -1.6800000000000002,
      -1.6749999999999998,
      -1.67,
      -1.665,
      -1.6600000000000001,
      -1.6549999999999998,
      -1.65,
      -1.645,
      -1.6400000000000001,
      -1.6349999999999998,
      -1.63,
      -1.625,
      -1.62,
      -1.6149999999999998,
      -1.6099999999999999,
      -1.605,
      -1.6,
      -1.5949999999999998,
      -1.5899999999999999,
      -1.585,
      -1.58,
      -1.5749999999999997,
      -1.5699999999999998,
      -1.565,
      -1.56,
      -1.5550000000000002,
      -1.5499999999999998,
      -1.545,
      -1.54,
      -1.5350000000000001,
      -1.5299999999999998,
      -1.525,
      -1.52,
      -1.5150000000000001,
      -1.5099999999999998,
      -1.505,
      -1.5,
      -1.495,
      -1.4899999999999998,
      -1.4849999999999999,
      -1.48,
      -1.475,
      -1.4699999999999998,
      -1.4649999999999999,
      -1.46,
      -1.455,
      -1.4499999999999997,
      -1.4449999999999998,
      -1.44,
      -1.435,
      -1.4300000000000002,
      -1.4249999999999998,
      -1.42,
      -1.415,
      -1.4100000000000001,
      -1.4049999999999998,
      -1.4,
      -1.395,
      -1.3900000000000001,
      -1.3849999999999998,
      -1.38,
      -1.375,
      -1.37,
      -1.3649999999999998,
      -1.3599999999999999,
      -1.355,
      -1.35,
      -1.3449999999999998,
      -1.3399999999999999,
      -1.335,
      -1.33,
      -1.3249999999999997,
      -1.3199999999999998,
      -1.315,
      -1.31,
      -1.3050000000000002,
      -1.2999999999999998,
      -1.295,
      -1.29,
      -1.2850000000000001,
      -1.2799999999999998,
      -1.275,
      -1.27,
      -1.2650000000000001,
      -1.2599999999999998,
      -1.255,
      -1.25,
      -1.245,
      -1.2399999999999998,
      -1.2349999999999999,
      -1.23,
      -1.225,
      -1.2199999999999998,
      -1.2149999999999999,
      -1.21,
      -1.205,
      -1.1999999999999997,
      -1.1949999999999998,
      -1.19,
      -1.185,
      -1.1800000000000002,
      -1.1749999999999998,
      -1.17,
      -1.165,
      -1.1600000000000001,
      -1.1549999999999998,
      -1.15,
      -1.145,
      -1.1400000000000001,
      -1.1349999999999998,
      -1.13,
      -1.125,
      -1.12,
      -1.1149999999999998,
      -1.1099999999999999,
      -1.105,
      -1.1,
      -1.0949999999999998,
      -1.0899999999999999,
      -1.085,
      -1.08,
      -1.0749999999999997,
      -1.0699999999999998,
      -1.065,
      -1.06,
      -1.0550000000000002,
      -1.0499999999999998,
      -1.045,
      -1.04,
      -1.0350000000000001,
      -1.0299999999999998,
      -1.025,
      -1.02,
      -1.0150000000000001,
      -1.0099999999999998,
      -1.005,
      -1.0,
      -0.9950000000000001,
      -0.9899999999999998,
      -0.9849999999999999,
      -0.98,
      -0.9750000000000001,
      -0.9699999999999998,
      -0.9649999999999999,
      -0.96,
      -0.9550000000000001,
      -0.9499999999999997,
      -0.9449999999999998,
      -0.94,
      -0.935,
      -0.9299999999999997,
      -0.9249999999999998,
      -0.9199999999999999,
      -0.915,
      -0.9100000000000001,
      -0.9049999999999998,
      -0.8999999999999999,
      -0.895,
      -0.8900000000000001,
      -0.8849999999999998,
      -0.8799999999999999,
      -0.875,
      -0.8700000000000001,
      -0.8649999999999998,
      -0.8599999999999999,
      -0.855,
      -0.8500000000000001,
      -0.8449999999999998,
      -0.8399999999999999,
      -0.835,
      -0.8300000000000001,
      -0.8249999999999997,
      -0.8199999999999998,
      -0.815,
      -0.81,
      -0.8049999999999997,
      -0.7999999999999998,
      -0.7949999999999999,
      -0.79,
      -0.7850000000000001,
      -0.7799999999999998,
      -0.7749999999999999,
      -0.77,
      -0.7650000000000001,
      -0.7599999999999998,
      -0.7549999999999999,
      -0.75,
      -0.7450000000000001,
      -0.7399999999999998,
      -0.7349999999999999,
      -0.73,
      -0.7250000000000001,
      -0.7199999999999998,
      -0.7149999999999999,
      -0.71,
      -0.7050000000000001,
      -0.6999999999999997,
      -0.6949999999999998,
      -0.69,
      -0.685,
      -0.6799999999999997,
      -0.6749999999999998,
      -0.6699999999999999,
      -0.665,
      -0.6600000000000001,
      -0.6549999999999998,
      -0.6499999999999999,
      -0.645,
      -0.6400000000000001,
      -0.6349999999999998,
      -0.6299999999999999,
      -0.625,
      -0.6200000000000001,
      -0.6149999999999998,
      -0.6099999999999999,
      -0.605,
      -0.6000000000000001,
      -0.5949999999999998,
      -0.5899999999999999,
      -0.585,
      -0.5800000000000001,
      -0.5749999999999997,
      -0.5699999999999998,
      -0.565,
      -0.56,
      -0.5549999999999997,
      -0.5499999999999998,
      -0.5449999999999999,
      -0.54,
      -0.5350000000000001,
      -0.5299999999999998,
      -0.5249999999999999,
      -0.52,
      -0.5150000000000001,
      -0.5099999999999998,
      -0.5049999999999999,
      -0.5,
      -0.4950000000000001,
      -0.48999999999999977,
      -0.4849999999999999,
      -0.48,
      -0.4750000000000001,
      -0.46999999999999975,
      -0.46499999999999986,
      -0.45999999999999996,
      -0.45500000000000007,
      -0.44999999999999973,
      -0.44499999999999984,
      -0.43999999999999995,
      -0.43500000000000005,
      -0.4299999999999997,
      -0.4249999999999998,
      -0.41999999999999993,
      -0.41500000000000004,
      -0.41000000000000014,
      -0.4049999999999998,
      -0.3999999999999999,
      -0.395,
      -0.3900000000000001,
      -0.3849999999999998,
      -0.3799999999999999,
      -0.375,
      -0.3700000000000001,
      -0.36499999999999977,
      -0.3599999999999999,
      -0.355,
      -0.3500000000000001,
      -0.34499999999999975,
      -0.33999999999999986,
      -0.33499999999999996,
      -0.33000000000000007,
      -0.32499999999999973,
      -0.31999999999999984,
      -0.31499999999999995,
      -0.31000000000000005,
      -0.3049999999999997,
      -0.2999999999999998,
      -0.29499999999999993,
      -0.29000000000000004,
      -0.28500000000000014,
      -0.2799999999999998,
      -0.2749999999999999,
      -0.27,
      -0.2650000000000001,
      -0.2599999999999998,
      -0.2549999999999999,
      -0.25,
      -0.2450000000000001,
      -0.23999999999999977,
      -0.23499999999999988,
      -0.22999999999999998,
      -0.2250000000000001,
      -0.21999999999999975,
      -0.21499999999999986,
      -0.20999999999999996,
      -0.20500000000000007,
      -0.19999999999999973,
      -0.19499999999999984,
      -0.18999999999999995,
      -0.18500000000000005,
      -0.17999999999999972,
      -0.17499999999999982,
      -0.16999999999999993,
      -0.16500000000000004,
      -0.16000000000000014,
      -0.1549999999999998,
      -0.1499999999999999,
      -0.14500000000000002,
      -0.14000000000000012,
      -0.1349999999999998,
      -0.1299999999999999,
      -0.125,
      -0.1200000000000001,
      -0.11499999999999977,
      -0.10999999999999988,
      -0.10499999999999998,
      -0.10000000000000009,
      -0.09499999999999975,
      -0.08999999999999986,
      -0.08499999999999996,
      -0.08000000000000007,
      -0.07499999999999973,
      -0.06999999999999984,
      -0.06499999999999995,
      -0.06000000000000005,
      -0.054999999999999716,
      -0.04999999999999982,
      -0.04499999999999993,
      -0.040000000000000036,
      -0.0349999999999997,
      -0.029999999999999805,
      -0.02499999999999991,
      -0.020000000000000018,
      -0.015000000000000124,
      -0.009999999999999787,
      -0.004999999999999893,
      0.0,
      0.004999999999999893,
      0.009999999999999787,
      0.01499999999999968,
      0.020000000000000462,
      0.025000000000000355,
      0.03000000000000025,
      0.03500000000000014,
      0.040000000000000036,
      0.04499999999999993,
      0.04999999999999982,
      0.054999999999999716,
      0.0600000000000005,
      0.06500000000000039,
      0.07000000000000028,
      0.07500000000000018,
      0.08000000000000007,
      0.08499999999999996,
      0.08999999999999986,
      0.09499999999999975,
      0.09999999999999964,
      0.10500000000000043,
      0.11000000000000032,
      0.11500000000000021,
      0.1200000000000001,
      0.125,
      0.1299999999999999,
      0.1349999999999998,
      0.13999999999999968,
      0.14500000000000046,
      0.15000000000000036,
      0.15500000000000025,
      0.16000000000000014,
      0.16500000000000004,
      0.16999999999999993,
      0.17499999999999982,
      0.17999999999999972,
      0.1850000000000005,
      0.1900000000000004,
      0.19500000000000028,
      0.20000000000000018,
      0.20500000000000007,
      0.20999999999999996,
      0.21499999999999986,
      0.21999999999999975,
      0.22499999999999964,
      0.23000000000000043,
      0.23500000000000032,
      0.2400000000000002,
      0.2450000000000001,
      0.25,
      0.2549999999999999,
      0.2599999999999998,
      0.2649999999999997,
      0.27000000000000046,
      0.27500000000000036,
      0.28000000000000025,
      0.28500000000000014,
      0.29000000000000004,
      0.29499999999999993,
      0.2999999999999998,
      0.3049999999999997,
      0.3100000000000005,
      0.3150000000000004,
      0.3200000000000003,
      0.3250000000000002,
      0.33000000000000007,
      0.33499999999999996,
      0.33999999999999986,
      0.34499999999999975,
      0.35000000000000053,
      0.3550000000000004,
      0.3600000000000003,
      0.3650000000000002,
      0.3700000000000001,
      0.375,
      0.3799999999999999,
      0.3849999999999998,
      0.3899999999999997,
      0.39500000000000046,
      0.40000000000000036,
      0.40500000000000025,
      0.41000000000000014,
      0.41500000000000004,
      0.41999999999999993,
      0.4249999999999998,
      0.4299999999999997,
      0.4350000000000005,
      0.4400000000000004,
      0.4450000000000003,
      0.4500000000000002,
      0.45500000000000007,
      0.45999999999999996,
      0.46499999999999986,
      0.46999999999999975,
      0.47500000000000053,
      0.4800000000000004,
      0.4850000000000003,
      0.4900000000000002,
      0.4950000000000001,
      0.5,
      0.5049999999999999,
      0.5099999999999998,
      0.5149999999999997,
      0.5200000000000005,
      0.5250000000000004,
      0.5300000000000002,
      0.5350000000000001,
      0.54,
      0.5449999999999999,
      0.5499999999999998,
      0.5549999999999997,
      0.5600000000000005,
      0.5650000000000004,
      0.5700000000000003,
      0.5750000000000002,
      0.5800000000000001,
      0.585,
      0.5899999999999999,
      0.5949999999999998,
      0.6000000000000005,
      0.6050000000000004,
      0.6100000000000003,
      0.6150000000000002,
      0.6200000000000001,
      0.625,
      0.6299999999999999,
      0.6349999999999998,
      0.6399999999999997,
      0.6450000000000005,
      0.6500000000000004,
      0.6550000000000002,
      0.6600000000000001,
      0.665,
      0.6699999999999999,
      0.6749999999999998,
      0.6799999999999997,
      0.6850000000000005,
      0.6900000000000004,
      0.6950000000000003,
      0.7000000000000002,
      0.7050000000000001,
      0.71,
      0.7149999999999999,
      0.7199999999999998,
      0.7250000000000005,
      0.7300000000000004,
      0.7350000000000003,
      0.7400000000000002,
      0.7450000000000001,
      0.75,
      0.7549999999999999,
      0.7599999999999998,
      0.7649999999999997,
      0.7700000000000005,
      0.7750000000000004,
      0.7800000000000002,
      0.7850000000000001,
      0.79,
      0.7949999999999999,
      0.7999999999999998,
      0.8049999999999997,
      0.8100000000000005,
      0.8150000000000004,
      0.8200000000000003,
      0.8250000000000002,
      0.8300000000000001,
      0.835,
      0.8399999999999999,
      0.8449999999999998,
      0.8500000000000005,
      0.8550000000000004,
      0.8600000000000003,
      0.8650000000000002,
      0.8700000000000001,
      0.875,
      0.8799999999999999,
      0.8849999999999998,
      0.8899999999999997,
      0.8950000000000005,
      0.9000000000000004,
      0.9050000000000002,
      0.9100000000000001,
      0.915,
      0.9199999999999999,
      0.9249999999999998,
      0.9299999999999997,
      0.9350000000000005,
      0.9400000000000004,
      0.9450000000000003,
      0.9500000000000002,
      0.9550000000000001,
      0.96,
      0.9649999999999999,
      0.9699999999999998,
      0.9750000000000005,
      0.9800000000000004,
      0.9850000000000003,
      0.9900000000000002,
      0.9950000000000001,
      1.0,
      1.005,
      1.0099999999999998,
      1.0149999999999997,
      1.0200000000000005,
      1.0250000000000004,
      1.0300000000000002,
      1.0350000000000001,
      1.04,
      1.045,
      1.0499999999999998,
      1.0549999999999997,
      1.0600000000000005,
      1.0650000000000004,
      1.0700000000000003,
      1.0750000000000002,
      1.08,
      1.085,
      1.0899999999999999,
      1.0949999999999998,
      1.1000000000000005,
      1.1050000000000004,
      1.1100000000000003,
      1.1150000000000002,
      1.12,
      1.125,
      1.13,
      1.1349999999999998,
      1.1399999999999997,
      1.1450000000000005,
      1.1500000000000004,
      1.1550000000000002,
      1.1600000000000001,
      1.165,
      1.17,
      1.1749999999999998,
      1.1799999999999997,
      1.1850000000000005,
      1.1900000000000004,
      1.1950000000000003,
      1.2000000000000002,
      1.205,
      1.21,
      1.2149999999999999,
      1.2199999999999998,
      1.2250000000000005,
      1.2300000000000004,
      1.2350000000000003,
      1.2400000000000002,
      1.245,
      1.25,
      1.255,
      1.2599999999999998,
      1.2649999999999997,
      1.2700000000000005,
      1.2750000000000004,
      1.2800000000000002,
      1.2850000000000001,
      1.29,
      1.295,
      1.2999999999999998,
      1.3049999999999997,
      1.3100000000000005,
      1.3150000000000004,
      1.3200000000000003,
      1.3250000000000002,
      1.33,
      1.335,
      1.3399999999999999,
      1.3449999999999998,
      1.3500000000000005,
      1.3550000000000004,
      1.3600000000000003,
      1.3650000000000002,
      1.37,
      1.375,
      1.38,
      1.3849999999999998,
      1.3899999999999997,
      1.3950000000000005,
      1.4000000000000004,
      1.4050000000000002,
      1.4100000000000001,
      1.415,
      1.42,
      1.4249999999999998,
      1.4299999999999997,
      1.4350000000000005,
      1.4400000000000004,
      1.4450000000000003,
      1.4500000000000002,
      1.455,
      1.46,
      1.4649999999999999,
      1.4699999999999998,
      1.4750000000000005,
      1.4800000000000004,
      1.4850000000000003,
      1.4900000000000002,
      1.495,
      1.5,
      1.505,
      1.5099999999999998,
      1.5149999999999997,
      1.5200000000000005,
      1.5250000000000004,
      1.5300000000000002,
      1.5350000000000001,
      1.54,
      1.545,
      1.5499999999999998,
      1.5549999999999997,
      1.5600000000000005,
      1.5650000000000004,
      1.5700000000000003,
      1.5750000000000002,
      1.58,
      1.585,
      1.5899999999999999,
      1.5949999999999998,
      1.6000000000000005,
      1.6050000000000004,
      1.6100000000000003,
      1.6150000000000002,
      1.62,
      1.625,
      1.63,
      1.6349999999999998,
      1.6399999999999997,
      1.6450000000000005,
      1.6500000000000004,
      1.6550000000000002,
      1.6600000000000001,
      1.665,
      1.67,
      1.6749999999999998,
      1.6799999999999997,
      1.6850000000000005,
      1.6900000000000004,
      1.6950000000000003,
      1.7000000000000002,
      1.705,
      1.71,
      1.7149999999999999,
      1.7199999999999998,
      1.7250000000000005,
      1.7300000000000004,
      1.7350000000000003,
      1.7400000000000002,
      1.745,
      1.75,
      1.755,
      1.7599999999999998,
      1.7649999999999997,
      1.7700000000000005,
      1.7750000000000004,
      1.7800000000000002,
      1.7850000000000001,
      1.79,
      1.795,
      1.7999999999999998,
      1.8049999999999997,
      1.8100000000000005,
      1.8150000000000004,
      1.8200000000000003,
      1.8250000000000002,
      1.83,
      1.835,
      1.8399999999999999,
      1.8449999999999998,
      1.8500000000000005,
      1.8550000000000004,
      1.8600000000000003,
      1.8650000000000002,
      1.87,
      1.875,
      1.88,
      1.8849999999999998,
      1.8899999999999997,
      1.8950000000000005,
      1.9000000000000004,
      1.9050000000000002,
      1.9100000000000001,
      1.915,
      1.92,
      1.9249999999999998,
      1.9299999999999997,
      1.9350000000000005,
      1.9400000000000004,
      1.9450000000000003,
      1.9500000000000002,
      1.955,
      1.96,
      1.9649999999999999,
      1.9699999999999998,
      1.9750000000000005,
      1.9800000000000004,
      1.9850000000000003,
      1.9900000000000002,
      1.995,
      2.0,
      2.005,
      2.01,
      2.0150000000000006,
      2.0200000000000005,
      2.0250000000000004,
      2.0300000000000002,
      2.035,
      2.04,
      2.045,
      2.05,
      2.0549999999999997,
      2.0600000000000005,
      2.0650000000000004,
      2.0700000000000003,
      2.075,
      2.08,
      2.085,
      2.09,
      2.0949999999999998,
      2.1000000000000005,
      2.1050000000000004,
      2.1100000000000003,
      2.115,
      2.12,
      2.125,
      2.13,
      2.135,
      2.1400000000000006,
      2.1450000000000005,
      2.1500000000000004,
      2.1550000000000002,
      2.16,
      2.165,
      2.17,
      2.175,
      2.1799999999999997,
      2.1850000000000005,
      2.1900000000000004,
      2.1950000000000003,
      2.2,
      2.205,
      2.21,
      2.215,
      2.2199999999999998,
      2.2250000000000005,
      2.2300000000000004,
      2.2350000000000003,
      2.24,
      2.245,
      2.25,
      2.255,
      2.26,
      2.2650000000000006,
      2.2700000000000005,
      2.2750000000000004,
      2.2800000000000002,
      2.285,
      2.29,
      2.295,
      2.3,
      2.3049999999999997,
      2.3100000000000005,
      2.3150000000000004,
      2.3200000000000003,
      2.325,
      2.33,
      2.335,
      2.34,
      2.3449999999999998,
      2.3500000000000005,
      2.3550000000000004,
      2.3600000000000003,
      2.365,
      2.37,
      2.375,
      2.38,
      2.385,
      2.3900000000000006,
      2.3950000000000005,
      2.4000000000000004,
      2.4050000000000002,
      2.41,
      2.415,
      2.42,
      2.425,
      2.4299999999999997,
      2.4350000000000005,
      2.4400000000000004,
      2.4450000000000003,
      2.45,
      2.455,
      2.46,
      2.465,
      2.4699999999999998,
      2.4750000000000005,
      2.4800000000000004,
      2.4850000000000003,
      2.49,
      2.495,
      2.5,
      2.505,
      2.51,
      2.5150000000000006,
      2.5200000000000005,
      2.5250000000000004,
      2.5300000000000002,
      2.535,
      2.54,
      2.545,
      2.55,
      2.5549999999999997,
      2.5600000000000005,
      2.5650000000000004,
      2.5700000000000003,
      2.575,
      2.58,
      2.585,
      2.59,
      2.5949999999999998,
      2.6000000000000005,
      2.6050000000000004,
      2.6100000000000003,
      2.615,
      2.62,
      2.625,
      2.63,
      2.635,
      2.6400000000000006,
      2.6450000000000005,
      2.6500000000000004,
      2.6550000000000002,
      2.66,
      2.665,
      2.67,
      2.675,
      2.6799999999999997,
      2.6850000000000005,
      2.6900000000000004,
      2.6950000000000003,
      2.7,
      2.705,
      2.71,
      2.715,
      2.7199999999999998,
      2.7250000000000005,
      2.7300000000000004,
      2.7350000000000003,
      2.74,
      2.745,
      2.75,
      2.755,
      2.76,
      2.7650000000000006,
      2.7700000000000005,
      2.7750000000000004,
      2.7800000000000002,
      2.785,
      2.79,
      2.795,
      2.8,
      2.8049999999999997,
      2.8100000000000005,
      2.8150000000000004,
      2.8200000000000003,
      2.825,
      2.83,
      2.835,
      2.84,
      2.8449999999999998,
      2.8500000000000005,
      2.8550000000000004,
      2.8600000000000003,
      2.865,
      2.87,
      2.875,
      2.88,
      2.885,
      2.8900000000000006,
      2.8950000000000005,
      2.9000000000000004,
      2.9050000000000002,
      2.91,
      2.915,
      2.92,
      2.925,
      2.9299999999999997,
      2.9350000000000005,
      2.9400000000000004,
      2.9450000000000003,
      2.95,
      2.955,
      2.96,
      2.965,
      2.9699999999999998,
      2.9750000000000005,
      2.9800000000000004,
      2.9850000000000003,
      2.99,
      2.995,
      3.0,
      3.005,
      3.01,
      3.0150000000000006,
      3.0200000000000005,
      3.0250000000000004,
      3.0300000000000002,
      3.035,
      3.04,
      3.045,
      3.05,
      3.0549999999999997,
      3.0600000000000005,
      3.0650000000000004,
      3.0700000000000003,
      3.075,
      3.08,
      3.085,
      3.09,
      3.0949999999999998,
      3.1000000000000005,
      3.1050000000000004,
      3.1100000000000003,
      3.115,
      3.12,
      3.125,
      3.13,
      3.135,
      3.1400000000000006,
      3.1450000000000005,
      3.1500000000000004,
      3.1550000000000002,
      3.16,
      3.165,
      3.17,
      3.175,
      3.1799999999999997,
      3.1850000000000005,
      3.1900000000000004,
      3.1950000000000003,
      3.2,
      3.205,
      3.21,
      3.215,
      3.2199999999999998,
      3.2250000000000005,
      3.2300000000000004,
      3.2350000000000003,
      3.24,
      3.245,
      3.25,
      3.255,
      3.26,
      3.2650000000000006,
      3.2700000000000005,
      3.2750000000000004,
      3.2800000000000002,
      3.285,
      3.29,
      3.295,
      3.3,
      3.3049999999999997,
      3.3100000000000005,
      3.3150000000000004,
      3.3200000000000003,
      3.325,
      3.33,
      3.335,
      3.34,
      3.3449999999999998,
      3.3500000000000005,
      3.3550000000000004,
      3.3600000000000003,
      3.365,
      3.37,
      3.375,
      3.38,
      3.385,
      3.3900000000000006,
      3.3950000000000005,
      3.4000000000000004,
      3.4050000000000002,
      3.41,
      3.415,
      3.42,
      3.425,
      3.4299999999999997,
      3.4350000000000005,
      3.4400000000000004,
      3.4450000000000003,
      3.45,
      3.455,
      3.46,
      3.465,
      3.4699999999999998,
      3.4750000000000005,
      3.4800000000000004,
      3.4850000000000003,
      3.49,
      3.495,
      3.5,
      3.505,
      3.51,
      3.5150000000000006,
      3.5200000000000005,
      3.5250000000000004,
      3.5300000000000002,
      3.535,
      3.54,
      3.545,
      3.55,
      3.5549999999999997,
      3.5600000000000005,
      3.5650000000000004,
      3.5700000000000003,
      3.575,
      3.58,
      3.585,
      3.59,
      3.5949999999999998,
      3.6000000000000005,
      3.6050000000000004,
      3.6100000000000003,
      3.615,
      3.62,
      3.625,
      3.63,
      3.635,
      3.6400000000000006,
      3.6450000000000005,
      3.6500000000000004,
      3.6550000000000002,
      3.66,
      3.665,
      3.67,
      3.675,
      3.6799999999999997,
      3.6850000000000005,
      3.6900000000000004,
      3.6950000000000003,
      3.7,
      3.705,
      3.71,
      3.715,
      3.7199999999999998,
      3.7250000000000005,
      3.7300000000000004,
      3.7350000000000003,
      3.74,
      3.745,
      3.75,
      3.755,
      3.76,
      3.7650000000000006,
      3.7700000000000005,
      3.7750000000000004,
      3.7800000000000002,
      3.785,
      3.79,
      3.795,
      3.8,
      3.8050000000000006,
      3.8100000000000005,
      3.8150000000000004,
      3.8200000000000003,
      3.825,
      3.83,
      3.835,
      3.84,
      3.8449999999999998,
      3.8500000000000005,
      3.8550000000000004,
      3.8600000000000003,
      3.865,
      3.87,
      3.875,
      3.88,
      3.885,
      3.8900000000000006,
      3.8950000000000005,
      3.9000000000000004,
      3.9050000000000002,
      3.91,
      3.915,
      3.92,
      3.925,
      3.9300000000000006,
      3.9350000000000005,
      3.9400000000000004,
      3.9450000000000003,
      3.95,
      3.955,
      3.96,
      3.965,
      3.9699999999999998,
      3.9750000000000005,
      3.9800000000000004,
      3.9850000000000003,
      3.99,
      3.995,
      4.0
    ],
    "y": [
      4.841521386656663e-11,
      4.979483447003534e-11,
      5.121605477973219e-11,
      5.268019918615216e-11,
      5.418863650868689e-11,
      5.574278156324876e-11,
      5.734409678797345e-11,
      5.899409392925584e-11,
      6.069433579046799e-11,
      6.244643804580254e-11,
      6.42520711217829e-11,
      6.611296214908838e-11,
      6.803089698744918e-11,
      7.000772232647943e-11,
      7.20453478654343e-11,
      7.414574857500088e-11,
      7.631096704435812e-11,
      7.854311591688146e-11,
      8.084438041799742e-11,
      8.321702097884817e-11,
      8.566337595957173e-11,
      8.818586447616833e-11,
      9.078698933508062e-11,
      9.34693400797955e-11,
      9.623559615394967e-11,
      9.908853018561701e-11,
      1.0203101139764069e-10,
      1.0506600914909023e-10,
      1.0819659661312626e-10,
      1.1142595459678801e-10,
      1.1475737550845002e-10,
      1.1819426747893054e-10,
      1.2174015864250162e-10,
      1.2539870158430122e-10,
      1.291736779609448e-10,
      1.3306900330139955e-10,
      1.370887319955112e-10,
      1.4123706247786864e-10,
      1.455183426150452e-10,
      1.4993707530457286e-10,
      1.5449792429439461e-10,
      1.5920572023189768e-10,
      1.640654669520358e-10,
      1.690823480144544e-10,
      1.7426173349996666e-10,
      1.7960918707718067e-10,
      1.85130473350548e-10,
      1.9083156550158867e-10,
      1.9671865323558113e-10,
      2.0279815104651827e-10,
      2.090767068137289e-10,
      2.1556121074411557e-10,
      2.2225880467460164e-10,
      2.2917689175002392e-10,
      2.363231464923664e-10,
      2.437055252779604e-10,
      2.513322772399911e-10,
      2.5921195561443824e-10,
      2.6735342954839763e-10,
      2.757658963905514e-10,
      2.84458894484465e-10,
      2.934423164863114e-10,
      3.0272642322958595e-10,
      3.123218581604233e-10,
      3.2223966236814334e-10,
      3.3249129023683516e-10,
      3.4308862574488987e-10,
      3.5404399944069126e-10,
      3.653702061238885e-10,
      3.770805232630653e-10,
      3.891887301820205e-10,
      4.0170912804835177e-10,
      4.1465656069956414e-10,
      4.280464363435833e-10,
      4.4189475017223015e-10,
      4.5621810792801044e-10,
      4.710337504664195e-10,
      4.863595793579632e-10,
      5.022141835761278e-10,
      5.186168673196632e-10,
      5.35587679019887e-10,
      5.531474415859984e-10,
      5.713177839439144e-10,
      5.901211739268116e-10,
      6.095809525781857e-10,
      6.297213699312117e-10,
      6.50567622331169e-10,
      6.72145891370858e-10,
      6.944833845122816e-10,
      7.176083774713471e-10,
      7.415502584460029e-10,
      7.663395742720746e-10,
      7.920080785951733e-10,
      8.185887821511408e-10,
      8.461160052521606e-10,
      8.746254325801556e-10,
      9.041541703941942e-10,
      9.347408062636309e-10,
      9.664254714442969e-10,
      9.992499060206256e-10,
      1.0332575269427836e-09,
      1.068493499093972e-09,
      1.1050048095298937e-09,
      1.142840345039255e-09,
      1.1820509731815284e-09,
      1.2226896269659758e-09,
      1.2648113933439346e-09,
      1.3084736056950405e-09,
      1.3537359404969695e-09,
      1.4006605183777241e-09,
      1.4493120097595008e-09,
      1.499757745313603e-09,
      1.5520678314568396e-09,
      1.606315271131598e-09,
      1.6625760901237855e-09,
      1.7209294691858742e-09,
      1.7814578822457336e-09,
      1.844247240996208e-09,
      1.9093870461754283e-09,
      1.976970545863696e-09,
      2.0470949011393843e-09,
      2.1198613594539198e-09,
      2.1953754361044854e-09,
      2.2737471042024e-09,
      2.355090993555901e-09,
      2.43952659890771e-09,
      2.5271784979904415e-09,
      2.618176579887341e-09,
      2.712656284210906e-09,
      2.8107588516390745e-09,
      2.9126315863768426e-09,
      3.018428131140888e-09,
      3.1283087552964936e-09,
      3.2424406568092557e-09,
      3.360998278708987e-09,
      3.4841636408004463e-09,
      3.6121266873946122e-09,
      3.7450856518753986e-09,
      3.883247438960361e-09,
      4.026828025560149e-09,
      4.176052881189775e-09,
      4.331157408936613e-09,
      4.492387408043876e-09,
      4.659999559226153e-09,
      4.834261933893964e-09,
      5.015454528528502e-09,
      5.2038698255155495e-09,
      5.399813381819291e-09,
      5.603604446952558e-09,
      5.815576611779839e-09,
      6.036078489775256e-09,
      6.265474432446096e-09,
      6.504145280728599e-09,
      6.752489154262683e-09,
      7.010922280558646e-09,
      7.279879866182132e-09,
      7.559817012202007e-09,
      7.8512096762728e-09,
      8.154555683857162e-09,
      8.470375791234845e-09,
      8.799214803095823e-09,
      9.141642747673437e-09,
      9.49825611254255e-09,
      9.869679144386634e-09,
      1.0256565216226588e-08,
      1.0659598265805264e-08,
      1.107949430903586e-08,
      1.1517003032646381e-08,
      1.1972909470393856e-08,
      1.2448035767475796e-08,
      1.2943243038036738e-08,
      1.345943332095339e-08,
      1.3997551639388164e-08,
      1.455858816992132e-08,
      1.5143580527417335e-08,
      1.5753616172144647e-08,
      1.6389834946054573e-08,
      1.7053431745537597e-08,
      1.7745659338411228e-08,
      1.846783133335963e-08,
      1.9221325310537934e-08,
      2.0007586122580414e-08,
      2.0828129375808763e-08,
      2.168454510203357e-08,
      2.2578501631971278e-08,
      2.351174968197314e-08,
      2.4486126666479006e-08,
      2.550356124936827e-08,
      2.6566078148197096e-08,
      2.767580320616703e-08,
      2.8834968747597737e-08,
      3.0045919233654476e-08,
      3.131111723612262e-08,
      3.2633149748139915e-08,
      3.401473485198042e-08,
      3.54587287652504e-08,
      3.6968133288205716e-08,
      3.8546103676340935e-08,
      4.019595696393157e-08,
      4.192118076585418e-08,
      4.37254425867554e-08,
      4.5612599668506553e-08,
      4.758670940887488e-08,
      4.965204038647219e-08,
      5.181308402931164e-08,
      5.407456696673812e-08,
      5.644146410708843e-08,
      5.891901248621502e-08,
      6.151272593497781e-08,
      6.42284106169718e-08,
      6.707218149116381e-08,
      7.005047975773361e-08,
      7.317009134930548e-08,
      7.643816653391219e-08,
      7.98622407004934e-08,
      8.345025640248586e-08,
      8.721058674019014e-08,
      9.115206016805057e-08,
      9.528398681886849e-08,
      9.961618644324552e-08,
      1.0415901806930038e-07,
      1.0892341149492462e-07,
      1.1392090073261621e-07,
      1.1916365953522691e-07,
      1.2466453913992085e-07,
      1.3043710837720446e-07,
      1.3649569630220742e-07,
      1.4285543751644405e-07,
      1.495323203601792e-07,
      1.5654323816828275e-07,
      1.6390604379621482e-07,
      1.7163960763751577e-07,
      1.7976387937009432e-07,
      1.8829995368567328e-07,
      1.9727014027514992e-07,
      2.0669803836244465e-07,
      2.1660861610070373e-07,
      2.2702829516772525e-07,
      2.379850409221911e-07,
      2.4950845850900267e-07,
      2.6162989533071415e-07,
      2.7438255033315604e-07,
      2.87801590586714e-07,
      3.0192427568088827e-07,
      3.167900904887336e-07,
      3.3244088689982053e-07,
      3.48921035165877e-07,
      3.6627758555235336e-07,
      3.845604410422399e-07,
      4.038225418959123e-07,
      4.241200629328047e-07,
      4.4551262446793945e-07,
      4.680635179090216e-07,
      4.918399470985178e-07,
      5.169132865703975e-07,
      5.433593579836117e-07,
      5.712587260944244e-07,
      6.006970157383516e-07,
      6.317652514101015e-07,
      6.645602211577091e-07,
      6.991848666456936e-07,
      7.357487013925986e-07,
      7.743682593518198e-07,
      8.151675761823634e-07,
      8.582787057493653e-07,
      9.038422746041653e-07,
      9.520080774225883e-07,
      1.0029357166285416e-06,
      1.0567952897011387e-06,
      1.1137681279585833e-06,
      1.1740475909335522e-06,
      1.2378399208054125e-06,
      1.3053651617370419e-06,
      1.3768581493810463e-06,
      1.45256957627588e-06,
      1.5327671393495058e-06,
      1.6177367762919157e-06,
      1.7077839981519062e-06,
      1.8032353261630765e-06,
      1.9044398415150548e-06,
      2.0117708575642692e-06,
      2.1256277248303153e-06,
      2.2464377800587583e-06,
      2.3746584516540497e-06,
      2.510779534909734e-06,
      2.655325651695358e-06,
      2.80885891061226e-06,
      2.971981785117052e-06,
      3.1453402287448435e-06,
      3.3296270483615265e-06,
      3.525585558350237e-06,
      3.73401354081447e-06,
      3.955767539276719e-06,
      4.1917675159944085e-06,
      4.443001905928512e-06,
      4.71053310361586e-06,
      4.995503422746232e-06,
      5.29914157216817e-06,
      5.62276969638272e-06,
      5.967811033382028e-06,
      6.335798247997682e-06,
      6.728382504805204e-06,
      7.147343351147831e-06,
      7.594599488071578e-06,
      8.072220514985392e-06,
      8.58243974276992e-06,
      9.127668179959353e-06,
      9.710509807633988e-06,
      1.0333778270915535e-05,
      1.100051512861016e-05,
      1.1714009817757884e-05,
      1.2477821506820628e-05,
      1.3295803030188218e-05,
      1.4172127117849908e-05,
      1.5111315157749959e-05,
      1.6118268754829227e-05,
      1.719830438042554e-05,
      1.8357191438953097e-05,
      1.960119411609307e-05,
      2.0937117414616624e-05,
      2.2372357831048458e-05,
      2.391495917934372e-05,
      2.557367412739718e-05,
      2.735803207941776e-05,
      2.927841411305056e-05,
      3.13461357657635e-05,
      3.357353856184069e-05,
      3.597409128088578e-05,
      3.856250209285358e-05,
      4.1354842825383084e-05,
      4.4368686789008096e-05,
      4.762326176744011e-05,
      5.113961998680724e-05,
      5.494082711316885e-05,
      5.905217259620344e-05,
      6.350140398366741e-05,
      6.831898818193533e-05,
      7.353840303948564e-05,
      7.919646309055129e-05,
      8.533368382467751e-05,
      9.199468945548916e-05,
      9.922866986148177e-05,
      0.00010708989317807882,
      0.00011563828145140405,
      0.000124940057841057,
      0.00013506847510644476,
      0.00014610463655820717,
      0.0001581384223377437,
      0.00017126953584509458,
      0.00018560868741779568,
      0.00020127893502939494,
      0.00021841720489661733,
      0.00023717601854280563,
      0.0002577254571636946,
      0.0002802553992017813,
      0.0003049780730049588,
      0.0003321309735020323,
      0.00036198020018900256,
      0.00039482428364887256,
      0.00043099857964613137,
      0.00047088032393846987,
      0.0005148944578159151,
      0.0005635203546062728,
      0.0006172996017100823,
      0.0006768450220586471,
      0.0007428511543559363,
      0.0008161064544815833,
      0.0008975075327635543,
      0.0009880758056965016,
      0.0010889770188846671,
      0.0012015441940734684,
      0.0013273046716099969,
      0.0014680120662991874,
      0.0016256841367845727,
      0.001802647795801053,
      0.00200159277324556,
      0.0022256358020317814,
      0.0024783976491175542,
      0.002764095888515777,
      0.003087657046020648,
      0.0034548526853653934,
      0.0038724652175812736,
      0.0043484907870414225,
      0.0048923886378360315,
      0.005515389055005126,
      0.00623087553000684,
      0.007054861528182746,
      0.008006588570574081,
      0.009109280893127434,
      0.010391103580394884,
      0.011886387033083309,
      0.013637202723335174,
      0.015695406059772612,
      0.01812530573479469,
      0.021007181008209842,
      0.024441957848565916,
      0.028557485274795243,
      0.03351704567009535,
      0.03953102037183939,
      0.04687306718468985,
      0.05590283467683492,
      0.06709827822080193,
      0.08110228461121008,
      0.0987909394692329,
      0.12137502841089823,
      0.15055332616536643,
      0.18874766387653047,
      0.2394684094100566,
      0.30788844290865447,
      0.40174610426185275,
      0.532742257484397,
      0.7185756155280921,
      0.9853952025011632,
      1.368803149613298,
      1.9062255916936994,
      2.6024190860897702,
      3.351621733244805,
      3.89005767350279,
      3.9724695112651114,
      3.638618285368605,
      3.1268112069921585,
      2.62439562827646,
      2.2042811206051636,
      1.8742028615965245,
      1.620073973648243,
      1.4248103629413644,
      1.2739731024317864,
      1.1565871853522245,
      1.0646110602519132,
      0.9922100921162866,
      0.935143362695173,
      0.8903078774495656,
      0.8554148897548917,
      0.8287635356488494,
      0.809082813568006,
      0.7954207836896222,
      0.7870663215549978,
      0.7834934307807515,
      0.7843213309408907,
      0.7892857019460415,
      0.798217917795486,
      0.811030076419865,
      0.8277042876983891,
      0.8482851236091008,
      0.8728744312603246,
      0.9016279054045663,
      0.9347529400047268,
      0.9725073457364778,
      1.0151985417533518,
      1.0631828101279808,
      1.11686414085406,
      1.1766920923157163,
      1.243157943586008,
      1.316788218193426,
      1.3981344148105577,
      1.4877574972148206,
      1.5862053971601093,
      1.693981517616233,
      1.8115020764350112,
      1.9390402413994445,
      2.0766555820141743,
      2.224108671937599,
      2.380763024057313,
      2.545480181858144,
      2.71651876120682,
      2.891454099007719,
      3.0671407231664034,
      3.2397429906897792,
      3.404857121810005,
      3.557737841544396,
      3.6936240385980224,
      3.808132867932046,
      3.897667342737005,
      3.9597680400744544,
      3.9933429553383704,
      3.998732532912459,
      3.9776029921505556,
      3.9326979910642708,
      3.8675042423007007,
      3.7858944187120773,
      3.6918017169873867,
      3.5889614345299767,
      3.4807338604920695,
      3.37000565035172,
      3.2591562643395804,
      3.1500717963775644,
      3.044188873589041,
      2.94255421713702,
      2.845889256782796,
      2.75465282846548,
      2.669097948150818,
      2.589320813328223,
      2.5153016086709563,
      2.446937539955167,
      2.384068956023766,
      2.3264995842373617,
      2.274011908066271,
      2.226378631155767,
      2.1833710488687625,
      2.1447650152239293,
      2.1103450664374623,
      2.079907149693621,
      2.053260310019721,
      2.03022760911436,
      2.010646486149348,
      1.9943687198407445,
      1.9812601112708286,
      1.9711999759965841,
      1.9640805101116112,
      1.959806076632327,
      1.958292444623567,
      1.9594660028745976,
      1.9632629619022963,
      1.9696285519832797,
      1.9785162203293,
      1.9898868270598027,
      2.0037078370199177,
      2.019952502539552,
      2.0385990307832254,
      2.0596297282999494,
      2.083030114682215,
      2.1087879968485614,
      2.1368924953652666,
      2.167333014431594,
      2.2000981477006913,
      2.2351745130419376,
      2.2725455107308807,
      2.3121900014519063,
      2.3540809029942564,
      2.398183707693376,
      2.444454926590922,
      2.4928404710170904,
      2.5432739878710047,
      2.595675171281961,
      2.649948080513183,
      2.7059795017838884,
      2.763637399907356,
      2.8227695139362945,
      2.8832021589167898,
      2.944739302798577,
      3.007161992833117,
      3.0702282086178627,
      3.1336732184651863,
      3.1972105111448683,
      3.2605333655203195,
      3.3233171056144775,
      3.385222067956838,
      3.4458972818545277,
      3.5049848321957153,
      3.5621248398063443,
      3.616960958099269,
      3.669146249144341,
      3.7183492700766054,
      3.764260174803331,
      3.806596618964618,
      3.8451092502629134,
      3.8795865730362196,
      3.90985899571667,
      3.935801901840656,
      3.95733762765691,
      3.9744362792115133,
      3.9871153754570856,
      3.9954383574876315,
      3.9995120535804025,
      3.9994832319620084,
      3.9955344055524016,
      3.9878790738408387,
      3.9767565960642974,
      3.962426887563467,
      3.9451651190045096,
      3.925256578095384,
      3.90299182783833,
      3.8786622666473334,
      3.852556166058656,
      3.8249552331808956,
      3.796131718947488,
      3.766346070666785,
      3.7358451088833258,
      3.7048606943509435,
      3.673608840841058,
      3.642289223207885,
      3.6110850271002057,
      3.5801630863678557,
      3.549674255967875,
      3.5197539714665353,
      3.4905229505544364,
      3.462087996911976,
      3.434542871931464,
      3.40796920494903,
      3.382437417565182,
      3.358007642202174,
      3.3347306191760078,
      3.312648560209763,
      3.291795969473784,
      3.2722004159209424,
      3.2538832529212685,
      3.236860283029233,
      3.22114236718335,
      3.2067359787875245,
      3.1936437040022874,
      3.181864690224292,
      3.1713950451935355,
      3.1622281894748845,
      3.1543551652445325,
      3.147764904399534,
      3.142444459022604,
      3.1383791971935704,
      3.135552967059283,
      3.133948231968097,
      3.133546179353874,
      3.134326805925514,
      3.1362689815882363,
      3.1393504943965644,
      3.143548078720082,
      3.148837428693644,
      3.1551931989257898,
      3.162588994353074,
      3.170997351054258,
      3.1803897097766667,
      3.190736383876058,
      3.2020065233308697,
      3.214168076459309,
      3.2271877509421953,
      3.241030975733449,
      3.255661865421526,
      3.2710431885862667,
      3.287136341674172,
      3.303901329888206,
      3.3212967565529006,
      3.3392798223695204,
      3.3578063359158468,
      3.3768307366690617,
      3.3963061317349403,
      3.4161843473509657,
      3.4364159960925287,
      3.456950560549701,
      3.4777364940559927,
      3.4987213388406855,
      3.519851861743282,
      3.5410742073745953,
      3.5623340683361997,
      3.583576871822476,
      3.604747981631496,
      3.625792914308035,
      3.646657567840264,
      3.6672884610376895,
      3.6876329814393767,
      3.707639639345394,
      3.727258325338612,
      3.746440568475779,
      3.765139792182535,
      3.7833115647931184,
      3.800913841636418,
      3.8179071955895374,
      3.8342550330998697,
      3.849923792817344,
      3.864883124178485,
      3.879106043539835,
      3.892569065765317,
      3.905252309523397,
      3.917139574937767,
      3.928218392650213,
      3.938480043786567,
      3.947919550755701,
      3.956535639246697,
      3.9643306722105294,
      3.971310557009846,
      3.977484627285298,
      3.9828655014114083,
      3.9874689196934785,
      3.9913135626845966,
      3.994420853175596,
      3.996814744529818,
      3.998521498098637,
      3.999569452465156,
      3.999988787225144,
      3.999811283930571,
      3.9990700866970825,
      3.997799464818166,
      3.996034579542129,
      3.9938112569591144,
      3.991165768721279,
      3.988134622085616,
      3.984754360531274,
      3.981061375967726,
      3.9770917333200737,
      3.972881008058347,
      3.9684641370312326,
      3.9638752827741524,
      3.9591477112890847,
      3.954313683139582,
      3.9494043575704003,
      3.944449709246818,
      3.939478457113646,
      3.9345180047977157,
      3.929594391919051,
      3.92473225563381,
      3.9199548017050274,
      3.915283784383627,
      3.9107394943806795,
      3.906340754220599,
      3.902104920282757,
      3.8980478908638716,
      3.894184119624506,
      3.8905266338185527,
      3.8870870567434594,
      3.883875633890229,
      3.8809012623147847,
      3.8781715227953124,
      3.875692714383076,
      3.8734698909959624,
      3.871506899744558,
      3.869806420719148,
      3.8683700080023002,
      3.8671981317056874,
      3.8662902208608134,
      3.865644707021639,
      3.8652590684625006,
      3.8651298748768506,
      3.8652528325018194,
      3.865622829609798,
      3.8662339823216785,
      3.867079680706856,
      3.868152635142944,
      3.869444922913246,
      3.870948035022831,
      3.872652923214342,
      3.8745500471629732,
      3.876629421826409,
      3.878880664920003,
      3.881293044480602,
      3.883855526474066,
      3.8865568223922997,
      3.889385436775372,
      3.8923297145834344,
      3.895377888332169,
      3.898518124894187,
      3.90173857185761,
      3.905027403322479,
      3.9083728650054774,
      3.911763318514182,
      3.9151872846439253,
      3.9186334855433875,
      3.922090885589583,
      3.925548730809042,
      3.92899658667985,
      3.9324243741490585,
      3.935822403701409,
      3.9391814073193196,
      3.9424925681794774,
      3.9457475479391526,
      3.948938511475075,
      3.9520581489489524,
      3.955099695087206,
      3.958056945577173,
      3.960924270498385,
      3.963696624725102,
      3.9663695552547917,
      3.9689392054367207,
      3.971402316094683,
      3.9737562235582855,
      3.975998854637341,
      3.978128718594226,
      3.9801448961886683,
      3.9820470258883494,
      3.983835287356955,
      3.985510382348189,
      3.9870735131499773,
      3.9885263587374356,
      3.989871048805783,
      3.9911101358654104,
      3.9922465655907136,
      3.993283645621564,
      3.9942250130222234,
      3.9950746006062507,
      3.995836602338189,
      3.996515438023189,
      3.9971157174947805,
      3.9976422045081303,
      3.9980997805423817,
      3.998493408710212,
      3.9988280979665376,
      3.9991088678009006,
      3.9993407135899752,
      3.9995285727779217,
      3.9996772920428807,
      3.9997915955983547,
      3.9998760547682535,
      3.999935058964308,
      3.9999727881845697,
      3.999993187141668,
      3.999999941119661,
      3.999996453648839,
      3.999985826078306,
      3.9999708391173914,
      3.999953936408145,
      3.9999372101827557,
      3.999922389052024,
      3.999910827962977,
      3.99990350035665,
      3.9999009925496902,
      3.999903500356649,
      3.9999108279629776,
      3.999922389052024,
      3.9999372101827575,
      3.9999539364081453,
      3.9999708391173914,
      3.999985826078306,
      3.999996453648839,
      3.999999941119662,
      3.9999931871416687,
      3.999972788184569,
      3.9999350589643097,
      3.9998760547682517,
      3.9997915955983547,
      3.999677292042881,
      3.99952857277792,
      3.9993407135899757,
      3.9991088678008992,
      3.9988280979665376,
      3.998493408710212,
      3.9980997805423817,
      3.9976422045081312,
      3.9971157174947813,
      3.9965154380231898,
      3.9958366023381875,
      3.9950746006062507,
      3.9942250130222225,
      3.993283645621564,
      3.9922465655907162,
      3.9911101358654104,
      3.9898710488057807,
      3.9885263587374347,
      3.9870735131499773,
      3.9855103823481897,
      3.9838352873569547,
      3.982047025888347,
      3.9801448961886674,
      3.978128718594225,
      3.9759988546373406,
      3.9737562235582837,
      3.971402316094683,
      3.968939205436719,
      3.9663695552547913,
      3.9636966247251015,
      3.960924270498384,
      3.9580569455771717,
      3.9550996950872044,
      3.9520581489489492,
      3.948938511475075,
      3.9457475479391517,
      3.9424925681794765,
      3.939181407319321,
      3.9358224037014073,
      3.9324243741490577,
      3.9289965866798515,
      3.925548730809037,
      3.9220908855895837,
      3.918633485543388,
      3.9151872846439235,
      3.911763318514182,
      3.908372865005477,
      3.9050274033224786,
      3.9017385718576114,
      3.8985181248941876,
      3.8953778883321677,
      3.8923297145834344,
      3.889385436775373,
      3.8865568223923006,
      3.883855526474065,
      3.881293044480605,
      3.878880664920005,
      3.876629421826408,
      3.874550047162972,
      3.872652923214342,
      3.870948035022832,
      3.8694449229132473,
      3.8681526351429465,
      3.8670796807068584,
      3.866233982321681,
      3.8656228296097965,
      3.86525283250182,
      3.8651298748768514,
      3.8652590684625006,
      3.865644707021639,
      3.8662902208608125,
      3.867198131705689,
      3.8683700080023016,
      3.8698064207191467,
      3.8715068997445576,
      3.873469890995964,
      3.8756927143830775,
      3.878171522795311,
      3.880901262314785,
      3.8838756338902316,
      3.887087056743459,
      3.8905266338185513,
      3.894184119624505,
      3.8980478908638725,
      3.902104920282759,
      3.9063407542205977,
      3.9107394943806773,
      3.915283784383627,
      3.919954801705026,
      3.92473225563381,
      3.929594391919053,
      3.9345180047977166,
      3.9394784571136463,
      3.9444497092468165,
      3.9494043575704003,
      3.9543136831395813,
      3.9591477112890865,
      3.9638752827741537,
      3.9684641370312326,
      3.9728810080583505,
      3.9770917333200755,
      3.9810613759677262,
      3.9847543605312725,
      3.9881346220856146,
      3.991165768721279,
      3.993811256959111,
      3.9960345795421284,
      3.9977994648181676,
      3.9990700866970808,
      3.999811283930569,
      3.9999887872251447,
      3.999569452465156,
      3.9985214980986363,
      3.9968147445298197,
      3.9944208531755985,
      3.991313562684596,
      3.9874689196934785,
      3.9828655014114087,
      3.977484627285298,
      3.9713105570098444,
      3.964330672210529,
      3.9565356392466993,
      3.9479195507557012,
      3.9384800437865644,
      3.928218392650211,
      3.9171395749377664,
      3.905252309523398,
      3.8925690657653176,
      3.879106043539835,
      3.864883124178483,
      3.8499237928173438,
      3.83425503309987,
      3.8179071955895356,
      3.800913841636415,
      3.7833115647931193,
      3.765139792182536,
      3.746440568475781,
      3.727258325338611,
      3.7076396393453965,
      3.6876329814393753,
      3.6672884610376872,
      3.6466575678402626,
      3.625792914308035,
      3.6047479816314962,
      3.583576871822476,
      3.562334068336199,
      3.5410742073745958,
      3.5198518617432777,
      3.4987213388406855,
      3.4777364940559927,
      3.456950560549698,
      3.436415996092529,
      3.416184347350965,
      3.3963061317349403,
      3.3768307366690626,
      3.3578063359158454,
      3.3392798223695177,
      3.3212967565528997,
      3.303901329888203,
      3.287136341674172,
      3.2710431885862654,
      3.2556618654215272,
      3.2410309757334503,
      3.227187750942197,
      3.214168076459309,
      3.2020065233308683,
      3.1907363838760583,
      3.180389709776666,
      3.170997351054258,
      3.1625889943530714,
      3.15519319892579,
      3.148837428693643,
      3.1435480787200802,
      3.139350494396565,
      3.1362689815882354,
      3.134326805925515,
      3.1335461793538726,
      3.1339482319680965,
      3.1355529670592825,
      3.1383791971935713,
      3.142444459022605,
      3.147764904399533,
      3.1543551652445343,
      3.1622281894748854,
      3.1713950451935347,
      3.1818646902242937,
      3.1936437040022883,
      3.2067359787875227,
      3.2211423671833477,
      3.2368602830292335,
      3.253883252921268,
      3.2722004159209455,
      3.2917959694737826,
      3.3126485602097606,
      3.3347306191760095,
      3.358007642202173,
      3.3824374175651792,
      3.4079692049490315,
      3.4345428719314657,
      3.4620879969119787,
      3.490522950554439,
      3.5197539714665353,
      3.549674255967876,
      3.5801630863678575,
      3.611085027100204,
      3.6422892232078876,
      3.6736088408410597,
      3.7048606943509483,
      3.73584510888333,
      3.7663460706667853,
      3.7961317189474855,
      3.824955233180897,
      3.8525561660586574,
      3.8786622666473285,
      3.902991827838334,
      3.9252565780953828,
      3.9451651190045087,
      3.9624268875634687,
      3.9767565960642965,
      3.9878790738408396,
      3.9955344055524007,
      3.9994832319620057,
      3.9995120535804016,
      3.995438357487633,
      3.9871153754570834,
      3.9744362792115124,
      3.957337627656911,
      3.9358019018406556,
      3.909858995716671,
      3.8795865730362173,
      3.8451092502629067,
      3.8065966189646137,
      3.7642601748033266,
      3.7183492700766023,
      3.6691462491443407,
      3.61696095809927,
      3.5621248398063443,
      3.504984832195716,
      3.4458972818545353,
      3.385222067956832,
      3.323317105614472,
      3.260533365520312,
      3.197210511144868,
      3.133673218465186,
      3.070228208617863,
      3.0071619928331166,
      2.944739302798582,
      2.883202158916786,
      2.82276951393629,
      2.763637399907351,
      2.7059795017838817,
      2.649948080513183,
      2.595675171281962,
      2.5432739878710047,
      2.4928404710170904,
      2.4444549265909172,
      2.39818370769337,
      2.3540809029942515,
      2.312190001451905,
      2.2725455107308807,
      2.235174513041939,
      2.2000981477006905,
      2.167333014431593,
      2.1368924953652697,
      2.10878799684856,
      2.083030114682213,
      2.059629728299948,
      2.0385990307832267,
      2.019952502539552,
      2.0037078370199177,
      1.9898868270598036,
      1.9785162203292996,
      1.9696285519832781,
      1.9632629619022959,
      1.959466002874597,
      1.9582924446235659,
      1.9598060766323282,
      1.9640805101116103,
      1.971199975996585,
      1.9812601112708277,
      1.9943687198407454,
      2.0106464861493496,
      2.0302276091143625,
      2.053260310019722,
      2.0799071496936214,
      2.1103450664374614,
      2.144765015223931,
      2.1833710488687608,
      2.2263786311557627,
      2.274011908066275,
      2.326499584237368,
      2.3840689560237722,
      2.4469375399551674,
      2.515301608670957,
      2.5893208133282233,
      2.669097948150818,
      2.754652828465472,
      2.8458892567828036,
      2.9425542171370296,
      3.0441888735890505,
      3.1500717963775737,
      3.2591562643395804,
      3.3700056503517204,
      3.4807338604920712,
      3.588961434529975,
      3.691801716987396,
      3.785894418712088,
      3.8675042423007095,
      3.932697991064277,
      3.977602992150557,
      3.998732532912459,
      3.9933429553383704,
      3.9597680400744504,
      3.897667342737006,
      3.808132867932038,
      3.69362403859801,
      3.5577378415443808,
      3.404857121810006,
      3.2397429906897797,
      3.067140723166403,
      2.8914540990077198,
      2.716518761206836,
      2.5454801818581343,
      2.3807630240572983,
      2.2241086719375827,
      2.0766555820141583,
      1.9390402413994454,
      1.8115020764350094,
      1.6939815176162323,
      1.5862053971601102,
      1.48775749721481,
      1.39813441481055,
      1.3167882181934158,
      1.243157943586001,
      1.176692092315716,
      1.1168641408540596,
      1.0631828101279814,
      1.0151985417533522,
      0.9725073457364818,
      0.9347529400047239,
      0.9016279054045635,
      0.8728744312603215,
      0.8482851236091004,
      0.8277042876983891,
      0.8110300764198651,
      0.7982179177954871,
      0.7892857019460425,
      0.7843213309408916,
      0.783493430780751,
      0.7870663215549983,
      0.7954207836896228,
      0.8090828135680062,
      0.8287635356488501,
      0.8554148897548912,
      0.8903078774495652,
      0.9351433626951771,
      0.9922100921162919,
      1.0646110602519223,
      1.1565871853522347,
      1.2739731024317864,
      1.424810362941367,
      1.6200739736482415,
      1.8742028615965254,
      2.2042811206051334,
      2.624395628276498,
      3.1268112069922105,
      3.6386182853686435,
      3.972469511265111,
      3.8900576735027936,
      3.351621733244808,
      2.60241908608977,
      1.9062255916937494,
      1.3688031496132584,
      0.9853952025011319,
      0.7185756155280714,
      0.5327422574843961,
      0.40174610426185287,
      0.3078884429086547,
      0.23946840941005737,
      0.18874766387653036,
      0.1505533261653629,
      0.1213750284108962,
      0.0987909394692312,
      0.08110228461120866,
      0.06709827822080189,
      0.05590283467683484,
      0.04687306718468988,
      0.0395310203718394,
      0.033517045670094406,
      0.028557485274794736,
      0.02444195784856556,
      0.021007181008209815,
      0.01812530573479469,
      0.01569540605977262,
      0.013637202723335172,
      0.011886387033083309,
      0.010391103580394892,
      0.009109280893127354,
      0.00800658857057399,
      0.007054861528182743,
      0.006230875530006841,
      0.0055153890550051245,
      0.004892388637836035,
      0.004348490787041423,
      0.0038724652175812736,
      0.0034548526853653188,
      0.0030876570460206146,
      0.002764095888515751,
      0.0024783976491175534,
      0.0022256358020317805,
      0.0020015927732455604,
      0.0018026477958010536,
      0.0016256841367845725,
      0.001468012066299164,
      0.001327304671609985,
      0.001201544194073459,
      0.0010889770188846667,
      0.0009880758056965014,
      0.0008975075327635543,
      0.0008161064544815837,
      0.0007428511543559366,
      0.0006768450220586473,
      0.0006172996017100766,
      0.0005635203546062672,
      0.0005148944578159153,
      0.0004708803239384698,
      0.0004309985796461312,
      0.0003948242836488725,
      0.00036198020018900245,
      0.00033213097350203206,
      0.0003049780730049546,
      0.0002802553992017786,
      0.0002577254571636929,
      0.00023717601854280552,
      0.00021841720489661724,
      0.0002012789350293949,
      0.00018560868741779573,
      0.0001712695358450946,
      0.00015813842233774122,
      0.000146104636558206,
      0.00013506847510644362,
      0.00012494005784105696,
      0.00011563828145140398,
      0.00010708989317807885,
      9.92286698614818e-05,
      9.199468945548916e-05,
      8.533368382467752e-05,
      7.919646309055076e-05,
      7.353840303948509e-05,
      6.83189881819353e-05,
      6.350140398366741e-05,
      5.905217259620343e-05,
      5.494082711316884e-05,
      5.1139619986807254e-05,
      4.762326176744012e-05,
      4.436868678900755e-05,
      4.135484282538285e-05,
      3.856250209285334e-05,
      3.5974091280885775e-05,
      3.357353856184069e-05,
      3.134613576576351e-05,
      2.927841411305056e-05,
      2.7358032079417767e-05,
      2.5573674127396836e-05,
      2.3914959179343596e-05,
      2.237235783104829e-05,
      2.0937117414616617e-05,
      1.9601194116093077e-05,
      1.8357191438953097e-05,
      1.7198304380425534e-05,
      1.6118268754829227e-05,
      1.5111315157749959e-05,
      1.4172127117849835e-05,
      1.3295803030188145e-05,
      1.2477821506820624e-05,
      1.1714009817757882e-05,
      1.1000515128610164e-05,
      1.0333778270915532e-05,
      9.710509807633988e-06,
      9.127668179959356e-06,
      8.582439742769813e-06,
      8.072220514985346e-06,
      7.594599488071545e-06,
      7.147343351147831e-06,
      6.728382504805201e-06,
      6.335798247997678e-06,
      5.967811033382028e-06,
      5.622769696382722e-06,
      5.299141572168119e-06,
      4.995503422746204e-06,
      4.710533103615841e-06,
      4.4430019059285125e-06,
      4.19176751599441e-06,
      3.955767539276719e-06,
      3.734013540814469e-06,
      3.5255855583502355e-06,
      3.3296270483615273e-06,
      3.1453402287448274e-06,
      2.9719817851170396e-06,
      2.8088589106122614e-06,
      2.6553256516953575e-06,
      2.510779534909733e-06,
      2.3746584516540505e-06,
      2.2464377800587583e-06,
      2.125627724830315e-06,
      2.011770857564249e-06,
      1.9044398415150472e-06,
      1.803235326163068e-06,
      1.7077839981519064e-06,
      1.6177367762919157e-06,
      1.5327671393495051e-06,
      1.4525695762758804e-06,
      1.376858149381046e-06,
      1.3053651617370304e-06,
      1.2378399208054072e-06,
      1.174047590933546e-06,
      1.113768127958583e-06,
      1.0567952897011382e-06,
      1.0029357166285416e-06,
      9.520080774225884e-07,
      9.038422746041655e-07,
      8.582787057493653e-07,
      8.151675761823611e-07,
      7.743682593518158e-07,
      7.357487013925985e-07,
      6.991848666456939e-07,
      6.645602211577087e-07,
      6.317652514101014e-07,
      6.006970157383517e-07,
      5.712587260944245e-07,
      5.433593579836071e-07,
      5.169132865703953e-07,
      4.91839947098516e-07,
      4.6806351790902154e-07,
      4.455126244679394e-07,
      4.241200629328047e-07,
      4.0382254189591234e-07,
      3.8456044104223985e-07,
      3.6627758555234997e-07,
      3.4892103516587533e-07,
      3.3244088689981905e-07,
      3.167900904887337e-07,
      3.0192427568088827e-07,
      2.87801590586714e-07,
      2.7438255033315604e-07,
      2.6162989533071415e-07,
      2.495084585090026e-07,
      2.379850409221903e-07,
      2.270282951677242e-07,
      2.166086161007036e-07,
      2.0669803836244476e-07,
      1.9727014027514997e-07,
      1.8829995368567325e-07,
      1.7976387937009438e-07,
      1.716396076375158e-07,
      1.6390604379621376e-07,
      1.565432381682821e-07,
      1.4953232036017865e-07,
      1.428554375164441e-07,
      1.3649569630220732e-07,
      1.304371083772044e-07,
      1.246645391399208e-07,
      1.1916365953522687e-07,
      1.139209007326152e-07,
      1.0892341149492427e-07,
      1.0415901806929999e-07,
      9.961618644324556e-08,
      9.528398681886849e-08,
      9.115206016805057e-08,
      8.72105867401901e-08,
      8.34502564024859e-08,
      7.986224070049342e-08,
      7.643816653391195e-08,
      7.31700913493052e-08,
      7.005047975773364e-08,
      6.707218149116381e-08,
      6.422841061697179e-08,
      6.151272593497782e-08,
      5.891901248621502e-08,
      5.6441464107088415e-08,
      5.4074566966737834e-08,
      5.181308402931147e-08,
      4.965204038647202e-08,
      4.758670940887493e-08,
      4.5612599668506567e-08,
      4.372544258675539e-08,
      4.19211807658542e-08,
      4.0195956963931565e-08,
      3.85461036763408e-08,
      3.696813328820558e-08,
      3.54587287652502e-08,
      3.4014734851980406e-08,
      3.26331497481399e-08,
      3.1311117236122606e-08,
      3.0045919233654476e-08,
      2.883496874759774e-08,
      2.7675803206167028e-08,
      2.6566078148197e-08,
      2.5503561249368197e-08,
      2.4486126666478917e-08,
      2.351174968197314e-08,
      2.257850163197128e-08,
      2.1684545102033575e-08,
      2.082812937580877e-08,
      2.000758612258042e-08,
      1.9221325310537854e-08,
      1.846783133335955e-08,
      1.7745659338411182e-08,
      1.7053431745537594e-08,
      1.638983494605458e-08,
      1.5753616172144643e-08,
      1.5143580527417328e-08,
      1.4558588169921323e-08,
      1.3997551639388106e-08,
      1.3459433320953348e-08,
      1.294324303803669e-08,
      1.2448035767475802e-08,
      1.1972909470393848e-08,
      1.1517003032646383e-08,
      1.107949430903586e-08,
      1.0659598265805267e-08,
      1.0256565216226598e-08,
      9.869679144386611e-09,
      9.498256112542517e-09,
      9.141642747673397e-09,
      8.799214803095827e-09,
      8.470375791234843e-09,
      8.154555683857167e-09,
      7.8512096762728e-09,
      7.559817012202007e-09,
      7.279879866182101e-09,
      7.010922280558625e-09,
      6.752489154262661e-09,
      6.504145280728599e-09,
      6.265474432446096e-09,
      6.036078489775254e-09,
      5.815576611779839e-09,
      5.6036044469525555e-09,
      5.399813381819281e-09,
      5.203869825515534e-09,
      5.015454528528495e-09,
      4.8342619338939626e-09,
      4.659999559226153e-09,
      4.492387408043876e-09,
      4.331157408936613e-09,
      4.176052881189773e-09,
      4.026828025560151e-09,
      3.883247438960346e-09,
      3.745085651875387e-09,
      3.6121266873946048e-09,
      3.4841636408004476e-09,
      3.3609982787089845e-09,
      3.2424406568092553e-09,
      3.1283087552964936e-09,
      3.0184281311408885e-09,
      2.912631586376834e-09,
      2.8107588516390637e-09,
      2.7126562842108973e-09,
      2.6181765798873407e-09,
      2.5271784979904423e-09,
      2.4395265989077083e-09,
      2.3550909935559e-09,
      2.2737471042024e-09,
      2.195375436104479e-09,
      2.119861359453915e-09,
      2.0470949011393802e-09,
      1.9769705458636964e-09,
      1.909387046175428e-09,
      1.844247240996208e-09,
      1.7814578822457336e-09,
      1.7209294691858745e-09,
      1.6625760901237864e-09,
      1.6063152711315915e-09,
      1.5520678314568355e-09,
      1.4997577453135984e-09,
      1.4493120097595004e-09,
      1.4006605183777245e-09,
      1.3537359404969701e-09,
      1.3084736056950414e-09,
      1.2648113933439352e-09,
      1.222689626965972e-09,
      1.1820509731815247e-09,
      1.1428403450392521e-09,
      1.1050048095298942e-09,
      1.0684934990939723e-09,
      1.0332575269427838e-09,
      9.992499060206258e-10,
      9.664254714442965e-10,
      9.347408062636284e-10,
      9.041541703941913e-10,
      8.746254325801525e-10,
      8.461160052521586e-10,
      8.18588782151141e-10,
      7.920080785951733e-10,
      7.663395742720742e-10,
      7.415502584460028e-10,
      7.176083774713497e-10,
      6.944833845122801e-10,
      6.721458913708555e-10,
      6.505676223311667e-10,
      6.297213699312122e-10,
      6.095809525781852e-10,
      5.901211739268119e-10,
      5.713177839439144e-10,
      5.531474415859985e-10,
      5.355876790198863e-10,
      5.186168673196612e-10,
      5.022141835761262e-10,
      4.863595793579635e-10,
      4.710337504664196e-10,
      4.5621810792801023e-10,
      4.4189475017223025e-10,
      4.2804643634358334e-10,
      4.146565606995638e-10,
      4.01709128048351e-10,
      3.891887301820194e-10,
      3.7708052326306414e-10,
      3.653702061238886e-10,
      3.5404399944069137e-10,
      3.4308862574488987e-10,
      3.3249129023683496e-10,
      3.222396623681444e-10,
      3.1232185816042226e-10,
      3.0272642322958507e-10,
      2.9344231648631043e-10,
      2.844588944844649e-10,
      2.757658963905514e-10,
      2.6735342954839753e-10,
      2.5921195561443824e-10,
      2.5133227723999114e-10,
      2.4370552527796e-10,
      2.363231464923656e-10,
      2.2917689175002314e-10,
      2.2225880467460167e-10,
      2.1556121074411554e-10,
      2.0907670681372896e-10,
      2.027981510465182e-10,
      1.9671865323558113e-10,
      1.9083156550158826e-10,
      1.8513047335054701e-10,
      1.7960918707718013e-10,
      1.7426173349996607e-10,
      1.690823480144545e-10,
      1.6406546695203576e-10,
      1.592057202318978e-10,
      1.5449792429439456e-10,
      1.4993707530457253e-10,
      1.4551834261504494e-10,
      1.4123706247786854e-10,
      1.3708873199551072e-10,
      1.330690033013996e-10,
      1.2917367796094477e-10,
      1.253987015843012e-10,
      1.2174015864250157e-10,
      1.181942674789309e-10,
      1.1475737550844977e-10,
      1.114259545967878e-10,
      1.0819659661312602e-10,
      1.050660091490902e-10,
      1.0203101139764067e-10,
      9.908853018561702e-11,
      9.62355961539497e-11,
      9.346934007979545e-11,
      9.078698933508039e-11,
      8.818586447616815e-11,
      8.56633759595715e-11,
      8.321702097884799e-11,
      8.084438041799744e-11,
      7.854311591688149e-11,
      7.631096704435812e-11,
      7.414574857500089e-11,
      7.204534786543409e-11,
      7.000772232647922e-11,
      6.80308969874491e-11,
      6.611296214908817e-11,
      6.42520711217829e-11,
      6.244643804580254e-11,
      6.069433579046796e-11,
      5.899409392925586e-11,
      5.734409678797355e-11,
      5.5742781563248646e-11,
      5.41886365086868e-11,
      5.268019918615207e-11,
      5.1216054779732203e-11,
      4.9794834470035394e-11,
      4.841521386656663e-11
    ]
  },
  "control_center": {
    "figure": "controls",
    "x": [
      -2.0,
      -1.95,
      -1.9,
      -1.85,
      -1.8,
      -1.75,
      -1.7,
      -1.65,
      -1.6,
      -1.55,
      -1.5,
      -1.45,
      -1.4,
      -1.35,
      -1.2999999999999998,
      -1.25,
      -1.2,
      -1.15,
      -1.1,
      -1.0499999999999998,
      -1.0,
      -0.95,
      -0.8999999999999999,
      -0.8499999999999999,
      -0.7999999999999998,
      -0.75,
      -0.7,
      -0.6499999999999999,
      -0.5999999999999999,
      -0.5499999999999998,
      -0.5,
      -0.44999999999999996,
      -0.3999999999999999,
      -0.34999999999999987,
      -0.2999999999999998,
      -0.25,
      -0.19999999999999996,
      -0.1499999999999999,
      -0.09999999999999987,
      -0.04999999999999982,
      0.0,
      0.050000000000000266,
      0.10000000000000009,
      0.1499999999999999,
      0.20000000000000018,
      0.25,
      0.30000000000000027,
      0.3500000000000001,
      0.40000000000000036,
      0.4500000000000002,
      0.5,
      0.5500000000000003,
      0.6000000000000001,
      0.6500000000000004,
      0.7000000000000002,
      0.75,
      0.8000000000000003,
      0.8500000000000001,
      0.9000000000000004,
      0.9500000000000002,
      1.0,
      1.0500000000000003,
      1.1,
      1.1500000000000004,
      1.2000000000000002,
      1.25,
      1.3000000000000003,
      1.35,
      1.4000000000000004,
      1.4500000000000002,
      1.5,
      1.5500000000000003,
      1.6,
      1.6500000000000004,
      1.7000000000000002,
      1.75,
      1.8000000000000003,
      1.85,
      1.9000000000000004,
      1.9500000000000002,
      2.0
    ],
    "y": [
      0.5006708199780676,
      0.4890584289129151,
      0.47952338565921154,
      0.46857333992652506,
      0.4518137570786453,
      0.4266637563218665,
      0.3942859095251329,
      0.35815084348652465,
      0.3216009502280741,
      0.28670426713124303,
      0.2542087242799492,
      0.22398850507792376,
      0.19618134745179971,
      0.17295377718097488,
      0.1550500080509566,
      0.1404498263291011,
      0.12804720774628342,
      0.11795925583181555,
      0.11305154083855921,
      0.10470756453102366,
      0.09492511184955281,
      0.08611258645532466,
      0.07823857793130991,
      0.07103603410807419,
      0.06443951196564501,
      0.058426463508650335,
      0.052911758533908955,
      0.047745386381318256,
      0.042813380253508455,
      0.0382255495538904,
      0.033993927106586545,
      0.030033847844402287,
      0.0262685284367265,
      0.02263864869256394,
      0.01909434896021674,
      0.015597794161015054,
      0.012157214917987533,
      0.008846647809491879,
      0.005735190067752536,
      0.002812846904714766,
      3.318040516178772e-15,
      -0.002812846904708307,
      -0.005735190067748404,
      -0.008846647809484678,
      -0.012157214917981453,
      -0.015597794161009116,
      -0.01909434896021345,
      -0.022638648692558362,
      -0.02626852843672064,
      -0.03003384784439484,
      -0.033993927106580266,
      -0.03822554955388578,
      -0.04281338025350494,
      -0.04774538638131037,
      -0.05291175853390273,
      -0.058426463508644985,
      -0.06443951196564054,
      -0.07103603410806973,
      -0.07823857793130375,
      -0.08611258645531578,
      -0.09492511184954695,
      -0.10470756453101891,
      -0.11305154083855481,
      -0.11795925583180675,
      -0.12804720774627845,
      -0.14044982632909608,
      -0.15505000805095176,
      -0.17295377718096883,
      -0.1961813474517926,
      -0.223988505077915,
      -0.25420872427994323,
      -0.28670426713124014,
      -0.32160095022807067,
      -0.358150843486517,
      -0.39428590952513165,
      -0.4266637563218611,
      -0.4518137570786427,
      -0.4685733399265193,
      -0.47952338565920727,
      -0.4890584289129074,
      -0.5006708199780626
    ]
  },
  "control_beta": {
    "figure": "controls",
    "x": [
      0.0,
      10.0,
      20.0,
      29.999999999999996,
      40.0,
      50.0,
      59.99999999999999,
      70.0,
      80.0,
      90.0,
      100.0,
      110.0,
      119.99999999999999,
      130.0,
      140.0,
      150.0,
      160.0,
      169.99999999999997,
      180.0,
      190.0,
      200.0,
      210.0,
      220.0,
      230.0,
      239.99999999999997,
      249.99999999999997,
      260.0,
      270.0,
      280.0,
      290.0,
      300.0,
      310.0,
      320.0,
      330.0,
      339.99999999999994,
      350.0,
      360.0
    ],
    "y": [
      4.969304259306615e-15,
      -0.00025644271540108246,
      -0.001018168352468641,
      -0.0022625689198862158,
      -0.003952630673298028,
      -0.006037934958160171,
      -0.008456054742912132,
      -0.01113432810186927,
      -0.013991971785802096,
      -0.016942478941623727,
      -0.01989622870485925,
      -0.022763223997922025,
      -0.025455867830206366,
      -0.027891686876478087,
      -0.0299959129198497,
      -0.03170383704345169,
      -0.032962857984377494,
      -0.033734154992274876,
      -0.033993927106580266,
      -0.03373415499227192,
      -0.03296285798437512,
      -0.03170383704345265,
      -0.029995912919847212,
      -0.027891686876478243,
      -0.02545586783020548,
      -0.022763223997915853,
      -0.019896228704858455,
      -0.016942478941624033,
      -0.013991971785800618,
      -0.011134328101867165,
      -0.008456054742910071,
      -0.0060379349581584875,
      -0.003952630673300807,
      -0.0022625689198883274,
      -0.001018168352467161,
      -0.00025644271539826077,
      7.423770951433782e-15
    ]
  },
  "bias_plus": {
    "figure": "controls",
    "x": [
      0.1,
      0.2,
      0.30000000000000004,
      0.4,
      0.5,
      0.6,
      0.7000000000000001,
      0.8,
      0.9,
      1.0,
      1.1,
      1.2000000000000002,
      1.3000000000000003,
      1.4000000000000001,
      1.5000000000000002,
      1.6,
      1.7000000000000002,
      1.8000000000000003,
      1.9000000000000001,
      2.0,
      2.1,
      2.2,
      2.3000000000000003,
      2.4000000000000004,
      2.5000000000000004,
      2.6,
      2.7,
      2.8000000000000003,
      2.9000000000000004,
      3.0000000000000004,
      3.1,
      3.2,
      3.3000000000000003,
      3.4000000000000004,
      3.5000000000000004,
      3.6,
      3.7,
      3.8000000000000003,
      3.9000000000000004,
      4.0,
      4.1,
      4.2,
      4.3,
      4.3999999999999995,
      4.5,
      4.6,
      4.7,
      4.8,
      4.9,
      5.0,
      5.1,
      5.2,
      5.3,
      5.4,
      5.5,
      5.6,
      5.7,
      5.8,
      5.9,
      6.0
    ],
    "y": [
      -1.2888720723424745,
      -1.2495658570157848,
      -1.2100894763592835,
      -1.179073658977442,
      -1.132404953534798,
      -1.0579479503863158,
      -0.9608914686622751,
      -0.8376524126555507,
      -0.7614435485297734,
      -0.7184794455299551,
      -0.686340297759228,
      -0.6596354612861375,
      -0.6316725603507702,
      -0.59563969324729,
      -0.5485795834698385,
      -0.4933554744426055,
      -0.4356339084482499,
      -0.38018716153821003,
      -0.32954357471480056,
      -0.2842470764448857,
      -0.24369009204186398,
      -0.2077324492852377,
      -0.17888439930581473,
      -0.157581721922527,
      -0.1408076744955879,
      -0.12693869107516667,
      -0.11596912618892956,
      -0.11118696327329224,
      -0.10231454135704186,
      -0.09183654287032936,
      -0.08259312059638899,
      -0.07447872594095682,
      -0.06735222752162716,
      -0.06106877031385293,
      -0.05545966758325042,
      -0.050372290986876136,
      -0.04571805652523357,
      -0.04145519773332347,
      -0.03755460924419026,
      -0.033993927106580266,
      -0.030773862688629115,
      -0.0279313728988855,
      -0.025421088752537513,
      -0.023006027632513464,
      -0.020697484126705648,
      -0.01861320555748137,
      -0.016801138709625983,
      -0.01535082728482269,
      -0.01407934599722099,
      -0.012724930853861194,
      -0.011413032274267569,
      -0.010104879586908542,
      -0.008783168850778759,
      -0.00749080636710834,
      -0.006333442090979949,
      -0.005400011959053442,
      -0.004689714534037534,
      -0.004140332658928118,
      -0.003680490890625404,
      -0.003244613891134719
    ]
  },
  "bias_minus": {
    "figure": "controls",
    "x": [
      0.1,
      0.2,
      0.30000000000000004,
      0.4,
      0.5,
      0.6,
      0.7000000000000001,
      0.8,
      0.9,
      1.0,
      1.1,
      1.2000000000000002,
      1.3000000000000003,
      1.4000000000000001,
      1.5000000000000002,
      1.6,
      1.7000000000000002,
      1.8000000000000003,
      1.9000000000000001,
      2.0,
      2.1,
      2.2,
      2.3000000000000003,
      2.4000000000000004,
      2.5000000000000004,
      2.6,
      2.7,
      2.8000000000000003,
      2.9000000000000004,
      3.0000000000000004,
      3.1,
      3.2,
      3.3000000000000003,
      3.4000000000000004,
      3.5000000000000004,
      3.6,
      3.7,
      3.8000000000000003,
      3.9000000000000004,
      4.0,
      4.1,
      4.2,
      4.3,
      4.3999999999999995,
      4.5,
      4.6,
      4.7,
      4.8,
      4.9,
      5.0,
      5.1,
      5.2,
      5.3,
      5.4,
      5.5,
      5.6,
      5.7,
      5.8,
      5.9,
      6.0
    ],
    "y": [
      1.2888720723424936,
      1.2495658570157886,
      1.2100894763592802,
      1.1790736589774575,
      1.1324049535348002,
      1.057947950386326,
      0.9608914686622795,
      0.8376524126555599,
      0.7614435485297845,
      0.7184794455299628,
      0.6863402977592369,
      0.6596354612861444,
      0.6316725603507832,
      0.595639693247298,
      0.5485795834698451,
      0.4933554744426116,
      0.4356339084482617,
      0.3801871615382165,
      0.3295435747148005,
      0.2842470764448928,
      0.24369009204187592,
      0.20773244928524773,
      0.1788843993058246,
      0.157581721922534,
      0.14080767449560014,
      0.12693869107517566,
      0.1159691261889359,
      0.11118696327330152,
      0.10231454135704884,
      0.0918365428703371,
      0.08259312059639382,
      0.07447872594096237,
      0.0673522275216347,
      0.06106877031385957,
      0.05545966758326065,
      0.050372290986883235,
      0.045718056525237874,
      0.04145519773332588,
      0.037554609244193835,
      0.033993927106586525,
      0.030773862688635117,
      0.027931372898893508,
      0.025421088752540403,
      0.023006027632521624,
      0.02069748412670815,
      0.018613205557489885,
      0.01680113870962891,
      0.015350827284827106,
      0.014079345997228373,
      0.01272493085386612,
      0.011413032274270768,
      0.0101048795869131,
      0.008783168850780511,
      0.007490806367113689,
      0.0063334420909852435,
      0.005400011959058856,
      0.004689714534042203,
      0.004140332658932826,
      0.0036804908906323233,
      0.0032446138911366175
    ]
  },
  "environment_spin_absorber": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      1.0,
      1.384894427980582,
      1.7869505689183371,
      2.1161249501315145,
      2.0665879055807577,
      0.8646830322088729,
      0.1131685363436314,
      0.0016784200593389414
    ]
  },
  "environment_spin_elastic": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      1.0,
      1.1793793080512864,
      1.3697158013562318,
      1.5411439652311916,
      1.58403969196715,
      1.0928292493835077,
      0.46393240994875956,
      0.09443287461307183
    ]
  },
  "environment_spin_thermalized": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      1.0,
      4.760556985922371,
      8.204952568966917,
      10.55180974935619,
      10.20011983063536,
      5.0410671766873945,
      1.1288696958263926,
      0.02697912983965534
    ]
  },
  "environment_polarization_absorber": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      -0.033993927106580266,
      -0.05330407048650097,
      -0.08221197060124902,
      -0.1299460757453505,
      -0.22277675715963982,
      -0.4742428981464662,
      -0.8122222274560116,
      -1.3154048232829192
    ]
  },
  "environment_polarization_elastic": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      -0.033993927106580266,
      -0.04209302591725858,
      -0.05230849693944114,
      -0.0651868759847775,
      -0.07991685495748846,
      -0.08197553859772395,
      -0.05432349599095811,
      -0.019693850255462213
    ]
  },
  "environment_polarization_thermalized": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      -0.033993927106580266,
      -0.1694595364848435,
      -0.3117294476870958,
      -0.4429880050750185,
      -0.5091352378156379,
      -0.37167470242325323,
      -0.12946996210257286,
      0.005515726410470979
    ]
  },
  "environment_charge_absorber": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      9.921296681770304,
      8.762460413505872,
      7.330730544112744,
      5.492219864834732,
      3.128626943730666,
      0.6149302766200118,
      0.046991640236517154,
      0.0004303392977986109
    ]
  },
  "environment_charge_elastic": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      9.921296681770304,
      9.449593634668128,
      8.831368376114687,
      7.973570109052793,
      6.684939034382911,
      4.496119101704849,
      2.8802937193916645,
      1.617194867561993
    ]
  },
  "environment_charge_thermalized": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      9.921296681770304,
      9.474614086874293,
      8.877036801636802,
      8.033499314158423,
      6.756812902144111,
      4.574348599678935,
      2.9406583427121813,
      1.6496621025044926
    ]
  },
  "environment_linear": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      1.0,
      0.9514238673210896,
      0.8717905066441961,
      0.7423881499379924,
      0.5335062199637784,
      0.21248612162863062,
      0.058565749234560996,
      0.008110423656068653
    ]
  },
  "environment_finite": {
    "figure": "environment",
    "x": [
      0.0,
      0.01,
      0.025,
      0.05,
      0.1,
      0.25,
      0.5,
      1.0
    ],
    "y": [
      1.0,
      1.1793793080512864,
      1.3697158013562318,
      1.5411439652311916,
      1.58403969196715,
      1.0928292493835077,
      0.46393240994875956,
      0.09443287461307183
    ]
  },
  "length_coherent_charge": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      9.904963324965884,
      9.986359081114532,
      9.921296681770304,
      9.933416727275475,
      9.961943199841205,
      9.953977697115183,
      9.96038186512877
    ]
  },
  "length_absorber_charge": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      6.931335817480342,
      6.182603978740277,
      5.492219864834732,
      4.371591409419281,
      3.113141605261403,
      2.2248927162665897,
      1.7810699499786196
    ]
  },
  "length_elastic_charge": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      8.67125779128678,
      8.339556023241729,
      7.973570109052793,
      7.382757300307839,
      6.643761989419536,
      6.035226579957316,
      5.689724110940235
    ]
  },
  "length_coherent_spin": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -3.446274811060574,
      -3.4788792123933114,
      -3.3726383620285643,
      -3.3484474685324144,
      -3.3980851415882927,
      -3.379599616352415,
      -3.381588109393553
    ]
  },
  "length_absorber_spin": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -5.488459232893984,
      -6.567246232922916,
      -7.1369241856593275,
      -7.8324683711209415,
      -7.892110718972643,
      -7.212123956133678,
      -6.595006764522994
    ]
  },
  "length_elastic_spin": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -4.257003962747317,
      -4.8743833340299725,
      -5.197721258547532,
      -5.728689021492883,
      -6.123483602044315,
      -6.147900878527326,
      -6.072646976786906
    ]
  },
  "length_coherent_polarization": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -0.03479341314040095,
      -0.03483631205463373,
      -0.033993927106580266,
      -0.03370891970471899,
      -0.03411066569464539,
      -0.03395225224717829,
      -0.03395038619184341
    ]
  },
  "length_absorber_polarization": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -0.07918328266612729,
      -0.10622136328811103,
      -0.1299460757453505,
      -0.17916743898445442,
      -0.2535095321598762,
      -0.32415603248662495,
      -0.37028342231040184
    ]
  },
  "length_elastic_polarization": {
    "figure": "length",
    "x": [
      6,
      8,
      10,
      14,
      20,
      26,
      30
    ],
    "y": [
      -0.04909326957185981,
      -0.058448954841785646,
      -0.0651868759847775,
      -0.07759552140843116,
      -0.09216891893171691,
      -0.10186694396767465,
      -0.10673007791555982
    ]
  },
  "disorder_mean_6": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      -3.532632942829893,
      -3.038716647154725,
      -5.132566433678031,
      -5.289263396594083,
      7.000524633561
    ]
  },
  "disorder_mean_10": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      -3.3469091971624483,
      -4.116208018116829,
      -1.157420684141561,
      -1.3238017484739297,
      -3.8976099773174573
    ]
  },
  "disorder_mean_20": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      -3.379962028452301,
      -2.471408701499609,
      0.017055976417189485,
      -3.1792164834991246,
      1.9867332075421944
    ]
  },
  "disorder_absolute_6": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      3.532632942829893,
      6.24541500199899,
      24.807617297752437,
      41.90911752201155,
      41.12502898801228
    ]
  },
  "disorder_absolute_10": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      3.3469091971624483,
      5.474511301821774,
      21.540877409624787,
      36.71732924315724,
      51.177051139159744
    ]
  },
  "disorder_absolute_20": {
    "figure": "disorder",
    "x": [
      0.01,
      0.1,
      0.5,
      1.0,
      2.0
    ],
    "y": [
      3.379962028452301,
      5.412254510717914,
      19.687629620611492,
      33.387655457043216,
      45.76521431556337
    ]
  },
  "disorder_length_0.5": {
    "figure": "disorder",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      24.807617297752437,
      21.540877409624787,
      19.687629620611492
    ]
  },
  "disorder_length_1": {
    "figure": "disorder",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      41.90911752201155,
      36.71732924315724,
      33.387655457043216
    ]
  },
  "disorder_length_2": {
    "figure": "disorder",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      41.12502898801228,
      51.177051139159744,
      45.76521431556337
    ]
  },
  "original_current_center": {
    "figure": "original_current_controls",
    "x": [
      -2.0,
      -1.95,
      -1.9,
      -1.85,
      -1.8,
      -1.75,
      -1.7,
      -1.65,
      -1.6,
      -1.55,
      -1.5,
      -1.45,
      -1.4,
      -1.35,
      -1.2999999999999998,
      -1.25,
      -1.2,
      -1.15,
      -1.1,
      -1.0499999999999998,
      -1.0,
      -0.95,
      -0.8999999999999999,
      -0.8499999999999999,
      -0.7999999999999998,
      -0.75,
      -0.7,
      -0.6499999999999999,
      -0.5999999999999999,
      -0.5499999999999998,
      -0.5,
      -0.44999999999999996,
      -0.3999999999999999,
      -0.34999999999999987,
      -0.2999999999999998,
      -0.25,
      -0.19999999999999996,
      -0.1499999999999999,
      -0.09999999999999987,
      -0.04999999999999982,
      0.0,
      0.050000000000000266,
      0.10000000000000009,
      0.1499999999999999,
      0.20000000000000018,
      0.25,
      0.30000000000000027,
      0.3500000000000001,
      0.40000000000000036,
      0.4500000000000002,
      0.5,
      0.5500000000000003,
      0.6000000000000001,
      0.6500000000000004,
      0.7000000000000002,
      0.75,
      0.8000000000000003,
      0.8500000000000001,
      0.9000000000000004,
      0.9500000000000002,
      1.0,
      1.0500000000000003,
      1.1,
      1.1500000000000004,
      1.2000000000000002,
      1.25,
      1.3000000000000003,
      1.35,
      1.4000000000000004,
      1.4500000000000002,
      1.5,
      1.5500000000000003,
      1.6,
      1.6500000000000004,
      1.7000000000000002,
      1.75,
      1.8000000000000003,
      1.85,
      1.9000000000000004,
      1.9500000000000002,
      2.0
    ],
    "y": [
      31.477296152896947,
      31.572305065841874,
      31.787905928461008,
      31.90224532261226,
      31.580176389947994,
      30.574558046362842,
      28.91439795492781,
      26.83416616802351,
      24.58940917028068,
      22.356106598334907,
      20.217072525215794,
      18.18981478176024,
      16.301155309526397,
      14.693625438702654,
      13.4093108091657,
      12.327691997590907,
      11.393315888290543,
      10.641099957539756,
      10.383024409210286,
      9.758998401496443,
      8.944262318014175,
      8.197542817071161,
      7.487495795660218,
      6.834260407136648,
      6.250313018137494,
      5.712084484922388,
      5.206127012734322,
      4.711701438832053,
      4.224900989615523,
      3.7781680643971405,
      3.372638362029187,
      2.994037858137317,
      2.6316281222057216,
      2.277950984550897,
      1.927365962235105,
      1.5765732155125054,
      1.2283879140355884,
      0.8927849458748965,
      0.5780800906658817,
      0.28330144805134544,
      3.340968994514082e-13,
      -0.283301448050695,
      -0.5780800906654654,
      -0.8927849458741702,
      -1.2283879140349745,
      -1.5765732155119054,
      -1.9273659622347734,
      -2.277950984550335,
      -2.631628122205134,
      -2.9940378581365747,
      -3.3726383620285643,
      -3.7781680643966844,
      -4.224900989615175,
      -4.711701438831275,
      -5.206127012733712,
      -5.712084484921865,
      -6.250313018137062,
      -6.834260407136217,
      -7.487495795659629,
      -8.197542817070314,
      -8.944262318013628,
      -9.758998401496005,
      -10.383024409209888,
      -10.641099957538968,
      -11.393315888290104,
      -12.327691997590472,
      -13.409310809165278,
      -14.693625438702137,
      -16.301155309525804,
      -18.189814781759523,
      -20.217072525215325,
      -22.356106598334673,
      -24.58940917028042,
      -26.83416616802292,
      -28.914397954927715,
      -30.574558046362448,
      -31.580176389947813,
      -31.902245322611872,
      -31.787905928460717,
      -31.57230506584137,
      -31.477296152896628
    ]
  },
  "original_current_beta": {
    "figure": "original_current_controls",
    "x": [
      0.0,
      10.0,
      20.0,
      29.999999999999996,
      40.0,
      50.0,
      59.99999999999999,
      70.0,
      80.0,
      90.0,
      100.0,
      110.0,
      119.99999999999999,
      130.0,
      140.0,
      150.0,
      160.0,
      169.99999999999997,
      180.0,
      190.0,
      200.0,
      210.0,
      220.0,
      230.0,
      239.99999999999997,
      249.99999999999997,
      260.0,
      270.0,
      280.0,
      290.0,
      300.0,
      310.0,
      320.0,
      330.0,
      339.99999999999994,
      350.0,
      360.0
    ],
    "y": [
      4.949606852520008e-13,
      -0.02554168490778512,
      -0.10139857155241959,
      -0.22528832224669743,
      -0.3934804622864635,
      -0.6009048466620956,
      -0.8413000847360815,
      -1.1073983092549198,
      -1.39114147693969,
      -1.6839232006657736,
      -1.976849037444574,
      -2.261007294972113,
      -2.5277418564606626,
      -2.76891830924562,
      -2.9771748093032318,
      -3.1461496002767113,
      -3.270677888363752,
      -3.3469517998697684,
      -3.3726383620285643,
      -3.3469517998694753,
      -3.270677888363517,
      -3.1461496002768055,
      -2.9771748093029844,
      -2.7689183092456355,
      -2.527741856460575,
      -2.2610072949715008,
      -1.9768490374444943,
      -1.6839232006658043,
      -1.3911414769395427,
      -1.1073983092547104,
      -0.8413000847358765,
      -0.6009048466619282,
      -0.39348046228674005,
      -0.22528832224690773,
      -0.10139857155227215,
      -0.025541684907504074,
      7.394344490768364e-13
    ]
  },
  "original_absorber_6": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.003446274811060574,
      0.004711926195267582,
      0.005488459232893984,
      0.006045436438418669
    ]
  },
  "original_absorber_8": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.0034788792123933115,
      0.005531402643764943,
      0.006567246232922917,
      0.006877609182440618
    ]
  },
  "original_absorber_10": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.003372638362028564,
      0.006026738039782751,
      0.0071369241856593275,
      0.006969853648865927
    ]
  },
  "original_absorber_14": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.0033484474685324143,
      0.006983946969810219,
      0.007832468371120942,
      0.006347299574175588
    ]
  },
  "original_absorber_20": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.0033980851415882926,
      0.00800563260238446,
      0.007892110718972643,
      0.00466846135176359
    ]
  },
  "original_absorber_26": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.0033795996163524153,
      0.008446246046034014,
      0.007212123956133678,
      0.003091065249815377
    ]
  },
  "original_absorber_30": {
    "figure": "original_environment_controls",
    "x": [
      0.0,
      0.025,
      0.05,
      0.1
    ],
    "y": [
      0.0033815881093935533,
      0.008556025369391563,
      0.006595006764522994,
      0.0022729522857619275
    ]
  },
  "original_disorder_clean": {
    "figure": "original_environment_controls",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      0.003446274811060574,
      0.003372638362028564,
      0.0033980851415882926
    ]
  },
  "original_disorder_0.5": {
    "figure": "original_environment_controls",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      0.024807617297752438,
      0.02154087740962479,
      0.01968762962061149
    ]
  },
  "original_disorder_1": {
    "figure": "original_environment_controls",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      0.04190911752201155,
      0.03671732924315724,
      0.03338765545704322
    ]
  },
  "original_disorder_2": {
    "figure": "original_environment_controls",
    "x": [
      6,
      10,
      20
    ],
    "y": [
      0.041125028988012284,
      0.05117705113915974,
      0.04576521431556337
    ]
  }
}

==> anc/results/smoke.json <==
{
  "reference": {
    "charge": 9.921296681770304,
    "spin": -0.0033726383620288824,
    "polarization": -0.00033993927106583475,
    "quadrature_error": 5.613141039081449e-10
  },
  "TRS": 0.0,
  "real_SOC_negative_control": 0.20000000000000004,
  "elastic_at_EF": [
    2.170886661176487,
    -0.02222597239399533
  ],
  "elastic_checks": {
    "unitarity": 1.1102260097259399e-15,
    "charge_reciprocity": 7.771561172376096e-16,
    "row_sum": 2.1094237467877974e-15,
    "column_sum": 1.9845236565174673e-15,
    "spin_equilibrium": 2.8449465006019636e-16,
    "probe_current": 1.1102230246251565e-16,
    "charge_sum": 2.609024107869118e-15,
    "occupation_min": 0.0,
    "occupation_max": 1.0
  },
  "probe_zero_coupling_limit_error": 1.4125740310788615e-07
}

==> anc/results/source_manifest.json <==
{
  "bundle_sha256": "75da5557b63ca1da5d99ee400f5efcad3f879bb7a31d16fa008b41127fbc71fe",
  "sources": {
    "transport.py": "0d7f8d0f715d71bd36bfb1ba87a0056a20da9ce76e0e0c24d6c9b07534c36acb",
    "campaign.py": "ed21b84b04e65fd2b84397f689b845970529fee5171cae130be14213d5d5a113"
  }
}

==> anc/results/spectral_controls.json <==
{
  "parameters": {
    "sites": 10,
    "turn": 10,
    "hopping": 1.0,
    "rung": 1.0,
    "soc": 0.1,
    "beta": 3.141592653589793,
    "handedness": 1,
    "lead_halfwidth": 1.0,
    "center": 0.5,
    "bias_energy": 4.0
  },
  "energies": [
    -4.0,
    -3.995,
    -3.99,
    -3.985,
    -3.98,
    -3.975,
    -3.97,
    -3.965,
    -3.96,
    -3.955,
    -3.95,
    -3.945,
    -3.94,
    -3.935,
    -3.93,
    -3.925,
    -3.92,
    -3.915,
    -3.91,
    -3.905,
    -3.9,
    -3.895,
    -3.89,
    -3.885,
    -3.88,
    -3.875,
    -3.87,
    -3.865,
    -3.86,
    -3.855,
    -3.85,
    -3.845,
    -3.84,
    -3.835,
    -3.83,
    -3.825,
    -3.82,
    -3.815,
    -3.81,
    -3.805,
    -3.8,
    -3.795,
    -3.79,
    -3.785,
    -3.78,
    -3.775,
    -3.77,
    -3.765,
    -3.76,
    -3.755,
    -3.75,
    -3.745,
    -3.74,
    -3.735,
    -3.73,
    -3.725,
    -3.7199999999999998,
    -3.715,
    -3.71,
    -3.705,
    -3.7,
    -3.695,
    -3.69,
    -3.685,
    -3.68,
    -3.675,
    -3.67,
    -3.665,
    -3.66,
    -3.655,
    -3.65,
    -3.645,
    -3.64,
    -3.635,
    -3.63,
    -3.625,
    -3.62,
    -3.615,
    -3.61,
    -3.605,
    -3.6,
    -3.5949999999999998,
    -3.59,
    -3.585,
    -3.58,
    -3.575,
    -3.57,
    -3.565,
    -3.56,
    -3.555,
    -3.55,
    -3.545,
    -3.54,
    -3.535,
    -3.53,
    -3.525,
    -3.52,
    -3.515,
    -3.51,
    -3.505,
    -3.5,
    -3.495,
    -3.49,
    -3.485,
    -3.48,
    -3.475,
    -3.4699999999999998,
    -3.465,
    -3.46,
    -3.455,
    -3.45,
    -3.445,
    -3.44,
    -3.435,
    -3.4299999999999997,
    -3.425,
    -3.42,
    -3.415,
    -3.41,
    -3.4050000000000002,
    -3.4,
    -3.395,
    -3.39,
    -3.385,
    -3.38,
    -3.375,
    -3.37,
    -3.365,
    -3.36,
    -3.355,
    -3.35,
    -3.3449999999999998,
    -3.34,
    -3.335,
    -3.33,
    -3.325,
    -3.32,
    -3.315,
    -3.31,
    -3.3049999999999997,
    -3.3,
    -3.295,
    -3.29,
    -3.285,
    -3.2800000000000002,
    -3.275,
    -3.27,
    -3.265,
    -3.26,
    -3.255,
    -3.25,
    -3.245,
    -3.24,
    -3.235,
    -3.23,
    -3.225,
    -3.2199999999999998,
    -3.215,
    -3.21,
    -3.205,
    -3.2,
    -3.195,
    -3.19,
    -3.185,
    -3.1799999999999997,
    -3.175,
    -3.17,
    -3.165,
    -3.16,
    -3.1550000000000002,
    -3.15,
    -3.145,
    -3.14,
    -3.135,
    -3.13,
    -3.125,
    -3.12,
    -3.115,
    -3.11,
    -3.105,
    -3.1,
    -3.0949999999999998,
    -3.09,
    -3.085,
    -3.08,
    -3.075,
    -3.07,
    -3.065,
    -3.06,
    -3.0549999999999997,
    -3.05,
    -3.045,
    -3.04,
    -3.035,
    -3.0300000000000002,
    -3.025,
    -3.02,
    -3.015,
    -3.01,
    -3.005,
    -3.0,
    -2.995,
    -2.99,
    -2.985,
    -2.98,
    -2.975,
    -2.9699999999999998,
    -2.965,
    -2.96,
    -2.955,
    -2.95,
    -2.9450000000000003,
    -2.94,
    -2.935,
    -2.9299999999999997,
    -2.925,
    -2.92,
    -2.915,
    -2.91,
    -2.9050000000000002,
    -2.9,
    -2.895,
    -2.8899999999999997,
    -2.885,
    -2.88,
    -2.875,
    -2.87,
    -2.865,
    -2.86,
    -2.855,
    -2.8499999999999996,
    -2.8449999999999998,
    -2.84,
    -2.835,
    -2.83,
    -2.825,
    -2.8200000000000003,
    -2.815,
    -2.81,
    -2.8049999999999997,
    -2.8,
    -2.795,
    -2.79,
    -2.785,
    -2.7800000000000002,
    -2.775,
    -2.77,
    -2.7649999999999997,
    -2.76,
    -2.755,
    -2.75,
    -2.745,
    -2.74,
    -2.735,
    -2.73,
    -2.7249999999999996,
    -2.7199999999999998,
    -2.715,
    -2.71,
    -2.705,
    -2.7,
    -2.6950000000000003,
    -2.69,
    -2.685,
    -2.6799999999999997,
    -2.675,
    -2.67,
    -2.665,
    -2.66,
    -2.6550000000000002,
    -2.65,
    -2.645,
    -2.6399999999999997,
    -2.635,
    -2.63,
    -2.625,
    -2.62,
    -2.615,
    -2.61,
    -2.605,
    -2.5999999999999996,
    -2.5949999999999998,
    -2.59,
    -2.585,
    -2.58,
    -2.575,
    -2.5700000000000003,
    -2.565,
    -2.56,
    -2.5549999999999997,
    -2.55,
    -2.545,
    -2.54,
    -2.535,
    -2.5300000000000002,
    -2.525,
    -2.52,
    -2.5149999999999997,
    -2.51,
    -2.505,
    -2.5,
    -2.495,
    -2.49,
    -2.485,
    -2.48,
    -2.4749999999999996,
    -2.4699999999999998,
    -2.465,
    -2.46,
    -2.455,
    -2.45,
    -2.4450000000000003,
    -2.44,
    -2.435,
    -2.4299999999999997,
    -2.425,
    -2.42,
    -2.415,
    -2.41,
    -2.4050000000000002,
    -2.4,
    -2.395,
    -2.3899999999999997,
    -2.385,
    -2.38,
    -2.375,
    -2.37,
    -2.365,
    -2.36,
    -2.355,
    -2.3499999999999996,
    -2.3449999999999998,
    -2.34,
    -2.335,
    -2.33,
    -2.325,
    -2.3200000000000003,
    -2.315,
    -2.31,
    -2.3049999999999997,
    -2.3,
    -2.295,
    -2.29,
    -2.285,
    -2.2800000000000002,
    -2.275,
    -2.27,
    -2.2649999999999997,
    -2.26,
    -2.255,
    -2.25,
    -2.245,
    -2.24,
    -2.235,
    -2.23,
    -2.2249999999999996,
    -2.2199999999999998,
    -2.215,
    -2.21,
    -2.205,
    -2.2,
    -2.1950000000000003,
    -2.19,
    -2.185,
    -2.1799999999999997,
    -2.175,
    -2.17,
    -2.165,
    -2.16,
    -2.1550000000000002,
    -2.15,
    -2.145,
    -2.1399999999999997,
    -2.135,
    -2.13,
    -2.125,
    -2.12,
    -2.115,
    -2.11,
    -2.105,
    -2.0999999999999996,
    -2.0949999999999998,
    -2.09,
    -2.085,
    -2.08,
    -2.075,
    -2.0700000000000003,
    -2.065,
    -2.06,
    -2.0549999999999997,
    -2.05,
    -2.045,
    -2.04,
    -2.035,
    -2.0300000000000002,
    -2.025,
    -2.02,
    -2.0149999999999997,
    -2.01,
    -2.005,
    -2.0,
    -1.995,
    -1.9899999999999998,
    -1.9849999999999999,
    -1.98,
    -1.975,
    -1.9699999999999998,
    -1.9649999999999999,
    -1.96,
    -1.955,
    -1.9500000000000002,
    -1.9449999999999998,
    -1.94,
    -1.935,
    -1.9300000000000002,
    -1.9249999999999998,
    -1.92,
    -1.915,
    -1.9100000000000001,
    -1.9049999999999998,
    -1.9,
    -1.895,
    -1.8900000000000001,
    -1.8849999999999998,
    -1.88,
    -1.875,
    -1.87,
    -1.8649999999999998,
    -1.8599999999999999,
    -1.855,
    -1.85,
    -1.8449999999999998,
    -1.8399999999999999,
    -1.835,
    -1.83,
    -1.8249999999999997,
    -1.8199999999999998,
    -1.815,
    -1.81,
    -1.8050000000000002,
    -1.7999999999999998,
    -1.795,
    -1.79,
    -1.7850000000000001,
    -1.7799999999999998,
    -1.775,
    -1.77,
    -1.7650000000000001,
    -1.7599999999999998,
    -1.755,
    -1.75,
    -1.745,
    -1.7399999999999998,
    -1.7349999999999999,
    -1.73,
    -1.725,
    -1.7199999999999998,
    -1.7149999999999999,
    -1.71,
    -1.705,
    -1.6999999999999997,
    -1.6949999999999998,
    -1.69,
    -1.685,
    -1.6800000000000002,
    -1.6749999999999998,
    -1.67,
    -1.665,
    -1.6600000000000001,
    -1.6549999999999998,
    -1.65,
    -1.645,
    -1.6400000000000001,
    -1.6349999999999998,
    -1.63,
    -1.625,
    -1.62,
    -1.6149999999999998,
    -1.6099999999999999,
    -1.605,
    -1.6,
    -1.5949999999999998,
    -1.5899999999999999,
    -1.585,
    -1.58,
    -1.5749999999999997,
    -1.5699999999999998,
    -1.565,
    -1.56,
    -1.5550000000000002,
    -1.5499999999999998,
    -1.545,
    -1.54,
    -1.5350000000000001,
    -1.5299999999999998,
    -1.525,
    -1.52,
    -1.5150000000000001,
    -1.5099999999999998,
    -1.505,
    -1.5,
    -1.495,
    -1.4899999999999998,
    -1.4849999999999999,
    -1.48,
    -1.475,
    -1.4699999999999998,
    -1.4649999999999999,
    -1.46,
    -1.455,
    -1.4499999999999997,
    -1.4449999999999998,
    -1.44,
    -1.435,
    -1.4300000000000002,
    -1.4249999999999998,
    -1.42,
    -1.415,
    -1.4100000000000001,
    -1.4049999999999998,
    -1.4,
    -1.395,
    -1.3900000000000001,
    -1.3849999999999998,
    -1.38,
    -1.375,
    -1.37,
    -1.3649999999999998,
    -1.3599999999999999,
    -1.355,
    -1.35,
    -1.3449999999999998,
    -1.3399999999999999,
    -1.335,
    -1.33,
    -1.3249999999999997,
    -1.3199999999999998,
    -1.315,
    -1.31,
    -1.3050000000000002,
    -1.2999999999999998,
    -1.295,
    -1.29,
    -1.2850000000000001,
    -1.2799999999999998,
    -1.275,
    -1.27,
    -1.2650000000000001,
    -1.2599999999999998,
    -1.255,
    -1.25,
    -1.245,
    -1.2399999999999998,
    -1.2349999999999999,
    -1.23,
    -1.225,
    -1.2199999999999998,
    -1.2149999999999999,
    -1.21,
    -1.205,
    -1.1999999999999997,
    -1.1949999999999998,
    -1.19,
    -1.185,
    -1.1800000000000002,
    -1.1749999999999998,
    -1.17,
    -1.165,
    -1.1600000000000001,
    -1.1549999999999998,
    -1.15,
    -1.145,
    -1.1400000000000001,
    -1.1349999999999998,
    -1.13,
    -1.125,
    -1.12,
    -1.1149999999999998,
    -1.1099999999999999,
    -1.105,
    -1.1,
    -1.0949999999999998,
    -1.0899999999999999,
    -1.085,
    -1.08,
    -1.0749999999999997,
    -1.0699999999999998,
    -1.065,
    -1.06,
    -1.0550000000000002,
    -1.0499999999999998,
    -1.045,
    -1.04,
    -1.0350000000000001,
    -1.0299999999999998,
    -1.025,
    -1.02,
    -1.0150000000000001,
    -1.0099999999999998,
    -1.005,
    -1.0,
    -0.9950000000000001,
    -0.9899999999999998,
    -0.9849999999999999,
    -0.98,
    -0.9750000000000001,
    -0.9699999999999998,
    -0.9649999999999999,
    -0.96,
    -0.9550000000000001,
    -0.9499999999999997,
    -0.9449999999999998,
    -0.94,
    -0.935,
    -0.9299999999999997,
    -0.9249999999999998,
    -0.9199999999999999,
    -0.915,
    -0.9100000000000001,
    -0.9049999999999998,
    -0.8999999999999999,
    -0.895,
    -0.8900000000000001,
    -0.8849999999999998,
    -0.8799999999999999,
    -0.875,
    -0.8700000000000001,
    -0.8649999999999998,
    -0.8599999999999999,
    -0.855,
    -0.8500000000000001,
    -0.8449999999999998,
    -0.8399999999999999,
    -0.835,
    -0.8300000000000001,
    -0.8249999999999997,
    -0.8199999999999998,
    -0.815,
    -0.81,
    -0.8049999999999997,
    -0.7999999999999998,
    -0.7949999999999999,
    -0.79,
    -0.7850000000000001,
    -0.7799999999999998,
    -0.7749999999999999,
    -0.77,
    -0.7650000000000001,
    -0.7599999999999998,
    -0.7549999999999999,
    -0.75,
    -0.7450000000000001,
    -0.7399999999999998,
    -0.7349999999999999,
    -0.73,
    -0.7250000000000001,
    -0.7199999999999998,
    -0.7149999999999999,
    -0.71,
    -0.7050000000000001,
    -0.6999999999999997,
    -0.6949999999999998,
    -0.69,
    -0.685,
    -0.6799999999999997,
    -0.6749999999999998,
    -0.6699999999999999,
    -0.665,
    -0.6600000000000001,
    -0.6549999999999998,
    -0.6499999999999999,
    -0.645,
    -0.6400000000000001,
    -0.6349999999999998,
    -0.6299999999999999,
    -0.625,
    -0.6200000000000001,
    -0.6149999999999998,
    -0.6099999999999999,
    -0.605,
    -0.6000000000000001,
    -0.5949999999999998,
    -0.5899999999999999,
    -0.585,
    -0.5800000000000001,
    -0.5749999999999997,
    -0.5699999999999998,
    -0.565,
    -0.56,
    -0.5549999999999997,
    -0.5499999999999998,
    -0.5449999999999999,
    -0.54,
    -0.5350000000000001,
    -0.5299999999999998,
    -0.5249999999999999,
    -0.52,
    -0.5150000000000001,
    -0.5099999999999998,
    -0.5049999999999999,
    -0.5,
    -0.4950000000000001,
    -0.48999999999999977,
    -0.4849999999999999,
    -0.48,
    -0.4750000000000001,
    -0.46999999999999975,
    -0.46499999999999986,
    -0.45999999999999996,
    -0.45500000000000007,
    -0.44999999999999973,
    -0.44499999999999984,
    -0.43999999999999995,
    -0.43500000000000005,
    -0.4299999999999997,
    -0.4249999999999998,
    -0.41999999999999993,
    -0.41500000000000004,
    -0.41000000000000014,
    -0.4049999999999998,
    -0.3999999999999999,
    -0.395,
    -0.3900000000000001,
    -0.3849999999999998,
    -0.3799999999999999,
    -0.375,
    -0.3700000000000001,
    -0.36499999999999977,
    -0.3599999999999999,
    -0.355,
    -0.3500000000000001,
    -0.34499999999999975,
    -0.33999999999999986,
    -0.33499999999999996,
    -0.33000000000000007,
    -0.32499999999999973,
    -0.31999999999999984,
    -0.31499999999999995,
    -0.31000000000000005,
    -0.3049999999999997,
    -0.2999999999999998,
    -0.29499999999999993,
    -0.29000000000000004,
    -0.28500000000000014,
    -0.2799999999999998,
    -0.2749999999999999,
    -0.27,
    -0.2650000000000001,
    -0.2599999999999998,
    -0.2549999999999999,
    -0.25,
    -0.2450000000000001,
    -0.23999999999999977,
    -0.23499999999999988,
    -0.22999999999999998,
    -0.2250000000000001,
    -0.21999999999999975,
    -0.21499999999999986,
    -0.20999999999999996,
    -0.20500000000000007,
    -0.19999999999999973,
    -0.19499999999999984,
    -0.18999999999999995,
    -0.18500000000000005,
    -0.17999999999999972,
    -0.17499999999999982,
    -0.16999999999999993,
    -0.16500000000000004,
    -0.16000000000000014,
    -0.1549999999999998,
    -0.1499999999999999,
    -0.14500000000000002,
    -0.14000000000000012,
    -0.1349999999999998,
    -0.1299999999999999,
    -0.125,
    -0.1200000000000001,
    -0.11499999999999977,
    -0.10999999999999988,
    -0.10499999999999998,
    -0.10000000000000009,
    -0.09499999999999975,
    -0.08999999999999986,
    -0.08499999999999996,
    -0.08000000000000007,
    -0.07499999999999973,
    -0.06999999999999984,
    -0.06499999999999995,
    -0.06000000000000005,
    -0.054999999999999716,
    -0.04999999999999982,
    -0.04499999999999993,
    -0.040000000000000036,
    -0.0349999999999997,
    -0.029999999999999805,
    -0.02499999999999991,
    -0.020000000000000018,
    -0.015000000000000124,
    -0.009999999999999787,
    -0.004999999999999893,
    0.0,
    0.004999999999999893,
    0.009999999999999787,
    0.01499999999999968,
    0.020000000000000462,
    0.025000000000000355,
    0.03000000000000025,
    0.03500000000000014,
    0.040000000000000036,
    0.04499999999999993,
    0.04999999999999982,
    0.054999999999999716,
    0.0600000000000005,
    0.06500000000000039,
    0.07000000000000028,
    0.07500000000000018,
    0.08000000000000007,
    0.08499999999999996,
    0.08999999999999986,
    0.09499999999999975,
    0.09999999999999964,
    0.10500000000000043,
    0.11000000000000032,
    0.11500000000000021,
    0.1200000000000001,
    0.125,
    0.1299999999999999,
    0.1349999999999998,
    0.13999999999999968,
    0.14500000000000046,
    0.15000000000000036,
    0.15500000000000025,
    0.16000000000000014,
    0.16500000000000004,
    0.16999999999999993,
    0.17499999999999982,
    0.17999999999999972,
    0.1850000000000005,
    0.1900000000000004,
    0.19500000000000028,
    0.20000000000000018,
    0.20500000000000007,
    0.20999999999999996,
    0.21499999999999986,
    0.21999999999999975,
    0.22499999999999964,
    0.23000000000000043,
    0.23500000000000032,
    0.2400000000000002,
    0.2450000000000001,
    0.25,
    0.2549999999999999,
    0.2599999999999998,
    0.2649999999999997,
    0.27000000000000046,
    0.27500000000000036,
    0.28000000000000025,
    0.28500000000000014,
    0.29000000000000004,
    0.29499999999999993,
    0.2999999999999998,
    0.3049999999999997,
    0.3100000000000005,
    0.3150000000000004,
    0.3200000000000003,
    0.3250000000000002,
    0.33000000000000007,
    0.33499999999999996,
    0.33999999999999986,
    0.34499999999999975,
    0.35000000000000053,
    0.3550000000000004,
    0.3600000000000003,
    0.3650000000000002,
    0.3700000000000001,
    0.375,
    0.3799999999999999,
    0.3849999999999998,
    0.3899999999999997,
    0.39500000000000046,
    0.40000000000000036,
    0.40500000000000025,
    0.41000000000000014,
    0.41500000000000004,
    0.41999999999999993,
    0.4249999999999998,
    0.4299999999999997,
    0.4350000000000005,
    0.4400000000000004,
    0.4450000000000003,
    0.4500000000000002,
    0.45500000000000007,
    0.45999999999999996,
    0.46499999999999986,
    0.46999999999999975,
    0.47500000000000053,
    0.4800000000000004,
    0.4850000000000003,
    0.4900000000000002,
    0.4950000000000001,
    0.5,
    0.5049999999999999,
    0.5099999999999998,
    0.5149999999999997,
    0.5200000000000005,
    0.5250000000000004,
    0.5300000000000002,
    0.5350000000000001,
    0.54,
    0.5449999999999999,
    0.5499999999999998,
    0.5549999999999997,
    0.5600000000000005,
    0.5650000000000004,
    0.5700000000000003,
    0.5750000000000002,
    0.5800000000000001,
    0.585,
    0.5899999999999999,
    0.5949999999999998,
    0.6000000000000005,
    0.6050000000000004,
    0.6100000000000003,
    0.6150000000000002,
    0.6200000000000001,
    0.625,
    0.6299999999999999,
    0.6349999999999998,
    0.6399999999999997,
    0.6450000000000005,
    0.6500000000000004,
    0.6550000000000002,
    0.6600000000000001,
    0.665,
    0.6699999999999999,
    0.6749999999999998,
    0.6799999999999997,
    0.6850000000000005,
    0.6900000000000004,
    0.6950000000000003,
    0.7000000000000002,
    0.7050000000000001,
    0.71,
    0.7149999999999999,
    0.7199999999999998,
    0.7250000000000005,
    0.7300000000000004,
    0.7350000000000003,
    0.7400000000000002,
    0.7450000000000001,
    0.75,
    0.7549999999999999,
    0.7599999999999998,
    0.7649999999999997,
    0.7700000000000005,
    0.7750000000000004,
    0.7800000000000002,
    0.7850000000000001,
    0.79,
    0.7949999999999999,
    0.7999999999999998,
    0.8049999999999997,
    0.8100000000000005,
    0.8150000000000004,
    0.8200000000000003,
    0.8250000000000002,
    0.8300000000000001,
    0.835,
    0.8399999999999999,
    0.8449999999999998,
    0.8500000000000005,
    0.8550000000000004,
    0.8600000000000003,
    0.8650000000000002,
    0.8700000000000001,
    0.875,
    0.8799999999999999,
    0.8849999999999998,
    0.8899999999999997,
    0.8950000000000005,
    0.9000000000000004,
    0.9050000000000002,
    0.9100000000000001,
    0.915,
    0.9199999999999999,
    0.9249999999999998,
    0.9299999999999997,
    0.9350000000000005,
    0.9400000000000004,
    0.9450000000000003,
    0.9500000000000002,
    0.9550000000000001,
    0.96,
    0.9649999999999999,
    0.9699999999999998,
    0.9750000000000005,
    0.9800000000000004,
    0.9850000000000003,
    0.9900000000000002,
    0.9950000000000001,
    1.0,
    1.005,
    1.0099999999999998,
    1.0149999999999997,
    1.0200000000000005,
    1.0250000000000004,
    1.0300000000000002,
    1.0350000000000001,
    1.04,
    1.045,
    1.0499999999999998,
    1.0549999999999997,
    1.0600000000000005,
    1.0650000000000004,
    1.0700000000000003,
    1.0750000000000002,
    1.08,
    1.085,
    1.0899999999999999,
    1.0949999999999998,
    1.1000000000000005,
    1.1050000000000004,
    1.1100000000000003,
    1.1150000000000002,
    1.12,
    1.125,
    1.13,
    1.1349999999999998,
    1.1399999999999997,
    1.1450000000000005,
    1.1500000000000004,
    1.1550000000000002,
    1.1600000000000001,
    1.165,
    1.17,
    1.1749999999999998,
    1.1799999999999997,
    1.1850000000000005,
    1.1900000000000004,
    1.1950000000000003,
    1.2000000000000002,
    1.205,
    1.21,
    1.2149999999999999,
    1.2199999999999998,
    1.2250000000000005,
    1.2300000000000004,
    1.2350000000000003,
    1.2400000000000002,
    1.245,
    1.25,
    1.255,
    1.2599999999999998,
    1.2649999999999997,
    1.2700000000000005,
    1.2750000000000004,
    1.2800000000000002,
    1.2850000000000001,
    1.29,
    1.295,
    1.2999999999999998,
    1.3049999999999997,
    1.3100000000000005,
    1.3150000000000004,
    1.3200000000000003,
    1.3250000000000002,
    1.33,
    1.335,
    1.3399999999999999,
    1.3449999999999998,
    1.3500000000000005,
    1.3550000000000004,
    1.3600000000000003,
    1.3650000000000002,
    1.37,
    1.375,
    1.38,
    1.3849999999999998,
    1.3899999999999997,
    1.3950000000000005,
    1.4000000000000004,
    1.4050000000000002,
    1.4100000000000001,
    1.415,
    1.42,
    1.4249999999999998,
    1.4299999999999997,
    1.4350000000000005,
    1.4400000000000004,
    1.4450000000000003,
    1.4500000000000002,
    1.455,
    1.46,
    1.4649999999999999,
    1.4699999999999998,
    1.4750000000000005,
    1.4800000000000004,
    1.4850000000000003,
    1.4900000000000002,
    1.495,
    1.5,
    1.505,
    1.5099999999999998,
    1.5149999999999997,
    1.5200000000000005,
    1.5250000000000004,
    1.5300000000000002,
    1.5350000000000001,
    1.54,
    1.545,
    1.5499999999999998,
    1.5549999999999997,
    1.5600000000000005,
    1.5650000000000004,
    1.5700000000000003,
    1.5750000000000002,
    1.58,
    1.585,
    1.5899999999999999,
    1.5949999999999998,
    1.6000000000000005,
    1.6050000000000004,
    1.6100000000000003,
    1.6150000000000002,
    1.62,
    1.625,
    1.63,
    1.6349999999999998,
    1.6399999999999997,
    1.6450000000000005,
    1.6500000000000004,
    1.6550000000000002,
    1.6600000000000001,
    1.665,
    1.67,
    1.6749999999999998,
    1.6799999999999997,
    1.6850000000000005,
    1.6900000000000004,
    1.6950000000000003,
    1.7000000000000002,
    1.705,
    1.71,
    1.7149999999999999,
    1.7199999999999998,
    1.7250000000000005,
    1.7300000000000004,
    1.7350000000000003,
    1.7400000000000002,
    1.745,
    1.75,
    1.755,
    1.7599999999999998,
    1.7649999999999997,
    1.7700000000000005,
    1.7750000000000004,
    1.7800000000000002,
    1.7850000000000001,
    1.79,
    1.795,
    1.7999999999999998,
    1.8049999999999997,
    1.8100000000000005,
    1.8150000000000004,
    1.8200000000000003,
    1.8250000000000002,
    1.83,
    1.835,
    1.8399999999999999,
    1.8449999999999998,
    1.8500000000000005,
    1.8550000000000004,
    1.8600000000000003,
    1.8650000000000002,
    1.87,
    1.875,
    1.88,
    1.8849999999999998,
    1.8899999999999997,
    1.8950000000000005,
    1.9000000000000004,
    1.9050000000000002,
    1.9100000000000001,
    1.915,
    1.92,
    1.9249999999999998,
    1.9299999999999997,
    1.9350000000000005,
    1.9400000000000004,
    1.9450000000000003,
    1.9500000000000002,
    1.955,
    1.96,
    1.9649999999999999,
    1.9699999999999998,
    1.9750000000000005,
    1.9800000000000004,
    1.9850000000000003,
    1.9900000000000002,
    1.995,
    2.0,
    2.005,
    2.01,
    2.0150000000000006,
    2.0200000000000005,
    2.0250000000000004,
    2.0300000000000002,
    2.035,
    2.04,
    2.045,
    2.05,
    2.0549999999999997,
    2.0600000000000005,
    2.0650000000000004,
    2.0700000000000003,
    2.075,
    2.08,
    2.085,
    2.09,
    2.0949999999999998,
    2.1000000000000005,
    2.1050000000000004,
    2.1100000000000003,
    2.115,
    2.12,
    2.125,
    2.13,
    2.135,
    2.1400000000000006,
    2.1450000000000005,
    2.1500000000000004,
    2.1550000000000002,
    2.16,
    2.165,
    2.17,
    2.175,
    2.1799999999999997,
    2.1850000000000005,
    2.1900000000000004,
    2.1950000000000003,
    2.2,
    2.205,
    2.21,
    2.215,
    2.2199999999999998,
    2.2250000000000005,
    2.2300000000000004,
    2.2350000000000003,
    2.24,
    2.245,
    2.25,
    2.255,
    2.26,
    2.2650000000000006,
    2.2700000000000005,
    2.2750000000000004,
    2.2800000000000002,
    2.285,
    2.29,
    2.295,
    2.3,
    2.3049999999999997,
    2.3100000000000005,
    2.3150000000000004,
    2.3200000000000003,
    2.325,
    2.33,
    2.335,
    2.34,
    2.3449999999999998,
    2.3500000000000005,
    2.3550000000000004,
    2.3600000000000003,
    2.365,
    2.37,
    2.375,
    2.38,
    2.385,
    2.3900000000000006,
    2.3950000000000005,
    2.4000000000000004,
    2.4050000000000002,
    2.41,
    2.415,
    2.42,
    2.425,
    2.4299999999999997,
    2.4350000000000005,
    2.4400000000000004,
    2.4450000000000003,
    2.45,
    2.455,
    2.46,
    2.465,
    2.4699999999999998,
    2.4750000000000005,
    2.4800000000000004,
    2.4850000000000003,
    2.49,
    2.495,
    2.5,
    2.505,
    2.51,
    2.5150000000000006,
    2.5200000000000005,
    2.5250000000000004,
    2.5300000000000002,
    2.535,
    2.54,
    2.545,
    2.55,
    2.5549999999999997,
    2.5600000000000005,
    2.5650000000000004,
    2.5700000000000003,
    2.575,
    2.58,
    2.585,
    2.59,
    2.5949999999999998,
    2.6000000000000005,
    2.6050000000000004,
    2.6100000000000003,
    2.615,
    2.62,
    2.625,
    2.63,
    2.635,
    2.6400000000000006,
    2.6450000000000005,
    2.6500000000000004,
    2.6550000000000002,
    2.66,
    2.665,
    2.67,
    2.675,
    2.6799999999999997,
    2.6850000000000005,
    2.6900000000000004,
    2.6950000000000003,
    2.7,
    2.705,
    2.71,
    2.715,
    2.7199999999999998,
    2.7250000000000005,
    2.7300000000000004,
    2.7350000000000003,
    2.74,
    2.745,
    2.75,
    2.755,
    2.76,
    2.7650000000000006,
    2.7700000000000005,
    2.7750000000000004,
    2.7800000000000002,
    2.785,
    2.79,
    2.795,
    2.8,
    2.8049999999999997,
    2.8100000000000005,
    2.8150000000000004,
    2.8200000000000003,
    2.825,
    2.83,
    2.835,
    2.84,
    2.8449999999999998,
    2.8500000000000005,
    2.8550000000000004,
    2.8600000000000003,
    2.865,
    2.87,
    2.875,
    2.88,
    2.885,
    2.8900000000000006,
    2.8950000000000005,
    2.9000000000000004,
    2.9050000000000002,
    2.91,
    2.915,
    2.92,
    2.925,
    2.9299999999999997,
    2.9350000000000005,
    2.9400000000000004,
    2.9450000000000003,
    2.95,
    2.955,
    2.96,
    2.965,
    2.9699999999999998,
    2.9750000000000005,
    2.9800000000000004,
    2.9850000000000003,
    2.99,
    2.995,
    3.0,
    3.005,
    3.01,
    3.0150000000000006,
    3.0200000000000005,
    3.0250000000000004,
    3.0300000000000002,
    3.035,
    3.04,
    3.045,
    3.05,
    3.0549999999999997,
    3.0600000000000005,
    3.0650000000000004,
    3.0700000000000003,
    3.075,
    3.08,
    3.085,
    3.09,
    3.0949999999999998,
    3.1000000000000005,
    3.1050000000000004,
    3.1100000000000003,
    3.115,
    3.12,
    3.125,
    3.13,
    3.135,
    3.1400000000000006,
    3.1450000000000005,
    3.1500000000000004,
    3.1550000000000002,
    3.16,
    3.165,
    3.17,
    3.175,
    3.1799999999999997,
    3.1850000000000005,
    3.1900000000000004,
    3.1950000000000003,
    3.2,
    3.205,
    3.21,
    3.215,
    3.2199999999999998,
    3.2250000000000005,
    3.2300000000000004,
    3.2350000000000003,
    3.24,
    3.245,
    3.25,
    3.255,
    3.26,
    3.2650000000000006,
    3.2700000000000005,
    3.2750000000000004,
    3.2800000000000002,
    3.285,
    3.29,
    3.295,
    3.3,
    3.3049999999999997,
    3.3100000000000005,
    3.3150000000000004,
    3.3200000000000003,
    3.325,
    3.33,
    3.335,
    3.34,
    3.3449999999999998,
    3.3500000000000005,
    3.3550000000000004,
    3.3600000000000003,
    3.365,
    3.37,
    3.375,
    3.38,
    3.385,
    3.3900000000000006,
    3.3950000000000005,
    3.4000000000000004,
    3.4050000000000002,
    3.41,
    3.415,
    3.42,
    3.425,
    3.4299999999999997,
    3.4350000000000005,
    3.4400000000000004,
    3.4450000000000003,
    3.45,
    3.455,
    3.46,
    3.465,
    3.4699999999999998,
    3.4750000000000005,
    3.4800000000000004,
    3.4850000000000003,
    3.49,
    3.495,
    3.5,
    3.505,
    3.51,
    3.5150000000000006,
    3.5200000000000005,
    3.5250000000000004,
    3.5300000000000002,
    3.535,
    3.54,
    3.545,
    3.55,
    3.5549999999999997,
    3.5600000000000005,
    3.5650000000000004,
    3.5700000000000003,
    3.575,
    3.58,
    3.585,
    3.59,
    3.5949999999999998,
    3.6000000000000005,
    3.6050000000000004,
    3.6100000000000003,
    3.615,
    3.62,
    3.625,
    3.63,
    3.635,
    3.6400000000000006,
    3.6450000000000005,
    3.6500000000000004,
    3.6550000000000002,
    3.66,
    3.665,
    3.67,
    3.675,
    3.6799999999999997,
    3.6850000000000005,
    3.6900000000000004,
    3.6950000000000003,
    3.7,
    3.705,
    3.71,
    3.715,
    3.7199999999999998,
    3.7250000000000005,
    3.7300000000000004,
    3.7350000000000003,
    3.74,
    3.745,
    3.75,
    3.755,
    3.76,
    3.7650000000000006,
    3.7700000000000005,
    3.7750000000000004,
    3.7800000000000002,
    3.785,
    3.79,
    3.795,
    3.8,
    3.8050000000000006,
    3.8100000000000005,
    3.8150000000000004,
    3.8200000000000003,
    3.825,
    3.83,
    3.835,
    3.84,
    3.8449999999999998,
    3.8500000000000005,
    3.8550000000000004,
    3.8600000000000003,
    3.865,
    3.87,
    3.875,
    3.88,
    3.885,
    3.8900000000000006,
    3.8950000000000005,
    3.9000000000000004,
    3.9050000000000002,
    3.91,
    3.915,
    3.92,
    3.925,
    3.9300000000000006,
    3.9350000000000005,
    3.9400000000000004,
    3.9450000000000003,
    3.95,
    3.955,
    3.96,
    3.965,
    3.9699999999999998,
    3.9750000000000005,
    3.9800000000000004,
    3.9850000000000003,
    3.99,
    3.995,
    4.0
  ],
  "kernels": {
    "zero_soc": [
      [
        1.9422966808083494e-08,
        0.0
      ],
      [
        2.0258363609121375e-08,
        3.308722450212111e-24
      ],
      [
        2.1132110490501072e-08,
        0.0
      ],
      [
        2.204608269742348e-08,
        0.0
      ],
      [
        2.3002252966953537e-08,
        0.0
      ],
      [
        2.400269690778364e-08,
        0.0
      ],
      [
        2.504959869460072e-08,
        6.617444900424222e-24
      ],
      [
        2.614525709652529e-08,
        3.308722450212111e-24
      ],
      [
        2.7292091860364958e-08,
        0.0
      ],
      [
        2.8492650470785935e-08,
        0.0
      ],
      [
        2.9749615310959107e-08,
        0.0
      ],
      [
        3.106581124879749e-08,
        0.0
      ],
      [
        3.244421367556321e-08,
        0.0
      ],
      [
        3.388795702540716e-08,
        -1.3234889800848443e-23
      ],
      [
        3.540034380630823e-08,
        0.0
      ],
      [
        3.698485417492182e-08,
        0.0
      ],
      [
        3.864515609003294e-08,
        0.0
      ],
      [
        4.0385116081650004e-08,
        0.0
      ],
      [
        4.2208810675281575e-08,
        -9.926167350636332e-24
      ],
      [
        4.4120538513627445e-08,
        0.0
      ],
      [
        4.612483322079342e-08,
        0.0
      ],
      [
        4.8226477057229286e-08,
        0.0
      ],
      [
        5.043051541689598e-08,
        0.0
      ],
      [
        5.274227222172288e-08,
        0.0
      ],
      [
        5.516736627222294e-08,
        0.0
      ],
      [
        5.771172861722681e-08,
        0.0
      ],
      [
        6.038162101007733e-08,
        0.0
      ],
      [
        6.318365552334681e-08,
        0.0
      ],
      [
        6.612481539919396e-08,
        -6.617444900424222e-24
      ],
      [
        6.921247721791685e-08,
        0.0
      ],
      [
        7.245443447310216e-08,
        -6.617444900424222e-24
      ],
      [
        7.585892264804242e-08,
        0.0
      ],
      [
        7.943464589485434e-08,
        0.0
      ],
      [
        8.319080542498432e-08,
        0.0
      ],
      [
        8.713712972760284e-08,
        0.0
      ],
      [
        9.128390674078639e-08,
        0.0
      ],
      [
        9.564201810944309e-08,
        -1.3234889800848443e-23
      ],
      [
        1.0022297567366306e-07,
        0.0
      ],
      [
        1.050389603416837e-07,
        0.0
      ],
      [
        1.1010286351293534e-07,
        0.0
      ],
      [
        1.154283312288331e-07,
        0.0
      ],
      [
        1.2102981124209016e-07,
        0.0
      ],
      [
        1.2692260320949565e-07,
        0.0
      ],
      [
        1.3312291222834673e-07,
        0.0
      ],
      [
        1.396479059532174e-07,
        0.0
      ],
      [
        1.4651577554749678e-07,
        0.0
      ],
      [
        1.5374580074335304e-07,
        0.0
      ],
      [
        1.6135841930446485e-07,
        2.6469779601696886e-23
      ],
      [
        1.693753012082809e-07,
        0.0
      ],
      [
        1.7781942788874548e-07,
        0.0
      ],
      [
        1.867151769065953e-07,
        -5.293955920339377e-23
      ],
      [
        1.9608841244258765e-07,
        0.0
      ],
      [
        2.0596658203964016e-07,
        0.0
      ],
      [
        2.1637882005294548e-07,
        0.0
      ],
      [
        2.273560583029542e-07,
        0.0
      ],
      [
        2.3893114446493644e-07,
        0.0
      ],
      [
        2.5113896877082537e-07,
        0.0
      ],
      [
        2.6401659964461177e-07,
        0.0
      ],
      [
        2.7760342894191704e-07,
        5.293955920339377e-23
      ],
      [
        2.919413275178726e-07,
        0.0
      ],
      [
        3.0707481190552803e-07,
        5.293955920339377e-23
      ],
      [
        3.2305122294999384e-07,
        7.940933880509066e-23
      ],
      [
        3.399209173119202e-07,
        -1.3234889800848443e-22
      ],
      [
        3.577374728282178e-07,
        0.0
      ],
      [
        3.7655790879857177e-07,
        0.0
      ],
      [
        3.964429223540283e-07,
        0.0
      ],
      [
        4.174571421592774e-07,
        5.293955920339377e-23
      ],
      [
        4.3966940080395673e-07,
        0.0
      ],
      [
        4.6315302735111044e-07,
        0.0
      ],
      [
        4.87986161633825e-07,
        0.0
      ],
      [
        5.142520920247576e-07,
        0.0
      ],
      [
        5.42039618549063e-07,
        0.0
      ],
      [
        5.714434433699623e-07,
        0.0
      ],
      [
        6.025645908494557e-07,
        0.0
      ],
      [
        6.355108595754976e-07,
        0.0
      ],
      [
        6.703973089531912e-07,
        0.0
      ],
      [
        7.073467831825051e-07,
        0.0
      ],
      [
        7.464904756909839e-07,
        0.0
      ],
      [
        7.879685373584647e-07,
        0.0
      ],
      [
        8.319307321645174e-07,
        0.0
      ],
      [
        8.785371442106787e-07,
        0.0
      ],
      [
        9.279589404208772e-07,
        -1.0587911840678754e-22
      ],
      [
        9.803791936085034e-07,
        0.0
      ],
      [
        1.0359937710200381e-06,
        0.0
      ],
      [
        1.0950122939271154e-06,
        0.0
      ],
      [
        1.1576591743454921e-06,
        0.0
      ],
      [
        1.2241747355149924e-06,
        0.0
      ],
      [
        1.2948164233843554e-06,
        1.0587911840678754e-22
      ],
      [
        1.3698601170146334e-06,
        0.0
      ],
      [
        1.4496015465505102e-06,
        0.0
      ],
      [
        1.534357828217799e-06,
        0.0
      ],
      [
        1.6244691266948375e-06,
        0.0
      ],
      [
        1.7203004561847737e-06,
        0.0
      ],
      [
        1.8222436325932636e-06,
        0.0
      ],
      [
        1.93071939040405e-06,
        -6.352747104407253e-22
      ],
      [
        2.046179679153743e-06,
        0.0
      ],
      [
        2.1691101558513183e-06,
        0.0
      ],
      [
        2.3000328912810756e-06,
        0.0
      ],
      [
        2.439509309887808e-06,
        0.0
      ],
      [
        2.588143384887416e-06,
        0.0
      ],
      [
        2.7465851123959857e-06,
        0.0
      ],
      [
        2.915534290748937e-06,
        0.0
      ],
      [
        3.095744633815079e-06,
        0.0
      ],
      [
        3.2880282500272727e-06,
        -1.2705494208814505e-21
      ],
      [
        3.4932605220848242e-06,
        0.0
      ],
      [
        3.712385425869505e-06,
        -6.352747104407253e-22
      ],
      [
        3.946421331097935e-06,
        8.470329472543003e-22
      ],
      [
        4.196467330655314e-06,
        0.0
      ],
      [
        4.463710150471114e-06,
        -8.470329472543003e-22
      ],
      [
        4.749431697264167e-06,
        0.0
      ],
      [
        5.055017307571381e-06,
        0.0
      ],
      [
        5.381964768253691e-06,
        1.2705494208814505e-21
      ],
      [
        5.731894186231048e-06,
        0.0
      ],
      [
        6.106558793630895e-06,
        0.0
      ],
      [
        6.507856783948703e-06,
        0.0
      ],
      [
        6.937844285340391e-06,
        -2.117582368135751e-21
      ],
      [
        7.398749588931498e-06,
        0.0
      ],
      [
        7.892988763195159e-06,
        0.0
      ],
      [
        8.423182800202815e-06,
        8.470329472543003e-22
      ],
      [
        8.992176456087736e-06,
        8.470329472543003e-22
      ],
      [
        9.60305896661918e-06,
        0.0
      ],
      [
        1.025918683962483e-05,
        0.0
      ],
      [
        1.0964208949428664e-05,
        0.0
      ],
      [
        1.1722094184829685e-05,
        0.0
      ],
      [
        1.2537161931834338e-05,
        0.0
      ],
      [
        1.3414115705822789e-05,
        0.0
      ],
      [
        1.4358080285587794e-05,
        0.0
      ],
      [
        1.537464274434247e-05,
        -1.6940658945086007e-21
      ],
      [
        1.646989782101703e-05,
        -1.6940658945086007e-21
      ],
      [
        1.7650498129749928e-05,
        0.0
      ],
      [
        1.8923709767328215e-05,
        0.0
      ],
      [
        2.0297473948479413e-05,
        0.0
      ],
      [
        2.1780475378578913e-05,
        0.0
      ],
      [
        2.3382218163895295e-05,
        0.0
      ],
      [
        2.5113110162557036e-05,
        0.0
      ],
      [
        2.6984556796869297e-05,
        6.776263578034403e-21
      ],
      [
        2.9009065481590046e-05,
        0.0
      ],
      [
        3.120036197581696e-05,
        0.0
      ],
      [
        3.3573520141175545e-05,
        -3.3881317890172014e-21
      ],
      [
        3.6145106789449476e-05,
        3.3881317890172014e-21
      ],
      [
        3.893334353264607e-05,
        1.3552527156068805e-20
      ],
      [
        4.195828781244533e-05,
        0.0
      ],
      [
        4.524203558945755e-05,
        0.0
      ],
      [
        4.8808948522203595e-05,
        0.0
      ],
      [
        5.268590886874472e-05,
        0.0
      ],
      [
        5.6902605809329864e-05,
        0.0
      ],
      [
        6.14918574268148e-05,
        6.776263578034403e-21
      ],
      [
        6.648997320533749e-05,
        0.0
      ],
      [
        7.193716263148807e-05,
        0.0
      ],
      [
        7.787799632348504e-05,
        0.0
      ],
      [
        8.436192709334231e-05,
        0.0
      ],
      [
        9.144387948944026e-05,
        -3.3881317890172014e-20
      ],
      [
        9.918491770179175e-05,
        0.0
      ],
      [
        0.000107653003274944,
        0.0
      ],
      [
        0.0001169238559062161,
        0.0
      ],
      [
        0.00012708193276079305,
        -1.3552527156068805e-20
      ],
      [
        0.00013822154427136534,
        -5.421010862427522e-20
      ],
      [
        0.00015044812738272798,
        0.0
      ],
      [
        0.00016387970074068994,
        -9.486769009248164e-20
      ],
      [
        0.00017864853051879025,
        0.0
      ],
      [
        0.00019490304055836408,
        0.0
      ],
      [
        0.00021281000642931405,
        0.0
      ],
      [
        0.00023255708009880215,
        4.0657581468206416e-20
      ],
      [
        0.0002543557003664168,
        0.0
      ],
      [
        0.00027844445438685137,
        0.0
      ],
      [
        0.000305092967825233,
        -2.710505431213761e-20
      ],
      [
        0.000334606415934856,
        0.0
      ],
      [
        0.0003673307656829631,
        0.0
      ],
      [
        0.00040365888068982564,
        0.0
      ],
      [
        0.0004440376470815308,
        0.0
      ],
      [
        0.0004889763105090275,
        2.710505431213761e-19
      ],
      [
        0.0005390562539699271,
        0.0
      ],
      [
        0.0005949424944780512,
        0.0
      ],
      [
        0.0006573972363388233,
        0.0
      ],
      [
        0.0007272958927202122,
        0.0
      ],
      [
        0.0008056460790978551,
        -8.131516293641283e-19
      ],
      [
        0.000893610196819563,
        -1.6263032587282567e-19
      ],
      [
        0.0009925323687244264,
        3.2526065174565133e-19
      ],
      [
        0.0011039706695958993,
        0.0
      ],
      [
        0.0012297358228693686,
        0.0
      ],
      [
        0.001371937825458108,
        0.0
      ],
      [
        0.0015330423333415203,
        0.0
      ],
      [
        0.0017159391163520609,
        -5.421010862427522e-19
      ],
      [
        0.001924025504454949,
        -1.6263032587282567e-18
      ],
      [
        0.0021613085442975595,
        0.0
      ],
      [
        0.002432530624397079,
        0.0
      ],
      [
        0.0027433246927039945,
        0.0
      ],
      [
        0.0031004069952626605,
        0.0
      ],
      [
        0.0035118176672514112,
        0.0
      ],
      [
        0.003987222728797171,
        8.673617379884035e-19
      ],
      [
        0.004538295389376496,
        -1.734723475976807e-18
      ],
      [
        0.005179200490074242,
        8.673617379884035e-19
      ],
      [
        0.005927214049990394,
        0.0
      ],
      [
        0.006803521156568575,
        0.0
      ],
      [
        0.007834251205199701,
        0.0
      ],
      [
        0.00905183175951758,
        -6.938893903907228e-18
      ],
      [
        0.010496774079338307,
        0.0
      ],
      [
        0.012220049209458099,
        0.0
      ],
      [
        0.014286280438609888,
        0.0
      ],
      [
        0.016778076800354896,
        0.0
      ],
      [
        0.019801980219857122,
        -5.204170427930421e-18
      ],
      [
        0.023496723229210988,
        0.0
      ],
      [
        0.028044839038067152,
        -3.469446951953614e-18
      ],
      [
        0.033689203460590116,
        0.0
      ],
      [
        0.040756938551919385,
        0.0
      ],
      [
        0.049694471136702244,
        -3.469446951953614e-17
      ],
      [
        0.061119752483876424,
        -8.673617379884035e-17
      ],
      [
        0.07590127237206229,
        0.0
      ],
      [
        0.09527946762850747,
        0.0
      ],
      [
        0.1210558637878292,
        0.0
      ],
      [
        0.1558906621866431,
        -1.6653345369377348e-16
      ],
      [
        0.20377150117886716,
        8.326672684688674e-17
      ],
      [
        0.2707386529523603,
        0.0
      ],
      [
        0.3659371963981919,
        0.0
      ],
      [
        0.502860925785299,
        -7.216449660063518e-16
      ],
      [
        0.6997426767796465,
        0.0
      ],
      [
        0.9751507376847022,
        -5.551115123125783e-17
      ],
      [
        1.3290941607030393,
        2.220446049250313e-16
      ],
      [
        1.7023865431687866,
        0.0
      ],
      [
        1.957632743129605,
        0.0
      ],
      [
        1.9788194889920572,
        0.0
      ],
      [
        1.7987432838299746,
        0.0
      ],
      [
        1.5395639290761467,
        1.5543122344752192e-15
      ],
      [
        1.2905539130245338,
        0.0
      ],
      [
        1.08427382316885,
        1.1102230246251565e-16
      ],
      [
        0.9228652672231514,
        -5.551115123125783e-17
      ],
      [
        0.7988023523721708,
        2.220446049250313e-16
      ],
      [
        0.7035300753641012,
        0.0
      ],
      [
        0.6299434843609983,
        -3.885780586188048e-16
      ],
      [
        0.5726795899487537,
        -1.1102230246251565e-16
      ],
      [
        0.5278207501077374,
        0.0
      ],
      [
        0.4925281143571696,
        0.0
      ],
      [
        0.46473921043957167,
        0.0
      ],
      [
        0.44294514675964053,
        5.551115123125783e-17
      ],
      [
        0.42603303855834174,
        0.0
      ],
      [
        0.41317602090279704,
        -2.220446049250313e-16
      ],
      [
        0.4037565373369287,
        5.551115123125783e-17
      ],
      [
        0.39731257087853955,
        0.0
      ],
      [
        0.39349967822838894,
        2.220446049250313e-16
      ],
      [
        0.3920639732731639,
        -1.1102230246251565e-16
      ],
      [
        0.3928227693433778,
        0.0
      ],
      [
        0.39565064097123037,
        0.0
      ],
      [
        0.4004693695920293,
        0.0
      ],
      [
        0.40724070927849565,
        0.0
      ],
      [
        0.4159612256944589,
        0.0
      ],
      [
        0.42665867491895965,
        0.0
      ],
      [
        0.43938953170284634,
        -1.3877787807814457e-16
      ],
      [
        0.45423737035283346,
        0.0
      ],
      [
        0.4713118592349541,
        -1.942890293094024e-16
      ],
      [
        0.4907481600169519,
        -1.3877787807814457e-16
      ],
      [
        0.5127065297507912,
        0.0
      ],
      [
        0.5373719096743159,
        0.0
      ],
      [
        0.5649532492844473,
        2.220446049250313e-16
      ],
      [
        0.5956822566876857,
        -1.1102230246251565e-16
      ],
      [
        0.6298111848459323,
        0.0
      ],
      [
        0.6676091570067934,
        0.0
      ],
      [
        0.7093564043842882,
        0.0
      ],
      [
        0.7553356408216736,
        0.0
      ],
      [
        0.8058196471866197,
        -4.440892098500626e-16
      ],
      [
        0.861054011386796,
        0.0
      ],
      [
        0.9212339184480158,
        -5.551115123125783e-17
      ],
      [
        0.9864739887133686,
        0.0
      ],
      [
        1.056770535361757,
        8.881784197001252e-16
      ],
      [
        1.1319564014015007,
        0.0
      ],
      [
        1.2116498974797594,
        0.0
      ],
      [
        1.295201407606511,
        0.0
      ],
      [
        1.3816439298665724,
        2.220446049250313e-16
      ],
      [
        1.4696568600592783,
        0.0
      ],
      [
        1.5575549690524795,
        0.0
      ],
      [
        1.643315556725115,
        4.440892098500626e-16
      ],
      [
        1.7246546943276926,
        -1.1102230246251565e-15
      ],
      [
        1.799157084117563,
        0.0
      ],
      [
        1.8644533282257654,
        4.440892098500626e-16
      ],
      [
        1.9184252534129058,
        0.0
      ],
      [
        1.9594083970909875,
        0.0
      ],
      [
        1.986355677483493,
        0.0
      ],
      [
        1.9989310153950126,
        -2.220446049250313e-16
      ],
      [
        1.997515934480644,
        0.0
      ],
      [
        1.9831314941578957,
        0.0
      ],
      [
        1.9572956483288013,
        0.0
      ],
      [
        1.921846632890538,
        -2.220446049250313e-16
      ],
      [
        1.8787641082643218,
        0.0
      ],
      [
        1.8300131709331606,
        0.0
      ],
      [
        1.7774258708689235,
        -2.220446049250313e-16
      ],
      [
        1.7226244679614366,
        2.220446049250313e-16
      ],
      [
        1.6669828819563617,
        0.0
      ],
      [
        1.6116184667052211,
        0.0
      ],
      [
        1.5574049366809388,
        0.0
      ],
      [
        1.5049979913128912,
        0.0
      ],
      [
        1.454866902654782,
        0.0
      ],
      [
        1.4073272955774678,
        -4.440892098500626e-16
      ],
      [
        1.3625721145695098,
        -2.220446049250313e-16
      ],
      [
        1.3206991507005352,
        0.0
      ],
      [
        1.2817344724108768,
        0.0
      ],
      [
        1.2456517222586112,
        1.1102230246251565e-16
      ],
      [
        1.2123875935160113,
        0.0
      ],
      [
        1.1818539678883493,
        0.0
      ],
      [
        1.1539472457420183,
        3.3306690738754696e-16
      ],
      [
        1.1285553823006371,
        0.0
      ],
      [
        1.105563090639543,
        0.0
      ],
      [
        1.0848556060175483,
        0.0
      ],
      [
        1.066321338426679,
        0.0
      ],
      [
        1.0498536777122385,
        -1.1102230246251565e-16
      ],
      [
        1.0353521610881717,
        0.0
      ],
      [
        1.0227231670948171,
        0.0
      ],
      [
        1.01188026262161,
        -1.1102230246251565e-16
      ],
      [
        1.0027442996110456,
        0.0
      ],
      [
        0.9952433343526202,
        0.0
      ],
      [
        0.9893124237560924,
        0.0
      ],
      [
        0.9848933386558696,
        1.1102230246251565e-16
      ],
      [
        0.9819342231770654,
        0.0
      ],
      [
        0.9803892207699694,
        -7.216449660063518e-16
      ],
      [
        0.9802180811101118,
        -5.551115123125783e-17
      ],
      [
        0.9813857572011269,
        -5.551115123125783e-17
      ],
      [
        0.9838619983419603,
        0.0
      ],
      [
        0.9876209418449934,
        0.0
      ],
      [
        0.9926407042991915,
        0.0
      ],
      [
        0.9989029715967801,
        0.0
      ],
      [
        1.0063925857591038,
        0.0
      ],
      [
        1.0150971257159929,
        0.0
      ],
      [
        1.025006478548402,
        0.0
      ],
      [
        1.0361123972524988,
        2.220446049250313e-16
      ],
      [
        1.0484080407985146,
        -3.3306690738754696e-16
      ],
      [
        1.061887492127337,
        2.220446049250313e-16
      ],
      [
        1.0765452497526264,
        0.0
      ],
      [
        1.0923756888264924,
        0.0
      ],
      [
        1.1093724879027955,
        5.551115123125783e-16
      ],
      [
        1.1275280182214256,
        0.0
      ],
      [
        1.1468326931734882,
        0.0
      ],
      [
        1.1672742767297581,
        0.0
      ],
      [
        1.188837151063686,
        0.0
      ],
      [
        1.2115015454151417,
        -1.1102230246251565e-16
      ],
      [
        1.2352427304563738,
        -4.440892098500626e-16
      ],
      [
        1.2600301850612101,
        -2.220446049250313e-16
      ],
      [
        1.2858267454489964,
        5.551115123125783e-16
      ],
      [
        1.3125877501582282,
        0.0
      ],
      [
        1.340260198149736,
        0.0
      ],
      [
        1.3687819414513047,
        0.0
      ],
      [
        1.3980809379889985,
        0.0
      ],
      [
        1.4280745944002795,
        2.220446049250313e-16
      ],
      [
        1.4586692324216126,
        1.1102230246251565e-16
      ],
      [
        1.4897597155578661,
        0.0
      ],
      [
        1.5212292747848355,
        0.0
      ],
      [
        1.5529495725846851,
        -2.220446049250313e-16
      ],
      [
        1.5847810432292078,
        3.3306690738754696e-16
      ],
      [
        1.6165735434972464,
        -2.220446049250313e-16
      ],
      [
        1.648167341606331,
        6.661338147750939e-16
      ],
      [
        1.679394462853082,
        -3.3306690738754696e-16
      ],
      [
        1.7100803982836128,
        -5.551115123125783e-16
      ],
      [
        1.7400461678924155,
        4.440892098500626e-16
      ],
      [
        1.769110712900643,
        -1.1102230246251565e-16
      ],
      [
        1.7970935734190263,
        0.0
      ],
      [
        1.8238177893656946,
        -8.881784197001252e-16
      ],
      [
        1.8491129452146566,
        1.1102230246251565e-16
      ],
      [
        1.872818264447576,
        1.1102230246251565e-16
      ],
      [
        1.894785648901135,
        2.220446049250313e-16
      ],
      [
        1.9148825527983908,
        -4.440892098500626e-16
      ],
      [
        1.9329945820383476,
        -1.1102230246251565e-16
      ],
      [
        1.9490277167256158,
        0.0
      ],
      [
        1.9629100688106418,
        0.0
      ],
      [
        1.9745931063381355,
        2.220446049250313e-16
      ],
      [
        1.9840522998719448,
        -3.3306690738754696e-16
      ],
      [
        1.9912871734518791,
        2.220446049250313e-16
      ],
      [
        1.9963207699640209,
        0.0
      ],
      [
        1.9991985670528343,
        0.0
      ],
      [
        1.9999869028280683,
        -2.220446049250313e-16
      ],
      [
        1.9987709891383023,
        -1.1102230246251565e-16
      ],
      [
        1.9956526031024096,
        -1.1102230246251565e-16
      ],
      [
        1.9907475544689852,
        0.0
      ],
      [
        1.9841830273146719,
        -4.440892098500626e-16
      ],
      [
        1.976094890171381,
        0.0
      ],
      [
        1.9666250598232866,
        2.220446049250313e-16
      ],
      [
        1.9559189918908129,
        0.0
      ],
      [
        1.9441233571525482,
        -3.3306690738754696e-16
      ],
      [
        1.9313839475338521,
        0.0
      ],
      [
        1.9178438408570742,
        3.3306690738754696e-16
      ],
      [
        1.903641839642411,
        0.0
      ],
      [
        1.8889111870758288,
        0.0
      ],
      [
        1.8737785530927784,
        -1.1102230246251565e-16
      ],
      [
        1.858363275523348,
        -5.551115123125783e-16
      ],
      [
        1.842776835390298,
        0.0
      ],
      [
        1.8271225415980292,
        3.3306690738754696e-16
      ],
      [
        1.8114953981606825,
        -5.551115123125783e-16
      ],
      [
        1.7959821265046676,
        3.3306690738754696e-16
      ],
      [
        1.7806613159412965,
        0.0
      ],
      [
        1.7656036768439305,
        0.0
      ],
      [
        1.7508723731114226,
        0.0
      ],
      [
        1.7365234129222888,
        0.0
      ],
      [
        1.722606079388836,
        -6.661338147750939e-16
      ],
      [
        1.7091633853558612,
        0.0
      ],
      [
        1.696232539140894,
        -7.771561172376096e-16
      ],
      [
        1.6838454104030194,
        -1.1102230246251565e-16
      ],
      [
        1.6720289875045375,
        0.0
      ],
      [
        1.660805819666423,
        1.1102230246251565e-16
      ],
      [
        1.6501944389056522,
        1.1102230246251565e-16
      ],
      [
        1.6402097581831674,
        -5.551115123125783e-16
      ],
      [
        1.6308634433991505,
        0.0
      ],
      [
        1.6221642578655469,
        -2.220446049250313e-16
      ],
      [
        1.614118378687124,
        0.0
      ],
      [
        1.6067296851148658,
        1.1102230246251565e-16
      ],
      [
        1.6000000194228008,
        0.0
      ],
      [
        1.5939294212236894,
        -3.3306690738754696e-16
      ],
      [
        1.5885163364009407,
        0.0
      ],
      [
        1.583757802012506,
        -1.1102230246251565e-16
      ],
      [
        1.5796496086334817,
        0.0
      ],
      [
        1.57618644166228,
        0.0
      ],
      [
        1.5733620031324835,
        0.0
      ],
      [
        1.5711691155592145,
        -1.1102230246251565e-16
      ],
      [
        1.5695998093136942,
        0.0
      ],
      [
        1.5686453949692523,
        2.220446049250313e-16
      ],
      [
        1.5682965220024432,
        0.0
      ],
      [
        1.5685432251683031,
        1.1102230246251565e-16
      ],
      [
        1.5693749598026943,
        2.220446049250313e-16
      ],
      [
        1.5707806272399658,
        -3.3306690738754696e-16
      ],
      [
        1.5727485914724637,
        0.0
      ],
      [
        1.5752666881215038,
        -1.1102230246251565e-16
      ],
      [
        1.5783222267378232,
        0.0
      ],
      [
        1.5819019874040583,
        -1.1102230246251565e-16
      ],
      [
        1.5859922125724064,
        0.0
      ],
      [
        1.590578595037337,
        -3.3306690738754696e-16
      ],
      [
        1.5956462629155785,
        0.0
      ],
      [
        1.6011797624831527,
        0.0
      ],
      [
        1.6071630397011305,
        2.220446049250313e-16
      ],
      [
        1.613579421247235,
        0.0
      ],
      [
        1.62041159585834,
        -2.220446049250313e-16
      ],
      [
        1.6276415967782094,
        0.0
      ],
      [
        1.6352507860942254,
        0.0
      ],
      [
        1.6432198417351047,
        0.0
      ],
      [
        1.6515287478871972,
        2.220446049250313e-16
      ],
      [
        1.6601567895687697,
        -2.220446049250313e-16
      ],
      [
        1.6690825520778916,
        0.0
      ],
      [
        1.6782839259992315,
        2.220446049250313e-16
      ],
      [
        1.6877381184165094,
        -3.3306690738754696e-16
      ],
      [
        1.6974216709297298,
        0.0
      ],
      [
        1.7073104850181873,
        0.0
      ],
      [
        1.7173798552211212,
        0.0
      ],
      [
        1.727604510526942,
        0.0
      ],
      [
        1.7379586642690035,
        0.0
      ],
      [
        1.7484160727209828,
        0.0
      ],
      [
        1.7589501024684118,
        2.220446049250313e-16
      ],
      [
        1.769533806505953,
        -2.220446049250313e-16
      ],
      [
        1.780140008873448,
        0.0
      ],
      [
        1.790741397500034,
        0.0
      ],
      [
        1.8013106247763186,
        0.0
      ],
      [
        1.8118204152228978,
        -3.3306690738754696e-16
      ],
      [
        1.8222436794722174,
        5.551115123125783e-16
      ],
      [
        1.832553633633351,
        0.0
      ],
      [
        1.8427239229692982,
        -1.1102230246251565e-16
      ],
      [
        1.8527287486877446,
        0.0
      ],
      [
        1.8625429965325218,
        8.881784197001252e-16
      ],
      [
        1.8721423657679337,
        2.220446049250313e-16
      ],
      [
        1.8815034970751354,
        0.0
      ],
      [
        1.8906040978317342,
        6.661338147750939e-16
      ],
      [
        1.8994230632252085,
        4.440892098500626e-16
      ],
      [
        1.9079405916594898,
        -6.661338147750939e-16
      ],
      [
        1.9161382929528983,
        0.0
      ],
      [
        1.923999287895095,
        2.220446049250313e-16
      ],
      [
        1.931508297829655,
        2.220446049250313e-16
      ],
      [
        1.9386517230562106,
        -1.1102230246251565e-16
      ],
      [
        1.945417708998745,
        -9.992007221626409e-16
      ],
      [
        1.9517961992619022,
        -6.661338147750939e-16
      ],
      [
        1.9577789748905592,
        1.1102230246251565e-16
      ],
      [
        1.9633596793551935,
        -5.551115123125783e-16
      ],
      [
        1.9685338290016043,
        0.0
      ],
      [
        1.9732988089230803,
        0.0
      ],
      [
        1.9776538544309945,
        -1.1102230246251565e-16
      ],
      [
        1.981600018510571,
        4.440892098500626e-16
      ],
      [
        1.9851401258478776,
        0.0
      ],
      [
        1.9882787141968492,
        0.0
      ],
      [
        1.9910219640182318,
        1.1102230246251565e-16
      ],
      [
        1.993377617462178,
        0.0
      ],
      [
        1.995354887880762,
        1.1102230246251565e-16
      ],
      [
        1.9969643611443613,
        -1.1102230246251565e-16
      ],
      [
        1.9982178900960177,
        0.0
      ],
      [
        1.9991284835107375,
        0.0
      ],
      [
        1.999710190933051,
        0.0
      ],
      [
        1.9999779847476369,
        0.0
      ],
      [
        1.9999476407965315,
        3.3306690738754696e-16
      ],
      [
        1.9996356187949094,
        -2.220446049250313e-16
      ],
      [
        1.999058943718653,
        2.220446049250313e-16
      ],
      [
        1.998235089243821,
        0.0
      ],
      [
        1.997181864214159,
        0.0
      ],
      [
        1.9959173030008128,
        -7.771561172376096e-16
      ],
      [
        1.9944595605017739,
        0.0
      ],
      [
        1.9928268124099784,
        0.0
      ],
      [
        1.99103716126109,
        0.0
      ],
      [
        1.9891085486571263,
        0.0
      ],
      [
        1.9870586739522227,
        3.3306690738754696e-16
      ],
      [
        1.98490491958359,
        -4.440892098500626e-16
      ],
      [
        1.9826642831353631,
        0.0
      ],
      [
        1.9803533161366216,
        -2.220446049250313e-16
      ],
      [
        1.977988069517759,
        -1.1102230246251565e-16
      ],
      [
        1.975584045582254,
        0.0
      ],
      [
        1.9731561562934925,
        0.0
      ],
      [
        1.9707186876286689,
        0.0
      ],
      [
        1.968285269713464,
        2.220446049250313e-16
      ],
      [
        1.9658688524217989,
        0.0
      ],
      [
        1.963481686103684,
        3.3306690738754696e-16
      ],
      [
        1.9611353070905833,
        0.0
      ],
      [
        1.9588405276206908,
        0.0
      ],
      [
        1.9566074298256748,
        0.0
      ],
      [
        1.9544453634246655,
        -4.440892098500626e-16
      ],
      [
        1.952362946779946,
        0.0
      ],
      [
        1.9503680709812095,
        0.0
      ],
      [
        1.948467906640456,
        2.220446049250313e-16
      ],
      [
        1.94666891309735,
        5.551115123125783e-16
      ],
      [
        1.9449768497540905,
        0.0
      ],
      [
        1.943396789279318,
        -8.881784197001252e-16
      ],
      [
        1.941933132441806,
        -4.440892098500626e-16
      ],
      [
        1.940589624355884,
        -1.1102230246251565e-16
      ],
      [
        1.9393693719419651,
        1.1102230246251565e-15
      ],
      [
        1.9382748624261819,
        0.0
      ],
      [
        1.937307982723253,
        0.0
      ],
      [
        1.9364700395658159,
        5.551115123125783e-16
      ],
      [
        1.935761780261449,
        -1.1102230246251565e-16
      ],
      [
        1.9351834139753197,
        1.1102230246251565e-16
      ],
      [
        1.9347346334518634,
        0.0
      ],
      [
        1.9344146371027204,
        6.661338147750939e-16
      ],
      [
        1.9342221514007485,
        3.3306690738754696e-16
      ],
      [
        1.9341554535308205,
        -4.440892098500626e-16
      ],
      [
        1.9342123942576266,
        5.551115123125783e-16
      ],
      [
        1.9343904209786373,
        -5.551115123125783e-16
      ],
      [
        1.934686600936995,
        -1.1102230246251565e-16
      ],
      [
        1.9350976445740906,
        -2.220446049250313e-16
      ],
      [
        1.9356199290054936,
        0.0
      ],
      [
        1.9362495216062707,
        -4.440892098500626e-16
      ],
      [
        1.936982203693053,
        0.0
      ],
      [
        1.9378134942903797,
        0.0
      ],
      [
        1.9387386739679187,
        5.551115123125783e-16
      ],
      [
        1.9397528087333982,
        0.0
      ],
      [
        1.9408507739634415,
        -1.1102230246251565e-16
      ],
      [
        1.9420272783511034,
        0.0
      ],
      [
        1.94327688784504,
        0.0
      ],
      [
        1.9445940495507053,
        5.551115123125783e-16
      ],
      [
        1.9459731155592448,
        0.0
      ],
      [
        1.9474083666647095,
        4.440892098500626e-16
      ],
      [
        1.9488940359250237,
        2.220446049250313e-16
      ],
      [
        1.9504243320170676,
        3.3306690738754696e-16
      ],
      [
        1.9519934623311974,
        6.661338147750939e-16
      ],
      [
        1.9535956557458087,
        4.440892098500626e-16
      ],
      [
        1.95522518501819,
        -2.220446049250313e-16
      ],
      [
        1.9568763887240594,
        0.0
      ],
      [
        1.9585436926749042,
        0.0
      ],
      [
        1.96022163073971,
        -9.992007221626409e-16
      ],
      [
        1.9619048649958875,
        1.1102230246251565e-16
      ],
      [
        1.9635882051333227,
        -2.220446049250313e-16
      ],
      [
        1.9652666270355779,
        1.1102230246251565e-16
      ],
      [
        1.9669352904632753,
        -2.220446049250313e-16
      ],
      [
        1.9685895557669122,
        9.992007221626409e-16
      ],
      [
        1.9702249995594774,
        3.3306690738754696e-16
      ],
      [
        1.971837429283652,
        3.3306690738754696e-16
      ],
      [
        1.9734228966137626,
        0.0
      ],
      [
        1.9749777096392203,
        0.0
      ],
      [
        1.9764984437839246,
        2.220446049250313e-16
      ],
      [
        1.9779819514246955,
        0.0
      ],
      [
        1.9794253701818025,
        -4.440892098500626e-16
      ],
      [
        1.9808261298653664,
        0.0
      ],
      [
        1.9821819580732913,
        6.661338147750939e-16
      ],
      [
        1.9834908844492658,
        2.220446049250313e-16
      ],
      [
        1.9847512436231307,
        2.220446049250313e-16
      ],
      [
        1.9859616768707662,
        -1.1102230246251565e-16
      ],
      [
        1.9871211325464793,
        0.0
      ],
      [
        1.988228865357834,
        4.440892098500626e-16
      ],
      [
        1.9892844345710352,
        1.1102230246251565e-16
      ],
      [
        1.9902877012545974,
        -1.1102230246251565e-16
      ],
      [
        1.9912388246902508,
        0.0
      ],
      [
        1.9921382581034046,
        2.220446049250313e-16
      ],
      [
        1.9929867438911923,
        -5.551115123125783e-16
      ],
      [
        1.993785308555146,
        0.0
      ],
      [
        1.9945352575783837,
        0.0
      ],
      [
        1.9952381705251443,
        3.3306690738754696e-16
      ],
      [
        1.9958958966848335,
        8.881784197001252e-16
      ],
      [
        1.9965105516351729,
        -4.440892098500626e-16
      ],
      [
        1.997084515162064,
        2.220446049250313e-16
      ],
      [
        1.9976204310499077,
        6.661338147750939e-16
      ],
      [
        1.9981212093495955,
        -6.661338147750939e-16
      ],
      [
        1.9985900318466432,
        -2.220446049250313e-16
      ],
      [
        1.9990303615954006,
        4.440892098500626e-16
      ],
      [
        1.9994459575653467,
        -3.3306690738754696e-16
      ],
      [
        1.999840895672307,
        2.220446049250313e-16
      ],
      [
        2.0002195977558284,
        -8.881784197001252e-16
      ],
      [
        2.0005868704316576,
        -4.440892098500626e-16
      ],
      [
        2.0009479562209807,
        0.0
      ],
      [
        2.001308599967931,
        0.0
      ],
      [
        2.001675134349394,
        0.0
      ],
      [
        2.002054589316211,
        -6.661338147750939e-16
      ],
      [
        2.0024548316656388,
        0.0
      ],
      [
        2.0028847427450716,
        0.0
      ],
      [
        2.0033544446847222,
        4.440892098500626e-16
      ],
      [
        2.0038755887730604,
        0.0
      ],
      [
        2.0044617239353126,
        0.0
      ],
      [
        2.005128769195851,
        0.0
      ],
      [
        2.0058956221375173,
        4.440892098500626e-16
      ],
      [
        2.006784946639617,
        0.0
      ],
      [
        2.0078241989374126,
        6.661338147750939e-16
      ],
      [
        2.0090469733073957,
        8.881784197001252e-16
      ],
      [
        2.0104947804539943,
        0.0
      ],
      [
        2.0122194175153596,
        -4.440892098500626e-16
      ],
      [
        2.014286155517938,
        -4.440892098500626e-16
      ],
      [
        2.0167780689681836,
        -6.661338147750939e-16
      ],
      [
        2.0198019801980194,
        -4.440892098500626e-16
      ],
      [
        2.0234967153958143,
        0.0
      ],
      [
        2.0280447141149462,
        2.220446049250313e-16
      ],
      [
        2.033688571762812,
        -2.220446049250313e-16
      ],
      [
        2.040754944921665,
        0.0
      ],
      [
        2.0496896126784336,
        0.0
      ],
      [
        2.0611097002087027,
        0.0
      ],
      [
        2.0758826978464775,
        0.0
      ],
      [
        2.0952478757061392,
        2.220446049250313e-16
      ],
      [
        2.1210054324824474,
        -1.7763568394002505e-15
      ],
      [
        2.155814090720151,
        0.0
      ],
      [
        2.2036598672094128,
        0.0
      ],
      [
        2.2705812799548117,
        0.0
      ],
      [
        2.365721532131664,
        1.1102230246251565e-15
      ],
      [
        2.502572432740566,
        1.5543122344752192e-15
      ],
      [
        2.699364735452451,
        -2.886579864025407e-15
      ],
      [
        2.9746645634694273,
        0.0
      ],
      [
        3.3284787351447633,
        0.0
      ],
      [
        3.7016185602502687,
        0.0
      ],
      [
        3.9566865712033414,
        -5.773159728050814e-15
      ],
      [
        3.977667148896402,
        1.7763568394002505e-15
      ],
      [
        3.7973544436519138,
        0.0
      ],
      [
        3.5379059159429205,
        0.0
      ],
      [
        3.2885917422206887,
        -1.7763568394002505e-15
      ],
      [
        3.081970244786587,
        1.3322676295501878e-15
      ],
      [
        2.9201808304599846,
        0.0
      ],
      [
        2.79569548749408,
        -1.1102230246251565e-15
      ],
      [
        2.6999571932528923,
        -4.440892098500626e-16
      ],
      [
        2.6258590934630806,
        0.0
      ],
      [
        2.568036430339285,
        0.0
      ],
      [
        2.5225699442802867,
        0.0
      ],
      [
        2.4866193342445815,
        0.0
      ],
      [
        2.458120860068295,
        2.220446049250313e-16
      ],
      [
        2.435564559837533,
        -2.220446049250313e-16
      ],
      [
        2.417836690196265,
        2.220446049250313e-16
      ],
      [
        2.4041097525736976,
        0.0
      ],
      [
        2.393765794083585,
        0.0
      ],
      [
        2.386342649693578,
        1.5543122344752192e-15
      ],
      [
        2.381495986448359,
        -4.440892098500626e-16
      ],
      [
        2.3789722957532606,
        -4.440892098500626e-16
      ],
      [
        2.378589543111385,
        -2.220446049250313e-16
      ],
      [
        2.380223235999335,
        -1.3322676295501878e-15
      ],
      [
        2.383796374273677,
        0.0
      ],
      [
        2.389272219155092,
        0.0
      ],
      [
        2.3966491339437375,
        4.440892098500626e-16
      ],
      [
        2.405956963093608,
        -6.661338147750939e-16
      ],
      [
        2.4172545591945958,
        0.0
      ],
      [
        2.4306281610537184,
        0.0
      ],
      [
        2.4461903838739083,
        0.0
      ],
      [
        2.464079612665773,
        0.0
      ],
      [
        2.4844595970189296,
        6.661338147750939e-16
      ],
      [
        2.507519031145991,
        0.0
      ],
      [
        2.5334708677941045,
        0.0
      ],
      [
        2.562551057079883,
        8.881784197001252e-16
      ],
      [
        2.5950163199228653,
        8.881784197001252e-16
      ],
      [
        2.6311404594296417,
        1.3322676295501878e-15
      ],
      [
        2.671208583363094,
        0.0
      ],
      [
        2.715508462500985,
        0.0
      ],
      [
        2.764318097710281,
        0.0
      ],
      [
        2.817888441703497,
        0.0
      ],
      [
        2.8764201699991157,
        0.0
      ],
      [
        2.9400334992246897,
        0.0
      ],
      [
        3.008730424040831,
        0.0
      ],
      [
        3.082349532920198,
        0.0
      ],
      [
        3.1605149241983526,
        0.0
      ],
      [
        3.2425827895687744,
        -6.661338147750939e-16
      ],
      [
        3.3275919321651513,
        8.881784197001252e-16
      ],
      [
        3.4142275272363065,
        0.0
      ],
      [
        3.5008100762614545,
        0.0
      ],
      [
        3.585322537436251,
        1.3322676295501878e-15
      ],
      [
        3.6654865444098204,
        2.6645352591003757e-15
      ],
      [
        3.73889224217558,
        0.0
      ],
      [
        3.803175532112713,
        -4.440892098500626e-16
      ],
      [
        3.8562233728713116,
        1.9984014443252818e-15
      ],
      [
        3.8963762425082344,
        -1.7763568394002505e-15
      ],
      [
        3.922591784772039,
        1.5543122344752192e-15
      ],
      [
        3.934538407029836,
        1.3322676295501878e-15
      ],
      [
        3.9326018567448653,
        1.9984014443252818e-15
      ],
      [
        3.9178071306630784,
        4.440892098500626e-16
      ],
      [
        3.891675809890315,
        -2.220446049250313e-16
      ],
      [
        3.856049423851239,
        -6.661338147750939e-16
      ],
      [
        3.812910569372786,
        1.7763568394002505e-15
      ],
      [
        3.7642268988969976,
        3.3306690738754696e-15
      ],
      [
        3.7118326147202785,
        2.220446049250313e-16
      ],
      [
        3.657351702392326,
        2.220446049250313e-16
      ],
      [
        3.602159357806918,
        -4.440892098500626e-16
      ],
      [
        3.5473737388200086,
        -1.3322676295501878e-15
      ],
      [
        3.4938688693883626,
        4.440892098500626e-16
      ],
      [
        3.442300241832296,
        1.3322676295501878e-15
      ],
      [
        3.393136382796118,
        -4.440892098500626e-16
      ],
      [
        3.346691612171269,
        -6.661338147750939e-16
      ],
      [
        3.3031569891516837,
        4.440892098500626e-16
      ],
      [
        3.262627819078629,
        2.220446049250313e-16
      ],
      [
        3.2251270648573493,
        -8.881784197001252e-16
      ],
      [
        3.1906246252134713,
        4.440892098500626e-16
      ],
      [
        3.1590527938372306,
        0.0
      ],
      [
        3.130318380864309,
        6.661338147750939e-16
      ],
      [
        3.104312028277266,
        1.1102230246251565e-15
      ],
      [
        3.080915232904003,
        -1.3322676295501878e-15
      ],
      [
        3.0600055380832325,
        2.220446049250313e-16
      ],
      [
        3.041460288796161,
        -1.1102230246251565e-15
      ],
      [
        3.0251592774262255,
        -1.5543122344752192e-15
      ],
      [
        3.010986544799368,
        0.0
      ],
      [
        2.9988315466478452,
        -8.881784197001252e-16
      ],
      [
        2.988589849877756,
        0.0
      ],
      [
        2.980163485608468,
        0.0
      ],
      [
        2.973461055954515,
        -2.220446049250313e-16
      ],
      [
        2.968397667817098,
        0.0
      ],
      [
        2.964894748432224,
        8.881784197001252e-16
      ],
      [
        2.9628797830778097,
        2.220446049250313e-16
      ],
      [
        2.9622860043073747,
        -2.220446049250313e-16
      ],
      [
        2.9630520536327034,
        0.0
      ],
      [
        2.9651216301390746,
        -4.440892098500626e-16
      ],
      [
        2.9684431356181245,
        2.220446049250313e-16
      ],
      [
        2.972969322080362,
        -4.440892098500626e-16
      ],
      [
        2.9786569446768003,
        0.0
      ],
      [
        2.985466420899673,
        -1.1102230246251565e-15
      ],
      [
        2.9933614952794834,
        2.220446049250313e-16
      ],
      [
        3.002308907526277,
        -4.440892098500626e-16
      ],
      [
        3.012278061086529,
        -2.220446049250313e-16
      ],
      [
        3.023240688339028,
        -2.220446049250313e-16
      ],
      [
        3.035170508091823,
        0.0
      ],
      [
        3.048042870642519,
        4.440892098500626e-16
      ],
      [
        3.061834385415982,
        2.220446049250313e-16
      ],
      [
        3.0765225260997022,
        -6.661338147750939e-16
      ],
      [
        3.092085208270708,
        -6.661338147750939e-16
      ],
      [
        3.1085003347719704,
        6.661338147750939e-16
      ],
      [
        3.125745304581481,
        0.0
      ],
      [
        3.143796481660815,
        4.440892098500626e-16
      ],
      [
        3.1626286213134764,
        -4.440892098500626e-16
      ],
      [
        3.182214252970833,
        2.220446049250313e-16
      ],
      [
        3.2025230200970127,
        8.881784197001252e-16
      ],
      [
        3.2235209801009215,
        -4.440892098500626e-16
      ],
      [
        3.245169869789442,
        -8.881784197001252e-16
      ],
      [
        3.267426344999237,
        -4.440892098500626e-16
      ],
      [
        3.290241206588122,
        -4.440892098500626e-16
      ],
      [
        3.313558628899603,
        1.9984014443252818e-15
      ],
      [
        3.337315411040777,
        0.0
      ],
      [
        3.3614402756869475,
        -4.440892098500626e-16
      ],
      [
        3.3858532444392115,
        -4.440892098500626e-16
      ],
      [
        3.410465122741707,
        1.1102230246251565e-15
      ],
      [
        3.4351771306790884,
        2.220446049250313e-16
      ],
      [
        3.4598807182294893,
        8.881784197001252e-16
      ],
      [
        3.4844576043148434,
        -1.5543122344752192e-15
      ],
      [
        3.508780077824711,
        0.0
      ],
      [
        3.5327115952775676,
        2.220446049250313e-16
      ],
      [
        3.556107703584309,
        0.0
      ],
      [
        3.5788173072866507,
        4.440892098500626e-16
      ],
      [
        3.6006842876450884,
        -6.661338147750939e-16
      ],
      [
        3.621549466280975,
        -1.3322676295501878e-15
      ],
      [
        3.6412528892569505,
        -1.1102230246251565e-15
      ],
      [
        3.6596363893334365,
        1.3322676295501878e-15
      ],
      [
        3.676546365773103,
        4.440892098500626e-16
      ],
      [
        3.6918367038098396,
        -2.220446049250313e-15
      ],
      [
        3.7053717412042975,
        0.0
      ],
      [
        3.7170291786069383,
        -6.661338147750939e-16
      ],
      [
        3.7267028249980525,
        6.661338147750939e-16
      ],
      [
        3.734305070186653,
        8.881784197001252e-16
      ],
      [
        3.7397689836628674,
        2.6645352591003757e-15
      ],
      [
        3.743049952873478,
        -4.440892098500626e-16
      ],
      [
        3.744126793488558,
        -1.1102230246251565e-15
      ],
      [
        3.7430022881578653,
        0.0
      ],
      [
        3.7397031368955473,
        4.440892098500626e-16
      ],
      [
        3.7342793296064007,
        0.0
      ],
      [
        3.7268029773619498,
        -1.1102230246251565e-15
      ],
      [
        3.717366662010158,
        0.0
      ],
      [
        3.706081382077435,
        -8.881784197001252e-16
      ],
      [
        3.6930741857047984,
        -6.661338147750939e-16
      ],
      [
        3.6784855881115455,
        1.1102230246251565e-15
      ],
      [
        3.6624668719043876,
        -1.3322676295501878e-15
      ],
      [
        3.6451773640240526,
        0.0
      ],
      [
        3.6267817741793023,
        0.0
      ],
      [
        3.607447667413709,
        0.0
      ],
      [
        3.587343129215144,
        0.0
      ],
      [
        3.5666346664976247,
        -2.220446049250313e-16
      ],
      [
        3.5454853729036477,
        2.220446049250313e-16
      ],
      [
        3.5240533730308083,
        -2.220446049250313e-16
      ],
      [
        3.5024905479834185,
        8.881784197001252e-16
      ],
      [
        3.4809415344585446,
        1.1102230246251565e-15
      ],
      [
        3.4595429815544474,
        -6.661338147750939e-16
      ],
      [
        3.4384230436208756,
        0.0
      ],
      [
        3.4177010836055604,
        4.440892098500626e-16
      ],
      [
        3.3974875592507425,
        6.661338147750939e-16
      ],
      [
        3.3778840638699315,
        -8.881784197001252e-16
      ],
      [
        3.358983493983537,
        -1.9984014443252818e-15
      ],
      [
        3.340870317516026,
        4.440892098500626e-16
      ],
      [
        3.32362091828667,
        -2.220446049250313e-16
      ],
      [
        3.3073039949260696,
        6.661338147750939e-16
      ],
      [
        3.2919809949278025,
        -4.440892098500626e-16
      ],
      [
        3.277706567146681,
        0.0
      ],
      [
        3.2645290185680444,
        1.9984014443252818e-15
      ],
      [
        3.252490763517054,
        2.220446049250313e-16
      ],
      [
        3.2416287556027195,
        -8.881784197001252e-16
      ],
      [
        3.231974894570997,
        -8.881784197001252e-16
      ],
      [
        3.223556401866886,
        6.661338147750939e-16
      ],
      [
        3.216396160081277,
        4.440892098500626e-16
      ],
      [
        3.210513012600198,
        -6.661338147750939e-16
      ],
      [
        3.205922020702822,
        0.0
      ],
      [
        3.202634676096106,
        -1.1102230246251565e-15
      ],
      [
        3.2006590674563866,
        -4.440892098500626e-16
      ],
      [
        3.200000000000001,
        -2.220446049250313e-16
      ],
      [
        3.2006590674563866,
        -4.440892098500626e-16
      ],
      [
        3.202634676096106,
        -1.1102230246251565e-15
      ],
      [
        3.205922020702819,
        -2.220446049250313e-16
      ],
      [
        3.210513012600199,
        -8.881784197001252e-16
      ],
      [
        3.216396160081277,
        -4.440892098500626e-16
      ],
      [
        3.223556401866887,
        -4.440892098500626e-16
      ],
      [
        3.231974894570997,
        -2.220446049250313e-16
      ],
      [
        3.2416287556027195,
        -8.881784197001252e-16
      ],
      [
        3.252490763517054,
        2.220446049250313e-16
      ],
      [
        3.2645290185680444,
        1.9984014443252818e-15
      ],
      [
        3.277706567146681,
        0.0
      ],
      [
        3.2919809949278047,
        1.5543122344752192e-15
      ],
      [
        3.30730399492607,
        4.440892098500626e-16
      ],
      [
        3.3236209182866725,
        6.661338147750939e-16
      ],
      [
        3.340870317516025,
        -6.661338147750939e-16
      ],
      [
        3.358983493983537,
        -1.9984014443252818e-15
      ],
      [
        3.3778840638699315,
        -8.881784197001252e-16
      ],
      [
        3.3974875592507425,
        6.661338147750939e-16
      ],
      [
        3.4177010836055604,
        4.440892098500626e-16
      ],
      [
        3.4384230436208743,
        2.220446049250313e-16
      ],
      [
        3.4595429815544483,
        -2.220446049250313e-16
      ],
      [
        3.4809415344585486,
        4.440892098500626e-16
      ],
      [
        3.5024905479834194,
        -2.220446049250313e-16
      ],
      [
        3.5240533730308083,
        -2.220446049250313e-16
      ],
      [
        3.5454853729036477,
        2.220446049250313e-16
      ],
      [
        3.5666346664976247,
        -2.220446049250313e-16
      ],
      [
        3.587343129215144,
        0.0
      ],
      [
        3.607447667413708,
        2.220446049250313e-16
      ],
      [
        3.626781774179303,
        2.220446049250313e-16
      ],
      [
        3.645177364024055,
        -2.220446049250313e-16
      ],
      [
        3.6624668719043925,
        -1.1102230246251565e-15
      ],
      [
        3.6784855881115455,
        1.1102230246251565e-15
      ],
      [
        3.6930741857047984,
        -6.661338147750939e-16
      ],
      [
        3.706081382077435,
        -8.881784197001252e-16
      ],
      [
        3.717366662010158,
        0.0
      ],
      [
        3.7268029773619498,
        -1.1102230246251565e-15
      ],
      [
        3.7342793296064016,
        2.220446049250313e-16
      ],
      [
        3.739703136895547,
        0.0
      ],
      [
        3.7430022881578675,
        -4.440892098500626e-16
      ],
      [
        3.7441267934885576,
        0.0
      ],
      [
        3.743049952873478,
        -4.440892098500626e-16
      ],
      [
        3.7397689836628674,
        2.6645352591003757e-15
      ],
      [
        3.734305070186653,
        8.881784197001252e-16
      ],
      [
        3.7267028249980525,
        6.661338147750939e-16
      ],
      [
        3.7170291786069365,
        1.1102230246251565e-15
      ],
      [
        3.7053717412042984,
        2.220446049250313e-16
      ],
      [
        3.6918367038098383,
        8.881784197001252e-16
      ],
      [
        3.6765463657730986,
        -4.440892098500626e-16
      ],
      [
        3.6596363893334365,
        1.3322676295501878e-15
      ],
      [
        3.6412528892569505,
        -1.1102230246251565e-15
      ],
      [
        3.621549466280975,
        -1.3322676295501878e-15
      ],
      [
        3.6006842876450884,
        -6.661338147750939e-16
      ],
      [
        3.578817307286652,
        1.3322676295501878e-15
      ],
      [
        3.556107703584306,
        -8.881784197001252e-16
      ],
      [
        3.532711595277566,
        -4.440892098500626e-16
      ],
      [
        3.5087800778247082,
        8.881784197001252e-16
      ],
      [
        3.4844576043148434,
        -1.5543122344752192e-15
      ],
      [
        3.4598807182294893,
        8.881784197001252e-16
      ],
      [
        3.4351771306790884,
        2.220446049250313e-16
      ],
      [
        3.410465122741707,
        1.1102230246251565e-15
      ],
      [
        3.3858532444392115,
        -4.440892098500626e-16
      ],
      [
        3.361440275686945,
        0.0
      ],
      [
        3.3373154110407746,
        -4.440892098500626e-16
      ],
      [
        3.3135586288996017,
        -4.440892098500626e-16
      ],
      [
        3.290241206588123,
        4.440892098500626e-16
      ],
      [
        3.267426344999237,
        -4.440892098500626e-16
      ],
      [
        3.245169869789442,
        -8.881784197001252e-16
      ],
      [
        3.2235209801009215,
        -4.440892098500626e-16
      ],
      [
        3.2025230200970127,
        8.881784197001252e-16
      ],
      [
        3.1822142529708337,
        2.220446049250313e-16
      ],
      [
        3.1626286213134756,
        4.440892098500626e-16
      ],
      [
        3.143796481660815,
        -4.440892098500626e-16
      ],
      [
        3.125745304581483,
        -4.440892098500626e-16
      ],
      [
        3.1085003347719704,
        6.661338147750939e-16
      ],
      [
        3.092085208270708,
        -6.661338147750939e-16
      ],
      [
        3.0765225260997022,
        -6.661338147750939e-16
      ],
      [
        3.061834385415982,
        2.220446049250313e-16
      ],
      [
        3.0480428706425196,
        -2.220446049250313e-16
      ],
      [
        3.0351705080918228,
        0.0
      ],
      [
        3.023240688339026,
        2.220446049250313e-16
      ],
      [
        3.0122780610865316,
        -1.7763568394002505e-15
      ],
      [
        3.002308907526277,
        -4.440892098500626e-16
      ],
      [
        2.9933614952794834,
        2.220446049250313e-16
      ],
      [
        2.985466420899673,
        -1.1102230246251565e-15
      ],
      [
        2.9786569446768003,
        0.0
      ],
      [
        2.972969322080362,
        -4.440892098500626e-16
      ],
      [
        2.9684431356181267,
        -4.440892098500626e-16
      ],
      [
        2.9651216301390733,
        -1.5543122344752192e-15
      ],
      [
        2.963052053632701,
        2.220446049250313e-16
      ],
      [
        2.962286004307373,
        0.0
      ],
      [
        2.9628797830778097,
        2.220446049250313e-16
      ],
      [
        2.964894748432224,
        8.881784197001252e-16
      ],
      [
        2.968397667817098,
        0.0
      ],
      [
        2.973461055954515,
        -2.220446049250313e-16
      ],
      [
        2.9801634856084718,
        -6.661338147750939e-16
      ],
      [
        2.9885898498777586,
        0.0
      ],
      [
        2.9988315466478492,
        4.440892098500626e-16
      ],
      [
        3.0109865447993682,
        -2.220446049250313e-16
      ],
      [
        3.0251592774262255,
        -1.5543122344752192e-15
      ],
      [
        3.041460288796161,
        -1.1102230246251565e-15
      ],
      [
        3.0600055380832325,
        2.220446049250313e-16
      ],
      [
        3.080915232904003,
        -1.3322676295501878e-15
      ],
      [
        3.104312028277265,
        -1.5543122344752192e-15
      ],
      [
        3.1303183808643116,
        0.0
      ],
      [
        3.1590527938372315,
        1.3322676295501878e-15
      ],
      [
        3.190624625213475,
        -1.3322676295501878e-15
      ],
      [
        3.2251270648573493,
        -8.881784197001252e-16
      ],
      [
        3.262627819078629,
        2.220446049250313e-16
      ],
      [
        3.3031569891516837,
        4.440892098500626e-16
      ],
      [
        3.346691612171269,
        -6.661338147750939e-16
      ],
      [
        3.393136382796118,
        -4.440892098500626e-16
      ],
      [
        3.4423002418323003,
        -1.5543122344752192e-15
      ],
      [
        3.4938688693883684,
        -1.5543122344752192e-15
      ],
      [
        3.5473737388200117,
        -4.440892098500626e-16
      ],
      [
        3.602159357806924,
        6.661338147750939e-16
      ],
      [
        3.657351702392326,
        2.220446049250313e-16
      ],
      [
        3.7118326147202785,
        2.220446049250313e-16
      ],
      [
        3.7642268988969976,
        3.3306690738754696e-15
      ],
      [
        3.812910569372786,
        1.7763568394002505e-15
      ],
      [
        3.856049423851244,
        4.440892098500626e-16
      ],
      [
        3.8916758098903124,
        0.0
      ],
      [
        3.917807130663081,
        -6.661338147750939e-16
      ],
      [
        3.932601856744867,
        0.0
      ],
      [
        3.934538407029836,
        1.3322676295501878e-15
      ],
      [
        3.922591784772039,
        1.5543122344752192e-15
      ],
      [
        3.8963762425082344,
        -1.7763568394002505e-15
      ],
      [
        3.8562233728713116,
        1.9984014443252818e-15
      ],
      [
        3.8031755321127196,
        8.881784197001252e-16
      ],
      [
        3.7388922421755746,
        0.0
      ],
      [
        3.665486544409811,
        8.881784197001252e-16
      ],
      [
        3.585322537436243,
        0.0
      ],
      [
        3.5008100762614545,
        0.0
      ],
      [
        3.4142275272363065,
        0.0
      ],
      [
        3.3275919321651513,
        8.881784197001252e-16
      ],
      [
        3.2425827895687744,
        -6.661338147750939e-16
      ],
      [
        3.1605149241983526,
        0.0
      ],
      [
        3.082349532920191,
        0.0
      ],
      [
        3.008730424040826,
        8.881784197001252e-16
      ],
      [
        2.940033499224682,
        0.0
      ],
      [
        2.876420169999111,
        1.7763568394002505e-15
      ],
      [
        2.817888441703497,
        0.0
      ],
      [
        2.764318097710281,
        0.0
      ],
      [
        2.715508462500985,
        0.0
      ],
      [
        2.671208583363094,
        0.0
      ],
      [
        2.6311404594296386,
        1.1102230246251565e-15
      ],
      [
        2.5950163199228613,
        -4.440892098500626e-16
      ],
      [
        2.5625510570798786,
        0.0
      ],
      [
        2.5334708677941,
        -2.220446049250313e-16
      ],
      [
        2.507519031145991,
        0.0
      ],
      [
        2.4844595970189296,
        6.661338147750939e-16
      ],
      [
        2.464079612665773,
        0.0
      ],
      [
        2.4461903838739083,
        0.0
      ],
      [
        2.4306281610537197,
        0.0
      ],
      [
        2.4172545591945944,
        0.0
      ],
      [
        2.4059569630936077,
        0.0
      ],
      [
        2.396649133943736,
        0.0
      ],
      [
        2.389272219155092,
        0.0
      ],
      [
        2.383796374273677,
        0.0
      ],
      [
        2.380223235999335,
        -1.3322676295501878e-15
      ],
      [
        2.378589543111385,
        -2.220446049250313e-16
      ],
      [
        2.3789722957532606,
        -4.440892098500626e-16
      ],
      [
        2.3814959864483605,
        6.661338147750939e-16
      ],
      [
        2.3863426496935802,
        4.440892098500626e-16
      ],
      [
        2.3937657940835866,
        2.220446049250313e-16
      ],
      [
        2.404109752573698,
        -4.440892098500626e-16
      ],
      [
        2.417836690196265,
        2.220446049250313e-16
      ],
      [
        2.435564559837533,
        -2.220446049250313e-16
      ],
      [
        2.458120860068295,
        2.220446049250313e-16
      ],
      [
        2.4866193342445815,
        0.0
      ],
      [
        2.5225699442802902,
        -2.220446049250313e-16
      ],
      [
        2.5680364303392906,
        0.0
      ],
      [
        2.6258590934630854,
        0.0
      ],
      [
        2.699957193252898,
        -1.3322676295501878e-15
      ],
      [
        2.79569548749408,
        -1.1102230246251565e-15
      ],
      [
        2.9201808304599846,
        0.0
      ],
      [
        3.081970244786587,
        1.3322676295501878e-15
      ],
      [
        3.2885917422206887,
        -1.7763568394002505e-15
      ],
      [
        3.5379059159428956,
        0.0
      ],
      [
        3.7973544436519218,
        0.0
      ],
      [
        3.977667148896405,
        -3.552713678800501e-15
      ],
      [
        3.9566865712033366,
        0.0
      ],
      [
        3.7016185602502687,
        0.0
      ],
      [
        3.3284787351447633,
        0.0
      ],
      [
        2.9746645634694273,
        0.0
      ],
      [
        2.699364735452451,
        -2.886579864025407e-15
      ],
      [
        2.502572432740566,
        1.5543122344752192e-15
      ],
      [
        2.36572153213165,
        0.0
      ],
      [
        2.2705812799548033,
        -4.440892098500626e-16
      ],
      [
        2.20365986720941,
        6.661338147750939e-16
      ],
      [
        2.1558140907201446,
        -2.220446049250313e-16
      ],
      [
        2.1210054324824474,
        -1.7763568394002505e-15
      ],
      [
        2.0952478757061392,
        2.220446049250313e-16
      ],
      [
        2.0758826978464775,
        0.0
      ],
      [
        2.0611097002087027,
        0.0
      ],
      [
        2.0496896126784323,
        0.0
      ],
      [
        2.0407549449216664,
        0.0
      ],
      [
        2.033688571762813,
        0.0
      ],
      [
        2.028044714114946,
        4.440892098500626e-16
      ],
      [
        2.0234967153958143,
        0.0
      ],
      [
        2.0198019801980194,
        -4.440892098500626e-16
      ],
      [
        2.0167780689681836,
        -6.661338147750939e-16
      ],
      [
        2.014286155517938,
        -4.440892098500626e-16
      ],
      [
        2.012219417515359,
        0.0
      ],
      [
        2.010494780453995,
        2.220446049250313e-16
      ],
      [
        2.009046973307395,
        -4.440892098500626e-16
      ],
      [
        2.0078241989374144,
        0.0
      ],
      [
        2.006784946639617,
        0.0
      ],
      [
        2.0058956221375173,
        4.440892098500626e-16
      ],
      [
        2.005128769195851,
        0.0
      ],
      [
        2.0044617239353126,
        0.0
      ],
      [
        2.0038755887730595,
        0.0
      ],
      [
        2.003354444684722,
        -2.220446049250313e-16
      ],
      [
        2.00288474274507,
        0.0
      ],
      [
        2.002454831665638,
        0.0
      ],
      [
        2.0020545893162107,
        4.440892098500626e-16
      ],
      [
        2.001675134349394,
        0.0
      ],
      [
        2.001308599967931,
        0.0
      ],
      [
        2.0009479562209807,
        0.0
      ],
      [
        2.0005868704316576,
        -4.440892098500626e-16
      ],
      [
        2.0002195977558275,
        0.0
      ],
      [
        1.9998408956723095,
        -4.440892098500626e-16
      ],
      [
        1.9994459575653463,
        -5.551115123125783e-16
      ],
      [
        1.9990303615953993,
        0.0
      ],
      [
        1.9985900318466432,
        -2.220446049250313e-16
      ],
      [
        1.9981212093495955,
        -6.661338147750939e-16
      ],
      [
        1.9976204310499077,
        6.661338147750939e-16
      ],
      [
        1.997084515162064,
        2.220446049250313e-16
      ],
      [
        1.9965105516351733,
        1.1102230246251565e-16
      ],
      [
        1.9958958966848335,
        -1.3322676295501878e-15
      ],
      [
        1.9952381705251447,
        2.220446049250313e-16
      ],
      [
        1.9945352575783826,
        0.0
      ],
      [
        1.993785308555146,
        0.0
      ],
      [
        1.9929867438911923,
        -5.551115123125783e-16
      ],
      [
        1.9921382581034046,
        2.220446049250313e-16
      ],
      [
        1.9912388246902508,
        0.0
      ],
      [
        1.9902877012545968,
        0.0
      ],
      [
        1.9892844345710348,
        0.0
      ],
      [
        1.9882288653578337,
        3.3306690738754696e-16
      ],
      [
        1.9871211325464802,
        0.0
      ],
      [
        1.9859616768707655,
        0.0
      ],
      [
        1.9847512436231307,
        2.220446049250313e-16
      ],
      [
        1.9834908844492658,
        2.220446049250313e-16
      ],
      [
        1.9821819580732913,
        6.661338147750939e-16
      ],
      [
        1.9808261298653664,
        0.0
      ],
      [
        1.9794253701818012,
        0.0
      ],
      [
        1.9779819514246944,
        -7.771561172376096e-16
      ],
      [
        1.9764984437839255,
        0.0
      ],
      [
        1.9749777096392216,
        0.0
      ],
      [
        1.9734228966137626,
        0.0
      ],
      [
        1.971837429283652,
        3.3306690738754696e-16
      ],
      [
        1.9702249995594774,
        3.3306690738754696e-16
      ],
      [
        1.9685895557669122,
        9.992007221626409e-16
      ],
      [
        1.966935290463275,
        0.0
      ],
      [
        1.965266627035576,
        5.551115123125783e-16
      ],
      [
        1.9635882051333224,
        -1.1102230246251565e-16
      ],
      [
        1.961904864995887,
        0.0
      ],
      [
        1.96022163073971,
        -9.992007221626409e-16
      ],
      [
        1.9585436926749042,
        0.0
      ],
      [
        1.9568763887240594,
        0.0
      ],
      [
        1.95522518501819,
        -2.220446049250313e-16
      ],
      [
        1.9535956557458094,
        2.220446049250313e-16
      ],
      [
        1.9519934623311976,
        -1.1102230246251565e-15
      ],
      [
        1.950424332017067,
        -8.881784197001252e-16
      ],
      [
        1.948894035925023,
        -4.440892098500626e-16
      ],
      [
        1.9474083666647082,
        -5.551115123125783e-16
      ],
      [
        1.9459731155592448,
        0.0
      ],
      [
        1.9445940495507053,
        5.551115123125783e-16
      ],
      [
        1.94327688784504,
        0.0
      ],
      [
        1.9420272783511034,
        0.0
      ],
      [
        1.9408507739634397,
        3.3306690738754696e-16
      ],
      [
        1.9397528087333995,
        -2.220446049250313e-16
      ],
      [
        1.9387386739679182,
        2.220446049250313e-16
      ],
      [
        1.9378134942903797,
        0.0
      ],
      [
        1.936982203693053,
        0.0
      ],
      [
        1.9362495216062707,
        -4.440892098500626e-16
      ],
      [
        1.9356199290054936,
        0.0
      ],
      [
        1.9350976445740906,
        -2.220446049250313e-16
      ],
      [
        1.934686600936995,
        0.0
      ],
      [
        1.934390420978637,
        0.0
      ],
      [
        1.9342123942576266,
        5.551115123125783e-16
      ],
      [
        1.934155453530821,
        -3.3306690738754696e-16
      ],
      [
        1.9342221514007485,
        3.3306690738754696e-16
      ],
      [
        1.9344146371027204,
        6.661338147750939e-16
      ],
      [
        1.9347346334518634,
        0.0
      ],
      [
        1.9351834139753197,
        1.1102230246251565e-16
      ],
      [
        1.935761780261449,
        -1.1102230246251565e-16
      ],
      [
        1.936470039565818,
        -1.1102230246251565e-15
      ],
      [
        1.937307982723253,
        0.0
      ],
      [
        1.9382748624261814,
        4.440892098500626e-16
      ],
      [
        1.939369371941966,
        -4.440892098500626e-16
      ],
      [
        1.940589624355884,
        -1.1102230246251565e-16
      ],
      [
        1.941933132441806,
        -4.440892098500626e-16
      ],
      [
        1.943396789279318,
        -8.881784197001252e-16
      ],
      [
        1.9449768497540905,
        0.0
      ],
      [
        1.9466689130973513,
        -8.881784197001252e-16
      ],
      [
        1.9484679066404582,
        0.0
      ],
      [
        1.9503680709812112,
        0.0
      ],
      [
        1.9523629467799455,
        8.881784197001252e-16
      ],
      [
        1.9544453634246655,
        -4.440892098500626e-16
      ],
      [
        1.9566074298256748,
        0.0
      ],
      [
        1.9588405276206908,
        0.0
      ],
      [
        1.9611353070905833,
        0.0
      ],
      [
        1.9634816861036826,
        0.0
      ],
      [
        1.9658688524217989,
        1.1102230246251565e-16
      ],
      [
        1.9682852697134647,
        1.1102230246251565e-16
      ],
      [
        1.9707186876286682,
        0.0
      ],
      [
        1.9731561562934925,
        0.0
      ],
      [
        1.975584045582254,
        0.0
      ],
      [
        1.977988069517759,
        -1.1102230246251565e-16
      ],
      [
        1.9803533161366216,
        -2.220446049250313e-16
      ],
      [
        1.9826642831353627,
        0.0
      ],
      [
        1.9849049195835895,
        0.0
      ],
      [
        1.9870586739522242,
        0.0
      ],
      [
        1.9891085486571278,
        0.0
      ],
      [
        1.9910371612610909,
        0.0
      ],
      [
        1.9928268124099784,
        0.0
      ],
      [
        1.9944595605017739,
        0.0
      ],
      [
        1.9959173030008128,
        -7.771561172376096e-16
      ],
      [
        1.997181864214159,
        0.0
      ],
      [
        1.998235089243819,
        0.0
      ],
      [
        1.9990589437186523,
        -1.1102230246251565e-15
      ],
      [
        1.99963561879491,
        0.0
      ],
      [
        1.9999476407965306,
        3.3306690738754696e-16
      ],
      [
        1.9999779847476369,
        0.0
      ],
      [
        1.999710190933051,
        0.0
      ],
      [
        1.9991284835107375,
        0.0
      ],
      [
        1.9982178900960177,
        0.0
      ],
      [
        1.9969643611443613,
        0.0
      ],
      [
        1.9953548878807617,
        -2.220446049250313e-16
      ],
      [
        1.993377617462176,
        0.0
      ],
      [
        1.9910219640182314,
        1.2212453270876722e-15
      ],
      [
        1.9882787141968492,
        0.0
      ],
      [
        1.9851401258478776,
        0.0
      ],
      [
        1.981600018510571,
        4.440892098500626e-16
      ],
      [
        1.9776538544309945,
        -1.1102230246251565e-16
      ],
      [
        1.973298808923082,
        -3.3306690738754696e-16
      ],
      [
        1.9685338290016023,
        7.771561172376096e-16
      ],
      [
        1.9633596793551935,
        0.0
      ],
      [
        1.9577789748905587,
        -5.551115123125783e-16
      ],
      [
        1.9517961992619024,
        0.0
      ],
      [
        1.945417708998745,
        -9.992007221626409e-16
      ],
      [
        1.9386517230562106,
        -1.1102230246251565e-16
      ],
      [
        1.931508297829655,
        2.220446049250313e-16
      ],
      [
        1.923999287895095,
        2.220446049250313e-16
      ],
      [
        1.9161382929528976,
        3.3306690738754696e-16
      ],
      [
        1.9079405916594874,
        0.0
      ],
      [
        1.8994230632252078,
        0.0
      ],
      [
        1.8906040978317324,
        0.0
      ],
      [
        1.8815034970751354,
        0.0
      ],
      [
        1.8721423657679337,
        2.220446049250313e-16
      ],
      [
        1.8625429965325218,
        8.881784197001252e-16
      ],
      [
        1.8527287486877446,
        0.0
      ],
      [
        1.8427239229692987,
        0.0
      ],
      [
        1.8325536336333492,
        0.0
      ],
      [
        1.8222436794722172,
        0.0
      ],
      [
        1.8118204152228965,
        0.0
      ],
      [
        1.8013106247763186,
        0.0
      ],
      [
        1.790741397500034,
        0.0
      ],
      [
        1.780140008873448,
        0.0
      ],
      [
        1.769533806505953,
        -2.220446049250313e-16
      ],
      [
        1.7589501024684115,
        0.0
      ],
      [
        1.74841607272098,
        -3.3306690738754696e-16
      ],
      [
        1.7379586642690033,
        -1.1102230246251565e-16
      ],
      [
        1.7276045105269409,
        0.0
      ],
      [
        1.7173798552211201,
        -2.220446049250313e-16
      ],
      [
        1.7073104850181873,
        0.0
      ],
      [
        1.6974216709297298,
        0.0
      ],
      [
        1.6877381184165094,
        -3.3306690738754696e-16
      ],
      [
        1.6782839259992315,
        2.220446049250313e-16
      ],
      [
        1.6690825520778927,
        0.0
      ],
      [
        1.6601567895687692,
        -2.220446049250313e-16
      ],
      [
        1.6515287478871974,
        -4.440892098500626e-16
      ],
      [
        1.6432198417351047,
        6.661338147750939e-16
      ],
      [
        1.6352507860942254,
        0.0
      ],
      [
        1.6276415967782094,
        0.0
      ],
      [
        1.62041159585834,
        -2.220446049250313e-16
      ],
      [
        1.613579421247235,
        0.0
      ],
      [
        1.6071630397011316,
        0.0
      ],
      [
        1.6011797624831527,
        8.881784197001252e-16
      ],
      [
        1.5956462629155777,
        -8.881784197001252e-16
      ],
      [
        1.590578595037338,
        0.0
      ],
      [
        1.5859922125724064,
        0.0
      ],
      [
        1.5819019874040583,
        -1.1102230246251565e-16
      ],
      [
        1.5783222267378232,
        0.0
      ],
      [
        1.5752666881215038,
        -1.1102230246251565e-16
      ],
      [
        1.5727485914724628,
        0.0
      ],
      [
        1.5707806272399658,
        0.0
      ],
      [
        1.5693749598026945,
        0.0
      ],
      [
        1.5685432251683025,
        0.0
      ],
      [
        1.5682965220024432,
        0.0
      ],
      [
        1.5686453949692523,
        2.220446049250313e-16
      ],
      [
        1.5695998093136942,
        0.0
      ],
      [
        1.5711691155592145,
        -1.1102230246251565e-16
      ],
      [
        1.5733620031324835,
        0.0
      ],
      [
        1.5761864416622815,
        0.0
      ],
      [
        1.5796496086334808,
        1.1102230246251565e-16
      ],
      [
        1.5837578020125078,
        0.0
      ],
      [
        1.588516336400942,
        -1.1102230246251565e-16
      ],
      [
        1.5939294212236894,
        -3.3306690738754696e-16
      ],
      [
        1.6000000194228008,
        0.0
      ],
      [
        1.6067296851148658,
        1.1102230246251565e-16
      ],
      [
        1.614118378687124,
        0.0
      ],
      [
        1.6221642578655482,
        4.440892098500626e-16
      ],
      [
        1.6308634433991527,
        0.0
      ],
      [
        1.6402097581831674,
        1.1102230246251565e-16
      ],
      [
        1.6501944389056522,
        1.1102230246251565e-16
      ],
      [
        1.660805819666423,
        1.1102230246251565e-16
      ],
      [
        1.6720289875045375,
        0.0
      ],
      [
        1.6838454104030194,
        -1.1102230246251565e-16
      ],
      [
        1.696232539140894,
        -7.771561172376096e-16
      ],
      [
        1.7091633853558612,
        0.0
      ],
      [
        1.7226060793888374,
        -2.220446049250313e-16
      ],
      [
        1.7365234129222908,
        0.0
      ],
      [
        1.7508723731114226,
        0.0
      ],
      [
        1.7656036768439305,
        0.0
      ],
      [
        1.7806613159412965,
        0.0
      ],
      [
        1.7959821265046676,
        3.3306690738754696e-16
      ],
      [
        1.8114953981606825,
        -5.551115123125783e-16
      ],
      [
        1.8271225415980292,
        3.3306690738754696e-16
      ],
      [
        1.8427768353902994,
        0.0
      ],
      [
        1.858363275523348,
        6.661338147750939e-16
      ],
      [
        1.873778553092779,
        2.220446049250313e-16
      ],
      [
        1.8889111870758288,
        0.0
      ],
      [
        1.903641839642411,
        0.0
      ],
      [
        1.9178438408570742,
        3.3306690738754696e-16
      ],
      [
        1.9313839475338521,
        0.0
      ],
      [
        1.9441233571525482,
        -3.3306690738754696e-16
      ],
      [
        1.9559189918908155,
        0.0
      ],
      [
        1.966625059823288,
        0.0
      ],
      [
        1.9760948901713804,
        -7.771561172376096e-16
      ],
      [
        1.9841830273146719,
        -4.440892098500626e-16
      ],
      [
        1.9907475544689852,
        0.0
      ],
      [
        1.9956526031024096,
        -1.1102230246251565e-16
      ],
      [
        1.9987709891383023,
        -1.1102230246251565e-16
      ],
      [
        1.9999869028280683,
        -2.220446049250313e-16
      ],
      [
        1.9991985670528343,
        0.0
      ],
      [
        1.9963207699640215,
        -6.661338147750939e-16
      ],
      [
        1.9912871734518776,
        0.0
      ],
      [
        1.9840522998719448,
        -3.3306690738754696e-16
      ],
      [
        1.9745931063381355,
        2.220446049250313e-16
      ],
      [
        1.9629100688106418,
        0.0
      ],
      [
        1.9490277167256158,
        0.0
      ],
      [
        1.9329945820383476,
        -1.1102230246251565e-16
      ],
      [
        1.9148825527983908,
        -4.440892098500626e-16
      ],
      [
        1.894785648901132,
        -3.3306690738754696e-16
      ],
      [
        1.872818264447573,
        0.0
      ],
      [
        1.849112945214654,
        -1.1102230246251565e-16
      ],
      [
        1.8238177893656946,
        -8.881784197001252e-16
      ],
      [
        1.7970935734190263,
        0.0
      ],
      [
        1.769110712900643,
        -1.1102230246251565e-16
      ],
      [
        1.7400461678924155,
        4.440892098500626e-16
      ],
      [
        1.7100803982836128,
        -5.551115123125783e-16
      ],
      [
        1.6793944628530761,
        -4.440892098500626e-16
      ],
      [
        1.6481673416063307,
        0.0
      ],
      [
        1.616573543497243,
        9.992007221626409e-16
      ],
      [
        1.5847810432292078,
        3.3306690738754696e-16
      ],
      [
        1.5529495725846851,
        -2.220446049250313e-16
      ],
      [
        1.5212292747848355,
        0.0
      ],
      [
        1.4897597155578661,
        0.0
      ],
      [
        1.4586692324216126,
        1.1102230246251565e-16
      ],
      [
        1.4280745944002795,
        2.220446049250313e-16
      ],
      [
        1.398080937988996,
        5.551115123125783e-16
      ],
      [
        1.368781941451301,
        -2.220446049250313e-16
      ],
      [
        1.340260198149736,
        0.0
      ],
      [
        1.3125877501582282,
        0.0
      ],
      [
        1.2858267454489964,
        5.551115123125783e-16
      ],
      [
        1.2600301850612101,
        -2.220446049250313e-16
      ],
      [
        1.2352427304563738,
        -4.440892098500626e-16
      ],
      [
        1.2115015454151417,
        -1.1102230246251565e-16
      ],
      [
        1.1888371510636833,
        1.1102230246251565e-16
      ],
      [
        1.1672742767297553,
        0.0
      ],
      [
        1.1468326931734873,
        4.440892098500626e-16
      ],
      [
        1.1275280182214256,
        0.0
      ],
      [
        1.1093724879027955,
        5.551115123125783e-16
      ],
      [
        1.0923756888264924,
        0.0
      ],
      [
        1.0765452497526264,
        0.0
      ],
      [
        1.061887492127337,
        2.220446049250313e-16
      ],
      [
        1.0484080407985121,
        0.0
      ],
      [
        1.0361123972524993,
        0.0
      ],
      [
        1.0250064785484,
        0.0
      ],
      [
        1.0150971257159929,
        0.0
      ],
      [
        1.0063925857591038,
        0.0
      ],
      [
        0.9989029715967801,
        0.0
      ],
      [
        0.9926407042991915,
        0.0
      ],
      [
        0.9876209418449934,
        0.0
      ],
      [
        0.9838619983419603,
        0.0
      ],
      [
        0.9813857572011268,
        0.0
      ],
      [
        0.9802180811101121,
        -1.1102230246251565e-16
      ],
      [
        0.9803892207699694,
        -7.216449660063518e-16
      ],
      [
        0.9819342231770654,
        0.0
      ],
      [
        0.9848933386558696,
        1.1102230246251565e-16
      ],
      [
        0.9893124237560924,
        0.0
      ],
      [
        0.9952433343526202,
        0.0
      ],
      [
        1.0027442996110456,
        0.0
      ],
      [
        1.0118802626216117,
        0.0
      ],
      [
        1.022723167094818,
        0.0
      ],
      [
        1.0353521610881735,
        0.0
      ],
      [
        1.0498536777122385,
        -1.1102230246251565e-16
      ],
      [
        1.066321338426679,
        0.0
      ],
      [
        1.0848556060175483,
        0.0
      ],
      [
        1.105563090639543,
        0.0
      ],
      [
        1.1285553823006371,
        0.0
      ],
      [
        1.1539472457420232,
        3.3306690738754696e-16
      ],
      [
        1.181853967888352,
        0.0
      ],
      [
        1.212387593516012,
        0.0
      ],
      [
        1.2456517222586112,
        1.1102230246251565e-16
      ],
      [
        1.2817344724108768,
        0.0
      ],
      [
        1.3206991507005352,
        0.0
      ],
      [
        1.3625721145695098,
        -2.220446049250313e-16
      ],
      [
        1.4073272955774678,
        -4.440892098500626e-16
      ],
      [
        1.454866902654782,
        0.0
      ],
      [
        1.5049979913128966,
        1.1102230246251565e-16
      ],
      [
        1.5574049366809413,
        0.0
      ],
      [
        1.6116184667052211,
        0.0
      ],
      [
        1.6669828819563617,
        0.0
      ],
      [
        1.7226244679614366,
        2.220446049250313e-16
      ],
      [
        1.7774258708689235,
        -2.220446049250313e-16
      ],
      [
        1.8300131709331606,
        0.0
      ],
      [
        1.8787641082643218,
        0.0
      ],
      [
        1.9218466328905461,
        -1.1102230246251565e-16
      ],
      [
        1.9572956483288033,
        0.0
      ],
      [
        1.9831314941578992,
        1.1102230246251565e-16
      ],
      [
        1.997515934480644,
        0.0
      ],
      [
        1.9989310153950126,
        -2.220446049250313e-16
      ],
      [
        1.986355677483493,
        0.0
      ],
      [
        1.9594083970909875,
        0.0
      ],
      [
        1.9184252534129058,
        0.0
      ],
      [
        1.8644533282257552,
        0.0
      ],
      [
        1.7991570841175566,
        0.0
      ],
      [
        1.724654694327687,
        -1.1102230246251565e-15
      ],
      [
        1.643315556725115,
        4.440892098500626e-16
      ],
      [
        1.5575549690524795,
        0.0
      ],
      [
        1.4696568600592783,
        0.0
      ],
      [
        1.3816439298665724,
        2.220446049250313e-16
      ],
      [
        1.295201407606511,
        0.0
      ],
      [
        1.2116498974797594,
        0.0
      ],
      [
        1.131956401401495,
        0.0
      ],
      [
        1.0567705353617494,
        1.3322676295501878e-15
      ],
      [
        0.9864739887133686,
        0.0
      ],
      [
        0.9212339184480158,
        -5.551115123125783e-17
      ],
      [
        0.861054011386796,
        0.0
      ],
      [
        0.8058196471866197,
        -4.440892098500626e-16
      ],
      [
        0.7553356408216736,
        0.0
      ],
      [
        0.7093564043842882,
        0.0
      ],
      [
        0.6676091570067868,
        0.0
      ],
      [
        0.6298111848459288,
        0.0
      ],
      [
        0.5956822566876827,
        5.551115123125783e-17
      ],
      [
        0.5649532492844473,
        2.220446049250313e-16
      ],
      [
        0.5373719096743159,
        0.0
      ],
      [
        0.5127065297507912,
        0.0
      ],
      [
        0.4907481600169519,
        -1.3877787807814457e-16
      ],
      [
        0.4713118592349541,
        -1.942890293094024e-16
      ],
      [
        0.4542373703528305,
        0.0
      ],
      [
        0.43938953170284545,
        0.0
      ],
      [
        0.42665867491895837,
        0.0
      ],
      [
        0.4159612256944589,
        0.0
      ],
      [
        0.40724070927849565,
        0.0
      ],
      [
        0.4004693695920293,
        0.0
      ],
      [
        0.39565064097123037,
        0.0
      ],
      [
        0.3928227693433778,
        0.0
      ],
      [
        0.3920639732731639,
        -1.1102230246251565e-16
      ],
      [
        0.39349967822838916,
        -1.1102230246251565e-16
      ],
      [
        0.39731257087854027,
        0.0
      ],
      [
        0.4037565373369287,
        5.551115123125783e-17
      ],
      [
        0.41317602090279704,
        -2.220446049250313e-16
      ],
      [
        0.42603303855834174,
        0.0
      ],
      [
        0.44294514675964053,
        5.551115123125783e-17
      ],
      [
        0.46473921043957167,
        0.0
      ],
      [
        0.4925281143571696,
        0.0
      ],
      [
        0.5278207501077458,
        9.992007221626409e-16
      ],
      [
        0.5726795899487599,
        0.0
      ],
      [
        0.6299434843610037,
        5.551115123125783e-17
      ],
      [
        0.7035300753641012,
        0.0
      ],
      [
        0.7988023523721708,
        2.220446049250313e-16
      ],
      [
        0.9228652672231514,
        -5.551115123125783e-17
      ],
      [
        1.08427382316885,
        1.1102230246251565e-16
      ],
      [
        1.2905539130245338,
        0.0
      ],
      [
        1.539563929076196,
        0.0
      ],
      [
        1.7987432838299948,
        -2.220446049250313e-16
      ],
      [
        1.9788194889920672,
        1.1102230246251565e-15
      ],
      [
        1.957632743129605,
        0.0
      ],
      [
        1.7023865431687866,
        0.0
      ],
      [
        1.3290941607030393,
        2.220446049250313e-16
      ],
      [
        0.9751507376847022,
        -5.551115123125783e-17
      ],
      [
        0.6997426767796465,
        0.0
      ],
      [
        0.502860925785299,
        -7.216449660063518e-16
      ],
      [
        0.36593719639818006,
        4.440892098500626e-16
      ],
      [
        0.270738652952354,
        0.0
      ],
      [
        0.20377150117886716,
        8.326672684688674e-17
      ],
      [
        0.1558906621866431,
        -1.6653345369377348e-16
      ],
      [
        0.1210558637878292,
        0.0
      ],
      [
        0.09527946762850747,
        0.0
      ],
      [
        0.07590127237206229,
        0.0
      ],
      [
        0.061119752483876424,
        -8.673617379884035e-17
      ],
      [
        0.04969447113670127,
        -1.0408340855860843e-16
      ],
      [
        0.040756938551918906,
        3.469446951953614e-17
      ],
      [
        0.03368920346058958,
        -4.163336342344337e-17
      ],
      [
        0.028044839038067152,
        -3.469446951953614e-18
      ],
      [
        0.023496723229210988,
        0.0
      ],
      [
        0.019801980219857122,
        -5.204170427930421e-18
      ],
      [
        0.016778076800354896,
        0.0
      ],
      [
        0.014286280438609888,
        0.0
      ],
      [
        0.012220049209457944,
        0.0
      ],
      [
        0.010496774079338182,
        0.0
      ],
      [
        0.009051831759517459,
        -1.734723475976807e-18
      ],
      [
        0.007834251205199701,
        0.0
      ],
      [
        0.006803521156568575,
        0.0
      ],
      [
        0.005927214049990394,
        0.0
      ],
      [
        0.005179200490074242,
        8.673617379884035e-19
      ],
      [
        0.004538295389376496,
        -1.734723475976807e-18
      ],
      [
        0.003987222728797171,
        8.673617379884035e-19
      ],
      [
        0.0035118176672513744,
        0.0
      ],
      [
        0.0031004069952626214,
        -4.336808689942018e-18
      ],
      [
        0.0027433246927039607,
        0.0
      ],
      [
        0.002432530624397079,
        0.0
      ],
      [
        0.0021613085442975595,
        0.0
      ],
      [
        0.001924025504454949,
        -1.6263032587282567e-18
      ],
      [
        0.0017159391163520609,
        -5.421010862427522e-19
      ],
      [
        0.0015330423333415203,
        0.0
      ],
      [
        0.0013719378254580935,
        1.0842021724855044e-19
      ],
      [
        0.0012297358228693545,
        0.0
      ],
      [
        0.0011039706695958888,
        0.0
      ],
      [
        0.0009925323687244264,
        3.2526065174565133e-19
      ],
      [
        0.000893610196819563,
        -1.6263032587282567e-19
      ],
      [
        0.0008056460790978551,
        -8.131516293641283e-19
      ],
      [
        0.0007272958927202122,
        0.0
      ],
      [
        0.0006573972363388233,
        0.0
      ],
      [
        0.0005949424944780449,
        0.0
      ],
      [
        0.0005390562539699218,
        0.0
      ],
      [
        0.0004889763105090238,
        0.0
      ],
      [
        0.0004440376470815308,
        0.0
      ],
      [
        0.00040365888068982564,
        0.0
      ],
      [
        0.0003673307656829631,
        0.0
      ],
      [
        0.000334606415934856,
        0.0
      ],
      [
        0.000305092967825233,
        -2.710505431213761e-20
      ],
      [
        0.00027844445438685137,
        0.0
      ],
      [
        0.00025435570036641455,
        0.0
      ],
      [
        0.0002325570800988003,
        0.0
      ],
      [
        0.00021281000642931248,
        0.0
      ],
      [
        0.00019490304055836408,
        0.0
      ],
      [
        0.00017864853051879025,
        0.0
      ],
      [
        0.00016387970074068994,
        -9.486769009248164e-20
      ],
      [
        0.00015044812738272798,
        0.0
      ],
      [
        0.00013822154427136534,
        -5.421010862427522e-20
      ],
      [
        0.00012708193276079227,
        -2.710505431213761e-20
      ],
      [
        0.00011692385590621532,
        0.0
      ],
      [
        0.00010765300327494316,
        0.0
      ],
      [
        9.918491770179175e-05,
        0.0
      ],
      [
        9.144387948944026e-05,
        -3.3881317890172014e-20
      ],
      [
        8.436192709334231e-05,
        0.0
      ],
      [
        7.787799632348504e-05,
        0.0
      ],
      [
        7.193716263148807e-05,
        0.0
      ],
      [
        6.648997320533696e-05,
        0.0
      ],
      [
        6.149185742681446e-05,
        0.0
      ],
      [
        5.69026058093294e-05,
        0.0
      ],
      [
        5.268590886874472e-05,
        0.0
      ],
      [
        4.8808948522203595e-05,
        0.0
      ],
      [
        4.524203558945755e-05,
        0.0
      ],
      [
        4.195828781244533e-05,
        0.0
      ],
      [
        3.893334353264607e-05,
        1.3552527156068805e-20
      ],
      [
        3.6145106789449476e-05,
        3.3881317890172014e-21
      ],
      [
        3.357352014117537e-05,
        0.0
      ],
      [
        3.1200361975816664e-05,
        0.0
      ],
      [
        2.900906548158989e-05,
        0.0
      ],
      [
        2.6984556796869297e-05,
        6.776263578034403e-21
      ],
      [
        2.5113110162557036e-05,
        0.0
      ],
      [
        2.3382218163895295e-05,
        0.0
      ],
      [
        2.1780475378578913e-05,
        0.0
      ],
      [
        2.0297473948479413e-05,
        0.0
      ],
      [
        1.8923709767328107e-05,
        0.0
      ],
      [
        1.765049812974979e-05,
        0.0
      ],
      [
        1.646989782101692e-05,
        0.0
      ],
      [
        1.537464274434247e-05,
        -1.6940658945086007e-21
      ],
      [
        1.4358080285587794e-05,
        0.0
      ],
      [
        1.3414115705822789e-05,
        0.0
      ],
      [
        1.2537161931834338e-05,
        0.0
      ],
      [
        1.1722094184829685e-05,
        0.0
      ],
      [
        1.096420894942859e-05,
        0.0
      ],
      [
        1.0259186839624772e-05,
        0.0
      ],
      [
        9.603058966619135e-06,
        1.6940658945086007e-21
      ],
      [
        8.992176456087736e-06,
        8.470329472543003e-22
      ],
      [
        8.423182800202815e-06,
        8.470329472543003e-22
      ],
      [
        7.892988763195159e-06,
        0.0
      ],
      [
        7.398749588931498e-06,
        0.0
      ],
      [
        6.937844285340391e-06,
        -2.117582368135751e-21
      ],
      [
        6.507856783948703e-06,
        0.0
      ],
      [
        6.106558793630859e-06,
        0.0
      ],
      [
        5.731894186231024e-06,
        0.0
      ],
      [
        5.381964768253662e-06,
        0.0
      ],
      [
        5.055017307571381e-06,
        0.0
      ],
      [
        4.749431697264167e-06,
        0.0
      ],
      [
        4.463710150471114e-06,
        -8.470329472543003e-22
      ],
      [
        4.196467330655314e-06,
        0.0
      ],
      [
        3.946421331097935e-06,
        8.470329472543003e-22
      ],
      [
        3.712385425869489e-06,
        -8.470329472543003e-22
      ],
      [
        3.4932605220848018e-06,
        0.0
      ],
      [
        3.2880282500272604e-06,
        -1.0587911840678754e-21
      ],
      [
        3.095744633815079e-06,
        0.0
      ],
      [
        2.915534290748937e-06,
        0.0
      ],
      [
        2.7465851123959857e-06,
        0.0
      ],
      [
        2.588143384887416e-06,
        0.0
      ],
      [
        2.439509309887808e-06,
        0.0
      ],
      [
        2.3000328912810633e-06,
        0.0
      ],
      [
        2.169110155851307e-06,
        0.0
      ],
      [
        2.0461796791537294e-06,
        -4.235164736271502e-22
      ],
      [
        1.93071939040404e-06,
        -2.117582368135751e-22
      ],
      [
        1.8222436325932636e-06,
        0.0
      ],
      [
        1.7203004561847737e-06,
        0.0
      ],
      [
        1.6244691266948375e-06,
        0.0
      ],
      [
        1.534357828217799e-06,
        0.0
      ],
      [
        1.4496015465505172e-06,
        0.0
      ],
      [
        1.3698601170146264e-06,
        0.0
      ],
      [
        1.2948164233843476e-06,
        0.0
      ],
      [
        1.2241747355149884e-06,
        0.0
      ],
      [
        1.1576591743454921e-06,
        0.0
      ],
      [
        1.0950122939271154e-06,
        0.0
      ],
      [
        1.0359937710200381e-06,
        0.0
      ],
      [
        9.803791936085034e-07,
        0.0
      ],
      [
        9.279589404208772e-07,
        -1.0587911840678754e-22
      ],
      [
        8.785371442106737e-07,
        0.0
      ],
      [
        8.319307321645143e-07,
        0.0
      ],
      [
        7.87968537358461e-07,
        0.0
      ],
      [
        7.464904756909839e-07,
        0.0
      ],
      [
        7.073467831825051e-07,
        0.0
      ],
      [
        6.703973089531912e-07,
        0.0
      ],
      [
        6.355108595754976e-07,
        0.0
      ],
      [
        6.025645908494557e-07,
        0.0
      ],
      [
        5.714434433699599e-07,
        5.293955920339377e-23
      ],
      [
        5.420396185490606e-07,
        0.0
      ],
      [
        5.142520920247551e-07,
        0.0
      ],
      [
        4.879861616338223e-07,
        0.0
      ],
      [
        4.6315302735111044e-07,
        0.0
      ],
      [
        4.3966940080395673e-07,
        0.0
      ],
      [
        4.174571421592774e-07,
        5.293955920339377e-23
      ],
      [
        3.964429223540283e-07,
        0.0
      ],
      [
        3.7655790879857325e-07,
        0.0
      ],
      [
        3.5773747282821665e-07,
        0.0
      ],
      [
        3.3992091731191854e-07,
        0.0
      ],
      [
        3.230512229499928e-07,
        0.0
      ],
      [
        3.0707481190552803e-07,
        5.293955920339377e-23
      ],
      [
        2.919413275178726e-07,
        0.0
      ],
      [
        2.7760342894191704e-07,
        5.293955920339377e-23
      ],
      [
        2.6401659964461177e-07,
        0.0
      ],
      [
        2.5113896877082537e-07,
        0.0
      ],
      [
        2.389311444649354e-07,
        0.0
      ],
      [
        2.2735605830295307e-07,
        0.0
      ],
      [
        2.1637882005294442e-07,
        1.3234889800848443e-23
      ],
      [
        2.0596658203964016e-07,
        0.0
      ],
      [
        1.9608841244258765e-07,
        0.0
      ],
      [
        1.867151769065953e-07,
        -5.293955920339377e-23
      ],
      [
        1.7781942788874548e-07,
        0.0
      ],
      [
        1.693753012082809e-07,
        0.0
      ],
      [
        1.6135841930446419e-07,
        0.0
      ],
      [
        1.5374580074335222e-07,
        0.0
      ],
      [
        1.4651577554749628e-07,
        0.0
      ],
      [
        1.396479059532167e-07,
        0.0
      ],
      [
        1.3312291222834673e-07,
        0.0
      ],
      [
        1.2692260320949565e-07,
        0.0
      ],
      [
        1.2102981124209016e-07,
        0.0
      ],
      [
        1.154283312288331e-07,
        0.0
      ],
      [
        1.1010286351293484e-07,
        0.0
      ],
      [
        1.0503896034168342e-07,
        0.0
      ],
      [
        1.0022297567366282e-07,
        0.0
      ],
      [
        9.564201810944273e-08,
        0.0
      ],
      [
        9.128390674078639e-08,
        0.0
      ],
      [
        8.713712972760284e-08,
        0.0
      ],
      [
        8.319080542498432e-08,
        0.0
      ],
      [
        7.943464589485434e-08,
        0.0
      ],
      [
        7.585892264804261e-08,
        0.0
      ],
      [
        7.245443447310188e-08,
        0.0
      ],
      [
        6.921247721791653e-08,
        0.0
      ],
      [
        6.612481539919361e-08,
        0.0
      ],
      [
        6.318365552334681e-08,
        0.0
      ],
      [
        6.038162101007733e-08,
        0.0
      ],
      [
        5.771172861722681e-08,
        0.0
      ],
      [
        5.516736627222294e-08,
        0.0
      ],
      [
        5.274227222172288e-08,
        0.0
      ],
      [
        5.043051541689578e-08,
        6.617444900424222e-24
      ],
      [
        4.8226477057229114e-08,
        0.0
      ],
      [
        4.612483322079322e-08,
        0.0
      ],
      [
        4.412053851362728e-08,
        0.0
      ],
      [
        4.2208810675281575e-08,
        -9.926167350636332e-24
      ],
      [
        4.0385116081650004e-08,
        0.0
      ],
      [
        3.864515609003294e-08,
        0.0
      ],
      [
        3.698485417492182e-08,
        0.0
      ],
      [
        3.5400343806308066e-08,
        0.0
      ],
      [
        3.388795702540703e-08,
        -6.617444900424222e-24
      ],
      [
        3.244421367556312e-08,
        0.0
      ],
      [
        3.106581124879738e-08,
        0.0
      ],
      [
        2.9749615310959107e-08,
        0.0
      ],
      [
        2.8492650470785935e-08,
        0.0
      ],
      [
        2.7292091860364958e-08,
        0.0
      ],
      [
        2.614525709652529e-08,
        3.308722450212111e-24
      ],
      [
        2.5049598694600786e-08,
        0.0
      ],
      [
        2.4002696907783536e-08,
        0.0
      ],
      [
        2.3002252966953457e-08,
        0.0
      ],
      [
        2.204608269742342e-08,
        0.0
      ],
      [
        2.1132110490501072e-08,
        0.0
      ],
      [
        2.0258363609121375e-08,
        3.308722450212111e-24
      ],
      [
        1.9422966808083494e-08,
        0.0
      ]
    ],
    "zero_rung": [
      [
        4.841521386656663e-11,
        6.462348535570529e-27
      ],
      [
        4.979483447003534e-11,
        -3.877409121342317e-26
      ],
      [
        5.121605477973219e-11,
        0.0
      ],
      [
        5.268019918615216e-11,
        9.693522803355793e-27
      ],
      [
        5.418863650868689e-11,
        -1.2924697071141057e-26
      ],
      [
        5.574278156324876e-11,
        -1.6155871338926322e-26
      ],
      [
        5.734409678797345e-11,
        2.5849394142282115e-26
      ],
      [
        5.899409392925584e-11,
        -6.462348535570529e-27
      ],
      [
        6.069433579046799e-11,
        0.0
      ],
      [
        6.244643804580254e-11,
        -6.462348535570529e-27
      ],
      [
        6.42520711217829e-11,
        0.0
      ],
      [
        6.611296214908838e-11,
        1.9387045606711586e-26
      ],
      [
        6.803089698744918e-11,
        -3.2311742677852644e-26
      ],
      [
        7.000772232647943e-11,
        0.0
      ],
      [
        7.20453478654343e-11,
        -1.2924697071141057e-26
      ],
      [
        7.414574857500088e-11,
        -6.462348535570529e-27
      ],
      [
        7.631096704435812e-11,
        0.0
      ],
      [
        7.854311591688146e-11,
        1.9387045606711586e-26
      ],
      [
        8.084438041799742e-11,
        2.5849394142282115e-26
      ],
      [
        8.321702097884817e-11,
        0.0
      ],
      [
        8.566337595957173e-11,
        2.5849394142282115e-26
      ],
      [
        8.818586447616833e-11,
        3.2311742677852644e-26
      ],
      [
        9.078698933508062e-11,
        -6.462348535570529e-27
      ],
      [
        9.34693400797955e-11,
        0.0
      ],
      [
        9.623559615394967e-11,
        3.877409121342317e-26
      ],
      [
        9.908853018561701e-11,
        2.5849394142282115e-26
      ],
      [
        1.0203101139764069e-10,
        0.0
      ],
      [
        1.0506600914909023e-10,
        -2.5849394142282115e-26
      ],
      [
        1.0819659661312626e-10,
        -2.5849394142282115e-26
      ],
      [
        1.1142595459678801e-10,
        -3.877409121342317e-26
      ],
      [
        1.1475737550845002e-10,
        3.877409121342317e-26
      ],
      [
        1.1819426747893054e-10,
        0.0
      ],
      [
        1.2174015864250162e-10,
        5.169878828456423e-26
      ],
      [
        1.2539870158430122e-10,
        0.0
      ],
      [
        1.291736779609448e-10,
        7.754818242684634e-26
      ],
      [
        1.3306900330139955e-10,
        -6.462348535570529e-26
      ],
      [
        1.370887319955112e-10,
        -1.2924697071141057e-26
      ],
      [
        1.4123706247786864e-10,
        -2.5849394142282115e-26
      ],
      [
        1.455183426150452e-10,
        -1.2924697071141057e-26
      ],
      [
        1.4993707530457286e-10,
        -2.5849394142282115e-26
      ],
      [
        1.5449792429439461e-10,
        1.2924697071141057e-26
      ],
      [
        1.5920572023189768e-10,
        1.2924697071141057e-26
      ],
      [
        1.640654669520358e-10,
        1.2924697071141057e-26
      ],
      [
        1.690823480144544e-10,
        -6.462348535570529e-26
      ],
      [
        1.7426173349996666e-10,
        2.5849394142282115e-26
      ],
      [
        1.7960918707718067e-10,
        -5.169878828456423e-26
      ],
      [
        1.85130473350548e-10,
        6.462348535570529e-26
      ],
      [
        1.9083156550158867e-10,
        -9.04728794979874e-26
      ],
      [
        1.9671865323558113e-10,
        -1.2924697071141057e-26
      ],
      [
        2.0279815104651827e-10,
        -2.5849394142282115e-26
      ],
      [
        2.090767068137289e-10,
        3.877409121342317e-26
      ],
      [
        2.1556121074411557e-10,
        7.754818242684634e-26
      ],
      [
        2.2225880467460164e-10,
        -7.754818242684634e-26
      ],
      [
        2.2917689175002392e-10,
        3.877409121342317e-26
      ],
      [
        2.363231464923664e-10,
        -7.754818242684634e-26
      ],
      [
        2.437055252779604e-10,
        0.0
      ],
      [
        2.513322772399911e-10,
        -5.169878828456423e-26
      ],
      [
        2.5921195561443824e-10,
        0.0
      ],
      [
        2.6735342954839763e-10,
        5.169878828456423e-26
      ],
      [
        2.757658963905514e-10,
        0.0
      ],
      [
        2.84458894484465e-10,
        -1.0339757656912846e-25
      ],
      [
        2.934423164863114e-10,
        -5.169878828456423e-26
      ],
      [
        3.0272642322958595e-10,
        -1.0339757656912846e-25
      ],
      [
        3.123218581604233e-10,
        5.169878828456423e-26
      ],
      [
        3.2223966236814334e-10,
        1.550963648536927e-25
      ],
      [
        3.3249129023683516e-10,
        1.0339757656912846e-25
      ],
      [
        3.4308862574488987e-10,
        0.0
      ],
      [
        3.5404399944069126e-10,
        -1.0339757656912846e-25
      ],
      [
        3.653702061238885e-10,
        5.169878828456423e-26
      ],
      [
        3.770805232630653e-10,
        5.169878828456423e-26
      ],
      [
        3.891887301820205e-10,
        7.754818242684634e-26
      ],
      [
        4.0170912804835177e-10,
        -1.550963648536927e-25
      ],
      [
        4.1465656069956414e-10,
        -5.169878828456423e-26
      ],
      [
        4.280464363435833e-10,
        1.2924697071141057e-25
      ],
      [
        4.4189475017223015e-10,
        0.0
      ],
      [
        4.5621810792801044e-10,
        0.0
      ],
      [
        4.710337504664195e-10,
        1.0339757656912846e-25
      ],
      [
        4.863595793579632e-10,
        1.0339757656912846e-25
      ],
      [
        5.022141835761278e-10,
        -1.0339757656912846e-25
      ],
      [
        5.186168673196632e-10,
        0.0
      ],
      [
        5.35587679019887e-10,
        0.0
      ],
      [
        5.531474415859984e-10,
        -1.0339757656912846e-25
      ],
      [
        5.713177839439144e-10,
        2.0679515313825692e-25
      ],
      [
        5.901211739268116e-10,
        -1.0339757656912846e-25
      ],
      [
        6.095809525781857e-10,
        0.0
      ],
      [
        6.297213699312117e-10,
        1.550963648536927e-25
      ],
      [
        6.50567622331169e-10,
        -1.550963648536927e-25
      ],
      [
        6.72145891370858e-10,
        1.550963648536927e-25
      ],
      [
        6.944833845122816e-10,
        -2.5849394142282115e-25
      ],
      [
        7.176083774713471e-10,
        -1.550963648536927e-25
      ],
      [
        7.415502584460029e-10,
        -1.0339757656912846e-25
      ],
      [
        7.663395742720746e-10,
        5.169878828456423e-26
      ],
      [
        7.920080785951733e-10,
        -5.169878828456423e-26
      ],
      [
        8.185887821511408e-10,
        -4.1359030627651384e-25
      ],
      [
        8.461160052521606e-10,
        1.0339757656912846e-25
      ],
      [
        8.746254325801556e-10,
        1.0339757656912846e-25
      ],
      [
        9.041541703941942e-10,
        2.0679515313825692e-25
      ],
      [
        9.347408062636309e-10,
        6.203854594147708e-25
      ],
      [
        9.664254714442969e-10,
        1.0339757656912846e-25
      ],
      [
        9.992499060206256e-10,
        -1.0339757656912846e-25
      ],
      [
        1.0332575269427836e-09,
        -1.0339757656912846e-25
      ],
      [
        1.068493499093972e-09,
        2.0679515313825692e-25
      ],
      [
        1.1050048095298937e-09,
        1.0339757656912846e-25
      ],
      [
        1.142840345039255e-09,
        -3.101927297073854e-25
      ],
      [
        1.1820509731815284e-09,
        0.0
      ],
      [
        1.2226896269659758e-09,
        -1.0339757656912846e-25
      ],
      [
        1.2648113933439346e-09,
        2.0679515313825692e-25
      ],
      [
        1.3084736056950405e-09,
        -1.0339757656912846e-25
      ],
      [
        1.3537359404969695e-09,
        0.0
      ],
      [
        1.4006605183777241e-09,
        -3.101927297073854e-25
      ],
      [
        1.4493120097595008e-09,
        5.169878828456423e-25
      ],
      [
        1.499757745313603e-09,
        0.0
      ],
      [
        1.5520678314568396e-09,
        -1.0339757656912846e-25
      ],
      [
        1.606315271131598e-09,
        -1.0339757656912846e-25
      ],
      [
        1.6625760901237855e-09,
        2.0679515313825692e-25
      ],
      [
        1.7209294691858742e-09,
        -6.203854594147708e-25
      ],
      [
        1.7814578822457336e-09,
        0.0
      ],
      [
        1.844247240996208e-09,
        2.0679515313825692e-25
      ],
      [
        1.9093870461754283e-09,
        1.2407709188295415e-24
      ],
      [
        1.976970545863696e-09,
        0.0
      ],
      [
        2.0470949011393843e-09,
        0.0
      ],
      [
        2.1198613594539198e-09,
        -6.203854594147708e-25
      ],
      [
        2.1953754361044854e-09,
        0.0
      ],
      [
        2.2737471042024e-09,
        1.0339757656912846e-24
      ],
      [
        2.355090993555901e-09,
        0.0
      ],
      [
        2.43952659890771e-09,
        1.4475660719677984e-24
      ],
      [
        2.5271784979904415e-09,
        2.0679515313825692e-25
      ],
      [
        2.618176579887341e-09,
        4.1359030627651384e-25
      ],
      [
        2.712656284210906e-09,
        -6.203854594147708e-25
      ],
      [
        2.8107588516390745e-09,
        6.203854594147708e-25
      ],
      [
        2.9126315863768426e-09,
        -1.0339757656912846e-24
      ],
      [
        3.018428131140888e-09,
        -8.271806125530277e-25
      ],
      [
        3.1283087552964936e-09,
        -6.203854594147708e-25
      ],
      [
        3.2424406568092557e-09,
        -4.1359030627651384e-25
      ],
      [
        3.360998278708987e-09,
        2.68833699079734e-24
      ],
      [
        3.4841636408004463e-09,
        1.2407709188295415e-24
      ],
      [
        3.6121266873946122e-09,
        2.0679515313825692e-25
      ],
      [
        3.7450856518753986e-09,
        0.0
      ],
      [
        3.883247438960361e-09,
        -4.1359030627651384e-25
      ],
      [
        4.026828025560149e-09,
        -1.2407709188295415e-24
      ],
      [
        4.176052881189775e-09,
        -4.1359030627651384e-25
      ],
      [
        4.331157408936613e-09,
        0.0
      ],
      [
        4.492387408043876e-09,
        4.1359030627651384e-25
      ],
      [
        4.659999559226153e-09,
        0.0
      ],
      [
        4.834261933893964e-09,
        8.271806125530277e-25
      ],
      [
        5.015454528528502e-09,
        0.0
      ],
      [
        5.2038698255155495e-09,
        0.0
      ],
      [
        5.399813381819291e-09,
        8.271806125530277e-25
      ],
      [
        5.603604446952558e-09,
        0.0
      ],
      [
        5.815576611779839e-09,
        4.1359030627651384e-25
      ],
      [
        6.036078489775256e-09,
        -2.895132143935597e-24
      ],
      [
        6.265474432446096e-09,
        1.2407709188295415e-24
      ],
      [
        6.504145280728599e-09,
        1.2407709188295415e-24
      ],
      [
        6.752489154262683e-09,
        -1.2407709188295415e-24
      ],
      [
        7.010922280558646e-09,
        1.6543612251060553e-24
      ],
      [
        7.279879866182132e-09,
        0.0
      ],
      [
        7.559817012202007e-09,
        -2.481541837659083e-24
      ],
      [
        7.8512096762728e-09,
        -1.6543612251060553e-24
      ],
      [
        8.154555683857162e-09,
        4.1359030627651384e-24
      ],
      [
        8.470375791234845e-09,
        4.963083675318166e-24
      ],
      [
        8.799214803095823e-09,
        -4.1359030627651384e-24
      ],
      [
        9.141642747673437e-09,
        -2.481541837659083e-24
      ],
      [
        9.49825611254255e-09,
        -4.1359030627651384e-24
      ],
      [
        9.869679144386634e-09,
        2.481541837659083e-24
      ],
      [
        1.0256565216226588e-08,
        0.0
      ],
      [
        1.0659598265805264e-08,
        -3.308722450212111e-24
      ],
      [
        1.107949430903586e-08,
        -8.271806125530277e-25
      ],
      [
        1.1517003032646381e-08,
        -8.271806125530277e-25
      ],
      [
        1.1972909470393856e-08,
        4.1359030627651384e-24
      ],
      [
        1.2448035767475796e-08,
        -8.271806125530277e-25
      ],
      [
        1.2943243038036738e-08,
        8.271806125530277e-24
      ],
      [
        1.345943332095339e-08,
        -8.271806125530277e-24
      ],
      [
        1.3997551639388164e-08,
        -1.6543612251060553e-24
      ],
      [
        1.455858816992132e-08,
        0.0
      ],
      [
        1.5143580527417335e-08,
        -6.617444900424222e-24
      ],
      [
        1.5753616172144647e-08,
        3.308722450212111e-24
      ],
      [
        1.6389834946054573e-08,
        0.0
      ],
      [
        1.7053431745537597e-08,
        1.6543612251060553e-24
      ],
      [
        1.7745659338411228e-08,
        8.271806125530277e-24
      ],
      [
        1.846783133335963e-08,
        8.271806125530277e-24
      ],
      [
        1.9221325310537934e-08,
        -8.271806125530277e-24
      ],
      [
        2.0007586122580414e-08,
        3.308722450212111e-24
      ],
      [
        2.0828129375808763e-08,
        1.6543612251060553e-24
      ],
      [
        2.168454510203357e-08,
        0.0
      ],
      [
        2.2578501631971278e-08,
        0.0
      ],
      [
        2.351174968197314e-08,
        1.6543612251060553e-24
      ],
      [
        2.4486126666479006e-08,
        0.0
      ],
      [
        2.550356124936827e-08,
        -8.271806125530277e-24
      ],
      [
        2.6566078148197096e-08,
        -4.963083675318166e-24
      ],
      [
        2.767580320616703e-08,
        3.308722450212111e-24
      ],
      [
        2.8834968747597737e-08,
        0.0
      ],
      [
        3.0045919233654476e-08,
        -6.617444900424222e-24
      ],
      [
        3.131111723612262e-08,
        0.0
      ],
      [
        3.2633149748139915e-08,
        1.6543612251060553e-23
      ],
      [
        3.401473485198042e-08,
        -1.3234889800848443e-23
      ],
      [
        3.54587287652504e-08,
        -9.926167350636332e-24
      ],
      [
        3.6968133288205716e-08,
        -6.617444900424222e-24
      ],
      [
        3.8546103676340935e-08,
        -6.617444900424222e-24
      ],
      [
        4.019595696393157e-08,
        6.617444900424222e-24
      ],
      [
        4.192118076585418e-08,
        2.3161057151484775e-23
      ],
      [
        4.37254425867554e-08,
        0.0
      ],
      [
        4.5612599668506553e-08,
        3.308722450212111e-24
      ],
      [
        4.758670940887488e-08,
        -2.3161057151484775e-23
      ],
      [
        4.965204038647219e-08,
        -3.308722450212111e-24
      ],
      [
        5.181308402931164e-08,
        -1.9852334701272664e-23
      ],
      [
        5.407456696673812e-08,
        -1.6543612251060553e-23
      ],
      [
        5.644146410708843e-08,
        1.9852334701272664e-23
      ],
      [
        5.891901248621502e-08,
        0.0
      ],
      [
        6.151272593497781e-08,
        -1.3234889800848443e-23
      ],
      [
        6.42284106169718e-08,
        2.6469779601696886e-23
      ],
      [
        6.707218149116381e-08,
        1.3234889800848443e-23
      ],
      [
        7.005047975773361e-08,
        2.6469779601696886e-23
      ],
      [
        7.317009134930548e-08,
        6.617444900424222e-24
      ],
      [
        7.643816653391219e-08,
        1.9852334701272664e-23
      ],
      [
        7.98622407004934e-08,
        -3.970466940254533e-23
      ],
      [
        8.345025640248586e-08,
        -3.3087224502121107e-23
      ],
      [
        8.721058674019014e-08,
        1.3234889800848443e-23
      ],
      [
        9.115206016805057e-08,
        -2.6469779601696886e-23
      ],
      [
        9.528398681886849e-08,
        0.0
      ],
      [
        9.961618644324552e-08,
        -3.970466940254533e-23
      ],
      [
        1.0415901806930038e-07,
        -1.3234889800848443e-23
      ],
      [
        1.0892341149492462e-07,
        -1.9852334701272664e-23
      ],
      [
        1.1392090073261621e-07,
        0.0
      ],
      [
        1.1916365953522691e-07,
        0.0
      ],
      [
        1.2466453913992085e-07,
        1.3234889800848443e-23
      ],
      [
        1.3043710837720446e-07,
        2.6469779601696886e-23
      ],
      [
        1.3649569630220742e-07,
        1.3234889800848443e-23
      ],
      [
        1.4285543751644405e-07,
        -1.3234889800848443e-23
      ],
      [
        1.495323203601792e-07,
        1.3234889800848443e-23
      ],
      [
        1.5654323816828275e-07,
        2.6469779601696886e-23
      ],
      [
        1.6390604379621482e-07,
        0.0
      ],
      [
        1.7163960763751577e-07,
        5.293955920339377e-23
      ],
      [
        1.7976387937009432e-07,
        1.3234889800848443e-23
      ],
      [
        1.8829995368567328e-07,
        -6.617444900424221e-23
      ],
      [
        1.9727014027514992e-07,
        0.0
      ],
      [
        2.0669803836244465e-07,
        -2.6469779601696886e-23
      ],
      [
        2.1660861610070373e-07,
        -3.970466940254533e-23
      ],
      [
        2.2702829516772525e-07,
        2.6469779601696886e-23
      ],
      [
        2.379850409221911e-07,
        -5.293955920339377e-23
      ],
      [
        2.4950845850900267e-07,
        -5.293955920339377e-23
      ],
      [
        2.6162989533071415e-07,
        0.0
      ],
      [
        2.7438255033315604e-07,
        1.5881867761018131e-22
      ],
      [
        2.87801590586714e-07,
        0.0
      ],
      [
        3.0192427568088827e-07,
        2.6469779601696886e-23
      ],
      [
        3.167900904887336e-07,
        -2.6469779601696886e-23
      ],
      [
        3.3244088689982053e-07,
        0.0
      ],
      [
        3.48921035165877e-07,
        -5.293955920339377e-23
      ],
      [
        3.6627758555235336e-07,
        -2.6469779601696886e-23
      ],
      [
        3.845604410422399e-07,
        -1.0587911840678754e-22
      ],
      [
        4.038225418959123e-07,
        1.5881867761018131e-22
      ],
      [
        4.241200629328047e-07,
        2.6469779601696886e-23
      ],
      [
        4.4551262446793945e-07,
        5.293955920339377e-23
      ],
      [
        4.680635179090216e-07,
        7.940933880509066e-23
      ],
      [
        4.918399470985178e-07,
        -2.6469779601696886e-22
      ],
      [
        5.169132865703975e-07,
        2.6469779601696886e-22
      ],
      [
        5.433593579836117e-07,
        -5.293955920339377e-23
      ],
      [
        5.712587260944244e-07,
        -5.293955920339377e-23
      ],
      [
        6.006970157383516e-07,
        1.0587911840678754e-22
      ],
      [
        6.317652514101015e-07,
        -5.293955920339377e-23
      ],
      [
        6.645602211577091e-07,
        -1.0587911840678754e-22
      ],
      [
        6.991848666456936e-07,
        -5.293955920339377e-23
      ],
      [
        7.357487013925986e-07,
        -1.0587911840678754e-22
      ],
      [
        7.743682593518198e-07,
        3.1763735522036263e-22
      ],
      [
        8.151675761823634e-07,
        3.705769144237564e-22
      ],
      [
        8.582787057493653e-07,
        0.0
      ],
      [
        9.038422746041653e-07,
        3.1763735522036263e-22
      ],
      [
        9.520080774225883e-07,
        -2.6469779601696886e-22
      ],
      [
        1.0029357166285416e-06,
        -2.117582368135751e-22
      ],
      [
        1.0567952897011387e-06,
        1.0587911840678754e-22
      ],
      [
        1.1137681279585833e-06,
        -1.0587911840678754e-22
      ],
      [
        1.1740475909335522e-06,
        2.117582368135751e-22
      ],
      [
        1.2378399208054125e-06,
        -2.117582368135751e-22
      ],
      [
        1.3053651617370419e-06,
        -3.1763735522036263e-22
      ],
      [
        1.3768581493810463e-06,
        -5.293955920339377e-22
      ],
      [
        1.45256957627588e-06,
        4.235164736271502e-22
      ],
      [
        1.5327671393495058e-06,
        -2.117582368135751e-22
      ],
      [
        1.6177367762919157e-06,
        1.0587911840678754e-22
      ],
      [
        1.7077839981519062e-06,
        -1.0587911840678754e-22
      ],
      [
        1.8032353261630765e-06,
        6.352747104407253e-22
      ],
      [
        1.9044398415150548e-06,
        -4.235164736271502e-22
      ],
      [
        2.0117708575642692e-06,
        -6.352747104407253e-22
      ],
      [
        2.1256277248303153e-06,
        1.2705494208814505e-21
      ],
      [
        2.2464377800587583e-06,
        -6.352747104407253e-22
      ],
      [
        2.3746584516540497e-06,
        0.0
      ],
      [
        2.510779534909734e-06,
        2.117582368135751e-22
      ],
      [
        2.655325651695358e-06,
        2.117582368135751e-22
      ],
      [
        2.80885891061226e-06,
        4.235164736271502e-22
      ],
      [
        2.971981785117052e-06,
        -4.235164736271502e-22
      ],
      [
        3.1453402287448435e-06,
        -4.235164736271502e-22
      ],
      [
        3.3296270483615265e-06,
        -6.352747104407253e-22
      ],
      [
        3.525585558350237e-06,
        8.470329472543003e-22
      ],
      [
        3.73401354081447e-06,
        8.470329472543003e-22
      ],
      [
        3.955767539276719e-06,
        0.0
      ],
      [
        4.1917675159944085e-06,
        -2.117582368135751e-21
      ],
      [
        4.443001905928512e-06,
        0.0
      ],
      [
        4.71053310361586e-06,
        -1.2705494208814505e-21
      ],
      [
        4.995503422746232e-06,
        4.658681209898652e-21
      ],
      [
        5.29914157216817e-06,
        -2.541098841762901e-21
      ],
      [
        5.62276969638272e-06,
        -1.2705494208814505e-21
      ],
      [
        5.967811033382028e-06,
        3.3881317890172014e-21
      ],
      [
        6.335798247997682e-06,
        4.235164736271502e-21
      ],
      [
        6.728382504805204e-06,
        8.470329472543003e-22
      ],
      [
        7.147343351147831e-06,
        -1.2705494208814505e-21
      ],
      [
        7.594599488071578e-06,
        0.0
      ],
      [
        8.072220514985392e-06,
        0.0
      ],
      [
        8.58243974276992e-06,
        0.0
      ],
      [
        9.127668179959353e-06,
        -2.541098841762901e-21
      ],
      [
        9.710509807633988e-06,
        4.235164736271502e-21
      ],
      [
        1.0333778270915535e-05,
        4.235164736271502e-21
      ],
      [
        1.100051512861016e-05,
        0.0
      ],
      [
        1.1714009817757884e-05,
        0.0
      ],
      [
        1.2477821506820628e-05,
        8.470329472543003e-22
      ],
      [
        1.3295803030188218e-05,
        6.776263578034403e-21
      ],
      [
        1.4172127117849908e-05,
        0.0
      ],
      [
        1.5111315157749959e-05,
        4.235164736271502e-21
      ],
      [
        1.6118268754829227e-05,
        -1.6940658945086007e-21
      ],
      [
        1.719830438042554e-05,
        1.6940658945086007e-21
      ],
      [
        1.8357191438953097e-05,
        3.3881317890172014e-21
      ],
      [
        1.960119411609307e-05,
        -1.6940658945086007e-21
      ],
      [
        2.0937117414616624e-05,
        -8.470329472543003e-21
      ],
      [
        2.2372357831048458e-05,
        8.470329472543003e-21
      ],
      [
        2.391495917934372e-05,
        1.6940658945086007e-21
      ],
      [
        2.557367412739718e-05,
        -1.3552527156068805e-20
      ],
      [
        2.735803207941776e-05,
        -1.6940658945086007e-21
      ],
      [
        2.927841411305056e-05,
        -6.776263578034403e-21
      ],
      [
        3.13461357657635e-05,
        0.0
      ],
      [
        3.357353856184069e-05,
        -6.776263578034403e-21
      ],
      [
        3.597409128088578e-05,
        -3.3881317890172014e-21
      ],
      [
        3.856250209285358e-05,
        1.6940658945086007e-20
      ],
      [
        4.1354842825383084e-05,
        -6.776263578034403e-21
      ],
      [
        4.4368686789008096e-05,
        -6.776263578034403e-21
      ],
      [
        4.762326176744011e-05,
        -1.3552527156068805e-20
      ],
      [
        5.113961998680724e-05,
        -1.6940658945086007e-20
      ],
      [
        5.494082711316885e-05,
        6.776263578034403e-21
      ],
      [
        5.905217259620344e-05,
        -2.0328790734103208e-20
      ],
      [
        6.350140398366741e-05,
        3.3881317890172014e-20
      ],
      [
        6.831898818193533e-05,
        -2.710505431213761e-20
      ],
      [
        7.353840303948564e-05,
        0.0
      ],
      [
        7.919646309055129e-05,
        -2.710505431213761e-20
      ],
      [
        8.533368382467751e-05,
        -6.776263578034403e-21
      ],
      [
        9.199468945548916e-05,
        -1.3552527156068805e-20
      ],
      [
        9.922866986148177e-05,
        -2.0328790734103208e-20
      ],
      [
        0.00010708989317807882,
        0.0
      ],
      [
        0.00011563828145140405,
        5.421010862427522e-20
      ],
      [
        0.000124940057841057,
        6.776263578034403e-20
      ],
      [
        0.00013506847510644476,
        -1.3552527156068805e-20
      ],
      [
        0.00014610463655820717,
        6.776263578034403e-20
      ],
      [
        0.0001581384223377437,
        -1.3552527156068805e-20
      ],
      [
        0.00017126953584509458,
        -1.3552527156068805e-20
      ],
      [
        0.00018560868741779568,
        1.3552527156068805e-20
      ],
      [
        0.00020127893502939494,
        9.486769009248164e-20
      ],
      [
        0.00021841720489661733,
        1.0842021724855044e-19
      ],
      [
        0.00023717601854280563,
        -1.6263032587282567e-19
      ],
      [
        0.0002577254571636946,
        -1.0842021724855044e-19
      ],
      [
        0.0002802553992017813,
        2.710505431213761e-20
      ],
      [
        0.0003049780730049588,
        -5.421010862427522e-20
      ],
      [
        0.0003321309735020323,
        2.710505431213761e-20
      ],
      [
        0.00036198020018900256,
        -2.710505431213761e-20
      ],
      [
        0.00039482428364887256,
        -5.421010862427522e-20
      ],
      [
        0.00043099857964613137,
        1.0842021724855044e-19
      ],
      [
        0.00047088032393846987,
        1.6263032587282567e-19
      ],
      [
        0.0005148944578159151,
        0.0
      ],
      [
        0.0005635203546062728,
        -2.168404344971009e-19
      ],
      [
        0.0006172996017100823,
        2.168404344971009e-19
      ],
      [
        0.0006768450220586471,
        2.710505431213761e-19
      ],
      [
        0.0007428511543559363,
        -1.0842021724855044e-19
      ],
      [
        0.0008161064544815833,
        0.0
      ],
      [
        0.0008975075327635543,
        4.336808689942018e-19
      ],
      [
        0.0009880758056965016,
        0.0
      ],
      [
        0.0010889770188846671,
        -2.168404344971009e-19
      ],
      [
        0.0012015441940734684,
        1.0842021724855044e-19
      ],
      [
        0.0013273046716099969,
        5.421010862427522e-19
      ],
      [
        0.0014680120662991874,
        -1.1926223897340549e-18
      ],
      [
        0.0016256841367845727,
        -6.505213034913027e-19
      ],
      [
        0.001802647795801053,
        -6.505213034913027e-19
      ],
      [
        0.00200159277324556,
        1.3010426069826053e-18
      ],
      [
        0.0022256358020317814,
        0.0
      ],
      [
        0.0024783976491175542,
        8.673617379884035e-19
      ],
      [
        0.002764095888515777,
        -4.336808689942018e-19
      ],
      [
        0.003087657046020648,
        -1.0842021724855044e-18
      ],
      [
        0.0034548526853653934,
        1.0842021724855044e-18
      ],
      [
        0.0038724652175812736,
        -6.505213034913027e-19
      ],
      [
        0.0043484907870414225,
        -1.734723475976807e-18
      ],
      [
        0.0048923886378360315,
        3.0357660829594124e-18
      ],
      [
        0.005515389055005126,
        0.0
      ],
      [
        0.00623087553000684,
        2.6020852139652106e-18
      ],
      [
        0.007054861528182746,
        8.673617379884035e-19
      ],
      [
        0.008006588570574081,
        -3.469446951953614e-18
      ],
      [
        0.009109280893127434,
        3.469446951953614e-18
      ],
      [
        0.010391103580394884,
        0.0
      ],
      [
        0.011886387033083309,
        4.336808689942018e-18
      ],
      [
        0.013637202723335174,
        2.6020852139652106e-18
      ],
      [
        0.015695406059772612,
        -3.469446951953614e-18
      ],
      [
        0.01812530573479469,
        -1.734723475976807e-18
      ],
      [
        0.021007181008209842,
        1.734723475976807e-18
      ],
      [
        0.024441957848565916,
        6.938893903907228e-18
      ],
      [
        0.028557485274795243,
        -5.204170427930421e-18
      ],
      [
        0.03351704567009535,
        -1.0408340855860843e-17
      ],
      [
        0.03953102037183939,
        -1.3877787807814457e-17
      ],
      [
        0.04687306718468985,
        1.0408340855860843e-17
      ],
      [
        0.05590283467683492,
        6.938893903907228e-17
      ],
      [
        0.06709827822080193,
        -1.3877787807814457e-17
      ],
      [
        0.08110228461121008,
        6.938893903907228e-18
      ],
      [
        0.0987909394692329,
        5.551115123125783e-17
      ],
      [
        0.12137502841089823,
        -6.245004513516506e-17
      ],
      [
        0.15055332616536643,
        -1.3877787807814457e-17
      ],
      [
        0.18874766387653047,
        1.3877787807814457e-17
      ],
      [
        0.2394684094100566,
        -6.106226635438361e-16
      ],
      [
        0.30788844290865447,
        -4.996003610813204e-16
      ],
      [
        0.40174610426185275,
        -2.220446049250313e-16
      ],
      [
        0.532742257484397,
        4.440892098500626e-16
      ],
      [
        0.7185756155280921,
        -1.1102230246251565e-16
      ],
      [
        0.9853952025011632,
        1.6653345369377348e-16
      ],
      [
        1.368803149613298,
        -4.440892098500626e-16
      ],
      [
        1.9062255916936994,
        -1.887379141862766e-15
      ],
      [
        2.6024190860897702,
        0.0
      ],
      [
        3.351621733244805,
        -2.6645352591003757e-15
      ],
      [
        3.89005767350279,
        6.661338147750939e-16
      ],
      [
        3.9724695112651114,
        -4.440892098500626e-16
      ],
      [
        3.638618285368605,
        8.881784197001252e-16
      ],
      [
        3.1268112069921585,
        1.9984014443252818e-15
      ],
      [
        2.62439562827646,
        3.774758283725532e-15
      ],
      [
        2.2042811206051636,
        1.3322676295501878e-15
      ],
      [
        1.8742028615965245,
        -1.5543122344752192e-15
      ],
      [
        1.620073973648243,
        1.7763568394002505e-15
      ],
      [
        1.4248103629413644,
        1.3322676295501878e-15
      ],
      [
        1.2739731024317864,
        1.1102230246251565e-15
      ],
      [
        1.1565871853522245,
        -4.440892098500626e-16
      ],
      [
        1.0646110602519132,
        2.220446049250313e-16
      ],
      [
        0.9922100921162866,
        8.326672684688674e-16
      ],
      [
        0.935143362695173,
        1.1102230246251565e-15
      ],
      [
        0.8903078774495656,
        8.881784197001252e-16
      ],
      [
        0.8554148897548917,
        5.551115123125783e-17
      ],
      [
        0.8287635356488494,
        -4.440892098500626e-16
      ],
      [
        0.809082813568006,
        0.0
      ],
      [
        0.7954207836896222,
        -1.1102230246251565e-16
      ],
      [
        0.7870663215549978,
        -2.220446049250313e-16
      ],
      [
        0.7834934307807515,
        -5.551115123125783e-17
      ],
      [
        0.7843213309408907,
        0.0
      ],
      [
        0.7892857019460415,
        2.220446049250313e-16
      ],
      [
        0.798217917795486,
        -1.6653345369377348e-16
      ],
      [
        0.811030076419865,
        2.7755575615628914e-16
      ],
      [
        0.8277042876983891,
        4.440892098500626e-16
      ],
      [
        0.8482851236091008,
        -5.551115123125783e-16
      ],
      [
        0.8728744312603246,
        1.1102230246251565e-16
      ],
      [
        0.9016279054045663,
        4.440892098500626e-16
      ],
      [
        0.9347529400047268,
        -3.885780586188048e-16
      ],
      [
        0.9725073457364778,
        -4.440892098500626e-16
      ],
      [
        1.0151985417533518,
        1.1102230246251565e-16
      ],
      [
        1.0631828101279808,
        6.661338147750939e-16
      ],
      [
        1.11686414085406,
        -3.3306690738754696e-16
      ],
      [
        1.1766920923157163,
        -2.220446049250313e-16
      ],
      [
        1.243157943586008,
        -1.1102230246251565e-16
      ],
      [
        1.316788218193426,
        -2.220446049250313e-16
      ],
      [
        1.3981344148105577,
        -1.1102230246251565e-16
      ],
      [
        1.4877574972148206,
        4.440892098500626e-16
      ],
      [
        1.5862053971601093,
        7.771561172376096e-16
      ],
      [
        1.693981517616233,
        -1.1102230246251565e-16
      ],
      [
        1.8115020764350112,
        4.440892098500626e-16
      ],
      [
        1.9390402413994445,
        -6.661338147750939e-16
      ],
      [
        2.0766555820141743,
        6.661338147750939e-16
      ],
      [
        2.224108671937599,
        3.774758283725532e-15
      ],
      [
        2.380763024057313,
        -4.440892098500626e-16
      ],
      [
        2.545480181858144,
        -6.661338147750939e-16
      ],
      [
        2.71651876120682,
        2.220446049250313e-16
      ],
      [
        2.891454099007719,
        -2.220446049250313e-16
      ],
      [
        3.0671407231664034,
        0.0
      ],
      [
        3.2397429906897792,
        2.220446049250313e-15
      ],
      [
        3.404857121810005,
        -1.3322676295501878e-15
      ],
      [
        3.557737841544396,
        4.440892098500626e-16
      ],
      [
        3.6936240385980224,
        2.220446049250313e-16
      ],
      [
        3.808132867932046,
        4.440892098500626e-16
      ],
      [
        3.897667342737005,
        1.1102230246251565e-15
      ],
      [
        3.9597680400744544,
        2.220446049250313e-16
      ],
      [
        3.9933429553383704,
        0.0
      ],
      [
        3.998732532912459,
        -8.881784197001252e-16
      ],
      [
        3.9776029921505556,
        -6.661338147750939e-16
      ],
      [
        3.9326979910642708,
        0.0
      ],
      [
        3.8675042423007007,
        1.3322676295501878e-15
      ],
      [
        3.7858944187120773,
        -4.440892098500626e-16
      ],
      [
        3.6918017169873867,
        6.661338147750939e-16
      ],
      [
        3.5889614345299767,
        6.661338147750939e-16
      ],
      [
        3.4807338604920695,
        1.1102230246251565e-15
      ],
      [
        3.37000565035172,
        4.440892098500626e-16
      ],
      [
        3.2591562643395804,
        6.661338147750939e-16
      ],
      [
        3.1500717963775644,
        1.1102230246251565e-15
      ],
      [
        3.044188873589041,
        0.0
      ],
      [
        2.94255421713702,
        6.661338147750939e-16
      ],
      [
        2.845889256782796,
        -4.440892098500626e-16
      ],
      [
        2.75465282846548,
        4.440892098500626e-16
      ],
      [
        2.669097948150818,
        0.0
      ],
      [
        2.589320813328223,
        4.440892098500626e-16
      ],
      [
        2.5153016086709563,
        -1.1102230246251565e-15
      ],
      [
        2.446937539955167,
        -6.661338147750939e-16
      ],
      [
        2.384068956023766,
        0.0
      ],
      [
        2.3264995842373617,
        -1.1102230246251565e-15
      ],
      [
        2.274011908066271,
        -2.220446049250313e-16
      ],
      [
        2.226378631155767,
        0.0
      ],
      [
        2.1833710488687625,
        2.220446049250313e-16
      ],
      [
        2.1447650152239293,
        -6.661338147750939e-16
      ],
      [
        2.1103450664374623,
        -6.661338147750939e-16
      ],
      [
        2.079907149693621,
        -4.440892098500626e-16
      ],
      [
        2.053260310019721,
        8.881784197001252e-16
      ],
      [
        2.03022760911436,
        -2.220446049250313e-16
      ],
      [
        2.010646486149348,
        -8.881784197001252e-16
      ],
      [
        1.9943687198407445,
        4.440892098500626e-16
      ],
      [
        1.9812601112708286,
        8.881784197001252e-16
      ],
      [
        1.9711999759965841,
        1.5543122344752192e-15
      ],
      [
        1.9640805101116112,
        0.0
      ],
      [
        1.959806076632327,
        -4.440892098500626e-16
      ],
      [
        1.958292444623567,
        -1.3322676295501878e-15
      ],
      [
        1.9594660028745976,
        1.1102230246251565e-15
      ],
      [
        1.9632629619022963,
        -4.440892098500626e-16
      ],
      [
        1.9696285519832797,
        7.771561172376096e-16
      ],
      [
        1.9785162203293,
        4.440892098500626e-16
      ],
      [
        1.9898868270598027,
        -1.1102230246251565e-16
      ],
      [
        2.0037078370199177,
        6.661338147750939e-16
      ],
      [
        2.019952502539552,
        0.0
      ],
      [
        2.0385990307832254,
        -8.881784197001252e-16
      ],
      [
        2.0596297282999494,
        -2.220446049250313e-16
      ],
      [
        2.083030114682215,
        8.881784197001252e-16
      ],
      [
        2.1087879968485614,
        8.881784197001252e-16
      ],
      [
        2.1368924953652666,
        8.881784197001252e-16
      ],
      [
        2.167333014431594,
        2.220446049250313e-16
      ],
      [
        2.2000981477006913,
        4.440892098500626e-16
      ],
      [
        2.2351745130419376,
        0.0
      ],
      [
        2.2725455107308807,
        -8.881784197001252e-16
      ],
      [
        2.3121900014519063,
        -4.440892098500626e-16
      ],
      [
        2.3540809029942564,
        -4.440892098500626e-16
      ],
      [
        2.398183707693376,
        1.3322676295501878e-15
      ],
      [
        2.444454926590922,
        -4.440892098500626e-16
      ],
      [
        2.4928404710170904,
        -2.220446049250313e-16
      ],
      [
        2.5432739878710047,
        2.220446049250313e-16
      ],
      [
        2.595675171281961,
        2.220446049250313e-16
      ],
      [
        2.649948080513183,
        8.881784197001252e-16
      ],
      [
        2.7059795017838884,
        -2.220446049250313e-16
      ],
      [
        2.763637399907356,
        4.440892098500626e-16
      ],
      [
        2.8227695139362945,
        6.661338147750939e-16
      ],
      [
        2.8832021589167898,
        0.0
      ],
      [
        2.944739302798577,
        4.440892098500626e-16
      ],
      [
        3.007161992833117,
        -1.7763568394002505e-15
      ],
      [
        3.0702282086178627,
        -4.440892098500626e-16
      ],
      [
        3.1336732184651863,
        2.4424906541753444e-15
      ],
      [
        3.1972105111448683,
        -4.440892098500626e-16
      ],
      [
        3.2605333655203195,
        -4.440892098500626e-16
      ],
      [
        3.3233171056144775,
        2.220446049250313e-16
      ],
      [
        3.385222067956838,
        -2.220446049250313e-16
      ],
      [
        3.4458972818545277,
        2.6645352591003757e-15
      ],
      [
        3.5049848321957153,
        0.0
      ],
      [
        3.5621248398063443,
        2.220446049250313e-16
      ],
      [
        3.616960958099269,
        1.1102230246251565e-15
      ],
      [
        3.669146249144341,
        -6.661338147750939e-16
      ],
      [
        3.7183492700766054,
        2.220446049250313e-16
      ],
      [
        3.764260174803331,
        -6.661338147750939e-16
      ],
      [
        3.806596618964618,
        -2.220446049250313e-16
      ],
      [
        3.8451092502629134,
        1.9984014443252818e-15
      ],
      [
        3.8795865730362196,
        -1.3322676295501878e-15
      ],
      [
        3.90985899571667,
        1.1102230246251565e-15
      ],
      [
        3.935801901840656,
        -1.5543122344752192e-15
      ],
      [
        3.95733762765691,
        1.7763568394002505e-15
      ],
      [
        3.9744362792115133,
        1.1102230246251565e-15
      ],
      [
        3.9871153754570856,
        -4.440892098500626e-16
      ],
      [
        3.9954383574876315,
        -1.1102230246251565e-15
      ],
      [
        3.9995120535804025,
        -4.440892098500626e-16
      ],
      [
        3.9994832319620084,
        -1.1102230246251565e-15
      ],
      [
        3.9955344055524016,
        2.220446049250313e-16
      ],
      [
        3.9878790738408387,
        -1.3322676295501878e-15
      ],
      [
        3.9767565960642974,
        4.440892098500626e-16
      ],
      [
        3.962426887563467,
        1.5543122344752192e-15
      ],
      [
        3.9451651190045096,
        4.440892098500626e-16
      ],
      [
        3.925256578095384,
        -6.661338147750939e-16
      ],
      [
        3.90299182783833,
        -8.881784197001252e-16
      ],
      [
        3.8786622666473334,
        -4.440892098500626e-16
      ],
      [
        3.852556166058656,
        -8.881784197001252e-16
      ],
      [
        3.8249552331808956,
        -4.440892098500626e-16
      ],
      [
        3.796131718947488,
        -4.440892098500626e-16
      ],
      [
        3.766346070666785,
        -1.1102230246251565e-15
      ],
      [
        3.7358451088833258,
        -1.5543122344752192e-15
      ],
      [
        3.7048606943509435,
        -1.3322676295501878e-15
      ],
      [
        3.673608840841058,
        4.440892098500626e-16
      ],
      [
        3.642289223207885,
        -8.881784197001252e-16
      ],
      [
        3.6110850271002057,
        -6.661338147750939e-16
      ],
      [
        3.5801630863678557,
        -2.6645352591003757e-15
      ],
      [
        3.549674255967875,
        -6.661338147750939e-16
      ],
      [
        3.5197539714665353,
        8.881784197001252e-16
      ],
      [
        3.4905229505544364,
        -6.661338147750939e-16
      ],
      [
        3.462087996911976,
        -1.3322676295501878e-15
      ],
      [
        3.434542871931464,
        4.440892098500626e-16
      ],
      [
        3.40796920494903,
        -4.440892098500626e-16
      ],
      [
        3.382437417565182,
        0.0
      ],
      [
        3.358007642202174,
        -2.220446049250313e-16
      ],
      [
        3.3347306191760078,
        4.440892098500626e-16
      ],
      [
        3.312648560209763,
        4.440892098500626e-16
      ],
      [
        3.291795969473784,
        4.440892098500626e-16
      ],
      [
        3.2722004159209424,
        -4.440892098500626e-16
      ],
      [
        3.2538832529212685,
        4.440892098500626e-16
      ],
      [
        3.236860283029233,
        2.220446049250313e-16
      ],
      [
        3.22114236718335,
        2.220446049250313e-16
      ],
      [
        3.2067359787875245,
        -4.440892098500626e-16
      ],
      [
        3.1936437040022874,
        -8.881784197001252e-16
      ],
      [
        3.181864690224292,
        -6.661338147750939e-16
      ],
      [
        3.1713950451935355,
        1.3322676295501878e-15
      ],
      [
        3.1622281894748845,
        1.5543122344752192e-15
      ],
      [
        3.1543551652445325,
        -8.881784197001252e-16
      ],
      [
        3.147764904399534,
        -4.440892098500626e-16
      ],
      [
        3.142444459022604,
        2.220446049250313e-16
      ],
      [
        3.1383791971935704,
        1.5543122344752192e-15
      ],
      [
        3.135552967059283,
        -4.440892098500626e-16
      ],
      [
        3.133948231968097,
        -4.440892098500626e-16
      ],
      [
        3.133546179353874,
        0.0
      ],
      [
        3.134326805925514,
        -4.440892098500626e-16
      ],
      [
        3.1362689815882363,
        0.0
      ],
      [
        3.1393504943965644,
        0.0
      ],
      [
        3.143548078720082,
        6.661338147750939e-16
      ],
      [
        3.148837428693644,
        4.440892098500626e-16
      ],
      [
        3.1551931989257898,
        2.220446049250313e-15
      ],
      [
        3.162588994353074,
        0.0
      ],
      [
        3.170997351054258,
        4.440892098500626e-16
      ],
      [
        3.1803897097766667,
        -2.220446049250313e-16
      ],
      [
        3.190736383876058,
        4.440892098500626e-16
      ],
      [
        3.2020065233308697,
        -1.3322676295501878e-15
      ],
      [
        3.214168076459309,
        6.661338147750939e-16
      ],
      [
        3.2271877509421953,
        -8.881784197001252e-16
      ],
      [
        3.241030975733449,
        0.0
      ],
      [
        3.255661865421526,
        1.7763568394002505e-15
      ],
      [
        3.2710431885862667,
        0.0
      ],
      [
        3.287136341674172,
        -6.661338147750939e-16
      ],
      [
        3.303901329888206,
        -4.440892098500626e-16
      ],
      [
        3.3212967565529006,
        0.0
      ],
      [
        3.3392798223695204,
        6.661338147750939e-16
      ],
      [
        3.3578063359158468,
        4.440892098500626e-16
      ],
      [
        3.3768307366690617,
        0.0
      ],
      [
        3.3963061317349403,
        6.661338147750939e-16
      ],
      [
        3.4161843473509657,
        4.440892098500626e-16
      ],
      [
        3.4364159960925287,
        -6.661338147750939e-16
      ],
      [
        3.456950560549701,
        -1.5543122344752192e-15
      ],
      [
        3.4777364940559927,
        -2.220446049250313e-16
      ],
      [
        3.4987213388406855,
        -4.440892098500626e-16
      ],
      [
        3.519851861743282,
        -6.661338147750939e-16
      ],
      [
        3.5410742073745953,
        1.3322676295501878e-15
      ],
      [
        3.5623340683361997,
        2.220446049250313e-16
      ],
      [
        3.583576871822476,
        -4.440892098500626e-16
      ],
      [
        3.604747981631496,
        0.0
      ],
      [
        3.625792914308035,
        2.220446049250313e-16
      ],
      [
        3.646657567840264,
        8.881784197001252e-16
      ],
      [
        3.6672884610376895,
        8.881784197001252e-16
      ],
      [
        3.6876329814393767,
        -6.661338147750939e-16
      ],
      [
        3.707639639345394,
        -6.661338147750939e-16
      ],
      [
        3.727258325338612,
        1.5543122344752192e-15
      ],
      [
        3.746440568475779,
        6.661338147750939e-16
      ],
      [
        3.765139792182535,
        2.220446049250313e-16
      ],
      [
        3.7833115647931184,
        0.0
      ],
      [
        3.800913841636418,
        2.220446049250313e-16
      ],
      [
        3.8179071955895374,
        1.7763568394002505e-15
      ],
      [
        3.8342550330998697,
        -8.881784197001252e-16
      ],
      [
        3.849923792817344,
        8.881784197001252e-16
      ],
      [
        3.864883124178485,
        -6.661338147750939e-16
      ],
      [
        3.879106043539835,
        -8.881784197001252e-16
      ],
      [
        3.892569065765317,
        -4.440892098500626e-16
      ],
      [
        3.905252309523397,
        -1.5543122344752192e-15
      ],
      [
        3.917139574937767,
        -1.3322676295501878e-15
      ],
      [
        3.928218392650213,
        4.440892098500626e-16
      ],
      [
        3.938480043786567,
        4.440892098500626e-16
      ],
      [
        3.947919550755701,
        1.3322676295501878e-15
      ],
      [
        3.956535639246697,
        -2.220446049250313e-16
      ],
      [
        3.9643306722105294,
        -4.440892098500626e-16
      ],
      [
        3.971310557009846,
        -1.1102230246251565e-15
      ],
      [
        3.977484627285298,
        2.220446049250313e-16
      ],
      [
        3.9828655014114083,
        8.881784197001252e-16
      ],
      [
        3.9874689196934785,
        2.220446049250313e-16
      ],
      [
        3.9913135626845966,
        -6.661338147750939e-16
      ],
      [
        3.994420853175596,
        2.4424906541753444e-15
      ],
      [
        3.996814744529818,
        2.220446049250313e-16
      ],
      [
        3.998521498098637,
        2.220446049250313e-16
      ],
      [
        3.999569452465156,
        -2.220446049250313e-16
      ],
      [
        3.999988787225144,
        -2.220446049250313e-16
      ],
      [
        3.999811283930571,
        1.1102230246251565e-15
      ],
      [
        3.9990700866970825,
        8.881784197001252e-16
      ],
      [
        3.997799464818166,
        0.0
      ],
      [
        3.996034579542129,
        -1.3322676295501878e-15
      ],
      [
        3.9938112569591144,
        -2.220446049250313e-16
      ],
      [
        3.991165768721279,
        2.220446049250313e-16
      ],
      [
        3.988134622085616,
        4.440892098500626e-16
      ],
      [
        3.984754360531274,
        6.661338147750939e-16
      ],
      [
        3.981061375967726,
        1.1102230246251565e-15
      ],
      [
        3.9770917333200737,
        2.220446049250313e-16
      ],
      [
        3.972881008058347,
        4.440892098500626e-16
      ],
      [
        3.9684641370312326,
        2.220446049250313e-16
      ],
      [
        3.9638752827741524,
        2.6645352591003757e-15
      ],
      [
        3.9591477112890847,
        0.0
      ],
      [
        3.954313683139582,
        -1.3322676295501878e-15
      ],
      [
        3.9494043575704003,
        -1.1102230246251565e-15
      ],
      [
        3.944449709246818,
        0.0
      ],
      [
        3.939478457113646,
        8.881784197001252e-16
      ],
      [
        3.9345180047977157,
        -2.220446049250313e-16
      ],
      [
        3.929594391919051,
        -1.3322676295501878e-15
      ],
      [
        3.92473225563381,
        1.3322676295501878e-15
      ],
      [
        3.9199548017050274,
        -1.3322676295501878e-15
      ],
      [
        3.915283784383627,
        1.5543122344752192e-15
      ],
      [
        3.9107394943806795,
        8.881784197001252e-16
      ],
      [
        3.906340754220599,
        -2.220446049250313e-16
      ],
      [
        3.902104920282757,
        -6.661338147750939e-16
      ],
      [
        3.8980478908638716,
        8.881784197001252e-16
      ],
      [
        3.894184119624506,
        1.1102230246251565e-15
      ],
      [
        3.8905266338185527,
        0.0
      ],
      [
        3.8870870567434594,
        1.3322676295501878e-15
      ],
      [
        3.883875633890229,
        1.3322676295501878e-15
      ],
      [
        3.8809012623147847,
        -2.220446049250313e-16
      ],
      [
        3.8781715227953124,
        2.220446049250313e-15
      ],
      [
        3.875692714383076,
        1.5543122344752192e-15
      ],
      [
        3.8734698909959624,
        6.661338147750939e-16
      ],
      [
        3.871506899744558,
        4.440892098500626e-16
      ],
      [
        3.869806420719148,
        2.220446049250313e-16
      ],
      [
        3.8683700080023002,
        -4.440892098500626e-16
      ],
      [
        3.8671981317056874,
        -6.661338147750939e-16
      ],
      [
        3.8662902208608134,
        -1.1102230246251565e-15
      ],
      [
        3.865644707021639,
        -4.440892098500626e-16
      ],
      [
        3.8652590684625006,
        1.5543122344752192e-15
      ],
      [
        3.8651298748768506,
        4.440892098500626e-16
      ],
      [
        3.8652528325018194,
        2.220446049250313e-16
      ],
      [
        3.865622829609798,
        -1.5543122344752192e-15
      ],
      [
        3.8662339823216785,
        -6.661338147750939e-16
      ],
      [
        3.867079680706856,
        4.440892098500626e-16
      ],
      [
        3.868152635142944,
        2.220446049250313e-16
      ],
      [
        3.869444922913246,
        -2.220446049250313e-16
      ],
      [
        3.870948035022831,
        -6.661338147750939e-16
      ],
      [
        3.872652923214342,
        -2.220446049250313e-16
      ],
      [
        3.8745500471629732,
        4.440892098500626e-16
      ],
      [
        3.876629421826409,
        2.220446049250313e-16
      ],
      [
        3.878880664920003,
        6.661338147750939e-16
      ],
      [
        3.881293044480602,
        -1.3322676295501878e-15
      ],
      [
        3.883855526474066,
        -4.440892098500626e-16
      ],
      [
        3.8865568223922997,
        2.220446049250313e-16
      ],
      [
        3.889385436775372,
        -2.220446049250313e-16
      ],
      [
        3.8923297145834344,
        6.661338147750939e-16
      ],
      [
        3.895377888332169,
        -1.3322676295501878e-15
      ],
      [
        3.898518124894187,
        -4.440892098500626e-16
      ],
      [
        3.90173857185761,
        -1.1102230246251565e-15
      ],
      [
        3.905027403322479,
        -1.9984014443252818e-15
      ],
      [
        3.9083728650054774,
        -4.440892098500626e-16
      ],
      [
        3.911763318514182,
        1.5543122344752192e-15
      ],
      [
        3.9151872846439253,
        8.881784197001252e-16
      ],
      [
        3.9186334855433875,
        -2.220446049250313e-16
      ],
      [
        3.922090885589583,
        -6.661338147750939e-16
      ],
      [
        3.925548730809042,
        0.0
      ],
      [
        3.92899658667985,
        -1.5543122344752192e-15
      ],
      [
        3.9324243741490585,
        -1.5543122344752192e-15
      ],
      [
        3.935822403701409,
        1.7763568394002505e-15
      ],
      [
        3.9391814073193196,
        -8.881784197001252e-16
      ],
      [
        3.9424925681794774,
        4.440892098500626e-16
      ],
      [
        3.9457475479391526,
        -6.661338147750939e-16
      ],
      [
        3.948938511475075,
        2.220446049250313e-16
      ],
      [
        3.9520581489489524,
        -8.881784197001252e-16
      ],
      [
        3.955099695087206,
        -6.661338147750939e-16
      ],
      [
        3.958056945577173,
        1.3322676295501878e-15
      ],
      [
        3.960924270498385,
        4.440892098500626e-16
      ],
      [
        3.963696624725102,
        8.881784197001252e-16
      ],
      [
        3.9663695552547917,
        -1.7763568394002505e-15
      ],
      [
        3.9689392054367207,
        6.661338147750939e-16
      ],
      [
        3.971402316094683,
        4.440892098500626e-16
      ],
      [
        3.9737562235582855,
        2.220446049250313e-16
      ],
      [
        3.975998854637341,
        -2.220446049250313e-16
      ],
      [
        3.978128718594226,
        -1.5543122344752192e-15
      ],
      [
        3.9801448961886683,
        2.220446049250313e-15
      ],
      [
        3.9820470258883494,
        -1.7763568394002505e-15
      ],
      [
        3.983835287356955,
        2.220446049250313e-16
      ],
      [
        3.985510382348189,
        8.881784197001252e-16
      ],
      [
        3.9870735131499773,
        1.1102230246251565e-15
      ],
      [
        3.9885263587374356,
        2.220446049250313e-16
      ],
      [
        3.989871048805783,
        -4.440892098500626e-16
      ],
      [
        3.9911101358654104,
        -1.9984014443252818e-15
      ],
      [
        3.9922465655907136,
        6.661338147750939e-16
      ],
      [
        3.993283645621564,
        -8.881784197001252e-16
      ],
      [
        3.9942250130222234,
        1.9984014443252818e-15
      ],
      [
        3.9950746006062507,
        -2.4424906541753444e-15
      ],
      [
        3.995836602338189,
        0.0
      ],
      [
        3.996515438023189,
        -8.881784197001252e-16
      ],
      [
        3.9971157174947805,
        1.7763568394002505e-15
      ],
      [
        3.9976422045081303,
        -6.661338147750939e-16
      ],
      [
        3.9980997805423817,
        2.220446049250313e-16
      ],
      [
        3.998493408710212,
        6.661338147750939e-16
      ],
      [
        3.9988280979665376,
        -1.1102230246251565e-15
      ],
      [
        3.9991088678009006,
        1.7763568394002505e-15
      ],
      [
        3.9993407135899752,
        0.0
      ],
      [
        3.9995285727779217,
        -2.4424906541753444e-15
      ],
      [
        3.9996772920428807,
        1.1102230246251565e-15
      ],
      [
        3.9997915955983547,
        -1.5543122344752192e-15
      ],
      [
        3.9998760547682535,
        0.0
      ],
      [
        3.999935058964308,
        -2.220446049250313e-16
      ],
      [
        3.9999727881845697,
        1.1102230246251565e-15
      ],
      [
        3.999993187141668,
        -4.440892098500626e-16
      ],
      [
        3.999999941119661,
        -1.1102230246251565e-15
      ],
      [
        3.999996453648839,
        6.661338147750939e-16
      ],
      [
        3.999985826078306,
        -6.661338147750939e-16
      ],
      [
        3.9999708391173914,
        4.440892098500626e-16
      ],
      [
        3.999953936408145,
        -8.881784197001252e-16
      ],
      [
        3.9999372101827557,
        1.9984014443252818e-15
      ],
      [
        3.999922389052024,
        -2.220446049250313e-16
      ],
      [
        3.999910827962977,
        -6.661338147750939e-16
      ],
      [
        3.99990350035665,
        1.7763568394002505e-15
      ],
      [
        3.9999009925496902,
        -4.440892098500626e-16
      ],
      [
        3.999903500356649,
        -1.7763568394002505e-15
      ],
      [
        3.9999108279629776,
        4.440892098500626e-16
      ],
      [
        3.999922389052024,
        4.440892098500626e-16
      ],
      [
        3.9999372101827575,
        -1.1102230246251565e-15
      ],
      [
        3.9999539364081453,
        2.220446049250313e-16
      ],
      [
        3.9999708391173914,
        4.440892098500626e-16
      ],
      [
        3.999985826078306,
        6.661338147750939e-16
      ],
      [
        3.999996453648839,
        -1.3322676295501878e-15
      ],
      [
        3.999999941119662,
        -1.7763568394002505e-15
      ],
      [
        3.9999931871416687,
        1.3322676295501878e-15
      ],
      [
        3.999972788184569,
        -6.661338147750939e-16
      ],
      [
        3.9999350589643097,
        2.220446049250313e-16
      ],
      [
        3.9998760547682517,
        1.7763568394002505e-15
      ],
      [
        3.9997915955983547,
        -2.220446049250313e-16
      ],
      [
        3.999677292042881,
        0.0
      ],
      [
        3.99952857277792,
        -6.661338147750939e-16
      ],
      [
        3.9993407135899757,
        4.440892098500626e-16
      ],
      [
        3.9991088678008992,
        6.661338147750939e-16
      ],
      [
        3.9988280979665376,
        1.1102230246251565e-15
      ],
      [
        3.998493408710212,
        6.661338147750939e-16
      ],
      [
        3.9980997805423817,
        -4.440892098500626e-16
      ],
      [
        3.9976422045081312,
        1.1102230246251565e-15
      ],
      [
        3.9971157174947813,
        -8.881784197001252e-16
      ],
      [
        3.9965154380231898,
        -1.1102230246251565e-15
      ],
      [
        3.9958366023381875,
        1.7763568394002505e-15
      ],
      [
        3.9950746006062507,
        -1.3322676295501878e-15
      ],
      [
        3.9942250130222225,
        1.3322676295501878e-15
      ],
      [
        3.993283645621564,
        -2.6645352591003757e-15
      ],
      [
        3.9922465655907162,
        -1.7763568394002505e-15
      ],
      [
        3.9911101358654104,
        -8.881784197001252e-16
      ],
      [
        3.9898710488057807,
        -4.440892098500626e-16
      ],
      [
        3.9885263587374347,
        -4.440892098500626e-16
      ],
      [
        3.9870735131499773,
        2.220446049250313e-16
      ],
      [
        3.9855103823481897,
        4.440892098500626e-16
      ],
      [
        3.9838352873569547,
        0.0
      ],
      [
        3.982047025888347,
        -6.661338147750939e-16
      ],
      [
        3.9801448961886674,
        2.220446049250313e-16
      ],
      [
        3.978128718594225,
        -8.881784197001252e-16
      ],
      [
        3.9759988546373406,
        -2.220446049250313e-15
      ],
      [
        3.9737562235582837,
        8.881784197001252e-16
      ],
      [
        3.971402316094683,
        2.220446049250313e-16
      ],
      [
        3.968939205436719,
        -1.3322676295501878e-15
      ],
      [
        3.9663695552547913,
        -4.440892098500626e-16
      ],
      [
        3.9636966247251015,
        -8.881784197001252e-16
      ],
      [
        3.960924270498384,
        6.661338147750939e-16
      ],
      [
        3.9580569455771717,
        -8.881784197001252e-16
      ],
      [
        3.9550996950872044,
        4.440892098500626e-16
      ],
      [
        3.9520581489489492,
        1.1102230246251565e-15
      ],
      [
        3.948938511475075,
        -6.661338147750939e-16
      ],
      [
        3.9457475479391517,
        -1.3322676295501878e-15
      ],
      [
        3.9424925681794765,
        2.220446049250313e-16
      ],
      [
        3.939181407319321,
        8.881784197001252e-16
      ],
      [
        3.9358224037014073,
        0.0
      ],
      [
        3.9324243741490577,
        1.3322676295501878e-15
      ],
      [
        3.9289965866798515,
        -2.6645352591003757e-15
      ],
      [
        3.925548730809037,
        8.881784197001252e-16
      ],
      [
        3.9220908855895837,
        -1.9984014443252818e-15
      ],
      [
        3.918633485543388,
        -1.3322676295501878e-15
      ],
      [
        3.9151872846439235,
        1.7763568394002505e-15
      ],
      [
        3.911763318514182,
        2.220446049250313e-16
      ],
      [
        3.908372865005477,
        -1.7763568394002505e-15
      ],
      [
        3.9050274033224786,
        2.220446049250313e-15
      ],
      [
        3.9017385718576114,
        0.0
      ],
      [
        3.8985181248941876,
        -2.220446049250313e-16
      ],
      [
        3.8953778883321677,
        -2.220446049250313e-16
      ],
      [
        3.8923297145834344,
        6.661338147750939e-16
      ],
      [
        3.889385436775373,
        1.1102230246251565e-15
      ],
      [
        3.8865568223923006,
        2.220446049250313e-15
      ],
      [
        3.883855526474065,
        2.220446049250313e-16
      ],
      [
        3.881293044480605,
        -4.440892098500626e-16
      ],
      [
        3.878880664920005,
        4.440892098500626e-16
      ],
      [
        3.876629421826408,
        4.440892098500626e-16
      ],
      [
        3.874550047162972,
        1.3322676295501878e-15
      ],
      [
        3.872652923214342,
        -6.661338147750939e-16
      ],
      [
        3.870948035022832,
        6.661338147750939e-16
      ],
      [
        3.8694449229132473,
        4.440892098500626e-16
      ],
      [
        3.8681526351429465,
        2.220446049250313e-16
      ],
      [
        3.8670796807068584,
        6.661338147750939e-16
      ],
      [
        3.866233982321681,
        -2.220446049250313e-16
      ],
      [
        3.8656228296097965,
        -2.220446049250313e-15
      ],
      [
        3.86525283250182,
        -4.440892098500626e-16
      ],
      [
        3.8651298748768514,
        6.661338147750939e-16
      ],
      [
        3.8652590684625006,
        4.440892098500626e-16
      ],
      [
        3.865644707021639,
        -8.881784197001252e-16
      ],
      [
        3.8662902208608125,
        6.661338147750939e-16
      ],
      [
        3.867198131705689,
        -4.440892098500626e-16
      ],
      [
        3.8683700080023016,
        0.0
      ],
      [
        3.8698064207191467,
        -4.440892098500626e-16
      ],
      [
        3.8715068997445576,
        0.0
      ],
      [
        3.873469890995964,
        6.661338147750939e-16
      ],
      [
        3.8756927143830775,
        4.440892098500626e-16
      ],
      [
        3.878171522795311,
        -2.220446049250313e-16
      ],
      [
        3.880901262314785,
        -8.881784197001252e-16
      ],
      [
        3.8838756338902316,
        -1.1102230246251565e-15
      ],
      [
        3.887087056743459,
        2.220446049250313e-16
      ],
      [
        3.8905266338185513,
        -8.881784197001252e-16
      ],
      [
        3.894184119624505,
        0.0
      ],
      [
        3.8980478908638725,
        0.0
      ],
      [
        3.902104920282759,
        4.440892098500626e-16
      ],
      [
        3.9063407542205977,
        -4.440892098500626e-16
      ],
      [
        3.9107394943806773,
        2.220446049250313e-16
      ],
      [
        3.915283784383627,
        6.661338147750939e-16
      ],
      [
        3.919954801705026,
        4.440892098500626e-16
      ],
      [
        3.92473225563381,
        1.3322676295501878e-15
      ],
      [
        3.929594391919053,
        1.3322676295501878e-15
      ],
      [
        3.9345180047977166,
        2.220446049250313e-16
      ],
      [
        3.9394784571136463,
        4.440892098500626e-16
      ],
      [
        3.9444497092468165,
        -1.9984014443252818e-15
      ],
      [
        3.9494043575704003,
        1.1102230246251565e-15
      ],
      [
        3.9543136831395813,
        -1.5543122344752192e-15
      ],
      [
        3.9591477112890865,
        4.440892098500626e-16
      ],
      [
        3.9638752827741537,
        -2.220446049250313e-15
      ],
      [
        3.9684641370312326,
        -6.661338147750939e-16
      ],
      [
        3.9728810080583505,
        2.220446049250313e-16
      ],
      [
        3.9770917333200755,
        2.220446049250313e-16
      ],
      [
        3.9810613759677262,
        -3.1086244689504383e-15
      ],
      [
        3.9847543605312725,
        8.881784197001252e-16
      ],
      [
        3.9881346220856146,
        -2.220446049250313e-16
      ],
      [
        3.991165768721279,
        6.661338147750939e-16
      ],
      [
        3.993811256959111,
        1.1102230246251565e-15
      ],
      [
        3.9960345795421284,
        1.7763568394002505e-15
      ],
      [
        3.9977994648181676,
        8.881784197001252e-16
      ],
      [
        3.9990700866970808,
        2.6645352591003757e-15
      ],
      [
        3.999811283930569,
        2.220446049250313e-16
      ],
      [
        3.9999887872251447,
        2.220446049250313e-16
      ],
      [
        3.999569452465156,
        6.661338147750939e-16
      ],
      [
        3.9985214980986363,
        -1.3322676295501878e-15
      ],
      [
        3.9968147445298197,
        -1.1102230246251565e-15
      ],
      [
        3.9944208531755985,
        -6.661338147750939e-16
      ],
      [
        3.991313562684596,
        1.7763568394002505e-15
      ],
      [
        3.9874689196934785,
        -6.661338147750939e-16
      ],
      [
        3.9828655014114087,
        -1.5543122344752192e-15
      ],
      [
        3.977484627285298,
        2.220446049250313e-16
      ],
      [
        3.9713105570098444,
        8.881784197001252e-16
      ],
      [
        3.964330672210529,
        8.881784197001252e-16
      ],
      [
        3.9565356392466993,
        4.440892098500626e-16
      ],
      [
        3.9479195507557012,
        1.1102230246251565e-15
      ],
      [
        3.9384800437865644,
        1.3322676295501878e-15
      ],
      [
        3.928218392650211,
        0.0
      ],
      [
        3.9171395749377664,
        6.661338147750939e-16
      ],
      [
        3.905252309523398,
        6.661338147750939e-16
      ],
      [
        3.8925690657653176,
        -1.5543122344752192e-15
      ],
      [
        3.879106043539835,
        1.5543122344752192e-15
      ],
      [
        3.864883124178483,
        4.440892098500626e-16
      ],
      [
        3.8499237928173438,
        -8.881784197001252e-16
      ],
      [
        3.83425503309987,
        0.0
      ],
      [
        3.8179071955895356,
        0.0
      ],
      [
        3.800913841636415,
        -6.661338147750939e-16
      ],
      [
        3.7833115647931193,
        -2.220446049250313e-16
      ],
      [
        3.765139792182536,
        2.4424906541753444e-15
      ],
      [
        3.746440568475781,
        2.220446049250313e-16
      ],
      [
        3.727258325338611,
        2.220446049250313e-16
      ],
      [
        3.7076396393453965,
        -8.881784197001252e-16
      ],
      [
        3.6876329814393753,
        1.3322676295501878e-15
      ],
      [
        3.6672884610376872,
        -2.220446049250313e-16
      ],
      [
        3.6466575678402626,
        4.440892098500626e-16
      ],
      [
        3.625792914308035,
        -1.1102230246251565e-15
      ],
      [
        3.6047479816314962,
        -4.440892098500626e-16
      ],
      [
        3.583576871822476,
        -4.440892098500626e-16
      ],
      [
        3.562334068336199,
        2.220446049250313e-16
      ],
      [
        3.5410742073745958,
        -4.440892098500626e-16
      ],
      [
        3.5198518617432777,
        6.661338147750939e-16
      ],
      [
        3.4987213388406855,
        -1.3322676295501878e-15
      ],
      [
        3.4777364940559927,
        2.220446049250313e-16
      ],
      [
        3.456950560549698,
        0.0
      ],
      [
        3.436415996092529,
        -8.881784197001252e-16
      ],
      [
        3.416184347350965,
        8.881784197001252e-16
      ],
      [
        3.3963061317349403,
        6.661338147750939e-16
      ],
      [
        3.3768307366690626,
        0.0
      ],
      [
        3.3578063359158454,
        -1.1102230246251565e-15
      ],
      [
        3.3392798223695177,
        -6.661338147750939e-16
      ],
      [
        3.3212967565528997,
        0.0
      ],
      [
        3.303901329888203,
        4.440892098500626e-16
      ],
      [
        3.287136341674172,
        -6.661338147750939e-16
      ],
      [
        3.2710431885862654,
        6.661338147750939e-16
      ],
      [
        3.2556618654215272,
        2.220446049250313e-16
      ],
      [
        3.2410309757334503,
        -4.440892098500626e-16
      ],
      [
        3.227187750942197,
        6.661338147750939e-16
      ],
      [
        3.214168076459309,
        4.440892098500626e-16
      ],
      [
        3.2020065233308683,
        0.0
      ],
      [
        3.1907363838760583,
        0.0
      ],
      [
        3.180389709776666,
        -2.220446049250313e-16
      ],
      [
        3.170997351054258,
        4.440892098500626e-16
      ],
      [
        3.1625889943530714,
        -8.881784197001252e-16
      ],
      [
        3.15519319892579,
        -4.440892098500626e-16
      ],
      [
        3.148837428693643,
        -4.440892098500626e-16
      ],
      [
        3.1435480787200802,
        -6.661338147750939e-16
      ],
      [
        3.139350494396565,
        1.1102230246251565e-15
      ],
      [
        3.1362689815882354,
        4.440892098500626e-16
      ],
      [
        3.134326805925515,
        -4.440892098500626e-16
      ],
      [
        3.1335461793538726,
        1.3322676295501878e-15
      ],
      [
        3.1339482319680965,
        -2.220446049250313e-16
      ],
      [
        3.1355529670592825,
        8.881784197001252e-16
      ],
      [
        3.1383791971935713,
        -2.220446049250313e-16
      ],
      [
        3.142444459022605,
        4.440892098500626e-16
      ],
      [
        3.147764904399533,
        0.0
      ],
      [
        3.1543551652445343,
        0.0
      ],
      [
        3.1622281894748854,
        -4.440892098500626e-16
      ],
      [
        3.1713950451935347,
        -6.661338147750939e-16
      ],
      [
        3.1818646902242937,
        2.220446049250313e-16
      ],
      [
        3.1936437040022883,
        1.3322676295501878e-15
      ],
      [
        3.2067359787875227,
        -1.3322676295501878e-15
      ],
      [
        3.2211423671833477,
        -4.440892098500626e-16
      ],
      [
        3.2368602830292335,
        8.881784197001252e-16
      ],
      [
        3.253883252921268,
        0.0
      ],
      [
        3.2722004159209455,
        1.1102230246251565e-15
      ],
      [
        3.2917959694737826,
        -8.881784197001252e-16
      ],
      [
        3.3126485602097606,
        -8.881784197001252e-16
      ],
      [
        3.3347306191760095,
        1.1102230246251565e-15
      ],
      [
        3.358007642202173,
        4.440892098500626e-16
      ],
      [
        3.3824374175651792,
        1.1102230246251565e-15
      ],
      [
        3.4079692049490315,
        -1.3322676295501878e-15
      ],
      [
        3.4345428719314657,
        0.0
      ],
      [
        3.4620879969119787,
        -2.220446049250313e-15
      ],
      [
        3.490522950554439,
        -1.5543122344752192e-15
      ],
      [
        3.5197539714665353,
        2.220446049250313e-16
      ],
      [
        3.549674255967876,
        -4.440892098500626e-16
      ],
      [
        3.5801630863678575,
        -4.440892098500626e-16
      ],
      [
        3.611085027100204,
        2.220446049250313e-16
      ],
      [
        3.6422892232078876,
        2.4424906541753444e-15
      ],
      [
        3.6736088408410597,
        6.661338147750939e-16
      ],
      [
        3.7048606943509483,
        -4.440892098500626e-16
      ],
      [
        3.73584510888333,
        -1.3322676295501878e-15
      ],
      [
        3.7663460706667853,
        -4.440892098500626e-16
      ],
      [
        3.7961317189474855,
        4.440892098500626e-16
      ],
      [
        3.824955233180897,
        2.220446049250313e-16
      ],
      [
        3.8525561660586574,
        -2.220446049250313e-16
      ],
      [
        3.8786622666473285,
        -1.1102230246251565e-15
      ],
      [
        3.902991827838334,
        -2.220446049250313e-16
      ],
      [
        3.9252565780953828,
        -1.7763568394002505e-15
      ],
      [
        3.9451651190045087,
        8.881784197001252e-16
      ],
      [
        3.9624268875634687,
        1.5543122344752192e-15
      ],
      [
        3.9767565960642965,
        2.220446049250313e-16
      ],
      [
        3.9878790738408396,
        2.220446049250313e-16
      ],
      [
        3.9955344055524007,
        0.0
      ],
      [
        3.9994832319620057,
        2.220446049250313e-16
      ],
      [
        3.9995120535804016,
        -4.440892098500626e-16
      ],
      [
        3.995438357487633,
        -1.3322676295501878e-15
      ],
      [
        3.9871153754570834,
        -2.220446049250313e-16
      ],
      [
        3.9744362792115124,
        2.6645352591003757e-15
      ],
      [
        3.957337627656911,
        -2.220446049250313e-16
      ],
      [
        3.9358019018406556,
        1.7763568394002505e-15
      ],
      [
        3.909858995716671,
        -4.440892098500626e-16
      ],
      [
        3.8795865730362173,
        -8.881784197001252e-16
      ],
      [
        3.8451092502629067,
        1.3322676295501878e-15
      ],
      [
        3.8065966189646137,
        1.1102230246251565e-15
      ],
      [
        3.7642601748033266,
        8.881784197001252e-16
      ],
      [
        3.7183492700766023,
        -4.440892098500626e-16
      ],
      [
        3.6691462491443407,
        4.440892098500626e-16
      ],
      [
        3.61696095809927,
        6.661338147750939e-16
      ],
      [
        3.5621248398063443,
        -1.5543122344752192e-15
      ],
      [
        3.504984832195716,
        8.881784197001252e-16
      ],
      [
        3.4458972818545353,
        -8.881784197001252e-16
      ],
      [
        3.385222067956832,
        0.0
      ],
      [
        3.323317105614472,
        0.0
      ],
      [
        3.260533365520312,
        -8.881784197001252e-16
      ],
      [
        3.197210511144868,
        2.220446049250313e-16
      ],
      [
        3.133673218465186,
        -1.3322676295501878e-15
      ],
      [
        3.070228208617863,
        0.0
      ],
      [
        3.0071619928331166,
        1.3322676295501878e-15
      ],
      [
        2.944739302798582,
        8.881784197001252e-16
      ],
      [
        2.883202158916786,
        2.6645352591003757e-15
      ],
      [
        2.82276951393629,
        -2.220446049250313e-16
      ],
      [
        2.763637399907351,
        -1.5543122344752192e-15
      ],
      [
        2.7059795017838817,
        0.0
      ],
      [
        2.649948080513183,
        2.220446049250313e-16
      ],
      [
        2.595675171281962,
        -4.440892098500626e-16
      ],
      [
        2.5432739878710047,
        2.220446049250313e-16
      ],
      [
        2.4928404710170904,
        -8.881784197001252e-16
      ],
      [
        2.4444549265909172,
        2.220446049250313e-16
      ],
      [
        2.39818370769337,
        0.0
      ],
      [
        2.3540809029942515,
        -4.440892098500626e-16
      ],
      [
        2.312190001451905,
        -4.440892098500626e-16
      ],
      [
        2.2725455107308807,
        -8.881784197001252e-16
      ],
      [
        2.235174513041939,
        -4.440892098500626e-16
      ],
      [
        2.2000981477006905,
        8.881784197001252e-16
      ],
      [
        2.167333014431593,
        1.7763568394002505e-15
      ],
      [
        2.1368924953652697,
        -4.440892098500626e-16
      ],
      [
        2.10878799684856,
        4.440892098500626e-16
      ],
      [
        2.083030114682213,
        1.1102230246251565e-15
      ],
      [
        2.059629728299948,
        1.3322676295501878e-15
      ],
      [
        2.0385990307832267,
        0.0
      ],
      [
        2.019952502539552,
        -2.220446049250313e-16
      ],
      [
        2.0037078370199177,
        -6.661338147750939e-16
      ],
      [
        1.9898868270598036,
        1.1102230246251565e-16
      ],
      [
        1.9785162203292996,
        -5.551115123125783e-16
      ],
      [
        1.9696285519832781,
        2.220446049250313e-16
      ],
      [
        1.9632629619022959,
        5.551115123125783e-16
      ],
      [
        1.959466002874597,
        4.440892098500626e-16
      ],
      [
        1.9582924446235659,
        -2.220446049250313e-16
      ],
      [
        1.9598060766323282,
        -6.661338147750939e-16
      ],
      [
        1.9640805101116103,
        5.551115123125783e-16
      ],
      [
        1.971199975996585,
        -2.220446049250313e-16
      ],
      [
        1.9812601112708277,
        0.0
      ],
      [
        1.9943687198407454,
        -8.881784197001252e-16
      ],
      [
        2.0106464861493496,
        1.9984014443252818e-15
      ],
      [
        2.0302276091143625,
        1.1102230246251565e-15
      ],
      [
        2.053260310019722,
        -4.440892098500626e-16
      ],
      [
        2.0799071496936214,
        0.0
      ],
      [
        2.1103450664374614,
        -6.661338147750939e-16
      ],
      [
        2.144765015223931,
        -2.220446049250313e-16
      ],
      [
        2.1833710488687608,
        0.0
      ],
      [
        2.2263786311557627,
        0.0
      ],
      [
        2.274011908066275,
        4.440892098500626e-16
      ],
      [
        2.326499584237368,
        8.881784197001252e-16
      ],
      [
        2.3840689560237722,
        6.661338147750939e-16
      ],
      [
        2.4469375399551674,
        0.0
      ],
      [
        2.515301608670957,
        8.881784197001252e-16
      ],
      [
        2.5893208133282233,
        0.0
      ],
      [
        2.669097948150818,
        0.0
      ],
      [
        2.754652828465472,
        4.440892098500626e-16
      ],
      [
        2.8458892567828036,
        0.0
      ],
      [
        2.9425542171370296,
        0.0
      ],
      [
        3.0441888735890505,
        -1.3322676295501878e-15
      ],
      [
        3.1500717963775737,
        -2.220446049250313e-15
      ],
      [
        3.2591562643395804,
        -8.881784197001252e-16
      ],
      [
        3.3700056503517204,
        -4.440892098500626e-16
      ],
      [
        3.4807338604920712,
        -1.9984014443252818e-15
      ],
      [
        3.588961434529975,
        4.440892098500626e-16
      ],
      [
        3.691801716987396,
        8.881784197001252e-16
      ],
      [
        3.785894418712088,
        1.9984014443252818e-15
      ],
      [
        3.8675042423007095,
        -8.881784197001252e-16
      ],
      [
        3.932697991064277,
        -4.440892098500626e-16
      ],
      [
        3.977602992150557,
        -4.440892098500626e-16
      ],
      [
        3.998732532912459,
        8.881784197001252e-16
      ],
      [
        3.9933429553383704,
        -2.220446049250313e-16
      ],
      [
        3.9597680400744504,
        -4.440892098500626e-16
      ],
      [
        3.897667342737006,
        1.3322676295501878e-15
      ],
      [
        3.808132867932038,
        2.220446049250313e-16
      ],
      [
        3.69362403859801,
        -8.881784197001252e-16
      ],
      [
        3.5577378415443808,
        -1.7763568394002505e-15
      ],
      [
        3.404857121810006,
        1.3322676295501878e-15
      ],
      [
        3.2397429906897797,
        1.9984014443252818e-15
      ],
      [
        3.067140723166403,
        -4.440892098500626e-16
      ],
      [
        2.8914540990077198,
        2.220446049250313e-16
      ],
      [
        2.716518761206836,
        0.0
      ],
      [
        2.5454801818581343,
        1.5543122344752192e-15
      ],
      [
        2.3807630240572983,
        8.881784197001252e-16
      ],
      [
        2.2241086719375827,
        -1.3322676295501878e-15
      ],
      [
        2.0766555820141583,
        8.881784197001252e-16
      ],
      [
        1.9390402413994454,
        0.0
      ],
      [
        1.8115020764350094,
        5.551115123125783e-16
      ],
      [
        1.6939815176162323,
        2.220446049250313e-16
      ],
      [
        1.5862053971601102,
        0.0
      ],
      [
        1.48775749721481,
        -1.6653345369377348e-15
      ],
      [
        1.39813441481055,
        -2.220446049250313e-16
      ],
      [
        1.3167882181934158,
        2.220446049250313e-16
      ],
      [
        1.243157943586001,
        3.3306690738754696e-16
      ],
      [
        1.176692092315716,
        4.440892098500626e-16
      ],
      [
        1.1168641408540596,
        -2.220446049250313e-16
      ],
      [
        1.0631828101279814,
        3.3306690738754696e-16
      ],
      [
        1.0151985417533522,
        0.0
      ],
      [
        0.9725073457364818,
        1.1102230246251565e-16
      ],
      [
        0.9347529400047239,
        6.661338147750939e-16
      ],
      [
        0.9016279054045635,
        5.551115123125783e-17
      ],
      [
        0.8728744312603215,
        -1.1102230246251565e-16
      ],
      [
        0.8482851236091004,
        5.551115123125783e-16
      ],
      [
        0.8277042876983891,
        2.220446049250313e-16
      ],
      [
        0.8110300764198651,
        -5.551115123125783e-16
      ],
      [
        0.7982179177954871,
        -2.220446049250313e-16
      ],
      [
        0.7892857019460425,
        -3.3306690738754696e-16
      ],
      [
        0.7843213309408916,
        2.220446049250313e-16
      ],
      [
        0.783493430780751,
        -1.1102230246251565e-16
      ],
      [
        0.7870663215549983,
        1.1102230246251565e-16
      ],
      [
        0.7954207836896228,
        -5.551115123125783e-17
      ],
      [
        0.8090828135680062,
        5.551115123125783e-17
      ],
      [
        0.8287635356488501,
        1.6653345369377348e-16
      ],
      [
        0.8554148897548912,
        -4.996003610813204e-16
      ],
      [
        0.8903078774495652,
        0.0
      ],
      [
        0.9351433626951771,
        -2.7755575615628914e-16
      ],
      [
        0.9922100921162919,
        4.440892098500626e-16
      ],
      [
        1.0646110602519223,
        1.1102230246251565e-16
      ],
      [
        1.1565871853522347,
        6.661338147750939e-16
      ],
      [
        1.2739731024317864,
        7.771561172376096e-16
      ],
      [
        1.424810362941367,
        3.1086244689504383e-15
      ],
      [
        1.6200739736482415,
        -1.1102230246251565e-15
      ],
      [
        1.8742028615965254,
        -2.4424906541753444e-15
      ],
      [
        2.2042811206051334,
        -4.440892098500626e-16
      ],
      [
        2.624395628276498,
        -3.1086244689504383e-15
      ],
      [
        3.1268112069922105,
        4.440892098500626e-16
      ],
      [
        3.6386182853686435,
        2.6645352591003757e-15
      ],
      [
        3.972469511265111,
        1.3322676295501878e-15
      ],
      [
        3.8900576735027936,
        0.0
      ],
      [
        3.351621733244808,
        -4.884981308350689e-15
      ],
      [
        2.60241908608977,
        4.440892098500626e-16
      ],
      [
        1.9062255916937494,
        1.9984014443252818e-15
      ],
      [
        1.3688031496132584,
        -9.992007221626409e-16
      ],
      [
        0.9853952025011319,
        4.440892098500626e-16
      ],
      [
        0.7185756155280714,
        -2.9976021664879227e-15
      ],
      [
        0.5327422574843961,
        -6.661338147750939e-16
      ],
      [
        0.40174610426185287,
        -1.3877787807814457e-16
      ],
      [
        0.3078884429086547,
        0.0
      ],
      [
        0.23946840941005737,
        -6.938893903907228e-17
      ],
      [
        0.18874766387653036,
        -2.3592239273284576e-16
      ],
      [
        0.1505533261653629,
        -5.551115123125783e-17
      ],
      [
        0.1213750284108962,
        -2.0816681711721685e-17
      ],
      [
        0.0987909394692312,
        -6.938893903907228e-17
      ],
      [
        0.08110228461120866,
        2.0816681711721685e-17
      ],
      [
        0.06709827822080189,
        0.0
      ],
      [
        0.05590283467683484,
        2.7755575615628914e-17
      ],
      [
        0.04687306718468988,
        -3.469446951953614e-18
      ],
      [
        0.0395310203718394,
        6.938893903907228e-18
      ],
      [
        0.033517045670094406,
        2.42861286636753e-17
      ],
      [
        0.028557485274794736,
        -1.734723475976807e-18
      ],
      [
        0.02444195784856556,
        1.734723475976807e-18
      ],
      [
        0.021007181008209815,
        -1.5612511283791264e-17
      ],
      [
        0.01812530573479469,
        -8.673617379884035e-18
      ],
      [
        0.01569540605977262,
        -1.734723475976807e-18
      ],
      [
        0.013637202723335172,
        -3.469446951953614e-18
      ],
      [
        0.011886387033083309,
        -2.6020852139652106e-18
      ],
      [
        0.010391103580394892,
        1.734723475976807e-18
      ],
      [
        0.009109280893127354,
        1.3010426069826053e-17
      ],
      [
        0.00800658857057399,
        8.673617379884035e-18
      ],
      [
        0.007054861528182743,
        -1.3010426069826053e-18
      ],
      [
        0.006230875530006841,
        -4.336808689942018e-19
      ],
      [
        0.0055153890550051245,
        -3.903127820947816e-18
      ],
      [
        0.004892388637836035,
        1.734723475976807e-18
      ],
      [
        0.004348490787041423,
        -8.673617379884035e-19
      ],
      [
        0.0038724652175812736,
        4.336808689942018e-19
      ],
      [
        0.0034548526853653188,
        2.168404344971009e-19
      ],
      [
        0.0030876570460206146,
        -4.336808689942018e-19
      ],
      [
        0.002764095888515751,
        4.336808689942018e-19
      ],
      [
        0.0024783976491175534,
        0.0
      ],
      [
        0.0022256358020317805,
        4.336808689942018e-19
      ],
      [
        0.0020015927732455604,
        -8.673617379884035e-19
      ],
      [
        0.0018026477958010536,
        -3.2526065174565133e-19
      ],
      [
        0.0016256841367845725,
        9.75781955236954e-19
      ],
      [
        0.001468012066299164,
        1.0842021724855044e-19
      ],
      [
        0.001327304671609985,
        2.168404344971009e-19
      ],
      [
        0.001201544194073459,
        0.0
      ],
      [
        0.0010889770188846667,
        -6.505213034913027e-19
      ],
      [
        0.0009880758056965014,
        -3.2526065174565133e-19
      ],
      [
        0.0008975075327635543,
        -5.421010862427522e-20
      ],
      [
        0.0008161064544815837,
        -2.168404344971009e-19
      ],
      [
        0.0007428511543559366,
        2.710505431213761e-19
      ],
      [
        0.0006768450220586473,
        -2.168404344971009e-19
      ],
      [
        0.0006172996017100766,
        -1.0842021724855044e-19
      ],
      [
        0.0005635203546062672,
        1.6263032587282567e-19
      ],
      [
        0.0005148944578159153,
        2.710505431213761e-19
      ],
      [
        0.0004708803239384698,
        -2.168404344971009e-19
      ],
      [
        0.0004309985796461312,
        -1.6263032587282567e-19
      ],
      [
        0.0003948242836488725,
        8.131516293641283e-20
      ],
      [
        0.00036198020018900245,
        8.131516293641283e-20
      ],
      [
        0.00033213097350203206,
        -1.0842021724855044e-19
      ],
      [
        0.0003049780730049546,
        5.421010862427522e-20
      ],
      [
        0.0002802553992017786,
        -8.131516293641283e-20
      ],
      [
        0.0002577254571636929,
        0.0
      ],
      [
        0.00023717601854280552,
        5.421010862427522e-20
      ],
      [
        0.00021841720489661724,
        -6.776263578034403e-20
      ],
      [
        0.0002012789350293949,
        -6.776263578034403e-20
      ],
      [
        0.00018560868741779573,
        1.3552527156068805e-20
      ],
      [
        0.0001712695358450946,
        -5.421010862427522e-20
      ],
      [
        0.00015813842233774122,
        4.0657581468206416e-20
      ],
      [
        0.000146104636558206,
        -8.131516293641283e-20
      ],
      [
        0.00013506847510644362,
        0.0
      ],
      [
        0.00012494005784105696,
        0.0
      ],
      [
        0.00011563828145140398,
        -2.0328790734103208e-20
      ],
      [
        0.00010708989317807885,
        6.776263578034403e-21
      ],
      [
        9.92286698614818e-05,
        8.131516293641283e-20
      ],
      [
        9.199468945548916e-05,
        1.3552527156068805e-20
      ],
      [
        8.533368382467752e-05,
        2.710505431213761e-20
      ],
      [
        7.919646309055076e-05,
        -4.743384504624082e-20
      ],
      [
        7.353840303948509e-05,
        6.098637220230962e-20
      ],
      [
        6.83189881819353e-05,
        -6.776263578034403e-21
      ],
      [
        6.350140398366741e-05,
        -2.0328790734103208e-20
      ],
      [
        5.905217259620343e-05,
        -6.776263578034403e-21
      ],
      [
        5.494082711316884e-05,
        -1.3552527156068805e-20
      ],
      [
        5.1139619986807254e-05,
        -1.3552527156068805e-20
      ],
      [
        4.762326176744012e-05,
        0.0
      ],
      [
        4.436868678900755e-05,
        -3.3881317890172014e-21
      ],
      [
        4.135484282538285e-05,
        2.371692252312041e-20
      ],
      [
        3.856250209285334e-05,
        -3.3881317890172014e-21
      ],
      [
        3.5974091280885775e-05,
        1.3552527156068805e-20
      ],
      [
        3.357353856184069e-05,
        -6.776263578034403e-21
      ],
      [
        3.134613576576351e-05,
        1.6940658945086007e-20
      ],
      [
        2.927841411305056e-05,
        -8.470329472543003e-21
      ],
      [
        2.7358032079417767e-05,
        1.6940658945086007e-21
      ],
      [
        2.5573674127396836e-05,
        -6.776263578034403e-21
      ],
      [
        2.3914959179343596e-05,
        6.776263578034403e-21
      ],
      [
        2.237235783104829e-05,
        1.6940658945086007e-21
      ],
      [
        2.0937117414616617e-05,
        0.0
      ],
      [
        1.9601194116093077e-05,
        1.6940658945086007e-20
      ],
      [
        1.8357191438953097e-05,
        -1.6940658945086007e-21
      ],
      [
        1.7198304380425534e-05,
        -1.6940658945086007e-21
      ],
      [
        1.6118268754829227e-05,
        1.6940658945086007e-21
      ],
      [
        1.5111315157749959e-05,
        -4.235164736271502e-21
      ],
      [
        1.4172127117849835e-05,
        0.0
      ],
      [
        1.3295803030188145e-05,
        -3.3881317890172014e-21
      ],
      [
        1.2477821506820624e-05,
        1.6940658945086007e-21
      ],
      [
        1.1714009817757882e-05,
        -1.6940658945086007e-21
      ],
      [
        1.1000515128610164e-05,
        8.470329472543003e-22
      ],
      [
        1.0333778270915532e-05,
        -8.470329472543003e-22
      ],
      [
        9.710509807633988e-06,
        2.541098841762901e-21
      ],
      [
        9.127668179959356e-06,
        8.470329472543003e-22
      ],
      [
        8.582439742769813e-06,
        -2.541098841762901e-21
      ],
      [
        8.072220514985346e-06,
        -5.082197683525802e-21
      ],
      [
        7.594599488071545e-06,
        -1.2705494208814505e-21
      ],
      [
        7.147343351147831e-06,
        0.0
      ],
      [
        6.728382504805201e-06,
        -3.3881317890172014e-21
      ],
      [
        6.335798247997678e-06,
        -3.3881317890172014e-21
      ],
      [
        5.967811033382028e-06,
        1.2705494208814505e-21
      ],
      [
        5.622769696382722e-06,
        -2.964615315390051e-21
      ],
      [
        5.299141572168119e-06,
        -8.470329472543003e-22
      ],
      [
        4.995503422746204e-06,
        0.0
      ],
      [
        4.710533103615841e-06,
        0.0
      ],
      [
        4.4430019059285125e-06,
        0.0
      ],
      [
        4.19176751599441e-06,
        1.2705494208814505e-21
      ],
      [
        3.955767539276719e-06,
        4.235164736271502e-22
      ],
      [
        3.734013540814469e-06,
        -4.235164736271502e-22
      ],
      [
        3.5255855583502355e-06,
        -6.352747104407253e-22
      ],
      [
        3.3296270483615273e-06,
        -2.117582368135751e-22
      ],
      [
        3.1453402287448274e-06,
        2.117582368135751e-22
      ],
      [
        2.9719817851170396e-06,
        0.0
      ],
      [
        2.8088589106122614e-06,
        -4.235164736271502e-22
      ],
      [
        2.6553256516953575e-06,
        0.0
      ],
      [
        2.510779534909733e-06,
        -2.117582368135751e-22
      ],
      [
        2.3746584516540505e-06,
        6.352747104407253e-22
      ],
      [
        2.2464377800587583e-06,
        -2.117582368135751e-22
      ],
      [
        2.125627724830315e-06,
        2.117582368135751e-22
      ],
      [
        2.011770857564249e-06,
        0.0
      ],
      [
        1.9044398415150472e-06,
        7.411538288475128e-22
      ],
      [
        1.803235326163068e-06,
        2.117582368135751e-22
      ],
      [
        1.7077839981519064e-06,
        -2.117582368135751e-22
      ],
      [
        1.6177367762919157e-06,
        -3.1763735522036263e-22
      ],
      [
        1.5327671393495051e-06,
        0.0
      ],
      [
        1.4525695762758804e-06,
        3.1763735522036263e-22
      ],
      [
        1.376858149381046e-06,
        -2.117582368135751e-22
      ],
      [
        1.3053651617370304e-06,
        -1.0587911840678754e-22
      ],
      [
        1.2378399208054072e-06,
        2.117582368135751e-22
      ],
      [
        1.174047590933546e-06,
        -3.1763735522036263e-22
      ],
      [
        1.113768127958583e-06,
        2.117582368135751e-22
      ],
      [
        1.0567952897011382e-06,
        7.411538288475128e-22
      ],
      [
        1.0029357166285416e-06,
        0.0
      ],
      [
        9.520080774225884e-07,
        2.117582368135751e-22
      ],
      [
        9.038422746041655e-07,
        1.0587911840678754e-22
      ],
      [
        8.582787057493653e-07,
        2.117582368135751e-22
      ],
      [
        8.151675761823611e-07,
        -5.293955920339377e-23
      ],
      [
        7.743682593518158e-07,
        -5.293955920339377e-22
      ],
      [
        7.357487013925985e-07,
        2.6469779601696886e-22
      ],
      [
        6.991848666456939e-07,
        0.0
      ],
      [
        6.645602211577087e-07,
        1.0587911840678754e-22
      ],
      [
        6.317652514101014e-07,
        2.117582368135751e-22
      ],
      [
        6.006970157383517e-07,
        2.117582368135751e-22
      ],
      [
        5.712587260944245e-07,
        -1.0587911840678754e-22
      ],
      [
        5.433593579836071e-07,
        2.6469779601696886e-22
      ],
      [
        5.169132865703953e-07,
        0.0
      ],
      [
        4.91839947098516e-07,
        -2.117582368135751e-22
      ],
      [
        4.6806351790902154e-07,
        5.293955920339377e-23
      ],
      [
        4.455126244679394e-07,
        -7.940933880509066e-23
      ],
      [
        4.241200629328047e-07,
        -2.6469779601696886e-23
      ],
      [
        4.0382254189591234e-07,
        -7.940933880509066e-23
      ],
      [
        3.8456044104223985e-07,
        0.0
      ],
      [
        3.6627758555234997e-07,
        7.940933880509066e-23
      ],
      [
        3.4892103516587533e-07,
        1.0587911840678754e-22
      ],
      [
        3.3244088689981905e-07,
        1.3234889800848443e-22
      ],
      [
        3.167900904887337e-07,
        7.940933880509066e-23
      ],
      [
        3.0192427568088827e-07,
        -2.6469779601696886e-23
      ],
      [
        2.87801590586714e-07,
        0.0
      ],
      [
        2.7438255033315604e-07,
        -5.293955920339377e-23
      ],
      [
        2.6162989533071415e-07,
        -2.6469779601696886e-23
      ],
      [
        2.495084585090026e-07,
        0.0
      ],
      [
        2.379850409221903e-07,
        7.940933880509066e-23
      ],
      [
        2.270282951677242e-07,
        0.0
      ],
      [
        2.166086161007036e-07,
        -2.6469779601696886e-23
      ],
      [
        2.0669803836244476e-07,
        0.0
      ],
      [
        1.9727014027514997e-07,
        1.3234889800848443e-23
      ],
      [
        1.8829995368567325e-07,
        7.940933880509066e-23
      ],
      [
        1.7976387937009438e-07,
        1.3234889800848443e-23
      ],
      [
        1.716396076375158e-07,
        7.940933880509066e-23
      ],
      [
        1.6390604379621376e-07,
        -6.617444900424221e-23
      ],
      [
        1.565432381682821e-07,
        0.0
      ],
      [
        1.4953232036017865e-07,
        7.940933880509066e-23
      ],
      [
        1.428554375164441e-07,
        -1.3234889800848443e-23
      ],
      [
        1.3649569630220732e-07,
        -2.6469779601696886e-23
      ],
      [
        1.304371083772044e-07,
        -9.26442286059391e-23
      ],
      [
        1.246645391399208e-07,
        3.970466940254533e-23
      ],
      [
        1.1916365953522687e-07,
        0.0
      ],
      [
        1.139209007326152e-07,
        -1.9852334701272664e-23
      ],
      [
        1.0892341149492427e-07,
        0.0
      ],
      [
        1.0415901806929999e-07,
        2.6469779601696886e-23
      ],
      [
        9.961618644324556e-08,
        -1.3234889800848443e-23
      ],
      [
        9.528398681886849e-08,
        1.9852334701272664e-23
      ],
      [
        9.115206016805057e-08,
        -1.9852334701272664e-23
      ],
      [
        8.72105867401901e-08,
        -3.3087224502121107e-23
      ],
      [
        8.34502564024859e-08,
        0.0
      ],
      [
        7.986224070049342e-08,
        2.6469779601696886e-23
      ],
      [
        7.643816653391195e-08,
        -1.9852334701272664e-23
      ],
      [
        7.31700913493052e-08,
        0.0
      ],
      [
        7.005047975773364e-08,
        -4.632211430296955e-23
      ],
      [
        6.707218149116381e-08,
        -1.3234889800848443e-23
      ],
      [
        6.422841061697179e-08,
        1.3234889800848443e-23
      ],
      [
        6.151272593497782e-08,
        1.3234889800848443e-23
      ],
      [
        5.891901248621502e-08,
        0.0
      ],
      [
        5.6441464107088415e-08,
        -2.6469779601696886e-23
      ],
      [
        5.4074566966737834e-08,
        -6.617444900424222e-24
      ],
      [
        5.181308402931147e-08,
        1.6543612251060553e-23
      ],
      [
        4.965204038647202e-08,
        -1.3234889800848443e-23
      ],
      [
        4.758670940887493e-08,
        0.0
      ],
      [
        4.5612599668506567e-08,
        1.3234889800848443e-23
      ],
      [
        4.372544258675539e-08,
        6.617444900424222e-24
      ],
      [
        4.19211807658542e-08,
        -6.617444900424222e-24
      ],
      [
        4.0195956963931565e-08,
        -9.926167350636332e-24
      ],
      [
        3.85461036763408e-08,
        6.617444900424222e-24
      ],
      [
        3.696813328820558e-08,
        -3.308722450212111e-24
      ],
      [
        3.54587287652502e-08,
        3.308722450212111e-24
      ],
      [
        3.4014734851980406e-08,
        -3.308722450212111e-24
      ],
      [
        3.26331497481399e-08,
        0.0
      ],
      [
        3.1311117236122606e-08,
        -6.617444900424222e-24
      ],
      [
        3.0045919233654476e-08,
        3.308722450212111e-24
      ],
      [
        2.883496874759774e-08,
        -4.963083675318166e-24
      ],
      [
        2.7675803206167028e-08,
        4.963083675318166e-24
      ],
      [
        2.6566078148197e-08,
        -3.308722450212111e-24
      ],
      [
        2.5503561249368197e-08,
        1.1580528575742387e-23
      ],
      [
        2.4486126666478917e-08,
        1.3234889800848443e-23
      ],
      [
        2.351174968197314e-08,
        0.0
      ],
      [
        2.257850163197128e-08,
        3.308722450212111e-24
      ],
      [
        2.1684545102033575e-08,
        3.308722450212111e-24
      ],
      [
        2.082812937580877e-08,
        -1.6543612251060553e-24
      ],
      [
        2.000758612258042e-08,
        -9.926167350636332e-24
      ],
      [
        1.9221325310537854e-08,
        -8.271806125530277e-24
      ],
      [
        1.846783133335955e-08,
        -1.6543612251060553e-24
      ],
      [
        1.7745659338411182e-08,
        -1.3234889800848443e-23
      ],
      [
        1.7053431745537594e-08,
        -3.308722450212111e-24
      ],
      [
        1.638983494605458e-08,
        -3.308722450212111e-24
      ],
      [
        1.5753616172144643e-08,
        -1.6543612251060553e-24
      ],
      [
        1.5143580527417328e-08,
        0.0
      ],
      [
        1.4558588169921323e-08,
        0.0
      ],
      [
        1.3997551639388106e-08,
        1.6543612251060553e-24
      ],
      [
        1.3459433320953348e-08,
        0.0
      ],
      [
        1.294324303803669e-08,
        -4.963083675318166e-24
      ],
      [
        1.2448035767475802e-08,
        8.271806125530277e-25
      ],
      [
        1.1972909470393848e-08,
        -4.963083675318166e-24
      ],
      [
        1.1517003032646383e-08,
        1.6543612251060553e-24
      ],
      [
        1.107949430903586e-08,
        8.271806125530277e-25
      ],
      [
        1.0659598265805267e-08,
        2.481541837659083e-24
      ],
      [
        1.0256565216226598e-08,
        -3.308722450212111e-24
      ],
      [
        9.869679144386611e-09,
        0.0
      ],
      [
        9.498256112542517e-09,
        4.1359030627651384e-24
      ],
      [
        9.141642747673397e-09,
        -4.1359030627651384e-24
      ],
      [
        8.799214803095827e-09,
        2.481541837659083e-24
      ],
      [
        8.470375791234843e-09,
        -4.1359030627651384e-24
      ],
      [
        8.154555683857167e-09,
        0.0
      ],
      [
        7.8512096762728e-09,
        3.308722450212111e-24
      ],
      [
        7.559817012202007e-09,
        -4.963083675318166e-24
      ],
      [
        7.279879866182101e-09,
        -8.271806125530277e-25
      ],
      [
        7.010922280558625e-09,
        0.0
      ],
      [
        6.752489154262661e-09,
        -1.2407709188295415e-24
      ],
      [
        6.504145280728599e-09,
        -1.2407709188295415e-24
      ],
      [
        6.265474432446096e-09,
        -1.2407709188295415e-24
      ],
      [
        6.036078489775254e-09,
        1.6543612251060553e-24
      ],
      [
        5.815576611779839e-09,
        -1.2407709188295415e-24
      ],
      [
        5.6036044469525555e-09,
        8.271806125530277e-25
      ],
      [
        5.399813381819281e-09,
        -8.271806125530277e-25
      ],
      [
        5.203869825515534e-09,
        4.1359030627651384e-25
      ],
      [
        5.015454528528495e-09,
        0.0
      ],
      [
        4.8342619338939626e-09,
        -2.481541837659083e-24
      ],
      [
        4.659999559226153e-09,
        -4.1359030627651384e-25
      ],
      [
        4.492387408043876e-09,
        1.2407709188295415e-24
      ],
      [
        4.331157408936613e-09,
        4.1359030627651384e-25
      ],
      [
        4.176052881189773e-09,
        0.0
      ],
      [
        4.026828025560151e-09,
        4.1359030627651384e-25
      ],
      [
        3.883247438960346e-09,
        -4.1359030627651384e-25
      ],
      [
        3.745085651875387e-09,
        4.1359030627651384e-25
      ],
      [
        3.6121266873946048e-09,
        0.0
      ],
      [
        3.4841636408004476e-09,
        -8.271806125530277e-25
      ],
      [
        3.3609982787089845e-09,
        -1.4475660719677984e-24
      ],
      [
        3.2424406568092553e-09,
        4.1359030627651384e-25
      ],
      [
        3.1283087552964936e-09,
        2.0679515313825692e-25
      ],
      [
        3.0184281311408885e-09,
        -6.203854594147708e-25
      ],
      [
        2.912631586376834e-09,
        -4.1359030627651384e-25
      ],
      [
        2.8107588516390637e-09,
        2.0679515313825692e-25
      ],
      [
        2.7126562842108973e-09,
        4.1359030627651384e-25
      ],
      [
        2.6181765798873407e-09,
        -6.203854594147708e-25
      ],
      [
        2.5271784979904423e-09,
        1.4475660719677984e-24
      ],
      [
        2.4395265989077083e-09,
        -2.0679515313825692e-25
      ],
      [
        2.3550909935559e-09,
        -1.4475660719677984e-24
      ],
      [
        2.2737471042024e-09,
        6.203854594147708e-25
      ],
      [
        2.195375436104479e-09,
        -6.203854594147708e-25
      ],
      [
        2.119861359453915e-09,
        1.2407709188295415e-24
      ],
      [
        2.0470949011393802e-09,
        -1.2407709188295415e-24
      ],
      [
        1.9769705458636964e-09,
        6.203854594147708e-25
      ],
      [
        1.909387046175428e-09,
        6.203854594147708e-25
      ],
      [
        1.844247240996208e-09,
        -2.0679515313825692e-25
      ],
      [
        1.7814578822457336e-09,
        0.0
      ],
      [
        1.7209294691858745e-09,
        -3.101927297073854e-25
      ],
      [
        1.6625760901237864e-09,
        5.169878828456423e-25
      ],
      [
        1.6063152711315915e-09,
        -3.101927297073854e-25
      ],
      [
        1.5520678314568355e-09,
        -3.101927297073854e-25
      ],
      [
        1.4997577453135984e-09,
        2.0679515313825692e-25
      ],
      [
        1.4493120097595004e-09,
        2.0679515313825692e-25
      ],
      [
        1.4006605183777245e-09,
        3.101927297073854e-25
      ],
      [
        1.3537359404969701e-09,
        0.0
      ],
      [
        1.3084736056950414e-09,
        -4.1359030627651384e-25
      ],
      [
        1.2648113933439352e-09,
        5.169878828456423e-25
      ],
      [
        1.222689626965972e-09,
        4.1359030627651384e-25
      ],
      [
        1.1820509731815247e-09,
        -2.0679515313825692e-25
      ],
      [
        1.1428403450392521e-09,
        3.101927297073854e-25
      ],
      [
        1.1050048095298942e-09,
        5.169878828456423e-25
      ],
      [
        1.0684934990939723e-09,
        0.0
      ],
      [
        1.0332575269427838e-09,
        0.0
      ],
      [
        9.992499060206258e-10,
        2.0679515313825692e-25
      ],
      [
        9.664254714442965e-10,
        4.1359030627651384e-25
      ],
      [
        9.347408062636284e-10,
        -2.0679515313825692e-25
      ],
      [
        9.041541703941913e-10,
        5.169878828456423e-26
      ],
      [
        8.746254325801525e-10,
        5.169878828456423e-26
      ],
      [
        8.461160052521586e-10,
        5.169878828456423e-26
      ],
      [
        8.18588782151141e-10,
        -4.1359030627651384e-25
      ],
      [
        7.920080785951733e-10,
        3.618915179919496e-25
      ],
      [
        7.663395742720742e-10,
        -5.169878828456423e-26
      ],
      [
        7.415502584460028e-10,
        5.169878828456423e-26
      ],
      [
        7.176083774713497e-10,
        1.0339757656912846e-25
      ],
      [
        6.944833845122801e-10,
        3.101927297073854e-25
      ],
      [
        6.721458913708555e-10,
        0.0
      ],
      [
        6.505676223311667e-10,
        5.169878828456423e-26
      ],
      [
        6.297213699312122e-10,
        3.101927297073854e-25
      ],
      [
        6.095809525781852e-10,
        -3.618915179919496e-25
      ],
      [
        5.901211739268119e-10,
        5.169878828456423e-26
      ],
      [
        5.713177839439144e-10,
        0.0
      ],
      [
        5.531474415859985e-10,
        1.550963648536927e-25
      ],
      [
        5.355876790198863e-10,
        1.550963648536927e-25
      ],
      [
        5.186168673196612e-10,
        1.550963648536927e-25
      ],
      [
        5.022141835761262e-10,
        0.0
      ],
      [
        4.863595793579635e-10,
        0.0
      ],
      [
        4.710337504664196e-10,
        5.169878828456423e-26
      ],
      [
        4.5621810792801023e-10,
        -2.0679515313825692e-25
      ],
      [
        4.4189475017223025e-10,
        0.0
      ],
      [
        4.2804643634358334e-10,
        -5.169878828456423e-26
      ],
      [
        4.146565606995638e-10,
        1.2924697071141057e-25
      ],
      [
        4.01709128048351e-10,
        1.2924697071141057e-25
      ],
      [
        3.891887301820194e-10,
        1.550963648536927e-25
      ],
      [
        3.7708052326306414e-10,
        -5.169878828456423e-26
      ],
      [
        3.653702061238886e-10,
        -2.5849394142282115e-26
      ],
      [
        3.5404399944069137e-10,
        -5.169878828456423e-26
      ],
      [
        3.4308862574488987e-10,
        0.0
      ],
      [
        3.3249129023683496e-10,
        0.0
      ],
      [
        3.222396623681444e-10,
        -2.5849394142282115e-26
      ],
      [
        3.1232185816042226e-10,
        -5.169878828456423e-26
      ],
      [
        3.0272642322958507e-10,
        -2.5849394142282115e-26
      ],
      [
        2.9344231648631043e-10,
        0.0
      ],
      [
        2.844588944844649e-10,
        0.0
      ],
      [
        2.757658963905514e-10,
        2.5849394142282115e-26
      ],
      [
        2.6735342954839753e-10,
        -5.169878828456423e-26
      ],
      [
        2.5921195561443824e-10,
        7.754818242684634e-26
      ],
      [
        2.5133227723999114e-10,
        0.0
      ],
      [
        2.4370552527796e-10,
        5.169878828456423e-26
      ],
      [
        2.363231464923656e-10,
        5.169878828456423e-26
      ],
      [
        2.2917689175002314e-10,
        -9.04728794979874e-26
      ],
      [
        2.2225880467460167e-10,
        1.0339757656912846e-25
      ],
      [
        2.1556121074411554e-10,
        -5.169878828456423e-26
      ],
      [
        2.0907670681372896e-10,
        -1.2924697071141057e-26
      ],
      [
        2.027981510465182e-10,
        5.169878828456423e-26
      ],
      [
        1.9671865323558113e-10,
        -6.462348535570529e-26
      ],
      [
        1.9083156550158826e-10,
        6.462348535570529e-26
      ],
      [
        1.8513047335054701e-10,
        -3.877409121342317e-26
      ],
      [
        1.7960918707718013e-10,
        -5.169878828456423e-26
      ],
      [
        1.7426173349996607e-10,
        1.4217166778255163e-25
      ],
      [
        1.690823480144545e-10,
        3.877409121342317e-26
      ],
      [
        1.6406546695203576e-10,
        0.0
      ],
      [
        1.592057202318978e-10,
        7.754818242684634e-26
      ],
      [
        1.5449792429439456e-10,
        2.5849394142282115e-26
      ],
      [
        1.4993707530457253e-10,
        -2.5849394142282115e-26
      ],
      [
        1.4551834261504494e-10,
        0.0
      ],
      [
        1.4123706247786854e-10,
        1.2924697071141057e-26
      ],
      [
        1.3708873199551072e-10,
        0.0
      ],
      [
        1.330690033013996e-10,
        1.2924697071141057e-26
      ],
      [
        1.2917367796094477e-10,
        1.2924697071141057e-26
      ],
      [
        1.253987015843012e-10,
        -3.877409121342317e-26
      ],
      [
        1.2174015864250157e-10,
        -1.2924697071141057e-26
      ],
      [
        1.181942674789309e-10,
        -5.169878828456423e-26
      ],
      [
        1.1475737550844977e-10,
        -3.2311742677852644e-26
      ],
      [
        1.114259545967878e-10,
        2.5849394142282115e-26
      ],
      [
        1.0819659661312602e-10,
        -1.9387045606711586e-26
      ],
      [
        1.050660091490902e-10,
        0.0
      ],
      [
        1.0203101139764067e-10,
        6.462348535570529e-27
      ],
      [
        9.908853018561702e-11,
        -5.169878828456423e-26
      ],
      [
        9.62355961539497e-11,
        -6.462348535570529e-27
      ],
      [
        9.346934007979545e-11,
        -6.462348535570529e-27
      ],
      [
        9.078698933508039e-11,
        5.816113682013476e-26
      ],
      [
        8.818586447616815e-11,
        -6.462348535570529e-27
      ],
      [
        8.56633759595715e-11,
        -1.9387045606711586e-26
      ],
      [
        8.321702097884799e-11,
        -5.816113682013476e-26
      ],
      [
        8.084438041799744e-11,
        -3.2311742677852644e-26
      ],
      [
        7.854311591688149e-11,
        0.0
      ],
      [
        7.631096704435812e-11,
        1.9387045606711586e-26
      ],
      [
        7.414574857500089e-11,
        5.169878828456423e-26
      ],
      [
        7.204534786543409e-11,
        0.0
      ],
      [
        7.000772232647922e-11,
        -1.2924697071141057e-26
      ],
      [
        6.80308969874491e-11,
        1.9387045606711586e-26
      ],
      [
        6.611296214908817e-11,
        0.0
      ],
      [
        6.42520711217829e-11,
        -6.462348535570529e-27
      ],
      [
        6.244643804580254e-11,
        1.9387045606711586e-26
      ],
      [
        6.069433579046796e-11,
        -3.2311742677852644e-26
      ],
      [
        5.899409392925586e-11,
        6.462348535570529e-27
      ],
      [
        5.734409678797355e-11,
        1.9387045606711586e-26
      ],
      [
        5.5742781563248646e-11,
        3.2311742677852644e-27
      ],
      [
        5.41886365086868e-11,
        2.908056841006738e-26
      ],
      [
        5.268019918615207e-11,
        3.2311742677852644e-27
      ],
      [
        5.1216054779732203e-11,
        9.693522803355793e-27
      ],
      [
        4.9794834470035394e-11,
        5.492996255234949e-26
      ],
      [
        4.841521386656663e-11,
        1.6155871338926322e-26
      ]
    ],
    "mirror": [
      [
        2.05948808629628e-08,
        -1.1580528575742387e-23
      ],
      [
        2.1482829347310233e-08,
        -6.617444900424222e-24
      ],
      [
        2.2411648969986764e-08,
        -1.6543612251060553e-24
      ],
      [
        2.3383344037095684e-08,
        -6.617444900424222e-24
      ],
      [
        2.4400023381124252e-08,
        0.0
      ],
      [
        2.546390614809064e-08,
        6.617444900424222e-24
      ],
      [
        2.6577327924312887e-08,
        0.0
      ],
      [
        2.7742747223896776e-08,
        -1.6543612251060553e-24
      ],
      [
        2.8962752359422245e-08,
        -6.617444900424222e-24
      ],
      [
        3.024006871979074e-08,
        3.308722450212111e-24
      ],
      [
        3.1577566480777284e-08,
        3.308722450212111e-24
      ],
      [
        3.2978268775528516e-08,
        -1.3234889800848443e-23
      ],
      [
        3.4445360354057976e-08,
        6.617444900424222e-24
      ],
      [
        3.598219676273494e-08,
        3.308722450212111e-24
      ],
      [
        3.7592314076834416e-08,
        -6.617444900424222e-24
      ],
      [
        3.927943922144768e-08,
        1.3234889800848443e-23
      ],
      [
        4.104750091842824e-08,
        -3.308722450212111e-24
      ],
      [
        4.290064129960786e-08,
        -6.617444900424222e-24
      ],
      [
        4.4843228229246145e-08,
        6.617444900424222e-24
      ],
      [
        4.687986838161323e-08,
        1.3234889800848443e-23
      ],
      [
        4.901542112274641e-08,
        -1.9852334701272664e-23
      ],
      [
        5.125501324879401e-08,
        3.639594695233322e-23
      ],
      [
        5.360405463697248e-08,
        -6.617444900424222e-24
      ],
      [
        5.606825486904509e-08,
        -6.617444900424222e-24
      ],
      [
        5.865364089139037e-08,
        6.617444900424222e-24
      ],
      [
        6.136657578020376e-08,
        6.617444900424222e-24
      ],
      [
        6.421377868516438e-08,
        -6.617444900424222e-24
      ],
      [
        6.720234603006412e-08,
        0.0
      ],
      [
        7.033977405442457e-08,
        1.9852334701272664e-23
      ],
      [
        7.363398278608207e-08,
        0.0
      ],
      [
        7.709334154111868e-08,
        -3.970466940254533e-23
      ],
      [
        8.072669605438616e-08,
        -2.6469779601696886e-23
      ],
      [
        8.454339735127603e-08,
        -1.3234889800848443e-23
      ],
      [
        8.855333247933732e-08,
        3.970466940254533e-23
      ],
      [
        9.27669572269155e-08,
        0.0
      ],
      [
        9.71953309651899e-08,
        1.3234889800848443e-23
      ],
      [
        1.0185015375992495e-07,
        -2.6469779601696886e-23
      ],
      [
        1.0674380590992641e-07,
        0.0
      ],
      [
        1.1188939008072357e-07,
        1.3234889800848443e-23
      ],
      [
        1.1730077621439012e-07,
        -6.617444900424221e-23
      ],
      [
        1.2299264940981004e-07,
        1.3234889800848443e-23
      ],
      [
        1.289805609821123e-07,
        1.3234889800848443e-23
      ],
      [
        1.352809829255622e-07,
        -5.293955920339377e-23
      ],
      [
        1.419113660209812e-07,
        -2.6469779601696886e-23
      ],
      [
        1.4889020184689456e-07,
        2.6469779601696886e-23
      ],
      [
        1.5623708897316256e-07,
        0.0
      ],
      [
        1.6397280363699896e-07,
        1.3234889800848443e-23
      ],
      [
        1.7211937522407557e-07,
        2.6469779601696886e-23
      ],
      [
        1.8070016690212333e-07,
        -5.293955920339377e-23
      ],
      [
        1.8973996178106752e-07,
        1.3234889800848443e-23
      ],
      [
        1.9926505500262325e-07,
        -2.6469779601696886e-23
      ],
      [
        2.0930335219342642e-07,
        9.26442286059391e-23
      ],
      [
        2.198844747495853e-07,
        6.617444900424221e-23
      ],
      [
        2.3103987245705225e-07,
        -5.293955920339377e-23
      ],
      [
        2.428029439918199e-07,
        2.6469779601696886e-23
      ],
      [
        2.5520916588681386e-07,
        1.0587911840678754e-22
      ],
      [
        2.68296230598798e-07,
        2.6469779601696886e-23
      ],
      [
        2.8210419435901024e-07,
        2.6469779601696886e-23
      ],
      [
        2.966756355458475e-07,
        2.6469779601696886e-23
      ],
      [
        3.1205582437716545e-07,
        1.3234889800848443e-22
      ],
      [
        3.2829290478408626e-07,
        0.0
      ],
      [
        3.4543808939801083e-07,
        0.0
      ],
      [
        3.635458686583364e-07,
        7.940933880509066e-23
      ],
      [
        3.8267423513080643e-07,
        -7.940933880509066e-23
      ],
      [
        4.028849242158933e-07,
        1.852884572118782e-22
      ],
      [
        4.2424367252402246e-07,
        -2.117582368135751e-22
      ],
      [
        4.4682049530031264e-07,
        -5.293955920339377e-23
      ],
      [
        4.706899843967771e-07,
        2.117582368135751e-22
      ],
      [
        4.959316284153417e-07,
        2.117582368135751e-22
      ],
      [
        5.226301567817002e-07,
        -1.0587911840678754e-22
      ],
      [
        5.508759096588722e-07,
        -1.0587911840678754e-22
      ],
      [
        5.807652357716047e-07,
        -2.117582368135751e-22
      ],
      [
        6.124009203896637e-07,
        -5.293955920339377e-23
      ],
      [
        6.458926459111289e-07,
        1.5881867761018131e-22
      ],
      [
        6.813574876974384e-07,
        1.0587911840678754e-22
      ],
      [
        7.189204480420237e-07,
        5.293955920339377e-23
      ],
      [
        7.587150314055734e-07,
        -1.0587911840678754e-22
      ],
      [
        8.008838643256635e-07,
        1.0587911840678754e-22
      ],
      [
        8.455793637087509e-07,
        -1.0587911840678754e-22
      ],
      [
        8.929644575409379e-07,
        3.1763735522036263e-22
      ],
      [
        9.432133624135126e-07,
        3.1763735522036263e-22
      ],
      [
        9.965124226527457e-07,
        4.235164736271502e-22
      ],
      [
        1.0530610162746718e-06,
        -4.235164736271502e-22
      ],
      [
        1.1130725334582643e-06,
        -2.117582368135751e-22
      ],
      [
        1.1767754337484477e-06,
        0.0
      ],
      [
        1.244414388769085e-06,
        -2.117582368135751e-22
      ],
      [
        1.3162515178501426e-06,
        0.0
      ],
      [
        1.3925677246585228e-06,
        -2.117582368135751e-22
      ],
      [
        1.473664143675435e-06,
        -4.235164736271502e-22
      ],
      [
        1.559863706190844e-06,
        -1.0587911840678754e-22
      ],
      [
        1.651512836396685e-06,
        -6.352747104407253e-22
      ],
      [
        1.7489832891627446e-06,
        -4.235164736271502e-22
      ],
      [
        1.8526741421833617e-06,
        -2.117582368135751e-22
      ],
      [
        1.9630139563990574e-06,
        -6.352747104407253e-22
      ],
      [
        2.0804631199387924e-06,
        1.0587911840678754e-21
      ],
      [
        2.205516392307425e-06,
        0.0
      ],
      [
        2.3387056671764057e-06,
        4.235164736271502e-22
      ],
      [
        2.480602973938721e-06,
        1.0587911840678754e-21
      ],
      [
        2.6318237401825577e-06,
        -6.352747104407253e-22
      ],
      [
        2.793030339442015e-06,
        1.6940658945086007e-21
      ],
      [
        2.9649359510220244e-06,
        -2.117582368135751e-22
      ],
      [
        3.1483087613947634e-06,
        1.2705494208814505e-21
      ],
      [
        3.3439765396567485e-06,
        4.235164736271502e-22
      ],
      [
        3.5528316228523483e-06,
        -1.2705494208814505e-21
      ],
      [
        3.7758363506496123e-06,
        -4.235164736271502e-22
      ],
      [
        4.0140289929392614e-06,
        -8.470329472543003e-22
      ],
      [
        4.268530218466061e-06,
        -8.470329472543003e-22
      ],
      [
        4.540550157647529e-06,
        0.0
      ],
      [
        4.831396118348366e-06,
        -8.470329472543003e-22
      ],
      [
        5.142481019628119e-06,
        -8.470329472543003e-22
      ],
      [
        5.475332615443054e-06,
        -3.3881317890172014e-21
      ],
      [
        5.831603588047113e-06,
        0.0
      ],
      [
        6.213082599500116e-06,
        2.541098841762901e-21
      ],
      [
        6.621706399366776e-06,
        4.235164736271502e-22
      ],
      [
        7.059573097502681e-06,
        4.235164736271502e-22
      ],
      [
        7.528956722918204e-06,
        -4.235164736271502e-22
      ],
      [
        8.032323203252451e-06,
        0.0
      ],
      [
        8.572347914556917e-06,
        -3.3881317890172014e-21
      ],
      [
        9.151934968102454e-06,
        1.6940658945086007e-21
      ],
      [
        9.774238420013829e-06,
        -8.470329472543003e-22
      ],
      [
        1.0442685610984831e-05,
        0.0
      ],
      [
        1.1161002867440874e-05,
        4.235164736271502e-21
      ],
      [
        1.1933243822656959e-05,
        -1.3552527156068805e-20
      ],
      [
        1.2763820646907762e-05,
        0.0
      ],
      [
        1.3657538510199842e-05,
        -5.082197683525802e-21
      ],
      [
        1.4619633640041966e-05,
        -6.776263578034403e-21
      ],
      [
        1.565581538066288e-05,
        -1.6940658945086007e-20
      ],
      [
        1.6772312709801343e-05,
        -3.3881317890172014e-21
      ],
      [
        1.79759257254706e-05,
        -1.6940658945086007e-21
      ],
      [
        1.927408267888506e-05,
        6.776263578034403e-21
      ],
      [
        2.0674903202105584e-05,
        -1.6940658945086007e-20
      ],
      [
        2.2187268461156296e-05,
        1.6940658945086007e-21
      ],
      [
        2.3820899058835964e-05,
        1.6940658945086007e-21
      ],
      [
        2.5586441617860006e-05,
        0.0
      ],
      [
        2.7495565096250006e-05,
        1.3552527156068805e-20
      ],
      [
        2.9561068025303947e-05,
        -1.1858461261560205e-20
      ],
      [
        3.179699801862601e-05,
        -2.710505431213761e-20
      ],
      [
        3.421878508162592e-05,
        -2.710505431213761e-20
      ],
      [
        3.684339045816872e-05,
        -2.0328790734103208e-20
      ],
      [
        3.9689472988798856e-05,
        -6.776263578034403e-21
      ],
      [
        4.277757522805849e-05,
        -1.3552527156068805e-20
      ],
      [
        4.6130331882546416e-05,
        -6.776263578034403e-21
      ],
      [
        4.977270349319118e-05,
        -6.776263578034403e-21
      ],
      [
        5.3732238702642274e-05,
        6.776263578034403e-21
      ],
      [
        5.803936893092789e-05,
        6.776263578034403e-21
      ],
      [
        6.272773984055679e-05,
        -2.0328790734103208e-20
      ],
      [
        6.783458461897271e-05,
        0.0
      ],
      [
        7.340114485702157e-05,
        -6.776263578034403e-21
      ],
      [
        7.94731456750483e-05,
        -6.776263578034403e-21
      ],
      [
        8.610133276506264e-05,
        -1.3552527156068805e-20
      ],
      [
        9.334208020387226e-05,
        1.3552527156068805e-20
      ],
      [
        0.00010125807927898945,
        -8.131516293641283e-20
      ],
      [
        0.00010991912019341901,
        -5.421010862427522e-20
      ],
      [
        0.00011940298042132971,
        -6.098637220230962e-20
      ],
      [
        0.00012979643572740568,
        -5.421010862427522e-20
      ],
      [
        0.00014119641250257903,
        -6.776263578034403e-20
      ],
      [
        0.00015371130318537438,
        1.4907779871675686e-19
      ],
      [
        0.00016746247022539123,
        -1.3552527156068805e-20
      ],
      [
        0.00018258596841764436,
        -2.710505431213761e-20
      ],
      [
        0.00019923452063272767,
        -2.710505431213761e-20
      ],
      [
        0.00021757978815804753,
        -6.776263578034403e-20
      ],
      [
        0.00023781498425788725,
        0.0
      ],
      [
        0.0002601578884105299,
        1.6263032587282567e-19
      ],
      [
        0.00028485432930447574,
        5.421010862427522e-20
      ],
      [
        0.00031218221746246333,
        2.168404344971009e-19
      ],
      [
        0.0003424562237951407,
        1.0842021724855044e-19
      ],
      [
        0.00037603321906724764,
        0.0
      ],
      [
        0.0004133186119392894,
        5.421010862427522e-20
      ],
      [
        0.00045477375086872544,
        1.6263032587282567e-19
      ],
      [
        0.0005009245889009157,
        2.710505431213761e-19
      ],
      [
        0.0005523718517478386,
        -5.421010862427522e-20
      ],
      [
        0.0006098030004385187,
        -2.168404344971009e-19
      ],
      [
        0.0006740063426451757,
        -5.421010862427522e-20
      ],
      [
        0.0007458877246315524,
        -2.168404344971009e-19
      ],
      [
        0.0008264903326034476,
        -4.336808689942018e-19
      ],
      [
        0.0009170182531868041,
        2.168404344971009e-19
      ],
      [
        0.0010188645944569862,
        0.0
      ],
      [
        0.0011336451600514076,
        -2.168404344971009e-19
      ],
      [
        0.0012632389107584254,
        1.0842021724855044e-18
      ],
      [
        0.0014098367555331135,
        -2.168404344971009e-19
      ],
      [
        0.0015760006069471596,
        1.951563910473908e-18
      ],
      [
        0.001764735141030256,
        8.673617379884035e-19
      ],
      [
        0.001979575353708538,
        1.734723475976807e-18
      ],
      [
        0.002224693853387491,
        4.336808689942018e-19
      ],
      [
        0.0025050329366267006,
        -8.673617379884035e-19
      ],
      [
        0.0028264679502456556,
        2.168404344971009e-19
      ],
      [
        0.003196010371229682,
        -3.903127820947816e-18
      ],
      [
        0.0036220616059410007,
        -6.505213034913027e-19
      ],
      [
        0.004114731961254918,
        6.938893903907228e-18
      ],
      [
        0.004686243909924413,
        3.0357660829594124e-18
      ],
      [
        0.005351445142144697,
        3.903127820947816e-18
      ],
      [
        0.006128465657902434,
        8.673617379884035e-19
      ],
      [
        0.007039565317610709,
        -4.336808689942018e-18
      ],
      [
        0.008112235311316884,
        8.673617379884035e-19
      ],
      [
        0.009380641126137231,
        1.734723475976807e-18
      ],
      [
        0.010887529086039977,
        -1.0408340855860843e-17
      ],
      [
        0.012686768419307545,
        8.673617379884035e-18
      ],
      [
        0.014846773785323782,
        1.0408340855860843e-17
      ],
      [
        0.017455161271070517,
        -5.204170427930421e-18
      ],
      [
        0.020625152997489626,
        5.204170427930421e-18
      ],
      [
        0.024504491955512457,
        -6.938893903907228e-18
      ],
      [
        0.029288008606200833,
        1.734723475976807e-17
      ],
      [
        0.03523557464925421,
        3.122502256758253e-17
      ],
      [
        0.042698120759029144,
        6.938893903907228e-18
      ],
      [
        0.052155907462170525,
        1.1102230246251565e-16
      ],
      [
        0.06427569674241318,
        -7.632783294297951e-17
      ],
      [
        0.07999750165778943,
        5.551115123125783e-17
      ],
      [
        0.10066820622240144,
        -5.551115123125783e-17
      ],
      [
        0.12825007067774458,
        1.5265566588595902e-16
      ],
      [
        0.1656487738128927,
        2.7755575615628914e-17
      ],
      [
        0.2172283613948054,
        -1.5265566588595902e-16
      ],
      [
        0.2895991809332983,
        -8.326672684688674e-17
      ],
      [
        0.3927268606564866,
        1.6653345369377348e-16
      ],
      [
        0.541112825879015,
        -1.5543122344752192e-15
      ],
      [
        0.7535992949990405,
        7.771561172376096e-16
      ],
      [
        1.0468442189830316,
        1.9984014443252818e-15
      ],
      [
        1.4118642497078029,
        -6.661338147750939e-16
      ],
      [
        1.7719785704026112,
        -1.7763568394002505e-15
      ],
      [
        1.9827895075885835,
        6.661338147750939e-16
      ],
      [
        1.954719875723641,
        -1.1102230246251565e-16
      ],
      [
        1.7496986800110501,
        4.440892098500626e-16
      ],
      [
        1.4890259551737253,
        1.1102230246251565e-16
      ],
      [
        1.2485963381656278,
        -6.661338147750939e-16
      ],
      [
        1.0523913683093433,
        -1.1102230246251565e-15
      ],
      [
        0.8995447507941619,
        -5.551115123125783e-17
      ],
      [
        0.7820633899825125,
        -1.6653345369377348e-16
      ],
      [
        0.6916955256081481,
        -1.0547118733938987e-15
      ],
      [
        0.6217552570333222,
        5.551115123125783e-17
      ],
      [
        0.5672333546954964,
        1.6653345369377348e-16
      ],
      [
        0.5244751316211623,
        7.771561172376096e-16
      ],
      [
        0.4908289831958197,
        -3.3306690738754696e-16
      ],
      [
        0.4643643179286583,
        8.326672684688674e-17
      ],
      [
        0.4436654913751162,
        2.7755575615628914e-16
      ],
      [
        0.42768633577428417,
        2.498001805406602e-16
      ],
      [
        0.4156485358420727,
        -1.6653345369377348e-16
      ],
      [
        0.40697061091888853,
        3.0531133177191805e-16
      ],
      [
        0.4012180211895683,
        2.7755575615628914e-17
      ],
      [
        0.39806785934505007,
        -1.942890293094024e-16
      ],
      [
        0.39728367875034254,
        8.326672684688674e-17
      ],
      [
        0.3986974360741272,
        2.498001805406602e-16
      ],
      [
        0.40219648634338745,
        2.7755575615628914e-17
      ],
      [
        0.4077142119413384,
        -1.1102230246251565e-16
      ],
      [
        0.41522329906398503,
        -3.0531133177191805e-16
      ],
      [
        0.42473096578981173,
        -1.942890293094024e-16
      ],
      [
        0.43627564126998064,
        0.0
      ],
      [
        0.44992472549581897,
        -2.498001805406602e-16
      ],
      [
        0.46577314277663184,
        -1.1102230246251565e-16
      ],
      [
        0.48394245141151304,
        -1.1102230246251565e-16
      ],
      [
        0.5045802941252489,
        5.551115123125783e-17
      ],
      [
        0.5278599723105215,
        -2.220446049250313e-16
      ],
      [
        0.5539799031910895,
        2.220446049250313e-16
      ],
      [
        0.5831626721988279,
        -1.6653345369377348e-16
      ],
      [
        0.6156533216271001,
        -6.106226635438361e-16
      ],
      [
        0.6517164193327534,
        -5.551115123125783e-17
      ],
      [
        0.6916313274715109,
        4.996003610813204e-16
      ],
      [
        0.7356849439132925,
        -1.1102230246251565e-16
      ],
      [
        0.7841610278381188,
        5.551115123125783e-17
      ],
      [
        0.8373250676813433,
        -6.661338147750939e-16
      ],
      [
        0.8954035445462752,
        5.551115123125783e-16
      ],
      [
        0.9585564551610481,
        -1.3877787807814457e-15
      ],
      [
        1.026842188326868,
        2.220446049250313e-16
      ],
      [
        1.100174438391075,
        3.3306690738754696e-16
      ],
      [
        1.1782719559662458,
        4.440892098500626e-16
      ],
      [
        1.260603734976861,
        -2.220446049250313e-16
      ],
      [
        1.3463347769707947,
        -2.220446049250313e-16
      ],
      [
        1.4342806923855362,
        0.0
      ],
      [
        1.5228825375420043,
        1.1102230246251565e-15
      ],
      [
        1.6102153778128052,
        -4.440892098500626e-16
      ],
      [
        1.694043595831978,
        6.661338147750939e-16
      ],
      [
        1.7719313797330156,
        7.771561172376096e-16
      ],
      [
        1.8414073780420646,
        8.881784197001252e-16
      ],
      [
        1.9001692476195233,
        -2.220446049250313e-16
      ],
      [
        1.9463001604759047,
        8.881784197001252e-16
      ],
      [
        1.9784603786661323,
        -2.220446049250313e-16
      ],
      [
        1.9960174264386366,
        0.0
      ],
      [
        1.999089735210789,
        6.661338147750939e-16
      ],
      [
        1.9884978484321412,
        8.881784197001252e-16
      ],
      [
        1.9656377354744736,
        -6.661338147750939e-16
      ],
      [
        1.9323055119958128,
        -7.771561172376096e-16
      ],
      [
        1.8905078927970775,
        -5.551115123125783e-16
      ],
      [
        1.84228832527304,
        -3.3306690738754696e-16
      ],
      [
        1.7895885329262404,
        -2.220446049250313e-16
      ],
      [
        1.7341536296586466,
        0.0
      ],
      [
        1.677479465870166,
        4.440892098500626e-16
      ],
      [
        1.6207949744526917,
        -2.220446049250313e-16
      ],
      [
        1.5650699168716635,
        1.1102230246251565e-15
      ],
      [
        1.5110386259745034,
        8.881784197001252e-16
      ],
      [
        1.4592319534991407,
        2.220446049250313e-16
      ],
      [
        1.4100117240324517,
        -4.440892098500626e-16
      ],
      [
        1.3636039874585282,
        0.0
      ],
      [
        1.320128971524459,
        0.0
      ],
      [
        1.2796267973063982,
        -1.1102230246251565e-16
      ],
      [
        1.242078778232515,
        2.220446049250313e-16
      ],
      [
        1.2074245668197425,
        -2.220446049250313e-16
      ],
      [
        1.1755756351154476,
        -1.1102230246251565e-16
      ],
      [
        1.1464256532364092,
        -1.3322676295501878e-15
      ],
      [
        1.1198583239492836,
        2.220446049250313e-16
      ],
      [
        1.0957531802080511,
        2.220446049250313e-16
      ],
      [
        1.073989782677851,
        -4.440892098500626e-16
      ],
      [
        1.054450680768229,
        -6.661338147750939e-16
      ],
      [
        1.0370234317782436,
        6.661338147750939e-16
      ],
      [
        1.0216019121936346,
        -2.220446049250313e-16
      ],
      [
        1.0080871041272128,
        -3.3306690738754696e-16
      ],
      [
        0.9963874980824123,
        0.0
      ],
      [
        0.9864192196817085,
        0.0
      ],
      [
        0.9781059615181827,
        -5.551115123125783e-16
      ],
      [
        0.9713787806275468,
        -2.220446049250313e-16
      ],
      [
        0.966175806112282,
        -5.551115123125783e-17
      ],
      [
        0.9624418892062307,
        -4.996003610813204e-16
      ],
      [
        0.960128218736533,
        4.996003610813204e-16
      ],
      [
        0.9591919178628395,
        -3.3306690738754696e-16
      ],
      [
        0.9595956326273642,
        2.7755575615628914e-16
      ],
      [
        0.961307118821848,
        -5.551115123125783e-17
      ],
      [
        0.9642988306492497,
        -2.7755575615628914e-16
      ],
      [
        0.9685475123830278,
        -5.551115123125783e-17
      ],
      [
        0.9740337925181703,
        -3.885780586188048e-16
      ],
      [
        0.980741778624677,
        2.220446049250313e-16
      ],
      [
        0.9886586501518275,
        2.220446049250313e-16
      ],
      [
        0.9977742457147067,
        3.885780586188048e-16
      ],
      [
        1.0080806408706475,
        -2.220446049250313e-16
      ],
      [
        1.0195717120286296,
        -2.220446049250313e-16
      ],
      [
        1.032242681910596,
        2.220446049250313e-16
      ],
      [
        1.0460896418945316,
        0.0
      ],
      [
        1.0611090466203543,
        1.1102230246251565e-16
      ],
      [
        1.0772971764466055,
        -3.3306690738754696e-16
      ],
      [
        1.0946495637324,
        2.220446049250313e-16
      ],
      [
        1.1131603795167155,
        -4.440892098500626e-16
      ],
      [
        1.1328217780136443,
        -2.220446049250313e-16
      ],
      [
        1.1536231974799511,
        -4.440892098500626e-16
      ],
      [
        1.1755506174849728,
        0.0
      ],
      [
        1.198585774466197,
        3.3306690738754696e-16
      ],
      [
        1.2227053397253917,
        -1.1102230246251565e-16
      ],
      [
        1.247880066738058,
        1.1102230246251565e-16
      ],
      [
        1.2740739178237592,
        -5.551115123125783e-16
      ],
      [
        1.3012431838415441,
        0.0
      ],
      [
        1.3293356145837385,
        -5.551115123125783e-16
      ],
      [
        1.3582895818477727,
        -3.3306690738754696e-16
      ],
      [
        1.3880333016211068,
        4.440892098500626e-16
      ],
      [
        1.418484146206648,
        5.551115123125783e-16
      ],
      [
        1.449548081166146,
        2.220446049250313e-16
      ],
      [
        1.481119265319374,
        -3.3306690738754696e-16
      ],
      [
        1.5130798542997757,
        3.3306690738754696e-16
      ],
      [
        1.545300048881005,
        -6.661338147750939e-16
      ],
      [
        1.5776384279870648,
        -5.551115123125783e-16
      ],
      [
        1.6099426025405905,
        -8.881784197001252e-16
      ],
      [
        1.6420502197264248,
        2.220446049250313e-16
      ],
      [
        1.6737903376273127,
        0.0
      ],
      [
        1.7049851775045457,
        6.661338147750939e-16
      ],
      [
        1.7354522454904764,
        1.1102230246251565e-16
      ],
      [
        1.765006797679784,
        -4.440892098500626e-16
      ],
      [
        1.7934646034226305,
        6.661338147750939e-16
      ],
      [
        1.820644942209665,
        5.551115123125783e-16
      ],
      [
        1.8463737513091172,
        6.661338147750939e-16
      ],
      [
        1.8704868258130518,
        -5.551115123125783e-16
      ],
      [
        1.892832961498268,
        1.1102230246251565e-16
      ],
      [
        1.9132769252410111,
        0.0
      ],
      [
        1.9317021386127784,
        -6.661338147750939e-16
      ],
      [
        1.9480129681800797,
        -6.661338147750939e-16
      ],
      [
        1.9621365307722014,
        -1.4432899320127035e-15
      ],
      [
        1.974023942763415,
        -2.220446049250313e-16
      ],
      [
        1.9836509678456378,
        -4.440892098500626e-16
      ],
      [
        1.9910180459952973,
        1.1102230246251565e-16
      ],
      [
        1.9961497152537282,
        -3.3306690738754696e-16
      ],
      [
        1.9990934654023658,
        -4.440892098500626e-16
      ],
      [
        1.999918086678791,
        8.881784197001252e-16
      ],
      [
        1.998711595797391,
        1.1102230246251565e-16
      ],
      [
        1.9955788346899452,
        -4.440892098500626e-16
      ],
      [
        1.9906388441395753,
        -1.1102230246251565e-16
      ],
      [
        1.9840221149972879,
        6.661338147750939e-16
      ],
      [
        1.975867814591573,
        -3.3306690738754696e-16
      ],
      [
        1.96632107628721,
        -1.1102230246251565e-16
      ],
      [
        1.9555304271583989,
        0.0
      ],
      [
        1.943645413723237,
        1.1102230246251565e-16
      ],
      [
        1.9308144698899303,
        -3.3306690738754696e-16
      ],
      [
        1.9171830557776273,
        -6.661338147750939e-16
      ],
      [
        1.902892081760239,
        -5.551115123125783e-16
      ],
      [
        1.888076619551942,
        -4.440892098500626e-16
      ],
      [
        1.8728648917727253,
        3.3306690738754696e-16
      ],
      [
        1.857377523343846,
        -1.1102230246251565e-16
      ],
      [
        1.8417270322274701,
        -4.440892098500626e-16
      ],
      [
        1.826017533268712,
        0.0
      ],
      [
        1.8103446269598744,
        8.881784197001252e-16
      ],
      [
        1.7947954445164829,
        2.220446049250313e-16
      ],
      [
        1.7794488214112962,
        3.3306690738754696e-16
      ],
      [
        1.7643755731454729,
        -2.220446049250313e-16
      ],
      [
        1.749638849266106,
        0.0
      ],
      [
        1.7352945442256908,
        3.3306690738754696e-16
      ],
      [
        1.72139174642545,
        -7.771561172376096e-16
      ],
      [
        1.7079732095374798,
        4.440892098500626e-16
      ],
      [
        1.695075832847628,
        2.220446049250313e-16
      ],
      [
        1.6827311398242337,
        -2.220446049250313e-16
      ],
      [
        1.6709657463489695,
        -3.3306690738754696e-16
      ],
      [
        1.6598018120204967,
        -1.1102230246251565e-15
      ],
      [
        1.6492574696527518,
        3.3306690738754696e-16
      ],
      [
        1.639347229543829,
        -2.220446049250313e-16
      ],
      [
        1.6300823563039875,
        0.0
      ],
      [
        1.6214712170233345,
        0.0
      ],
      [
        1.613519600355032,
        3.3306690738754696e-16
      ],
      [
        1.606231006713644,
        1.1102230246251565e-16
      ],
      [
        1.5996069102646233,
        5.551115123125783e-16
      ],
      [
        1.5936469937338416,
        4.440892098500626e-16
      ],
      [
        1.5883493573160097,
        -7.771561172376096e-16
      ],
      [
        1.583710703127776,
        -3.3306690738754696e-16
      ],
      [
        1.5797264967513267,
        -1.1102230246251565e-16
      ],
      [
        1.5763911074623622,
        8.881784197001252e-16
      ],
      [
        1.5736979287445594,
        -2.220446049250313e-16
      ],
      [
        1.5716394806713783,
        6.661338147750939e-16
      ],
      [
        1.5702074956938215,
        -9.992007221626409e-16
      ],
      [
        1.5693929893166219,
        2.220446049250313e-16
      ],
      [
        1.569186317080625,
        2.220446049250313e-16
      ],
      [
        1.569577219200538,
        4.440892098500626e-16
      ],
      [
        1.5705548541379544,
        2.220446049250313e-16
      ],
      [
        1.5721078223222378,
        4.440892098500626e-16
      ],
      [
        1.5742241811684705,
        -4.440892098500626e-16
      ],
      [
        1.57689145248332,
        1.1102230246251565e-16
      ],
      [
        1.580096623297402,
        -6.661338147750939e-16
      ],
      [
        1.583826141116675,
        0.0
      ],
      [
        1.5880659045459908,
        -5.551115123125783e-16
      ],
      [
        1.5928012502045632,
        1.1102230246251565e-15
      ],
      [
        1.5980169368257597,
        6.661338147750939e-16
      ],
      [
        1.6036971274112832,
        -4.440892098500626e-16
      ],
      [
        1.609825370291892,
        7.771561172376096e-16
      ],
      [
        1.6163845799322727,
        2.220446049250313e-16
      ],
      [
        1.6233570183053605,
        -2.220446049250313e-16
      ],
      [
        1.6307242776501656,
        -6.661338147750939e-16
      ],
      [
        1.638467265415697,
        6.661338147750939e-16
      ],
      [
        1.6465661921803303,
        -4.440892098500626e-16
      ],
      [
        1.6550005633197895,
        -2.220446049250313e-16
      ],
      [
        1.6637491751760203,
        -6.661338147750939e-16
      ],
      [
        1.6727901164524295,
        1.1102230246251565e-16
      ],
      [
        1.6821007755266564,
        -8.881784197001252e-16
      ],
      [
        1.6916578543290357,
        -5.551115123125783e-16
      ],
      [
        1.701437389381867,
        7.771561172376096e-16
      ],
      [
        1.7114147805306814,
        4.440892098500626e-16
      ],
      [
        1.7215648278228803,
        -4.440892098500626e-16
      ],
      [
        1.7318617769011277,
        5.551115123125783e-16
      ],
      [
        1.7422793731784085,
        -8.881784197001252e-16
      ],
      [
        1.752790924948864,
        2.220446049250313e-16
      ],
      [
        1.7633693754642856,
        6.661338147750939e-16
      ],
      [
        1.77398738387119,
        4.440892098500626e-16
      ],
      [
        1.784617414759667,
        4.440892098500626e-16
      ],
      [
        1.7952318359244221,
        2.220446049250313e-16
      ],
      [
        1.8058030237833245,
        6.661338147750939e-16
      ],
      [
        1.816303475742248,
        1.1102230246251565e-15
      ],
      [
        1.8267059286401914,
        2.220446049250313e-16
      ],
      [
        1.8369834822596034,
        4.440892098500626e-16
      ],
      [
        1.847109726746843,
        2.220446049250313e-16
      ],
      [
        1.8570588726611603,
        -6.661338147750939e-16
      ],
      [
        1.8668058822610427,
        3.3306690738754696e-16
      ],
      [
        1.8763266005481134,
        -2.220446049250313e-16
      ],
      [
        1.88559788452419,
        5.551115123125783e-16
      ],
      [
        1.8945977290796563,
        4.440892098500626e-16
      ],
      [
        1.9033053879230513,
        -2.220446049250313e-16
      ],
      [
        1.911701487984368,
        7.771561172376096e-16
      ],
      [
        1.9197681357786445,
        -2.220446049250313e-16
      ],
      [
        1.9274890143017243,
        -4.440892098500626e-16
      ],
      [
        1.9348494691454634,
        2.220446049250313e-16
      ],
      [
        1.941836582663185,
        2.220446049250313e-16
      ],
      [
        1.9484392351845448,
        0.0
      ],
      [
        1.9546481524688355,
        -1.1102230246251565e-16
      ],
      [
        1.9604559387923046,
        4.440892098500626e-16
      ],
      [
        1.9658570952835666,
        -7.771561172376096e-16
      ],
      [
        1.9708480233461405,
        2.220446049250313e-16
      ],
      [
        1.975427013233286,
        -6.661338147750939e-16
      ],
      [
        1.9795942180619055,
        -1.1102230246251565e-16
      ],
      [
        1.983351613764335,
        2.220446049250313e-16
      ],
      [
        1.9867029456743597,
        -2.220446049250313e-16
      ],
      [
        1.9896536626226191,
        1.3322676295501878e-15
      ],
      [
        1.992210839572957,
        -1.1102230246251565e-16
      ],
      [
        1.9943830899625938,
        -8.881784197001252e-16
      ],
      [
        1.9961804690131317,
        1.1102230246251565e-16
      ],
      [
        1.9976143693553716,
        0.0
      ],
      [
        1.998697410358356,
        -2.220446049250313e-16
      ],
      [
        1.9994433225726334,
        0.0
      ],
      [
        1.9998668286907093,
        -3.3306690738754696e-16
      ],
      [
        1.9999835223958722,
        -6.661338147750939e-16
      ],
      [
        1.999809746416738,
        6.661338147750939e-16
      ],
      [
        1.9993624710314601,
        1.1102230246251565e-16
      ],
      [
        1.998659174176163,
        2.220446049250313e-16
      ],
      [
        1.997717724209613,
        -4.440892098500626e-16
      ],
      [
        1.9965562662742005,
        3.3306690738754696e-16
      ],
      [
        1.995193113074831,
        2.220446049250313e-16
      ],
      [
        1.9936466407756313,
        5.551115123125783e-16
      ],
      [
        1.9919351905923288,
        -1.1102230246251565e-16
      ],
      [
        1.9900769765380386,
        1.1102230246251565e-16
      ],
      [
        1.9880899996645898,
        5.551115123125783e-16
      ],
      [
        1.9859919690319106,
        0.0
      ],
      [
        1.9838002295362411,
        0.0
      ],
      [
        1.9815316966347596,
        -1.1102230246251565e-16
      ],
      [
        1.979202797920793,
        -8.881784197001252e-16
      ],
      [
        1.9768294214302715,
        -8.881784197001252e-16
      ],
      [
        1.974426870496839,
        4.440892098500626e-16
      ],
      [
        1.9720098249199263,
        2.220446049250313e-16
      ],
      [
        1.9695923081668127,
        6.661338147750939e-16
      ],
      [
        1.967187660295815,
        4.440892098500626e-16
      ],
      [
        1.9648085162626359,
        0.0
      ],
      [
        1.9624667892549261,
        -2.220446049250313e-16
      ],
      [
        1.9601736586903944,
        4.440892098500626e-16
      ],
      [
        1.9579395625106133,
        -1.1102230246251565e-16
      ],
      [
        1.9557741934052344,
        -1.2212453270876722e-15
      ],
      [
        1.9536864986086346,
        -7.771561172376096e-16
      ],
      [
        1.951684682922544,
        -4.440892098500626e-16
      ],
      [
        1.9497762146329816,
        4.440892098500626e-16
      ],
      [
        1.9479678340072424,
        6.661338147750939e-16
      ],
      [
        1.946265564076104,
        4.440892098500626e-16
      ],
      [
        1.9446747234271637,
        -2.220446049250313e-16
      ],
      [
        1.9431999407568985,
        0.0
      ],
      [
        1.9418451709510243,
        -4.440892098500626e-16
      ],
      [
        1.9406137124847638,
        1.1102230246251565e-15
      ],
      [
        1.9395082259562124,
        0.0
      ],
      [
        1.938530753587043,
        3.3306690738754696e-16
      ],
      [
        1.9376827395447052,
        -1.1102230246251565e-16
      ],
      [
        1.9369650509593406,
        4.440892098500626e-16
      ],
      [
        1.9363779995261932,
        -3.3306690738754696e-16
      ],
      [
        1.9359213636006594,
        -8.881784197001252e-16
      ],
      [
        1.9355944107077998,
        0.0
      ],
      [
        1.935395920401545,
        -8.881784197001252e-16
      ],
      [
        1.9353242074203738,
        8.881784197001252e-16
      ],
      [
        1.935377145096464,
        2.220446049250313e-16
      ],
      [
        1.935552188983848,
        1.1102230246251565e-16
      ],
      [
        1.9358464006781042,
        -4.440892098500626e-16
      ],
      [
        1.9362564718056645,
        1.1102230246251565e-16
      ],
      [
        1.9367787481649417,
        0.0
      ],
      [
        1.9374092540041552,
        1.1102230246251565e-16
      ],
      [
        1.9381437164221946,
        -1.1102230246251565e-15
      ],
      [
        1.9389775898791641,
        -8.881784197001252e-16
      ],
      [
        1.93990608080223,
        -3.3306690738754696e-16
      ],
      [
        1.9409241722707073,
        5.551115123125783e-16
      ],
      [
        1.9420266487614226,
        8.881784197001252e-16
      ],
      [
        1.943208120931884,
        -6.661338147750939e-16
      ],
      [
        1.9444630504146638,
        4.440892098500626e-16
      ],
      [
        1.9457857745915454,
        2.220446049250313e-16
      ],
      [
        1.9471705313109848,
        6.661338147750939e-16
      ],
      [
        1.9486114835069561,
        -4.440892098500626e-16
      ],
      [
        1.9501027436717775,
        -2.220446049250313e-16
      ],
      [
        1.95163839812993,
        -9.992007221626409e-16
      ],
      [
        1.9532125310545596,
        0.0
      ],
      [
        1.9548192481631428,
        -2.220446049250313e-16
      ],
      [
        1.956452700024125,
        -1.1102230246251565e-16
      ],
      [
        1.9581071049020937,
        3.3306690738754696e-16
      ],
      [
        1.959776771065443,
        2.220446049250313e-16
      ],
      [
        1.961456118477697,
        -4.440892098500626e-16
      ],
      [
        1.9631396997916204,
        -6.661338147750939e-16
      ],
      [
        1.964822220564137,
        5.551115123125783e-16
      ],
      [
        1.9664985586100985,
        -6.661338147750939e-16
      ],
      [
        1.9681637824138394,
        -2.220446049250313e-16
      ],
      [
        1.9698131685196263,
        6.661338147750939e-16
      ],
      [
        1.9714422178253221,
        2.220446049250313e-16
      ],
      [
        1.9730466707080447,
        8.881784197001252e-16
      ],
      [
        1.9746225209161279,
        2.220446049250313e-16
      ],
      [
        1.9761660281685107,
        -5.551115123125783e-16
      ],
      [
        1.9776737294104783,
        2.220446049250313e-16
      ],
      [
        1.9791424486837133,
        -5.551115123125783e-16
      ],
      [
        1.9805693055786695,
        7.771561172376096e-16
      ],
      [
        1.9819517222482916,
        2.220446049250313e-16
      ],
      [
        1.983287428974164,
        4.440892098500626e-16
      ],
      [
        1.9845744682891033,
        0.0
      ],
      [
        1.9858111976740482,
        -4.440892098500626e-16
      ],
      [
        1.9869962908617467,
        9.992007221626409e-16
      ],
      [
        1.9881287377952734,
        -3.3306690738754696e-16
      ],
      [
        1.9892078433058553,
        3.3306690738754696e-16
      ],
      [
        1.9902332245916885,
        -2.220446049250313e-16
      ],
      [
        1.9912048075979154,
        7.771561172376096e-16
      ],
      [
        1.9921228224173544,
        7.771561172376096e-16
      ],
      [
        1.9929877978526616,
        7.771561172376096e-16
      ],
      [
        1.9938005553033138,
        -5.551115123125783e-16
      ],
      [
        1.9945622021657832,
        2.220446049250313e-16
      ],
      [
        1.9952741249631714,
        -6.661338147750939e-16
      ],
      [
        1.9959379824518924,
        5.551115123125783e-16
      ],
      [
        1.9965556989891489,
        -2.220446049250313e-16
      ],
      [
        1.997129458486825,
        -4.440892098500626e-16
      ],
      [
        1.99766169932704,
        4.440892098500626e-16
      ],
      [
        1.998155110673759,
        2.220446049250313e-16
      ],
      [
        1.9986126306866283,
        -3.3306690738754696e-16
      ],
      [
        1.9990374472306345,
        2.220446049250313e-16
      ],
      [
        1.9994330017832453,
        3.3306690738754696e-16
      ],
      [
        1.99980299737467,
        2.220446049250313e-16
      ],
      [
        2.0001514115647234,
        -1.1102230246251565e-15
      ],
      [
        2.000482515670756,
        4.440892098500626e-16
      ],
      [
        2.000800901728498,
        2.220446049250313e-16
      ],
      [
        2.0011115190077424,
        -6.661338147750939e-16
      ],
      [
        2.0014197223400974,
        2.220446049250313e-16
      ],
      [
        2.0017313350760437,
        4.440892098500626e-16
      ],
      [
        2.002052730212867,
        0.0
      ],
      [
        2.0023909341771153,
        2.220446049250313e-16
      ],
      [
        2.002753758977831,
        -6.661338147750939e-16
      ],
      [
        2.0031499700691753,
        -4.440892098500626e-16
      ],
      [
        2.0035894994101637,
        6.661338147750939e-16
      ],
      [
        2.0040837160753817,
        -8.881784197001252e-16
      ],
      [
        2.0046457706202014,
        0.0
      ],
      [
        2.005291034613321,
        1.1102230246251565e-15
      ],
      [
        2.006037663854819,
        -6.661338147750939e-16
      ],
      [
        2.0069073235701635,
        2.220446049250313e-16
      ],
      [
        2.007926127429594,
        -4.440892098500626e-16
      ],
      [
        2.009125861230075,
        -2.220446049250313e-16
      ],
      [
        2.010545588927684,
        -8.881784197001252e-16
      ],
      [
        2.0122337770694676,
        -1.5543122344752192e-15
      ],
      [
        2.014251129072979,
        0.0
      ],
      [
        2.0166744017147793,
        0.0
      ],
      [
        2.019601595766584,
        -4.440892098500626e-16
      ],
      [
        2.023159091610741,
        6.661338147750939e-16
      ],
      [
        2.027511571689466,
        8.881784197001252e-16
      ],
      [
        2.0328759875267544,
        -8.881784197001252e-16
      ],
      [
        2.039541475396308,
        2.220446049250313e-16
      ],
      [
        2.04789814145565,
        2.220446049250313e-16
      ],
      [
        2.0584792538802033,
        1.7763568394002505e-15
      ],
      [
        2.0720239705692216,
        -4.440892098500626e-16
      ],
      [
        2.089571893112709,
        4.440892098500626e-16
      ],
      [
        2.112607365933049,
        2.220446049250313e-16
      ],
      [
        2.143281666753939,
        -8.881784197001252e-16
      ],
      [
        2.1847556983995804,
        4.440892098500626e-16
      ],
      [
        2.241721323267157,
        1.1102230246251565e-15
      ],
      [
        2.321156913087692,
        -1.9984014443252818e-15
      ],
      [
        2.4332767360521306,
        0.0
      ],
      [
        2.5921983283595873,
        -1.1102230246251565e-15
      ],
      [
        2.814428516071115,
        -1.5543122344752192e-15
      ],
      [
        3.1099210659983103,
        0.0
      ],
      [
        3.457682380578524,
        4.440892098500626e-16
      ],
      [
        3.7741910813490134,
        -2.220446049250313e-15
      ],
      [
        3.9351389837187547,
        4.440892098500626e-16
      ],
      [
        3.8851837257287505,
        -1.1102230246251565e-15
      ],
      [
        3.6900001850192647,
        -8.881784197001252e-16
      ],
      [
        3.450750624653084,
        6.661338147750939e-16
      ],
      [
        3.2292137326996295,
        1.7763568394002505e-15
      ],
      [
        3.045857804113852,
        1.3322676295501878e-15
      ],
      [
        2.9007486572987435,
        -2.220446049250313e-16
      ],
      [
        2.7875423397747467,
        4.440892098500626e-16
      ],
      [
        2.69927919005927,
        -4.440892098500626e-16
      ],
      [
        2.630116445397671,
        8.881784197001252e-16
      ],
      [
        2.575560929314474,
        4.440892098500626e-16
      ],
      [
        2.532266727244798,
        -1.3322676295501878e-15
      ],
      [
        2.4977657251214804,
        4.440892098500626e-16
      ],
      [
        2.470236097580446,
        8.881784197001252e-16
      ],
      [
        2.4483263260622135,
        8.881784197001252e-16
      ],
      [
        2.4310274702960473,
        1.3322676295501878e-15
      ],
      [
        2.4175820302181776,
        6.661338147750939e-16
      ],
      [
        2.407419163711242,
        0.0
      ],
      [
        2.4001085211192867,
        -6.661338147750939e-16
      ],
      [
        2.3953271674803442,
        0.0
      ],
      [
        2.392835731758881,
        0.0
      ],
      [
        2.3924611069483,
        0.0
      ],
      [
        2.394083844504766,
        0.0
      ],
      [
        2.3976289479208326,
        0.0
      ],
      [
        2.4030591536610024,
        8.881784197001252e-16
      ],
      [
        2.4103700495067466,
        1.1102230246251565e-15
      ],
      [
        2.4195865588515235,
        4.440892098500626e-16
      ],
      [
        2.430760440158874,
        1.1102230246251565e-15
      ],
      [
        2.4439685304254883,
        6.661338147750939e-16
      ],
      [
        2.4593115109069146,
        8.881784197001252e-16
      ],
      [
        2.4769129993257506,
        0.0
      ],
      [
        2.49691877923087,
        4.440892098500626e-16
      ],
      [
        2.519495966086649,
        0.0
      ],
      [
        2.544831881690481,
        6.661338147750939e-16
      ],
      [
        2.5731323635345866,
        8.881784197001252e-16
      ],
      [
        2.6046191735225697,
        1.7763568394002505e-15
      ],
      [
        2.639526091578641,
        4.440892098500626e-16
      ],
      [
        2.67809318679339,
        -2.220446049250313e-16
      ],
      [
        2.720558658518242,
        -1.1102230246251565e-15
      ],
      [
        2.7671475457463877,
        2.220446049250313e-15
      ],
      [
        2.818056539179432,
        6.661338147750939e-16
      ],
      [
        2.8734341353566704,
        6.661338147750939e-16
      ],
      [
        2.933355503715881,
        6.661338147750939e-16
      ],
      [
        2.997791773438127,
        -2.220446049250313e-16
      ],
      [
        3.0665740808978073,
        1.3322676295501878e-15
      ],
      [
        3.139353742203307,
        -1.3322676295501878e-15
      ],
      [
        3.2155613816814674,
        -2.220446049250313e-15
      ],
      [
        3.2943697091367383,
        -8.881784197001252e-16
      ],
      [
        3.3746666679245507,
        2.220446049250313e-16
      ],
      [
        3.455047386760226,
        1.1102230246251565e-15
      ],
      [
        3.5338340015998075,
        8.881784197001252e-16
      ],
      [
        3.609131057653724,
        -1.7763568394002505e-15
      ],
      [
        3.6789201102716946,
        2.220446049250313e-16
      ],
      [
        3.7411902311744827,
        4.6629367034256575e-15
      ],
      [
        3.7940924408060175,
        -3.552713678800501e-15
      ],
      [
        3.8360979203042715,
        1.9984014443252818e-15
      ],
      [
        3.8661351764949234,
        -1.9984014443252818e-15
      ],
      [
        3.8836825606936487,
        1.3322676295501878e-15
      ],
      [
        3.8888002094970555,
        1.3322676295501878e-15
      ],
      [
        3.882097620804985,
        1.1102230246251565e-15
      ],
      [
        3.8646459114185823,
        -1.3322676295501878e-15
      ],
      [
        3.8378533768608767,
        8.881784197001252e-16
      ],
      [
        3.80332688579388,
        1.3322676295501878e-15
      ],
      [
        3.7627398000343764,
        0.0
      ],
      [
        3.717721308756265,
        -8.881784197001252e-16
      ],
      [
        3.6697748312240757,
        -8.881784197001252e-16
      ],
      [
        3.620226635695304,
        -2.220446049250313e-16
      ],
      [
        3.570201252325654,
        4.440892098500626e-16
      ],
      [
        3.520617876296576,
        4.440892098500626e-16
      ],
      [
        3.4722013822762023,
        -1.3322676295501878e-15
      ],
      [
        3.4255021716124796,
        6.661338147750939e-16
      ],
      [
        3.3809202463536296,
        -1.1102230246251565e-15
      ],
      [
        3.3387302069639904,
        1.3322676295501878e-15
      ],
      [
        3.299105043664321,
        -4.440892098500626e-16
      ],
      [
        3.2621375217473574,
        2.220446049250313e-16
      ],
      [
        3.2278586311940254,
        2.220446049250313e-16
      ],
      [
        3.19625301242989,
        -4.440892098500626e-16
      ],
      [
        3.1672715335429293,
        8.881784197001252e-16
      ],
      [
        3.1408413305868264,
        -8.881784197001252e-16
      ],
      [
        3.1168736746936725,
        6.661338147750939e-16
      ],
      [
        3.095270030313648,
        -6.661338147750939e-16
      ],
      [
        3.0759266410301564,
        4.440892098500626e-16
      ],
      [
        3.0587379382783544,
        0.0
      ],
      [
        3.0435990233254753,
        -1.5543122344752192e-15
      ],
      [
        3.0304074294251877,
        -4.440892098500626e-16
      ],
      [
        3.0190643318632526,
        6.661338147750939e-16
      ],
      [
        3.0094753397544345,
        0.0
      ],
      [
        3.0015509750622917,
        4.440892098500626e-16
      ],
      [
        2.995206921015565,
        -1.3322676295501878e-15
      ],
      [
        2.990364103276997,
        1.9984014443252818e-15
      ],
      [
        2.9869486522043003,
        2.220446049250313e-16
      ],
      [
        2.984891782669813,
        4.440892098500626e-16
      ],
      [
        2.9841296185835864,
        -2.220446049250313e-16
      ],
      [
        2.9846029819829254,
        4.440892098500626e-16
      ],
      [
        2.98625716088347,
        8.881784197001252e-16
      ],
      [
        2.9890416656836516,
        1.1102230246251565e-15
      ],
      [
        2.9929099804955133,
        -8.881784197001252e-16
      ],
      [
        2.997819313117841,
        -8.881784197001252e-16
      ],
      [
        3.0037303452986923,
        -4.440892098500626e-16
      ],
      [
        3.0106069833192475,
        -2.220446049250313e-16
      ],
      [
        3.0184161076675213,
        -2.220446049250313e-16
      ],
      [
        3.0271273195831307,
        8.881784197001252e-16
      ],
      [
        3.0367126814884653,
        -2.220446049250313e-16
      ],
      [
        3.0471464477401007,
        0.0
      ],
      [
        3.058404781714322,
        0.0
      ],
      [
        3.0704654549714294,
        -8.881784197001252e-16
      ],
      [
        3.0833075241240198,
        -4.440892098500626e-16
      ],
      [
        3.0969109810724955,
        0.0
      ],
      [
        3.1112563724815567,
        2.220446049250313e-16
      ],
      [
        3.126324384774919,
        8.881784197001252e-16
      ],
      [
        3.142095391547559,
        0.0
      ],
      [
        3.158548961163585,
        0.0
      ],
      [
        3.1756633234530485,
        -6.661338147750939e-16
      ],
      [
        3.1934147958708223,
        1.1102230246251565e-15
      ],
      [
        3.211777171258995,
        0.0
      ],
      [
        3.2307210714771863,
        -4.440892098500626e-16
      ],
      [
        3.2502132736363656,
        -6.661338147750939e-16
      ],
      [
        3.270216018476544,
        4.440892098500626e-16
      ],
      [
        3.2906863135300615,
        -8.881784197001252e-16
      ],
      [
        3.3115752470417172,
        -1.7763568394002505e-15
      ],
      [
        3.332827332072354,
        4.440892098500626e-16
      ],
      [
        3.354379903648799,
        2.220446049250313e-16
      ],
      [
        3.376162595052398,
        -4.440892098500626e-16
      ],
      [
        3.3980969221274515,
        1.1102230246251565e-15
      ],
      [
        3.4200960065662045,
        1.1102230246251565e-15
      ],
      [
        3.442064470183129,
        -2.220446049250313e-16
      ],
      [
        3.4638985319084776,
        -8.881784197001252e-16
      ],
      [
        3.485486337297604,
        2.220446049250313e-16
      ],
      [
        3.5067085464955494,
        -4.440892098500626e-16
      ],
      [
        3.527439200620761,
        0.0
      ],
      [
        3.54754687835642,
        0.0
      ],
      [
        3.5668961442394576,
        -1.9984014443252818e-15
      ],
      [
        3.585349277979909,
        -1.7763568394002505e-15
      ],
      [
        3.6027682606000395,
        -8.881784197001252e-16
      ],
      [
        3.619016978936709,
        6.661338147750939e-16
      ],
      [
        3.633963595970136,
        -6.661338147750939e-16
      ],
      [
        3.6474830215305865,
        6.661338147750939e-16
      ],
      [
        3.6594594072507807,
        -6.661338147750939e-16
      ],
      [
        3.6697885821914764,
        -4.440892098500626e-16
      ],
      [
        3.6783803422324794,
        0.0
      ],
      [
        3.6851605076897678,
        -4.440892098500626e-16
      ],
      [
        3.6900726699386164,
        -4.440892098500626e-16
      ],
      [
        3.6930795589291896,
        1.3322676295501878e-15
      ],
      [
        3.6941639787930654,
        2.220446049250313e-15
      ],
      [
        3.693329277291098,
        6.661338147750939e-16
      ],
      [
        3.690599335384911,
        2.220446049250313e-15
      ],
      [
        3.6860180842943353,
        -8.881784197001252e-16
      ],
      [
        3.679648577571622,
        8.881784197001252e-16
      ],
      [
        3.6715716636406035,
        4.440892098500626e-16
      ],
      [
        3.6618843188189514,
        -2.220446049250313e-16
      ],
      [
        3.650697711307311,
        1.1102230246251565e-15
      ],
      [
        3.6381350726170556,
        1.1102230246251565e-15
      ],
      [
        3.6243294544307005,
        1.5543122344752192e-15
      ],
      [
        3.6094214463016954,
        6.661338147750939e-16
      ],
      [
        3.5935569235283507,
        1.3322676295501878e-15
      ],
      [
        3.5768848857835076,
        -1.1102230246251565e-15
      ],
      [
        3.559555436532059,
        1.5543122344752192e-15
      ],
      [
        3.5417179417989395,
        1.1102230246251565e-15
      ],
      [
        3.5235193952589037,
        4.440892098500626e-16
      ],
      [
        3.5051030055723205,
        0.0
      ],
      [
        3.4866070118960555,
        4.440892098500626e-16
      ],
      [
        3.468163724897426,
        -6.661338147750939e-16
      ],
      [
        3.44989878357519,
        4.440892098500626e-16
      ],
      [
        3.431930612793182,
        1.1102230246251565e-15
      ],
      [
        3.414370062598132,
        2.220446049250313e-16
      ],
      [
        3.397320207983352,
        2.220446049250313e-16
      ],
      [
        3.380876286584128,
        1.3322676295501878e-15
      ],
      [
        3.3651257516338724,
        1.5543122344752192e-15
      ],
      [
        3.3501484181520205,
        1.1102230246251565e-15
      ],
      [
        3.3360166815664916,
        4.440892098500626e-16
      ],
      [
        3.322795789606743,
        2.220446049250313e-16
      ],
      [
        3.3105441501763977,
        -4.440892098500626e-16
      ],
      [
        3.2993136598949055,
        2.220446049250313e-16
      ],
      [
        3.2891500399822275,
        -6.661338147750939e-16
      ],
      [
        3.2800931680727468,
        -2.220446049250313e-16
      ],
      [
        3.272177396332129,
        6.661338147750939e-16
      ],
      [
        3.265431847881737,
        -1.7763568394002505e-15
      ],
      [
        3.2598806849939157,
        8.881784197001252e-16
      ],
      [
        3.255543343806596,
        2.220446049250313e-16
      ],
      [
        3.2524347314247652,
        2.220446049250313e-16
      ],
      [
        3.2505653822461795,
        -2.220446049250313e-16
      ],
      [
        3.2499415711900816,
        -2.220446049250313e-16
      ],
      [
        3.2505653822461795,
        2.220446049250313e-16
      ],
      [
        3.2524347314247644,
        -6.661338147750939e-16
      ],
      [
        3.255543343806595,
        6.661338147750939e-16
      ],
      [
        3.2598806849939153,
        -4.440892098500626e-16
      ],
      [
        3.265431847881736,
        -6.661338147750939e-16
      ],
      [
        3.272177396332131,
        -2.220446049250313e-16
      ],
      [
        3.280093168072746,
        0.0
      ],
      [
        3.289150039982228,
        -8.881784197001252e-16
      ],
      [
        3.2993136598949047,
        -8.881784197001252e-16
      ],
      [
        3.310544150176396,
        0.0
      ],
      [
        3.3227957896067424,
        4.440892098500626e-16
      ],
      [
        3.336016681566492,
        8.881784197001252e-16
      ],
      [
        3.3501484181520222,
        -2.220446049250313e-16
      ],
      [
        3.3651257516338746,
        -4.440892098500626e-16
      ],
      [
        3.380876286584128,
        1.3322676295501878e-15
      ],
      [
        3.3973202079833524,
        4.440892098500626e-16
      ],
      [
        3.414370062598131,
        6.661338147750939e-16
      ],
      [
        3.4319306127931797,
        1.3322676295501878e-15
      ],
      [
        3.4498987835751906,
        8.881784197001252e-16
      ],
      [
        3.468163724897426,
        -2.220446049250313e-16
      ],
      [
        3.4866070118960564,
        -4.440892098500626e-16
      ],
      [
        3.505103005572324,
        2.220446049250313e-16
      ],
      [
        3.5235193952589063,
        1.3322676295501878e-15
      ],
      [
        3.5417179417989386,
        0.0
      ],
      [
        3.5595554365320616,
        0.0
      ],
      [
        3.5768848857835076,
        0.0
      ],
      [
        3.5935569235283493,
        1.3322676295501878e-15
      ],
      [
        3.609421446301696,
        -4.440892098500626e-16
      ],
      [
        3.6243294544307,
        1.3322676295501878e-15
      ],
      [
        3.6381350726170556,
        -1.1102230246251565e-15
      ],
      [
        3.650697711307313,
        8.881784197001252e-16
      ],
      [
        3.6618843188189523,
        -2.220446049250313e-16
      ],
      [
        3.671571663640604,
        4.440892098500626e-16
      ],
      [
        3.679648577571622,
        0.0
      ],
      [
        3.6860180842943344,
        0.0
      ],
      [
        3.6905993353849125,
        -6.661338147750939e-16
      ],
      [
        3.693329277291097,
        2.220446049250313e-16
      ],
      [
        3.6941639787930654,
        -4.440892098500626e-16
      ],
      [
        3.693079558929191,
        -8.881784197001252e-16
      ],
      [
        3.6900726699386177,
        -4.440892098500626e-16
      ],
      [
        3.6851605076897664,
        6.661338147750939e-16
      ],
      [
        3.6783803422324786,
        0.0
      ],
      [
        3.669788582191476,
        0.0
      ],
      [
        3.6594594072507793,
        -4.440892098500626e-16
      ],
      [
        3.6474830215305905,
        8.881784197001252e-16
      ],
      [
        3.633963595970134,
        8.881784197001252e-16
      ],
      [
        3.619016978936709,
        0.0
      ],
      [
        3.6027682606000386,
        -1.9984014443252818e-15
      ],
      [
        3.585349277979909,
        6.661338147750939e-16
      ],
      [
        3.5668961442394576,
        0.0
      ],
      [
        3.5475468783564197,
        4.440892098500626e-16
      ],
      [
        3.5274392006207624,
        4.440892098500626e-16
      ],
      [
        3.5067085464955525,
        2.220446049250313e-16
      ],
      [
        3.485486337297602,
        -2.220446049250313e-16
      ],
      [
        3.4638985319084785,
        0.0
      ],
      [
        3.4420644701831264,
        -1.5543122344752192e-15
      ],
      [
        3.420096006566207,
        -1.7763568394002505e-15
      ],
      [
        3.3980969221274506,
        -2.220446049250313e-16
      ],
      [
        3.3761625950523957,
        8.881784197001252e-16
      ],
      [
        3.3543799036488013,
        -4.440892098500626e-16
      ],
      [
        3.332827332072354,
        4.440892098500626e-16
      ],
      [
        3.311575247041715,
        -1.7763568394002505e-15
      ],
      [
        3.2906863135300592,
        1.3322676295501878e-15
      ],
      [
        3.2702160184765425,
        0.0
      ],
      [
        3.2502132736363647,
        1.1102230246251565e-15
      ],
      [
        3.230721071477188,
        -8.881784197001252e-16
      ],
      [
        3.211777171258995,
        0.0
      ],
      [
        3.1934147958708237,
        4.440892098500626e-16
      ],
      [
        3.1756633234530476,
        -8.881784197001252e-16
      ],
      [
        3.158548961163582,
        2.220446049250313e-16
      ],
      [
        3.1420953915475596,
        -4.440892098500626e-16
      ],
      [
        3.1263243847749207,
        8.881784197001252e-16
      ],
      [
        3.1112563724815554,
        4.440892098500626e-16
      ],
      [
        3.0969109810724946,
        6.661338147750939e-16
      ],
      [
        3.0833075241240206,
        4.440892098500626e-16
      ],
      [
        3.070465454971429,
        -6.661338147750939e-16
      ],
      [
        3.058404781714321,
        8.881784197001252e-16
      ],
      [
        3.0471464477401016,
        8.881784197001252e-16
      ],
      [
        3.0367126814884657,
        -1.3322676295501878e-15
      ],
      [
        3.027127319583128,
        0.0
      ],
      [
        3.0184161076675218,
        -8.881784197001252e-16
      ],
      [
        3.0106069833192484,
        2.220446049250313e-16
      ],
      [
        3.003730345298691,
        1.1102230246251565e-15
      ],
      [
        2.9978193131178412,
        -4.440892098500626e-16
      ],
      [
        2.992909980495515,
        8.881784197001252e-16
      ],
      [
        2.9890416656836507,
        -2.220446049250313e-16
      ],
      [
        2.986257160883469,
        4.440892098500626e-16
      ],
      [
        2.984602981982924,
        -6.661338147750939e-16
      ],
      [
        2.984129618583587,
        -4.440892098500626e-16
      ],
      [
        2.984891782669812,
        1.1102230246251565e-15
      ],
      [
        2.986948652204301,
        0.0
      ],
      [
        2.990364103276999,
        0.0
      ],
      [
        2.9952069210155647,
        -4.440892098500626e-16
      ],
      [
        3.001550975062293,
        1.5543122344752192e-15
      ],
      [
        3.009475339754433,
        4.440892098500626e-16
      ],
      [
        3.019064331863255,
        4.440892098500626e-16
      ],
      [
        3.03040742942519,
        6.661338147750939e-16
      ],
      [
        3.043599023325473,
        -4.440892098500626e-16
      ],
      [
        3.0587379382783553,
        2.220446049250313e-16
      ],
      [
        3.075926641030158,
        -2.220446049250313e-16
      ],
      [
        3.0952700303136496,
        -2.4424906541753444e-15
      ],
      [
        3.1168736746936743,
        1.5543122344752192e-15
      ],
      [
        3.140841330586825,
        4.440892098500626e-16
      ],
      [
        3.1672715335429316,
        4.440892098500626e-16
      ],
      [
        3.1962530124298927,
        4.440892098500626e-16
      ],
      [
        3.227858631194029,
        2.220446049250313e-16
      ],
      [
        3.26213752174736,
        -2.220446049250313e-16
      ],
      [
        3.299105043664323,
        8.881784197001252e-16
      ],
      [
        3.3387302069639904,
        -4.440892098500626e-16
      ],
      [
        3.380920246353631,
        4.440892098500626e-16
      ],
      [
        3.4255021716124774,
        4.440892098500626e-16
      ],
      [
        3.4722013822762072,
        -1.5543122344752192e-15
      ],
      [
        3.520617876296578,
        1.5543122344752192e-15
      ],
      [
        3.57020125232566,
        1.1102230246251565e-15
      ],
      [
        3.6202266356953072,
        1.3322676295501878e-15
      ],
      [
        3.669774831224076,
        -1.3322676295501878e-15
      ],
      [
        3.717721308756266,
        8.881784197001252e-16
      ],
      [
        3.7627398000343746,
        6.661338147750939e-16
      ],
      [
        3.8033268857938802,
        -2.220446049250313e-16
      ],
      [
        3.8378533768608794,
        4.440892098500626e-16
      ],
      [
        3.8646459114185827,
        6.661338147750939e-16
      ],
      [
        3.8820976208049864,
        0.0
      ],
      [
        3.8888002094970533,
        8.881784197001252e-16
      ],
      [
        3.8836825606936514,
        -4.440892098500626e-16
      ],
      [
        3.8661351764949243,
        2.6645352591003757e-15
      ],
      [
        3.836097920304268,
        1.7763568394002505e-15
      ],
      [
        3.794092440806021,
        -1.1102230246251565e-15
      ],
      [
        3.7411902311744925,
        1.1102230246251565e-15
      ],
      [
        3.6789201102716875,
        6.661338147750939e-16
      ],
      [
        3.6091310576537197,
        -2.220446049250313e-16
      ],
      [
        3.5338340015998,
        0.0
      ],
      [
        3.4550473867602283,
        -2.220446049250313e-15
      ],
      [
        3.3746666679245503,
        2.220446049250313e-15
      ],
      [
        3.294369709136738,
        4.440892098500626e-16
      ],
      [
        3.2155613816814674,
        -4.440892098500626e-16
      ],
      [
        3.139353742203303,
        2.4424906541753444e-15
      ],
      [
        3.066574080897803,
        4.440892098500626e-16
      ],
      [
        2.997791773438121,
        -2.220446049250313e-16
      ],
      [
        2.933355503715876,
        6.661338147750939e-16
      ],
      [
        2.8734341353566633,
        0.0
      ],
      [
        2.818056539179432,
        -4.440892098500626e-16
      ],
      [
        2.7671475457463885,
        4.440892098500626e-16
      ],
      [
        2.7205586585182413,
        8.881784197001252e-16
      ],
      [
        2.678093186793391,
        0.0
      ],
      [
        2.639526091578639,
        -2.220446049250313e-16
      ],
      [
        2.6046191735225634,
        4.440892098500626e-16
      ],
      [
        2.5731323635345826,
        0.0
      ],
      [
        2.5448318816904787,
        4.440892098500626e-16
      ],
      [
        2.5194959660866463,
        8.881784197001252e-16
      ],
      [
        2.496918779230869,
        2.220446049250313e-16
      ],
      [
        2.4769129993257506,
        2.220446049250313e-16
      ],
      [
        2.459311510906915,
        4.440892098500626e-16
      ],
      [
        2.443968530425488,
        1.3322676295501878e-15
      ],
      [
        2.430760440158874,
        8.881784197001252e-16
      ],
      [
        2.4195865588515235,
        4.440892098500626e-16
      ],
      [
        2.410370049506745,
        0.0
      ],
      [
        2.403059153661002,
        -2.220446049250313e-16
      ],
      [
        2.3976289479208326,
        -6.661338147750939e-16
      ],
      [
        2.394083844504766,
        -8.881784197001252e-16
      ],
      [
        2.392461106948299,
        2.220446049250313e-16
      ],
      [
        2.392835731758881,
        8.881784197001252e-16
      ],
      [
        2.3953271674803434,
        0.0
      ],
      [
        2.4001085211192876,
        8.881784197001252e-16
      ],
      [
        2.407419163711241,
        1.1102230246251565e-15
      ],
      [
        2.4175820302181785,
        0.0
      ],
      [
        2.4310274702960477,
        6.661338147750939e-16
      ],
      [
        2.4483263260622135,
        0.0
      ],
      [
        2.470236097580447,
        -4.440892098500626e-16
      ],
      [
        2.4977657251214818,
        4.440892098500626e-16
      ],
      [
        2.532266727244802,
        0.0
      ],
      [
        2.5755609293144794,
        -4.440892098500626e-16
      ],
      [
        2.6301164453976758,
        -1.3322676295501878e-15
      ],
      [
        2.6992791900592783,
        6.661338147750939e-16
      ],
      [
        2.7875423397747454,
        -2.220446049250313e-16
      ],
      [
        2.9007486572987453,
        -2.220446049250313e-16
      ],
      [
        3.0458578041138487,
        -4.440892098500626e-16
      ],
      [
        3.229213732699632,
        1.9984014443252818e-15
      ],
      [
        3.4507506246530673,
        -7.771561172376096e-15
      ],
      [
        3.690000185019281,
        -2.6645352591003757e-15
      ],
      [
        3.8851837257287647,
        -1.7763568394002505e-15
      ],
      [
        3.9351389837187503,
        1.7763568394002505e-15
      ],
      [
        3.7741910813490156,
        -5.10702591327572e-15
      ],
      [
        3.45768238057852,
        -8.881784197001252e-16
      ],
      [
        3.109921065998309,
        0.0
      ],
      [
        2.814428516071115,
        -1.1102230246251565e-15
      ],
      [
        2.5921983283595873,
        2.6645352591003757e-15
      ],
      [
        2.433276736052116,
        4.440892098500626e-16
      ],
      [
        2.3211569130876812,
        0.0
      ],
      [
        2.241721323267153,
        4.440892098500626e-16
      ],
      [
        2.1847556983995746,
        0.0
      ],
      [
        2.1432816667539383,
        -1.1102230246251565e-15
      ],
      [
        2.1126073659330484,
        -1.3322676295501878e-15
      ],
      [
        2.0895718931127107,
        -4.440892098500626e-16
      ],
      [
        2.0720239705692207,
        -4.440892098500626e-16
      ],
      [
        2.0584792538802033,
        6.661338147750939e-16
      ],
      [
        2.047898141455651,
        -4.440892098500626e-16
      ],
      [
        2.0395414753963075,
        4.440892098500626e-16
      ],
      [
        2.0328759875267535,
        -1.5543122344752192e-15
      ],
      [
        2.0275115716894647,
        -4.440892098500626e-16
      ],
      [
        2.0231590916107423,
        8.881784197001252e-16
      ],
      [
        2.0196015957665825,
        2.220446049250313e-16
      ],
      [
        2.0166744017147797,
        6.661338147750939e-16
      ],
      [
        2.0142511290729797,
        -2.220446049250313e-16
      ],
      [
        2.0122337770694663,
        -4.440892098500626e-16
      ],
      [
        2.0105455889276835,
        -4.440892098500626e-16
      ],
      [
        2.0091258612300757,
        6.661338147750939e-16
      ],
      [
        2.007926127429594,
        4.440892098500626e-16
      ],
      [
        2.0069073235701635,
        8.881784197001252e-16
      ],
      [
        2.0060376638548205,
        8.881784197001252e-16
      ],
      [
        2.0052910346133213,
        -4.440892098500626e-16
      ],
      [
        2.0046457706202023,
        -6.661338147750939e-16
      ],
      [
        2.0040837160753817,
        -2.220446049250313e-16
      ],
      [
        2.003589499410163,
        2.220446049250313e-16
      ],
      [
        2.0031499700691753,
        0.0
      ],
      [
        2.0027537589778293,
        -8.881784197001252e-16
      ],
      [
        2.0023909341771144,
        8.881784197001252e-16
      ],
      [
        2.002052730212868,
        -8.881784197001252e-16
      ],
      [
        2.0017313350760437,
        -2.220446049250313e-16
      ],
      [
        2.0014197223400965,
        8.881784197001252e-16
      ],
      [
        2.0011115190077433,
        -4.440892098500626e-16
      ],
      [
        2.000800901728498,
        -2.220446049250313e-16
      ],
      [
        2.0004825156707553,
        0.0
      ],
      [
        2.000151411564724,
        -4.440892098500626e-16
      ],
      [
        1.9998029973746712,
        -5.551115123125783e-16
      ],
      [
        1.9994330017832445,
        -2.220446049250313e-16
      ],
      [
        1.9990374472306351,
        0.0
      ],
      [
        1.9986126306866265,
        3.3306690738754696e-16
      ],
      [
        1.9981551106737594,
        -2.220446049250313e-16
      ],
      [
        1.99766169932704,
        -2.220446049250313e-16
      ],
      [
        1.9971294584868258,
        -2.220446049250313e-16
      ],
      [
        1.9965556989891495,
        3.3306690738754696e-16
      ],
      [
        1.995937982451893,
        0.0
      ],
      [
        1.9952741249631716,
        1.1102230246251565e-16
      ],
      [
        1.994562202165784,
        6.661338147750939e-16
      ],
      [
        1.9938005553033133,
        -1.1102230246251565e-16
      ],
      [
        1.9929877978526602,
        0.0
      ],
      [
        1.9921228224173524,
        6.661338147750939e-16
      ],
      [
        1.9912048075979136,
        -1.1102230246251565e-16
      ],
      [
        1.9902332245916872,
        -2.220446049250313e-16
      ],
      [
        1.9892078433058542,
        0.0
      ],
      [
        1.9881287377952743,
        8.881784197001252e-16
      ],
      [
        1.9869962908617456,
        2.220446049250313e-16
      ],
      [
        1.98581119767405,
        -5.551115123125783e-16
      ],
      [
        1.984574468289103,
        1.1102230246251565e-15
      ],
      [
        1.9832874289741615,
        -1.5543122344752192e-15
      ],
      [
        1.9819517222482905,
        4.440892098500626e-16
      ],
      [
        1.98056930557867,
        -1.2212453270876722e-15
      ],
      [
        1.9791424486837137,
        -2.220446049250313e-16
      ],
      [
        1.977673729410478,
        1.1102230246251565e-16
      ],
      [
        1.9761660281685125,
        9.992007221626409e-16
      ],
      [
        1.9746225209161274,
        -2.220446049250313e-16
      ],
      [
        1.9730466707080445,
        -2.220446049250313e-16
      ],
      [
        1.9714422178253221,
        -6.661338147750939e-16
      ],
      [
        1.9698131685196265,
        1.4432899320127035e-15
      ],
      [
        1.9681637824138396,
        -5.551115123125783e-16
      ],
      [
        1.9664985586100967,
        -6.661338147750939e-16
      ],
      [
        1.9648222205641361,
        -3.3306690738754696e-16
      ],
      [
        1.9631396997916202,
        4.440892098500626e-16
      ],
      [
        1.9614561184776989,
        6.661338147750939e-16
      ],
      [
        1.9597767710654428,
        7.771561172376096e-16
      ],
      [
        1.9581071049020937,
        1.1102230246251565e-16
      ],
      [
        1.9564527000241243,
        -6.661338147750939e-16
      ],
      [
        1.954819248163142,
        -4.440892098500626e-16
      ],
      [
        1.9532125310545585,
        6.661338147750939e-16
      ],
      [
        1.9516383981299312,
        -3.3306690738754696e-16
      ],
      [
        1.9501027436717786,
        -4.440892098500626e-16
      ],
      [
        1.9486114835069575,
        2.220446049250313e-16
      ],
      [
        1.9471705313109835,
        -3.3306690738754696e-16
      ],
      [
        1.9457857745915443,
        6.661338147750939e-16
      ],
      [
        1.9444630504146638,
        -1.1102230246251565e-16
      ],
      [
        1.943208120931884,
        -2.220446049250313e-16
      ],
      [
        1.942026648761423,
        0.0
      ],
      [
        1.9409241722707087,
        -4.440892098500626e-16
      ],
      [
        1.9399060808022288,
        2.220446049250313e-16
      ],
      [
        1.9389775898791648,
        1.1102230246251565e-15
      ],
      [
        1.9381437164221942,
        1.1102230246251565e-16
      ],
      [
        1.9374092540041539,
        -1.1102230246251565e-15
      ],
      [
        1.9367787481649406,
        -8.881784197001252e-16
      ],
      [
        1.9362564718056643,
        -2.220446049250313e-16
      ],
      [
        1.9358464006781035,
        6.661338147750939e-16
      ],
      [
        1.9355521889838498,
        7.771561172376096e-16
      ],
      [
        1.9353771450964659,
        7.771561172376096e-16
      ],
      [
        1.935324207420373,
        0.0
      ],
      [
        1.9353959204015454,
        4.440892098500626e-16
      ],
      [
        1.9355944107077998,
        -1.1102230246251565e-16
      ],
      [
        1.9359213636006583,
        6.661338147750939e-16
      ],
      [
        1.9363779995261938,
        2.220446049250313e-16
      ],
      [
        1.9369650509593406,
        -4.440892098500626e-16
      ],
      [
        1.937682739544706,
        -1.1102230246251565e-16
      ],
      [
        1.938530753587043,
        4.440892098500626e-16
      ],
      [
        1.939508225956213,
        -2.220446049250313e-16
      ],
      [
        1.9406137124847627,
        -7.771561172376096e-16
      ],
      [
        1.9418451709510243,
        0.0
      ],
      [
        1.9431999407568967,
        -5.551115123125783e-16
      ],
      [
        1.9446747234271642,
        -2.220446049250313e-16
      ],
      [
        1.9462655640761042,
        4.440892098500626e-16
      ],
      [
        1.9479678340072444,
        4.440892098500626e-16
      ],
      [
        1.9497762146329822,
        1.1102230246251565e-15
      ],
      [
        1.951684682922545,
        0.0
      ],
      [
        1.9536864986086355,
        -4.440892098500626e-16
      ],
      [
        1.9557741934052344,
        -8.881784197001252e-16
      ],
      [
        1.957939562510614,
        1.1102230246251565e-15
      ],
      [
        1.9601736586903946,
        2.220446049250313e-16
      ],
      [
        1.9624667892549275,
        6.661338147750939e-16
      ],
      [
        1.9648085162626359,
        1.1102230246251565e-16
      ],
      [
        1.967187660295814,
        4.440892098500626e-16
      ],
      [
        1.969592308166813,
        0.0
      ],
      [
        1.972009824919927,
        5.551115123125783e-16
      ],
      [
        1.9744268704968386,
        4.440892098500626e-16
      ],
      [
        1.9768294214302715,
        3.3306690738754696e-16
      ],
      [
        1.9792027979207933,
        -1.1102230246251565e-16
      ],
      [
        1.981531696634759,
        -2.220446049250313e-16
      ],
      [
        1.983800229536241,
        2.220446049250313e-16
      ],
      [
        1.9859919690319114,
        4.440892098500626e-16
      ],
      [
        1.9880899996645909,
        2.220446049250313e-16
      ],
      [
        1.9900769765380397,
        -2.220446049250313e-16
      ],
      [
        1.9919351905923275,
        9.992007221626409e-16
      ],
      [
        1.9936466407756313,
        -1.1102230246251565e-16
      ],
      [
        1.9951931130748313,
        0.0
      ],
      [
        1.996556266274201,
        3.3306690738754696e-16
      ],
      [
        1.9977177242096122,
        2.220446049250313e-16
      ],
      [
        1.9986591741761626,
        -8.881784197001252e-16
      ],
      [
        1.9993624710314593,
        2.220446049250313e-16
      ],
      [
        1.9998097464167377,
        0.0
      ],
      [
        1.9999835223958722,
        0.0
      ],
      [
        1.9998668286907089,
        -3.3306690738754696e-16
      ],
      [
        1.9994433225726325,
        0.0
      ],
      [
        1.9986974103583557,
        2.220446049250313e-16
      ],
      [
        1.9976143693553707,
        0.0
      ],
      [
        1.996180469013131,
        -2.220446049250313e-16
      ],
      [
        1.994383089962593,
        -9.992007221626409e-16
      ],
      [
        1.992210839572957,
        4.440892098500626e-16
      ],
      [
        1.9896536626226187,
        -3.3306690738754696e-16
      ],
      [
        1.9867029456743581,
        3.3306690738754696e-16
      ],
      [
        1.9833516137643354,
        1.1102230246251565e-15
      ],
      [
        1.9795942180619068,
        -1.1102230246251565e-16
      ],
      [
        1.9754270132332854,
        3.3306690738754696e-16
      ],
      [
        1.9708480233461398,
        9.992007221626409e-16
      ],
      [
        1.9658570952835663,
        -2.220446049250313e-16
      ],
      [
        1.9604559387923044,
        -3.3306690738754696e-16
      ],
      [
        1.9546481524688346,
        1.1102230246251565e-16
      ],
      [
        1.9484392351845448,
        -1.1102230246251565e-16
      ],
      [
        1.941836582663186,
        1.2212453270876722e-15
      ],
      [
        1.9348494691454643,
        -6.661338147750939e-16
      ],
      [
        1.9274890143017216,
        1.1102230246251565e-16
      ],
      [
        1.9197681357786445,
        -2.220446049250313e-16
      ],
      [
        1.9117014879843657,
        -3.3306690738754696e-16
      ],
      [
        1.9033053879230508,
        2.220446049250313e-16
      ],
      [
        1.8945977290796572,
        -6.661338147750939e-16
      ],
      [
        1.8855978845241899,
        -2.220446049250313e-16
      ],
      [
        1.8763266005481118,
        0.0
      ],
      [
        1.8668058822610425,
        2.220446049250313e-16
      ],
      [
        1.8570588726611614,
        8.881784197001252e-16
      ],
      [
        1.8471097267468426,
        1.3322676295501878e-15
      ],
      [
        1.836983482259602,
        0.0
      ],
      [
        1.8267059286401903,
        2.220446049250313e-16
      ],
      [
        1.8163034757422478,
        -4.440892098500626e-16
      ],
      [
        1.8058030237833247,
        -3.3306690738754696e-16
      ],
      [
        1.795231835924421,
        1.1102230246251565e-16
      ],
      [
        1.7846174147596674,
        1.1102230246251565e-16
      ],
      [
        1.7739873838711906,
        2.220446049250313e-16
      ],
      [
        1.7633693754642845,
        4.440892098500626e-16
      ],
      [
        1.7527909249488638,
        5.551115123125783e-16
      ],
      [
        1.7422793731784072,
        5.551115123125783e-16
      ],
      [
        1.7318617769011266,
        1.1102230246251565e-15
      ],
      [
        1.7215648278228792,
        -1.1102230246251565e-15
      ],
      [
        1.7114147805306816,
        2.220446049250313e-16
      ],
      [
        1.7014373893818673,
        -6.661338147750939e-16
      ],
      [
        1.6916578543290357,
        4.440892098500626e-16
      ],
      [
        1.6821007755266546,
        5.551115123125783e-16
      ],
      [
        1.6727901164524281,
        -3.3306690738754696e-16
      ],
      [
        1.6637491751760187,
        1.1102230246251565e-16
      ],
      [
        1.6550005633197886,
        -6.661338147750939e-16
      ],
      [
        1.6465661921803303,
        1.1102230246251565e-16
      ],
      [
        1.6384672654156969,
        -3.3306690738754696e-16
      ],
      [
        1.630724277650166,
        -2.220446049250313e-16
      ],
      [
        1.6233570183053605,
        6.661338147750939e-16
      ],
      [
        1.6163845799322734,
        9.992007221626409e-16
      ],
      [
        1.6098253702918912,
        5.551115123125783e-16
      ],
      [
        1.6036971274112828,
        -3.3306690738754696e-16
      ],
      [
        1.5980169368257606,
        -4.440892098500626e-16
      ],
      [
        1.5928012502045634,
        -5.551115123125783e-16
      ],
      [
        1.5880659045459906,
        -6.661338147750939e-16
      ],
      [
        1.5838261411166745,
        0.0
      ],
      [
        1.580096623297402,
        2.220446049250313e-16
      ],
      [
        1.57689145248332,
        5.551115123125783e-16
      ],
      [
        1.5742241811684692,
        1.1102230246251565e-16
      ],
      [
        1.5721078223222387,
        -1.1102230246251565e-16
      ],
      [
        1.5705548541379555,
        0.0
      ],
      [
        1.5695772192005366,
        -3.3306690738754696e-16
      ],
      [
        1.569186317080624,
        6.661338147750939e-16
      ],
      [
        1.5693929893166236,
        -2.220446049250313e-16
      ],
      [
        1.5702074956938215,
        3.3306690738754696e-16
      ],
      [
        1.571639480671379,
        -4.440892098500626e-16
      ],
      [
        1.5736979287445605,
        -3.3306690738754696e-16
      ],
      [
        1.5763911074623613,
        -7.771561172376096e-16
      ],
      [
        1.5797264967513271,
        3.3306690738754696e-16
      ],
      [
        1.583710703127777,
        -1.1102230246251565e-15
      ],
      [
        1.5883493573160097,
        -3.3306690738754696e-16
      ],
      [
        1.5936469937338424,
        4.440892098500626e-16
      ],
      [
        1.5996069102646244,
        -2.220446049250313e-16
      ],
      [
        1.6062310067136427,
        4.440892098500626e-16
      ],
      [
        1.6135196003550343,
        4.440892098500626e-16
      ],
      [
        1.6214712170233343,
        -6.661338147750939e-16
      ],
      [
        1.6300823563039897,
        0.0
      ],
      [
        1.6393472295438283,
        -3.3306690738754696e-16
      ],
      [
        1.649257469652751,
        -2.220446049250313e-16
      ],
      [
        1.6598018120204965,
        -1.1102230246251565e-16
      ],
      [
        1.6709657463489695,
        3.3306690738754696e-16
      ],
      [
        1.6827311398242335,
        8.881784197001252e-16
      ],
      [
        1.6950758328476272,
        -6.661338147750939e-16
      ],
      [
        1.7079732095374818,
        -6.661338147750939e-16
      ],
      [
        1.7213917464254522,
        1.1102230246251565e-16
      ],
      [
        1.7352945442256908,
        0.0
      ],
      [
        1.749638849266106,
        -4.440892098500626e-16
      ],
      [
        1.7643755731454729,
        2.220446049250313e-16
      ],
      [
        1.7794488214112958,
        5.551115123125783e-16
      ],
      [
        1.7947954445164829,
        9.992007221626409e-16
      ],
      [
        1.8103446269598753,
        0.0
      ],
      [
        1.826017533268714,
        1.1102230246251565e-15
      ],
      [
        1.8417270322274701,
        -3.3306690738754696e-16
      ],
      [
        1.8573775233438492,
        5.551115123125783e-16
      ],
      [
        1.8728648917727262,
        9.992007221626409e-16
      ],
      [
        1.888076619551942,
        -7.771561172376096e-16
      ],
      [
        1.9028920817602386,
        9.992007221626409e-16
      ],
      [
        1.9171830557776264,
        -2.220446049250313e-16
      ],
      [
        1.9308144698899294,
        -9.992007221626409e-16
      ],
      [
        1.9436454137232402,
        1.1102230246251565e-16
      ],
      [
        1.9555304271584009,
        -2.220446049250313e-16
      ],
      [
        1.9663210762872105,
        4.440892098500626e-16
      ],
      [
        1.975867814591573,
        5.551115123125783e-16
      ],
      [
        1.9840221149972883,
        -6.661338147750939e-16
      ],
      [
        1.9906388441395748,
        7.771561172376096e-16
      ],
      [
        1.9955788346899443,
        0.0
      ],
      [
        1.9987115957973904,
        2.220446049250313e-16
      ],
      [
        1.9999180866787896,
        0.0
      ],
      [
        1.9990934654023662,
        -3.3306690738754696e-16
      ],
      [
        1.9961497152537284,
        -8.881784197001252e-16
      ],
      [
        1.9910180459952975,
        2.220446049250313e-16
      ],
      [
        1.9836509678456362,
        2.220446049250313e-16
      ],
      [
        1.9740239427634148,
        -7.771561172376096e-16
      ],
      [
        1.9621365307722023,
        -4.440892098500626e-16
      ],
      [
        1.9480129681800795,
        1.1102230246251565e-16
      ],
      [
        1.931702138612781,
        1.1102230246251565e-15
      ],
      [
        1.9132769252410082,
        -6.661338147750939e-16
      ],
      [
        1.8928329614982657,
        -3.3306690738754696e-16
      ],
      [
        1.8704868258130494,
        2.220446049250313e-16
      ],
      [
        1.8463737513091163,
        -2.220446049250313e-16
      ],
      [
        1.820644942209665,
        2.220446049250313e-16
      ],
      [
        1.7934646034226303,
        -8.881784197001252e-16
      ],
      [
        1.765006797679784,
        0.0
      ],
      [
        1.735452245490475,
        -4.440892098500626e-16
      ],
      [
        1.7049851775045417,
        2.220446049250313e-16
      ],
      [
        1.6737903376273104,
        0.0
      ],
      [
        1.6420502197264208,
        4.440892098500626e-16
      ],
      [
        1.6099426025405903,
        2.220446049250313e-16
      ],
      [
        1.5776384279870657,
        4.440892098500626e-16
      ],
      [
        1.5453000488810054,
        8.881784197001252e-16
      ],
      [
        1.513079854299776,
        -2.220446049250313e-16
      ],
      [
        1.481119265319375,
        -5.551115123125783e-16
      ],
      [
        1.4495480811661465,
        -2.220446049250313e-16
      ],
      [
        1.418484146206644,
        8.881784197001252e-16
      ],
      [
        1.3880333016211053,
        0.0
      ],
      [
        1.3582895818477725,
        -4.440892098500626e-16
      ],
      [
        1.3293356145837394,
        -3.3306690738754696e-16
      ],
      [
        1.301243183841544,
        2.220446049250313e-16
      ],
      [
        1.2740739178237583,
        5.551115123125783e-16
      ],
      [
        1.2478800667380576,
        -3.3306690738754696e-16
      ],
      [
        1.2227053397253913,
        -3.3306690738754696e-16
      ],
      [
        1.1985857744661939,
        3.3306690738754696e-16
      ],
      [
        1.1755506174849706,
        -4.440892098500626e-16
      ],
      [
        1.1536231974799498,
        0.0
      ],
      [
        1.132821778013645,
        -4.440892098500626e-16
      ],
      [
        1.1131603795167162,
        -2.220446049250313e-16
      ],
      [
        1.0946495637323999,
        -1.1102230246251565e-16
      ],
      [
        1.0772971764466057,
        6.661338147750939e-16
      ],
      [
        1.0611090466203534,
        -5.551115123125783e-16
      ],
      [
        1.046089641894528,
        1.1102230246251565e-16
      ],
      [
        1.0322426819105948,
        -4.440892098500626e-16
      ],
      [
        1.0195717120286292,
        6.661338147750939e-16
      ],
      [
        1.0080806408706486,
        -1.1102230246251565e-16
      ],
      [
        0.9977742457147065,
        0.0
      ],
      [
        0.9886586501518269,
        4.440892098500626e-16
      ],
      [
        0.9807417786246766,
        2.220446049250313e-16
      ],
      [
        0.9740337925181709,
        -4.440892098500626e-16
      ],
      [
        0.968547512383028,
        2.220446049250313e-16
      ],
      [
        0.9642988306492495,
        2.7755575615628914e-16
      ],
      [
        0.9613071188218478,
        -4.996003610813204e-16
      ],
      [
        0.9595956326273645,
        4.440892098500626e-16
      ],
      [
        0.9591919178628394,
        -2.7755575615628914e-16
      ],
      [
        0.9601282187365328,
        0.0
      ],
      [
        0.9624418892062302,
        -1.1102230246251565e-16
      ],
      [
        0.9661758061122818,
        -2.220446049250313e-16
      ],
      [
        0.9713787806275469,
        -2.7755575615628914e-16
      ],
      [
        0.9781059615181845,
        1.1102230246251565e-16
      ],
      [
        0.9864192196817085,
        -2.220446049250313e-16
      ],
      [
        0.9963874980824143,
        5.551115123125783e-17
      ],
      [
        1.0080871041272128,
        3.3306690738754696e-16
      ],
      [
        1.0216019121936348,
        0.0
      ],
      [
        1.0370234317782443,
        -1.1102230246251565e-16
      ],
      [
        1.0544506807682286,
        -3.3306690738754696e-16
      ],
      [
        1.073989782677852,
        -1.1102230246251565e-16
      ],
      [
        1.0957531802080553,
        0.0
      ],
      [
        1.1198583239492852,
        -2.220446049250313e-16
      ],
      [
        1.1464256532364137,
        4.440892098500626e-16
      ],
      [
        1.1755756351154483,
        2.220446049250313e-16
      ],
      [
        1.2074245668197432,
        0.0
      ],
      [
        1.2420787782325162,
        2.220446049250313e-16
      ],
      [
        1.2796267973063988,
        -2.220446049250313e-16
      ],
      [
        1.3201289715244593,
        2.220446049250313e-16
      ],
      [
        1.3636039874585282,
        1.1102230246251565e-16
      ],
      [
        1.4100117240324552,
        8.881784197001252e-16
      ],
      [
        1.4592319534991456,
        6.661338147750939e-16
      ],
      [
        1.5110386259745017,
        -4.440892098500626e-16
      ],
      [
        1.5650699168716637,
        4.440892098500626e-16
      ],
      [
        1.620794974452692,
        -7.771561172376096e-16
      ],
      [
        1.6774794658701664,
        1.1102230246251565e-16
      ],
      [
        1.734153629658647,
        -5.551115123125783e-16
      ],
      [
        1.789588532926242,
        -1.1102230246251565e-16
      ],
      [
        1.8422883252730482,
        2.220446049250313e-16
      ],
      [
        1.8905078927970826,
        1.1102230246251565e-15
      ],
      [
        1.932305511995816,
        -3.3306690738754696e-16
      ],
      [
        1.9656377354744738,
        4.440892098500626e-16
      ],
      [
        1.988497848432143,
        0.0
      ],
      [
        1.9990897352107893,
        1.3322676295501878e-15
      ],
      [
        1.9960174264386377,
        6.661338147750939e-16
      ],
      [
        1.978460378666132,
        1.3322676295501878e-15
      ],
      [
        1.946300160475898,
        2.220446049250313e-16
      ],
      [
        1.9001692476195184,
        -2.220446049250313e-16
      ],
      [
        1.841407378042059,
        2.220446049250313e-16
      ],
      [
        1.7719313797330147,
        -4.440892098500626e-16
      ],
      [
        1.6940435958319777,
        9.992007221626409e-16
      ],
      [
        1.6102153778128052,
        7.771561172376096e-16
      ],
      [
        1.5228825375420056,
        -1.1102230246251565e-16
      ],
      [
        1.4342806923855373,
        2.220446049250313e-16
      ],
      [
        1.3463347769707936,
        -5.551115123125783e-16
      ],
      [
        1.260603734976851,
        -3.3306690738754696e-16
      ],
      [
        1.1782719559662391,
        1.6653345369377348e-15
      ],
      [
        1.1001744383910748,
        -6.661338147750939e-16
      ],
      [
        1.0268421883268672,
        3.3306690738754696e-16
      ],
      [
        0.9585564551610466,
        6.661338147750939e-16
      ],
      [
        0.8954035445462746,
        -5.551115123125783e-16
      ],
      [
        0.8373250676813436,
        5.551115123125783e-16
      ],
      [
        0.784161027838119,
        2.7755575615628914e-16
      ],
      [
        0.735684943913283,
        -5.551115123125783e-16
      ],
      [
        0.6916313274715062,
        -6.661338147750939e-16
      ],
      [
        0.6517164193327509,
        -5.551115123125783e-17
      ],
      [
        0.6156533216271004,
        3.3306690738754696e-16
      ],
      [
        0.5831626721988279,
        2.220446049250313e-16
      ],
      [
        0.5539799031910899,
        5.551115123125783e-17
      ],
      [
        0.5278599723105226,
        5.551115123125783e-17
      ],
      [
        0.5045802941252489,
        -1.6653345369377348e-16
      ],
      [
        0.4839424514115109,
        1.6653345369377348e-16
      ],
      [
        0.4657731427766302,
        -5.551115123125783e-17
      ],
      [
        0.44992472549581797,
        -1.1102230246251565e-16
      ],
      [
        0.4362756412699805,
        5.551115123125783e-17
      ],
      [
        0.42473096578981184,
        2.7755575615628914e-17
      ],
      [
        0.4152232990639851,
        2.7755575615628914e-16
      ],
      [
        0.4077142119413384,
        -1.1102230246251565e-16
      ],
      [
        0.4021964863433874,
        -1.6653345369377348e-16
      ],
      [
        0.398697436074127,
        -2.498001805406602e-16
      ],
      [
        0.3972836787503429,
        1.3877787807814457e-16
      ],
      [
        0.39806785934504985,
        0.0
      ],
      [
        0.4012180211895683,
        2.498001805406602e-16
      ],
      [
        0.40697061091888814,
        1.1102230246251565e-16
      ],
      [
        0.4156485358420726,
        0.0
      ],
      [
        0.42768633577428367,
        1.6653345369377348e-16
      ],
      [
        0.4436654913751157,
        -3.0531133177191805e-16
      ],
      [
        0.4643643179286589,
        -5.551115123125783e-17
      ],
      [
        0.49082898319582424,
        7.494005416219807e-16
      ],
      [
        0.5244751316211661,
        1.1102230246251565e-16
      ],
      [
        0.5672333546955003,
        -3.3306690738754696e-16
      ],
      [
        0.6217552570333225,
        2.220446049250313e-16
      ],
      [
        0.6916955256081494,
        2.7755575615628914e-16
      ],
      [
        0.7820633899825153,
        -1.0547118733938987e-15
      ],
      [
        0.8995447507941612,
        -2.220446049250313e-16
      ],
      [
        1.0523913683093422,
        8.881784197001252e-16
      ],
      [
        1.2485963381656604,
        -2.220446049250313e-16
      ],
      [
        1.4890259551737466,
        1.1102230246251565e-16
      ],
      [
        1.7496986800110728,
        -3.219646771412954e-15
      ],
      [
        1.954719875723641,
        -5.551115123125783e-16
      ],
      [
        1.9827895075885822,
        9.992007221626409e-16
      ],
      [
        1.7719785704026147,
        1.1102230246251565e-16
      ],
      [
        1.4118642497078084,
        2.886579864025407e-15
      ],
      [
        1.0468442189830323,
        5.551115123125783e-16
      ],
      [
        0.7535992949990398,
        6.661338147750939e-16
      ],
      [
        0.5411128258789981,
        -7.216449660063518e-16
      ],
      [
        0.3927268606564754,
        -2.7755575615628914e-16
      ],
      [
        0.2895991809332987,
        8.326672684688674e-17
      ],
      [
        0.21722836139480525,
        2.7755575615628914e-17
      ],
      [
        0.16564877381289264,
        -8.326672684688674e-17
      ],
      [
        0.12825007067774447,
        1.3877787807814457e-17
      ],
      [
        0.1006682062224015,
        8.326672684688674e-17
      ],
      [
        0.07999750165778949,
        -1.734723475976807e-16
      ],
      [
        0.06427569674241196,
        -6.938893903907228e-18
      ],
      [
        0.052155907462169554,
        -2.42861286636753e-17
      ],
      [
        0.042698120759028305,
        -3.469446951953614e-18
      ],
      [
        0.03523557464925422,
        3.469446951953614e-17
      ],
      [
        0.02928800860620088,
        -1.3877787807814457e-17
      ],
      [
        0.024504491955512492,
        5.204170427930421e-18
      ],
      [
        0.020625152997489613,
        -6.938893903907228e-18
      ],
      [
        0.0174551612710705,
        -3.469446951953614e-18
      ],
      [
        0.014846773785323567,
        -1.734723475976807e-18
      ],
      [
        0.012686768419307368,
        8.673617379884035e-19
      ],
      [
        0.010887529086039831,
        8.673617379884035e-19
      ],
      [
        0.00938064112613724,
        8.673617379884035e-18
      ],
      [
        0.008112235311316874,
        -6.938893903907228e-18
      ],
      [
        0.007039565317610715,
        0.0
      ],
      [
        0.006128465657902435,
        2.168404344971009e-18
      ],
      [
        0.005351445142144695,
        -4.336808689942018e-19
      ],
      [
        0.004686243909924412,
        -8.673617379884035e-19
      ],
      [
        0.004114731961254869,
        1.3010426069826053e-18
      ],
      [
        0.0036220616059409625,
        -8.673617379884035e-19
      ],
      [
        0.0031960103712296416,
        -2.168404344971009e-19
      ],
      [
        0.0028264679502456582,
        1.0842021724855044e-18
      ],
      [
        0.0025050329366267028,
        4.336808689942018e-19
      ],
      [
        0.00222469385338749,
        -8.673617379884035e-19
      ],
      [
        0.0019795753537085376,
        -1.3010426069826053e-18
      ],
      [
        0.0017647351410302564,
        -5.421010862427522e-19
      ],
      [
        0.0015760006069471418,
        -2.8189256484623115e-18
      ],
      [
        0.001409836755533095,
        -5.421010862427522e-19
      ],
      [
        0.0012632389107584126,
        9.75781955236954e-19
      ],
      [
        0.0011336451600514074,
        4.336808689942018e-19
      ],
      [
        0.0010188645944569866,
        0.0
      ],
      [
        0.0009170182531868042,
        -3.2526065174565133e-19
      ],
      [
        0.0008264903326034463,
        0.0
      ],
      [
        0.0007458877246315523,
        -1.0842021724855044e-19
      ],
      [
        0.000674006342645169,
        1.6263032587282567e-19
      ],
      [
        0.0006098030004385145,
        -5.421010862427522e-19
      ],
      [
        0.0005523718517478332,
        -5.421010862427522e-19
      ],
      [
        0.0005009245889009153,
        4.336808689942018e-19
      ],
      [
        0.0004547737508687255,
        -8.131516293641283e-20
      ],
      [
        0.00041331861193928947,
        0.0
      ],
      [
        0.00037603321906724753,
        -8.131516293641283e-20
      ],
      [
        0.0003424562237951409,
        -5.421010862427522e-20
      ],
      [
        0.0003121822174624635,
        1.6263032587282567e-19
      ],
      [
        0.00028485432930447374,
        0.0
      ],
      [
        0.0002601578884105282,
        -1.0842021724855044e-19
      ],
      [
        0.00023781498425788522,
        2.710505431213761e-20
      ],
      [
        0.0002175797881580476,
        6.776263578034403e-20
      ],
      [
        0.00019923452063272775,
        -1.2197274440461925e-19
      ],
      [
        0.00018258596841764458,
        -2.710505431213761e-20
      ],
      [
        0.00016746247022539123,
        5.421010862427522e-20
      ],
      [
        0.00015371130318537433,
        -6.776263578034403e-20
      ],
      [
        0.00014119641250257825,
        -2.710505431213761e-20
      ],
      [
        0.0001297964357274049,
        -1.3552527156068805e-20
      ],
      [
        0.00011940298042132893,
        6.776263578034403e-21
      ],
      [
        0.00010991912019341904,
        1.0164395367051604e-19
      ],
      [
        0.0001012580792789895,
        4.743384504624082e-20
      ],
      [
        9.334208020387219e-05,
        -2.710505431213761e-20
      ],
      [
        8.610133276506264e-05,
        -4.0657581468206416e-20
      ],
      [
        7.947314567504831e-05,
        1.3552527156068805e-20
      ],
      [
        7.340114485702099e-05,
        1.3552527156068805e-20
      ],
      [
        6.783458461897229e-05,
        -1.3552527156068805e-20
      ],
      [
        6.272773984055627e-05,
        3.3881317890172014e-20
      ],
      [
        5.8039368930927886e-05,
        -1.3552527156068805e-20
      ],
      [
        5.3732238702642274e-05,
        -2.0328790734103208e-20
      ],
      [
        4.9772703493191175e-05,
        0.0
      ],
      [
        4.613033188254642e-05,
        0.0
      ],
      [
        4.2777575228058505e-05,
        1.0164395367051604e-20
      ],
      [
        3.9689472988798856e-05,
        -2.0328790734103208e-20
      ],
      [
        3.684339045816846e-05,
        1.3552527156068805e-20
      ],
      [
        3.421878508162572e-05,
        2.0328790734103208e-20
      ],
      [
        3.1796998018625796e-05,
        -3.3881317890172014e-21
      ],
      [
        2.956106802530393e-05,
        1.6940658945086007e-20
      ],
      [
        2.7495565096250006e-05,
        -2.710505431213761e-20
      ],
      [
        2.5586441617860013e-05,
        -1.6940658945086007e-21
      ],
      [
        2.3820899058835957e-05,
        1.3552527156068805e-20
      ],
      [
        2.21872684611563e-05,
        -3.3881317890172014e-21
      ],
      [
        2.067490320210546e-05,
        5.082197683525802e-21
      ],
      [
        1.927408267888494e-05,
        3.3881317890172014e-21
      ],
      [
        1.7975925725470492e-05,
        0.0
      ],
      [
        1.6772312709801333e-05,
        -1.1858461261560205e-20
      ],
      [
        1.5655815380662886e-05,
        6.776263578034403e-21
      ],
      [
        1.4619633640041968e-05,
        5.082197683525802e-21
      ],
      [
        1.3657538510199842e-05,
        -1.6940658945086007e-21
      ],
      [
        1.2763820646907762e-05,
        -4.235164736271502e-21
      ],
      [
        1.1933243822656901e-05,
        0.0
      ],
      [
        1.116100286744081e-05,
        8.470329472543003e-22
      ],
      [
        1.0442685610984783e-05,
        3.3881317890172014e-21
      ],
      [
        9.774238420013829e-06,
        0.0
      ],
      [
        9.151934968102452e-06,
        -8.470329472543003e-22
      ],
      [
        8.572347914556914e-06,
        4.235164736271502e-21
      ],
      [
        8.032323203252455e-06,
        0.0
      ],
      [
        7.5289567229182e-06,
        -4.235164736271502e-22
      ],
      [
        7.059573097502675e-06,
        -8.470329472543003e-22
      ],
      [
        6.6217063993667505e-06,
        -4.235164736271502e-22
      ],
      [
        6.213082599500076e-06,
        0.0
      ],
      [
        5.831603588047075e-06,
        8.470329472543003e-22
      ],
      [
        5.475332615443055e-06,
        8.470329472543003e-22
      ],
      [
        5.142481019628119e-06,
        1.6940658945086007e-21
      ],
      [
        4.8313961183483666e-06,
        0.0
      ],
      [
        4.540550157647529e-06,
        -4.235164736271502e-22
      ],
      [
        4.2685302184660596e-06,
        8.470329472543003e-22
      ],
      [
        4.014028992939241e-06,
        -8.470329472543003e-22
      ],
      [
        3.775836350649594e-06,
        -1.6940658945086007e-21
      ],
      [
        3.5528316228523335e-06,
        8.470329472543003e-22
      ],
      [
        3.343976539656749e-06,
        8.470329472543003e-22
      ],
      [
        3.1483087613947626e-06,
        -4.235164736271502e-22
      ],
      [
        2.9649359510220244e-06,
        0.0
      ],
      [
        2.7930303394420146e-06,
        -4.235164736271502e-22
      ],
      [
        2.631823740182556e-06,
        -1.4823076576950256e-21
      ],
      [
        2.480602973938706e-06,
        -4.235164736271502e-22
      ],
      [
        2.3387056671763917e-06,
        -8.470329472543003e-22
      ],
      [
        2.2055163923074125e-06,
        -2.117582368135751e-22
      ],
      [
        2.0804631199387856e-06,
        0.0
      ],
      [
        1.963013956399058e-06,
        8.470329472543003e-22
      ],
      [
        1.8526741421833613e-06,
        -6.352747104407253e-22
      ],
      [
        1.7489832891627442e-06,
        0.0
      ],
      [
        1.6515128363966848e-06,
        3.1763735522036263e-22
      ],
      [
        1.5598637061908521e-06,
        1.0587911840678754e-22
      ],
      [
        1.4736641436754283e-06,
        3.1763735522036263e-22
      ],
      [
        1.3925677246585137e-06,
        -3.1763735522036263e-22
      ],
      [
        1.3162515178501324e-06,
        0.0
      ],
      [
        1.2444143887690852e-06,
        -3.1763735522036263e-22
      ],
      [
        1.1767754337484477e-06,
        -1.0587911840678754e-22
      ],
      [
        1.1130725334582645e-06,
        -1.0587911840678754e-22
      ],
      [
        1.0530610162746718e-06,
        1.0587911840678754e-22
      ],
      [
        9.965124226527461e-07,
        3.1763735522036263e-22
      ],
      [
        9.432133624135083e-07,
        -2.117582368135751e-22
      ],
      [
        8.929644575409329e-07,
        -2.117582368135751e-22
      ],
      [
        8.455793637087457e-07,
        -2.117582368135751e-22
      ],
      [
        8.008838643256636e-07,
        0.0
      ],
      [
        7.587150314055734e-07,
        1.5881867761018131e-22
      ],
      [
        7.189204480420234e-07,
        -1.0587911840678754e-22
      ],
      [
        6.813574876974385e-07,
        5.293955920339377e-23
      ],
      [
        6.458926459111285e-07,
        1.5881867761018131e-22
      ],
      [
        6.124009203896614e-07,
        5.293955920339377e-23
      ],
      [
        5.807652357716011e-07,
        -1.5881867761018131e-22
      ],
      [
        5.508759096588697e-07,
        2.6469779601696886e-22
      ],
      [
        5.226301567816979e-07,
        0.0
      ],
      [
        4.959316284153419e-07,
        4.235164736271502e-22
      ],
      [
        4.706899843967771e-07,
        -2.3822801641527197e-22
      ],
      [
        4.4682049530031254e-07,
        5.293955920339377e-23
      ],
      [
        4.2424367252402246e-07,
        5.293955920339377e-23
      ],
      [
        4.0288492421589497e-07,
        -7.940933880509066e-23
      ],
      [
        3.826742351308046e-07,
        -5.293955920339377e-23
      ],
      [
        3.635458686583348e-07,
        2.117582368135751e-22
      ],
      [
        3.4543808939800946e-07,
        0.0
      ],
      [
        3.282929047840865e-07,
        0.0
      ],
      [
        3.120558243771654e-07,
        -5.293955920339377e-23
      ],
      [
        2.966756355458474e-07,
        -1.0587911840678754e-22
      ],
      [
        2.8210419435901045e-07,
        1.0587911840678754e-22
      ],
      [
        2.682962305987979e-07,
        -1.0587911840678754e-22
      ],
      [
        2.5520916588681264e-07,
        5.293955920339377e-23
      ],
      [
        2.428029439918186e-07,
        -5.293955920339377e-23
      ],
      [
        2.310398724570512e-07,
        0.0
      ],
      [
        2.1988447474958534e-07,
        2.6469779601696886e-23
      ],
      [
        2.0930335219342634e-07,
        -2.6469779601696886e-23
      ],
      [
        1.992650550026232e-07,
        2.6469779601696886e-23
      ],
      [
        1.8973996178106752e-07,
        -5.293955920339377e-23
      ],
      [
        1.8070016690212322e-07,
        0.0
      ],
      [
        1.7211937522407467e-07,
        2.6469779601696886e-23
      ],
      [
        1.6397280363699833e-07,
        0.0
      ],
      [
        1.5623708897316203e-07,
        1.3234889800848443e-23
      ],
      [
        1.4889020184689392e-07,
        0.0
      ],
      [
        1.419113660209812e-07,
        7.940933880509066e-23
      ],
      [
        1.3528098292556216e-07,
        5.293955920339377e-23
      ],
      [
        1.2898056098211236e-07,
        0.0
      ],
      [
        1.2299264940981004e-07,
        3.970466940254533e-23
      ],
      [
        1.1730077621438968e-07,
        5.955700410381799e-23
      ],
      [
        1.1188939008072308e-07,
        5.293955920339377e-23
      ],
      [
        1.0674380590992599e-07,
        6.617444900424222e-24
      ],
      [
        1.018501537599244e-07,
        -3.3087224502121107e-23
      ],
      [
        9.719533096518988e-08,
        0.0
      ],
      [
        9.276695722691547e-08,
        -2.6469779601696886e-23
      ],
      [
        8.855333247933732e-08,
        -1.3234889800848443e-23
      ],
      [
        8.454339735127603e-08,
        -1.9852334701272664e-23
      ],
      [
        8.072669605438652e-08,
        -2.6469779601696886e-23
      ],
      [
        7.709334154111839e-08,
        1.3234889800848443e-23
      ],
      [
        7.36339827860818e-08,
        0.0
      ],
      [
        7.033977405442426e-08,
        -3.970466940254533e-23
      ],
      [
        6.720234603006412e-08,
        -1.9852334701272664e-23
      ],
      [
        6.42137786851644e-08,
        -6.617444900424222e-24
      ],
      [
        6.136657578020378e-08,
        -6.617444900424222e-24
      ],
      [
        5.8653640891390344e-08,
        1.9852334701272664e-23
      ],
      [
        5.606825486904509e-08,
        2.3161057151484775e-23
      ],
      [
        5.360405463697227e-08,
        -1.9852334701272664e-23
      ],
      [
        5.125501324879384e-08,
        -9.926167350636332e-24
      ],
      [
        4.901542112274624e-08,
        1.3234889800848443e-23
      ],
      [
        4.6879868381613e-08,
        -6.617444900424222e-24
      ],
      [
        4.4843228229246145e-08,
        6.617444900424222e-24
      ],
      [
        4.290064129960786e-08,
        6.617444900424222e-24
      ],
      [
        4.104750091842823e-08,
        9.926167350636332e-24
      ],
      [
        3.927943922144767e-08,
        -6.617444900424222e-24
      ],
      [
        3.7592314076834283e-08,
        -6.617444900424222e-24
      ],
      [
        3.598219676273479e-08,
        -3.308722450212111e-24
      ],
      [
        3.4445360354057824e-08,
        0.0
      ],
      [
        3.2978268775528363e-08,
        6.617444900424222e-24
      ],
      [
        3.1577566480777265e-08,
        -6.617444900424222e-24
      ],
      [
        3.024006871979074e-08,
        3.308722450212111e-24
      ],
      [
        2.8962752359422235e-08,
        3.308722450212111e-24
      ],
      [
        2.774274722389677e-08,
        -6.617444900424222e-24
      ],
      [
        2.6577327924313006e-08,
        -4.963083675318166e-24
      ],
      [
        2.546390614809053e-08,
        3.308722450212111e-24
      ],
      [
        2.4400023381124153e-08,
        -1.6543612251060553e-24
      ],
      [
        2.3383344037095585e-08,
        1.6543612251060553e-24
      ],
      [
        2.2411648969986764e-08,
        1.6543612251060553e-24
      ],
      [
        2.148282934731024e-08,
        6.617444900424222e-24
      ],
      [
        2.0594880862962793e-08,
        0.0
      ]
    ]
  },
  "direct_Caroli_errors": {
    "zero_soc": [
      1.1102230246251565e-15,
      6.661338147750939e-16,
      1.3322676295501878e-15,
      1.3322676295501878e-15,
      1.1102230246251565e-15
    ],
    "zero_rung": [
      1.0587911840678754e-21,
      3.3306690738754696e-16,
      0.0,
      1.1102230246251565e-15,
      8.470329472543003e-22
    ],
    "mirror": [
      2.220446049250313e-16,
      2.220446049250313e-16,
      8.881784197001252e-16,
      2.220446049250313e-16,
      5.551115123125783e-17
    ]
  },
  "elapsed_seconds": 4.664751400006935,
  "transport_sha256": "0d7f8d0f715d71bd36bfb1ba87a0056a20da9ce76e0e0c24d6c9b07534c36acb"
}

==> anc/results/symmetry_results.json <==
{
  "basis": "(A up,A down,B up,B down) per rung",
  "rung_conditions": [
    "M=sigma_y M* sigma_y",
    "M=sigma_z M^dagger sigma_z"
  ],
  "generic_solution": "Matrix([[u6, -u4 + I*u5], [u4 + I*u5, u6]])",
  "free_real_parameters": 3,
  "allowed_form": "M=a I + i bx sigma_x + i by sigma_y, a,bx,by real",
  "forbidden_longitudinal_SOC_residual": "Matrix([[2*I*bz, 0], [0, -2*I*bz]])",
  "independent_allowed_Hermitian_basis": [
    "tau_x sigma_I",
    "tau_y sigma_x",
    "tau_y sigma_y"
  ],
  "counterexample_scalar_hopping": "a=1, bx=by=0 satisfies TRS and C2z exactly",
  "implemented_C2z_residual": 7.850462293418876e-17,
  "implemented_TRS_residual": 0.0,
  "beta_zero_negative_control_C2z_residual": 0.20000000000000004,
  "rung_reservoir_width_C2z_residuals": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
  ],
  "output_sigma_z_is_C2z_even_residual": 0.0,
  "intra_leg_screw_covariance_residuals": [
    0.0,
    1.5515838457795457e-17,
    2.501853776554201e-17,
    1.962615573354719e-17,
    3.1031676915590914e-17,
    1.734723475976807e-17,
    1.3877787807814457e-17,
    2.4079321344403533e-17
  ],
  "source_sha256": "4c2e9a10b1e20d00b3929af383162fe93e91ac877379634303f6e9824d37596f",
  "transport_sha256": "0d7f8d0f715d71bd36bfb1ba87a0056a20da9ce76e0e0c24d6c9b07534c36acb",
  "scope": "No microscopic orbital projection or complete-paper equivalence is certified."
}

==> anc/results/verification.json <==
{
  "independent_matrix_error": 0.0,
  "independent_kernel_errors": [
    2.4424906541753444e-15,
    8.881784197001252e-16,
    8.881784197001252e-16,
    3.552713678800501e-15,
    1.1102230246251565e-15,
    2.220446049250313e-15
  ],
  "wrong_halfwidth_unitarity_residuals": [
    0.2917367036372055,
    0.3888142011776883,
    0.4874378801102264,
    0.3940795279014142,
    0.37528218388434165,
    0.25811909371148856
  ],
  "sublattice_correct": 0.0,
  "sublattice_wrong": 2.0,
  "onsite_oddness_negative_control": 0.04224258374705836,
  "probe_spectral_parity": [
    {
      "energy": -1.1,
      "charge_even": 1.1102230246251565e-15,
      "spin_odd": 3.885780586188048e-16,
      "unitarity": 6.661915221350413e-16,
      "charge_reciprocity": 1.3877787807814457e-16,
      "row_sum": 1.8318679906315083e-15,
      "column_sum": 1.7763568394002505e-15,
      "spin_equilibrium": 5.082739784612045e-16
    },
    {
      "energy": -0.5,
      "charge_even": 4.440892098500626e-16,
      "spin_odd": 7.216449660063518e-16,
      "unitarity": 5.551128474610541e-16,
      "charge_reciprocity": 6.661338147750939e-16,
      "row_sum": 9.818534874028728e-16,
      "column_sum": 1.1657341758564144e-15,
      "spin_equilibrium": 9.818534874028728e-16
    },
    {
      "energy": 0,
      "charge_even": 0.0,
      "spin_odd": 5.551115123125783e-16,
      "unitarity": 9.992047739708936e-16,
      "charge_reciprocity": 1.5543122344752192e-15,
      "row_sum": 2.9837243786801082e-15,
      "column_sum": 3.747002708109903e-15,
      "spin_equilibrium": 4.2674197509029455e-16
    },
    {
      "energy": 0.5,
      "charge_even": 4.440892098500626e-16,
      "spin_odd": 7.216449660063518e-16,
      "unitarity": 7.771590277770749e-16,
      "charge_reciprocity": 6.661338147750939e-16,
      "row_sum": 9.71445146547012e-16,
      "column_sum": 1.6930901125533637e-15,
      "spin_equilibrium": 1.942890293094024e-16
    },
    {
      "energy": 1.1,
      "charge_even": 1.1102230246251565e-15,
      "spin_odd": 3.885780586188048e-16,
      "unitarity": 7.772021556482666e-16,
      "charge_reciprocity": 2.220446049250313e-16,
      "row_sum": 1.4155343563970746e-15,
      "column_sum": 1.1544584732625651e-15,
      "spin_equilibrium": 5.811323644522304e-16
    }
  ],
  "disorder_statistics": [
    {
      "file": "disorder_N10_W0p01.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 1.3552527156068805e-20
    },
    {
      "file": "disorder_N10_W0p1.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N10_W0p5.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N10_W1p0.json",
      "count": 128,
      "mean_error": 6.505213034913027e-19,
      "se_error": 0.0
    },
    {
      "file": "disorder_N10_W2p0.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N20_W0p01.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N20_W0p1.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N20_W0p5.json",
      "count": 128,
      "mean_error": 3.8285889215894375e-19,
      "se_error": 0.0
    },
    {
      "file": "disorder_N20_W1p0.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N20_W2p0.json",
      "count": 128,
      "mean_error": 4.336808689942018e-19,
      "se_error": 0.0
    },
    {
      "file": "disorder_N6_W0p01.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 1.3552527156068805e-20
    },
    {
      "file": "disorder_N6_W0p1.json",
      "count": 128,
      "mean_error": 4.336808689942018e-19,
      "se_error": 0.0
    },
    {
      "file": "disorder_N6_W0p5.json",
      "count": 128,
      "mean_error": 8.673617379884035e-19,
      "se_error": 0.0
    },
    {
      "file": "disorder_N6_W1p0.json",
      "count": 128,
      "mean_error": 0.0,
      "se_error": 0.0
    },
    {
      "file": "disorder_N6_W2p0.json",
      "count": 128,
      "mean_error": 8.673617379884035e-19,
      "se_error": 0.0
    }
  ],
  "campaign_completed": 30,
  "abstract_counts": [
    220,
    222
  ],
  "independent_voltage_checks": {
    "independent_0.05": {
      "coupling": 0.05,
      "charge": 8.03349931415842,
      "spin": -0.03558743834950563,
      "probe_residual": 3.402070292146675e-12,
      "pipeline_difference": 3.552713678800501e-15,
      "quadrature_error": 9.427805403063784e-10,
      "no_reinjection_residual": 0.807370252201648
    },
    "independent_1.0": {
      "coupling": 1.0,
      "charge": 1.6496621025044917,
      "spin": 9.099084827139347e-05,
      "probe_residual": 6.673134267387582e-14,
      "pipeline_difference": 8.881784197001252e-16,
      "quadrature_error": 2.360550994560915e-13,
      "no_reinjection_residual": 8.43545474851141
    },
    "independent_centered": {
      "coupling": 0.05,
      "charge": 8.159102098788608,
      "spin": -0.03412271635612754,
      "probe_residual": 2.196815646060557e-12,
      "pipeline_difference": 1.5959455978986625e-16,
      "quadrature_error": 1.432498032533818e-09,
      "no_reinjection_residual": 0.8149931018221888
    }
  }
}

==> anc/results/visual_data_verification.json <==
{
  "series_checked": 56,
  "errorbar_sets_checked": 3,
  "coordinate_negative_control_rejected": true,
  "original_schematic_pixel_identity": true,
  "changed_image_negative_control_rejected": true,
  "original_schematic_pixels": [
    582,
    1063,
    3
  ],
  "original_pdf_sha256": "8e88e194bf938b0f5110076b471a1126cfb22927b3531556667de0c65c1dc786",
  "original_schematic_sha256": "b20562d933c3e48c4e3ae1fa636b4bd56b2390bb07006622bb159fdc8ff0049d",
  "retained_data_unchanged": [
    "coherent.json",
    "followup.json",
    "environment_0p01.json",
    "environment_0p025.json",
    "environment_0p05.json",
    "environment_0p1.json",
    "environment_0p25.json",
    "environment_0p5.json",
    "environment_1p0.json",
    "length_10.json",
    "length_14.json",
    "length_20.json",
    "length_26.json",
    "length_30.json",
    "length_6.json",
    "length_8.json",
    "disorder_N10_W0p01.json",
    "disorder_N10_W0p1.json",
    "disorder_N10_W0p5.json",
    "disorder_N10_W1p0.json",
    "disorder_N10_W2p0.json",
    "disorder_N20_W0p01.json",
    "disorder_N20_W0p1.json",
    "disorder_N20_W0p5.json",
    "disorder_N20_W1p0.json",
    "disorder_N20_W2p0.json",
    "disorder_N6_W0p01.json",
    "disorder_N6_W0p1.json",
    "disorder_N6_W0p5.json",
    "disorder_N6_W1p0.json",
    "disorder_N6_W2p0.json"
  ],
  "plotted_series_sha256": "5fb2f6eac30f07fe7afce5bd9e6cb37708992de55f3c1e1461cb524bd57ec14a",
  "source_sha256": "98594ee5505d8048f7b3e13fdd9e5d8c0829b01584382c42474826f25f0dddb1"
}
